Dissecting Multi-Photon Resonances at the Large Hadron Collider

We examine the phenomenology of the production, at the 13 TeV Large Hadron Collider (LHC), of a heavy resonance $X$, which decays via other new on-shell particles $n$ into multi- (i.e.\ three or more) photon final states. In the limit that $n$ has a much smaller mass than $X$, the multi-photon final state may dominantly appear as a two photon final state because the $\gamma$s from the $n$ decay are highly collinear and remain unresolved. We discuss how to discriminate this scenario from $X \rightarrow \gamma \gamma$: rather than discarding non-isolated photons, it is better instead to relax the isolation criterion and instead form photon jet substructure variables. The spins of $X$ and $n$ leave their imprint upon the distribution of pseudorapidity gap $\Delta \eta$ between the apparent two photon states. Depending on the total integrated luminosity, this can be used in many cases to claim discrimination between the possible spin choices of $X$ and $n$, although the case where $X$ and $n$ are both scalar particles cannot be discriminated from the direct $X \rightarrow \gamma \gamma$ decay in this manner. Information on the mass of $n$ can be gained by considering the mass of each photon jet.

==> anc/README <==
# Execute this file to make plots: do ./README
#!/bin/bash
gnuplot lambda.gnu
gnuplot bounds.gnu
gnuplot mass.gnu
pdflatex plot.tex
mv plot.pdf ..
rm plot.tex plot-inc.eps plot.aux plot.log



==> anc/atlasBg.dtf <==
DTf.
file	bckgd.png
mainx	0
mainy	0
window	1264	171	1853	1471
axis	10 lin X - Log Y
state	1
continuous	0
tools	1
a4mode	0
distance	1
mode	0
precision	4
texts	\z	, 	, 	, 	\z
colors	-8388608	-16777024	-13598720	-8372032	-16724992	-3407872	-16777012	-16777216	-16777216	-16777216	-1	-16777216
params	7	1	1	2	3	1	4
dump	show	656.0	527.0
point	240.0	306.5	240.81943603157055	322.4790026156254	240.0	306.5	2	0	-16724992
point	1313.0	683.0	NaN	NaN	NaN	NaN	0	0	-3407872
point	259.0	619.0	258.0948198800164	390.6933636685531	257.36508802820583	390.6893517035768	0	0	-16777012
point	403.0	811.75	403.0	811.75	403.0	811.75	0	1	-8388608
point	398.75	218.25	398.7499999999999	218.24999999999994	398.7499999999999	218.24999999999994	0	1	-16777024
point	1221.5	816.25	1221.5	816.25	1221.5	816.25	0	1	-13598720
point	260.0	160.0	260.0	160.0	260.0	160.0	0	1	-8372032
dpoint	217.0	159.0	219.00273372353573	155.38175645141035	216.97401021388532	155.37060280963465	3	0
dpoint	247.0	241.0	250.99965224497018	240.95143703289762	246.99949475999495	240.92944471929667	3	0
dpoint	273.0	294.0	272.6298096312405	224.30400379793866	272.50090817900775	224.30329511555004	3	0
dpoint	294.0	338.0	297.999853999484	337.97961145737105	293.99969651450886	337.9576191437701	3	0
dpoint	336.0	404.0	335.8786375166836	382.0520861533489	335.84283155773005	382.05188929712983	3	0
dpoint	366.0	439.0	369.9999093683474	438.98734355628187	365.99975188337214	438.96535124268087	3	0
dpoint	421.0	501.0	418.87907263362786	476.1128489548653	420.8218618417899	476.12353014171526	3	0
dpoint	488.0	565.0	491.9998355048017	564.9770287293724	487.99967801982643	564.9550364157714	3	0
dpoint	548.0	611.0	542.9760068124555	606.6494219276088	547.9690424768838	606.6768729483662	3	0
dpoint	620.0	658.0	621.9026788858672	640.4093926499677	619.8739553762169	640.3982390081919	3	0
dpoint	688.0	700.0	687.7576394587326	660.155063237133	687.7146723079883	660.1548270096703	3	0
dpoint	764.0	742.0	763.6738457550416	692.4535189687708	763.6452009878789	692.4533614837956	3	0
dpoint	893.0	799.0	883.3113722528516	696.8351604864791	892.2687594433016	696.8844069646185	3	0
dpoint	1036.0	855.0	1030.02336443758	858.2627749891487	1036.023600665043	858.2957634595501	3	0
dpoint	1218.0	917.0	1205.1645849926706	939.9838101529513	1218.16509681884	940.0552851721543	3	0
refs	500	0.1	500	1000	2000	0.1	0	0
xtrans	none
ytrans	none


==> anc/atlasBg.txt <==
#DataThief bckgd.png Thursday 2-Feb-2017 4:09:40 PM
167.6857, 2469.4882
221.5903, 693.4946
268.5448, 305.3439
306.4539, 154.529
382.5608, 55.6839
437.0822, 32.4297
537.0667, 12.4482
659.0172, 4.6369
768.375, 2.2825
899.7121, 1.1074
1023.784, 0.5804
1162.5175, 0.3044
1398.1868, 0.1271
1659.5269, 0.0539
1992.2634, 0.0209


==> anc/atlas_run_ii.dat <==
# ATLAS Run 31 TeV spin 0 selection 3.2 fb^-1 measured events
180     1572
200     1028
220      680
240      413
260      316
280      225
300      153
320      113
340       69
380       52
400       40
420       31
440       28
460       21
480       25
500       16
520       14
540       17
560        8
580        5
600        8
620        7
640        3
660        7
680        6 
700        4
720        5
740        9
760        6
780        3
800        4  
820        1
840        2
860        1
880        0
900        1
920        1
940        1
960        0
980        1
1000       0
1020       0
1040       1
1060       0
1080       0
1100       1
1120       0
1140       0 
1160       1
1180       0
1200       0
1200       0
1220       0
1240       0
1260       0
1280       0
1300       0
1320       0
1340       0
1360       0
1380       0
1400       0
1420       1
1440       1
1460       1
1480       1
1500       0
1520       0
1540       0
1560       0
1580       1
1600       1


# ATLAS Run 31 TeV spin 0 selection 3.2 fb^-1 background
182.4975 1572.4682
193.5151 1027.5365
217.9106 632.0943
241.3226 413.2118
259.6585 301.3338
281.1128 225.1827
298.4159 164.2085
320.8735 118.3164
358.657 69.3558
375.0157 56.4269
398.6044 45.9189
418.042 36.4645
439.5158 27.9207
458.009 24.737
477.4565 19.8843
497.9268 15.7908
518.4465 13.3266
539.0054 11.8077
559.5053 9.7256
574.9393 9.0454
597.5737 8.1132
619.0672 6.3653
637.5506 5.5713
658.0996 4.8767
675.56 4.3204
698.1256 3.5588
715.5859 3.1529
736.1055 2.6609
751.5591 2.5358
778.266 2.1146
796.7494 1.8508
815.2524 1.6598
835.8604 1.5629
874.9419 1.2725
899.6126 1.1005
916.0597 0.999
935.6447 0.9522
972.6015 0.7206
1036.3931 0.5327
1096.1219 0.4288
1155.8311 0.3368
1414.2823 0.1268
1575.9889 0.0728
1596.5871 0.0677


==> anc/bounds.gnu <==
set terminal postscript eps enhanced color "Helvetica" 30
set xlabel "m_X/TeV"
set ylabel "{/Symbol s}(pp->X)_{13} BR(X->{/Symbol gg})/fb"
#set title "95% CL limits, narrow width"
set output "sigLim.eps"
set logscale y
set mxtics 5
set termoption dash
set for [i=1:5] linetype i dt i
set style line 1 lt 2 lc rgb "red" lw 3
set style line 2 lt 2 lc rgb "orange" lw 2
set style line 3 lt 2 lc rgb "yellow" lw 3
set style line 4 lt 2 lc rgb "green" lw 2
set label 1 "Allanach, Bhatia, Iyer" at 0,1416 font "Helvetica,12"
set key font "Helvetica,20"
plot [0:2] [0.01:1000]  "spin2atlas.txt" u ($1/1000):2 tit "ATLAS spin 2 limit" w l lt 1 lc rgb "red" lw 4, \
"fig_07a.txt" u ($1/1000):2 tit "ATLAS spin 0 limit" w l lt 2 lc rgb "green" lw 4, \
"spin2cms.txt" u ($1/1000):2 tit "CMS spin 2 limit" w l lt 3 lc rgb "blue" lw 4, \
"spin0cms.txt" u ($1/1000):2 tit "CMS spin 0 limit" w l lt 0 lc rgb "magenta" lw 4, \
"atlasBg.txt" u ($1/1000):($2/3.2) tit "ATLAS BG/20 GeV" w l lt 4 lc rgb \
"black" lw 4, \
"cmsBg.txt" u ($1/1000):($2/12.9) tit "CMS barrel BG/20 GeV" w l lt 5 lc rgb \
"black" lw 4

#set output "bck.eps"
#set xlabel "m_{/Symbol gg}/TeV"
#set title "Background fits"
#set ylabel "{/Symbol s}_B/(20 GeV fb)"
#set label 1 "Allanach, Bhatia Iyer" at 0,1416 font "Helvetica,12"
#plot "atlasBg.txt" u ($1/1000):($2/3.2) tit "ATLAS" w l lt 1 lc rgb \
#"red" lw 4, \
#"cmsBg.txt" u ($1/1000):($2/12.9) tit "CMS barrel" w l lt 2 lc rgb \
#"blue" lw 4

#!epspdf bck.eps
!epspdf sigLim.eps; mv sigLim.pdf ..; rm sigLim.eps


==> anc/cmsBg.dtf <==
DTf.
file	cmsBg.png
mainx	0
mainy	0
window	1264	224	1853	1471
axis	10 lin X - Log Y
state	1
continuous	0
tools	1
a4mode	0
distance	1
mode	0
precision	4
texts	\z	, 	, 	, 	\z
colors	-8388608	-16777024	-13598720	-8372032	-16724992	-3407872	-16777012	-16777216	-16777216	-16777216	-1	-16777216
params	7	1	1	2	3	1	4
dump	show	545.5	505.5
point	240.0	306.5	240.81943603157055	322.4790026156254	240.0	306.5	2	0	-16724992
point	1313.0	683.0	NaN	NaN	NaN	NaN	0	0	-3407872
point	259.0	619.0	267.54233045458113	175.73939748063964	265.4525048331652	175.74097233039203	0	0	-16777012
point	202.5	533.75	202.50000000000006	533.7500000000001	202.50000000000006	533.7500000000001	0	1	-8388608
point	208.25	138.75	208.25000000000006	138.75	208.25000000000006	138.75	0	1	-16777024
point	866.0	533.25	866.0000000000002	533.2500000000001	866.0000000000002	533.2500000000001	0	1	-13598720
point	260.0	160.0	260.0	160.00000000000006	260.0	160.00000000000006	0	1	-8372032
dpoint	137.5	117.0	139.49997781153579	117.0015242510201	137.49995587163872	117.00303142655883	3	0
dpoint	173.0	182.5	174.9998756593856	182.5085416595996	172.99985371948853	182.51004883513832	3	0
dpoint	215.0	247.5	215.6678575316117	197.62109130667892	215.72608601846946	197.62104742688473	3	0
dpoint	231.5	268.5	234.5092812223099	267.36242038044855	231.5165268733215	267.36467565878235	3	0
dpoint	259.5	308.0	259.65872738972035	293.59611844529996	259.7096773157209	293.59608005048005	3	0
dpoint	297.0	351.5	297.04195575276657	346.61782220125264	297.07106999619543	346.61780026135557	3	0
dpoint	356.5	412.0	354.5001406340334	411.9903390533566	356.50016257393054	411.9888318778179	3	0
dpoint	400.0	452.5	400.0377108429276	447.40942905105555	400.0741036472138	447.4094016261842	3	0
dpoint	455.0	498.0	455.232401076684	476.0350564712768	455.3197438069707	476.03499065158553	3	0
dpoint	500.5	533.0	500.19153065045924	517.8426770554124	500.72065037886233	517.8422783216307	3	0
dpoint	544.5	564.0	544.5314695812361	559.8381765933563	544.560583824665	559.8381546534591	3	0
dpoint	604.5	602.5	602.5000734426627	602.4949548083964	604.5000953825598	602.4934476328577	3	0
dpoint	680.0	646.5	676.5003350607578	646.4769827827354	680.0003734555777	646.4743452255426	3	0
dpoint	702.5	660.0	697.5006090880032	659.9581583023993	702.5006639377459	659.9543903635525	3	0
refs	500	1	500	1000	2000	1	0	0
xtrans	none
ytrans	none


==> anc/cmsBg.txt <==
#DataThief cmsBg.png Thursday 2-Feb-2017 4:31:11 PM
339.3352, 1464.1872
421.7479, 465.4999
518.8391, 149.2805
556.8328, 103.3744
621.4341, 51.7904
707.6442, 24.1909
844.1508, 8.391
943.8268, 4.1301
1069.6662, 1.8624
1173.6827, 1.0092
1274.1766, 0.5865
1411.0894, 0.2989
1583.2251, 0.1383
1634.5365, 0.1092


==> anc/deltaeta <==
# S2
#binXMin #binXMax #weight
-4 -3.84 167
-3.84 -3.68 207
-3.68 -3.52 261
-3.52 -3.36 342
-3.36 -3.2 481
-3.2 -3.04 523
-3.04 -2.88 702
-2.88 -2.72 912
-2.72 -2.56 1006
-2.56 -2.4 1271
-2.4 -2.24 1590
-2.24 -2.08 1689
-2.08 -1.92 2122
-1.92 -1.76 2366
-1.76 -1.6 2730
-1.6 -1.44 3073
-1.44 -1.28 3503
-1.28 -1.12 3875
-1.12 -0.96 4179
-0.96 -0.8 4655
-0.8 -0.64 4780
-0.64 -0.48 5104
-0.48 -0.32 5321
-0.32 -0.16 5515
-0.16 0 5513
0 0.16 5508
0.16 0.32 5689
0.32 0.48 5388
0.48 0.64 5304
0.64 0.8 4857
0.8 0.96 4494
0.96 1.12 4048
1.12 1.28 3886
1.28 1.44 3543
1.44 1.6 3186
1.6 1.76 2796
1.76 1.92 2488
1.92 2.08 2103
2.08 2.24 1806
2.24 2.4 1530
2.4 2.56 1290
2.56 2.72 1092
2.72 2.88 858
2.88 3.04 726
3.04 3.2 576
3.2 3.36 446
3.36 3.52 325
3.52 3.68 273
3.68 3.84 207
3.84 4 146


# S4
#binXMin #binXMax #weight
-4 -3.84 142
-3.84 -3.68 218
-3.68 -3.52 244
-3.52 -3.36 378
-3.36 -3.2 488
-3.2 -3.04 512
-3.04 -2.88 713
-2.88 -2.72 899
-2.72 -2.56 968
-2.56 -2.4 1314
-2.4 -2.24 1573
-2.24 -2.08 1730
-2.08 -1.92 2012
-1.92 -1.76 2451
-1.76 -1.6 2678
-1.6 -1.44 3101
-1.44 -1.28 3413
-1.28 -1.12 3847
-1.12 -0.96 4299
-0.96 -0.8 4490
-0.8 -0.64 4730
-0.64 -0.48 5013
-0.48 -0.32 5059
-0.32 -0.16 5457
-0.16 0 5515
0 0.16 5384
0.16 0.32 5448
0.32 0.48 5209
0.48 0.64 5047
0.64 0.8 4793
0.8 0.96 4514
0.96 1.12 4004
1.12 1.28 3793
1.28 1.44 3451
1.44 1.6 3204
1.6 1.76 2712
1.76 1.92 2439
1.92 2.08 2069
2.08 2.24 1718
2.24 2.4 1507
2.4 2.56 1275
2.56 2.72 1052
2.72 2.88 854
2.88 3.04 720
3.04 3.2 545
3.2 3.36 437
3.36 3.52 350
3.52 3.68 270
3.68 3.84 194
3.84 4 156


# V3
-4 -3.84 219
-3.84 -3.68 318
-3.68 -3.52 348
-3.52 -3.36 486
-3.36 -3.2 680
-3.2 -3.04 767
-3.04 -2.88 1022
-2.88 -2.72 1295
-2.72 -2.56 1347
-2.56 -2.4 1683
-2.4 -2.24 2112
-2.24 -2.08 2128
-2.08 -1.92 2694
-1.92 -1.76 2921
-1.76 -1.6 3230
-1.6 -1.44 3443
-1.44 -1.28 3770
-1.28 -1.12 4007
-1.12 -0.96 4160
-0.96 -0.8 4240
-0.8 -0.64 4298
-0.64 -0.48 4327
-0.48 -0.32 4341
-0.32 -0.16 4332
-0.16 0 4365
0 0.16 4435
0.16 0.32 4343
0.32 0.48 4389
0.48 0.64 4226
0.64 0.8 4278
0.8 0.96 4228
0.96 1.12 3975
1.12 1.28 3999
1.28 1.44 3663
1.44 1.6 3562
1.6 1.76 3157
1.76 1.92 2892
1.92 2.08 2587
2.08 2.24 2362
2.24 2.4 2029
2.4 2.56 1734
2.56 2.72 1440
2.72 2.88 1272
2.88 3.04 977
3.04 3.2 831
3.2 3.36 708
3.36 3.52 492
3.52 3.68 390
3.68 3.84 298
3.84 4 221


# G2gg
#binXMin #binXMax #weight
-4 -3.84 76
-3.84 -3.68 160
-3.68 -3.52 172
-3.52 -3.36 266
-3.36 -3.2 425
-3.2 -3.04 536
-3.04 -2.88 768
-2.88 -2.72 1167
-2.72 -2.56 1485
-2.56 -2.4 2009
-2.4 -2.24 2770
-2.24 -2.08 3205
-2.08 -1.92 3972
-1.92 -1.76 4822
-1.76 -1.6 5442
-1.6 -1.44 6049
-1.44 -1.28 6286
-1.28 -1.12 6249
-1.12 -0.96 6079
-0.96 -0.8 5135
-0.8 -0.64 4085
-0.64 -0.48 2808
-0.48 -0.32 1729
-0.32 -0.16 751
-0.16 0 189
0 0.16 202
0.16 0.32 694
0.32 0.48 1687
0.48 0.64 2803
0.64 0.8 4078
0.8 0.96 5096
0.96 1.12 5730
1.12 1.28 6187
1.28 1.44 6330
1.44 1.6 6027
1.6 1.76 5510
1.76 1.92 4867
1.92 2.08 4215
2.08 2.24 3278
2.24 2.4 2746
2.4 2.56 2105
2.56 2.72 1538
2.72 2.88 1119
2.88 3.04 860
3.04 3.2 606
3.2 3.36 428
3.36 3.52 266
3.52 3.68 183
3.68 3.84 127
3.84 4 81


# G4gg
#binXMin #binXMax #weight
-4 -3.84 34
-3.84 -3.68 50
-3.68 -3.52 59
-3.52 -3.36 100
-3.36 -3.2 142
-3.2 -3.04 187
-3.04 -2.88 303
-2.88 -2.72 460
-2.72 -2.56 564
-2.56 -2.4 801
-2.4 -2.24 1175
-2.24 -2.08 1319
-2.08 -1.92 1835
-1.92 -1.76 2382
-1.76 -1.6 2831
-1.6 -1.44 3356
-1.44 -1.28 4009
-1.28 -1.12 4698
-1.12 -0.96 5347
-0.96 -0.8 5788
-0.8 -0.64 6271
-0.64 -0.48 6566
-0.48 -0.32 6999
-0.32 -0.16 7179
-0.16 0 7240
0 0.16 7226
0.16 0.32 7144
0.32 0.48 6960
0.48 0.64 6702
0.64 0.8 6142
0.8 0.96 5679
0.96 1.12 5022
1.12 1.28 4656
1.28 1.44 3984
1.44 1.6 3470
1.6 1.76 2782
1.76 1.92 2275
1.92 2.08 1843
2.08 2.24 1404
2.24 2.4 1073
2.4 2.56 798
2.56 2.72 598
2.72 2.88 445
2.88 3.04 302
3.04 3.2 215
3.2 3.36 128
3.36 3.52 94
3.52 3.68 65
3.68 3.84 36
3.84 4 22


# G2ff
#binXMin #binXMax #weight
-4 -3.84 2
-3.84 -3.68 5
-3.68 -3.52 5
-3.52 -3.36 14
-3.36 -3.2 22
-3.2 -3.04 19
-3.04 -2.88 46
-2.88 -2.72 69
-2.72 -2.56 113
-2.56 -2.4 189
-2.4 -2.24 358
-2.24 -2.08 399
-2.08 -1.92 696
-1.92 -1.76 994
-1.76 -1.6 1339
-1.6 -1.44 2004
-1.44 -1.28 2689
-1.28 -1.12 3535
-1.12 -0.96 4842
-0.96 -0.8 5594
-0.8 -0.64 6997
-0.64 -0.48 7927
-0.48 -0.32 9131
-0.32 -0.16 9786
-0.16 0 10046
0 0.16 10148
0.16 0.32 9879
0.32 0.48 9023
0.48 0.64 8162
0.64 0.8 6837
0.8 0.96 5704
0.96 1.12 4461
1.12 1.28 3687
1.28 1.44 2675
1.44 1.6 2042
1.6 1.76 1398
1.76 1.92 993
1.92 2.08 672
2.08 2.24 468
2.24 2.4 324
2.4 2.56 207
2.56 2.72 149
2.72 2.88 92
2.88 3.04 46
3.04 3.2 20
3.2 3.36 14
3.36 3.52 12
3.52 3.68 6
3.68 3.84 2
3.84 4 1


# G4ff
#binXMin #binXMax #weight
-4 -3.84 344
-3.84 -3.68 492
-3.68 -3.52 517
-3.52 -3.36 783
-3.36 -3.2 1008
-3.2 -3.04 1139
-3.04 -2.88 1379
-2.88 -2.72 1782
-2.72 -2.56 1824
-2.56 -2.4 2265
-2.4 -2.24 2650
-2.24 -2.08 2582
-2.08 -1.92 3059
-1.92 -1.76 3254
-1.76 -1.6 3423
-1.6 -1.44 3461
-1.44 -1.28 3375
-1.28 -1.12 3235
-1.12 -0.96 3285
-0.96 -0.8 2795
-0.8 -0.64 2561
-0.64 -0.48 2397
-0.48 -0.32 2158
-0.32 -0.16 1913
-0.16 0 1788
0 0.16 1746
0.16 0.32 1875
0.32 0.48 2191
0.48 0.64 2341
0.64 0.8 2611
0.8 0.96 2863
0.96 1.12 3122
1.12 1.28 3345
1.28 1.44 3351
1.44 1.6 3467
1.6 1.76 3395
1.76 1.92 3325
1.92 2.08 3180
2.08 2.24 2855
2.24 2.4 2514
2.4 2.56 2184
2.56 2.72 1991
2.72 2.88 1677
2.88 3.04 1441
3.04 3.2 1151
3.2 3.36 943
3.36 3.52 746
3.52 3.68 630
3.68 3.84 444
3.84 4 317


==> anc/fig_07a.txt <==
#DataThief fig_07a.png Friday 27-Jan-2017 2:29:08 PM
200.1179, 12.7751
203.0972, 13.3796
206.591, 8.787
211.8864, 11.2897
215.2891, 6.1377
230.1687, 7.4701
242.132, 9.8975
248.4083, 4.5232
254.4875, 6.3751
261.1945, 7.1288
281.6518, 4.3164
287.7868, 6.8298
297.8242, 3.5722
303.8365, 4.3819
314.693, 2.7053
324.3607, 3.0484
332.886, 6.9043
342.3718, 5.3313
353.2654, 3.5553
356.1982, 3.3813
366.9395, 1.6435
376.1522, 3.3413
388.6227, 2.7336
392.865, 1.8302
410.5232, 1.5382
429.333, 3.0434
437.2139, 1.8079
448.2561, 1.6414
459.211, 1.2432
474.371, 2.7088
487.6328, 2.4689
495.4487, 1.2814
504.9529, 1.0284
522.1023, 1.3942
528.6737, 1.1766
538.4027, 1.5057
546.3747, 1.0805
557.5264, 1.2317
571.4586, 0.9733
584.988, 1.5457
602.6741, 1.3765
617.4942, 1.4808
638.7743, 1.0666
649.0865, 0.9872
658.5945, 0.7984
664.6069, 0.9794
696.6005, 1.502
705.4119, 1.3274
724.725, 1.6092
753.1246, 0.6574
770.4355, 1.2467
788.7586, 0.8979
802.1207, 1.0079
816.1756, 1.0273
835.4219, 1.084
844.9726, 0.9579
859.4194, 0.4747
877.3952, 0.7715
895.5011, 0.3538
917.2381, 0.6582
934.8127, 0.465
945.164, 0.4668
964.9712, 0.3401
983.6436, 0.5058
1002.0615, 0.4435
1016.3522, 0.7378
1028.2358, 0.8282
1045.0805, 0.5965
1058.3125, 0.511
1085.345, 0.2631
1103.8911, 0.3011
1113.5105, 0.3069
1137.3761, 0.4744
1176.9571, 0.2349
1195.4083, 0.2209
1210.2509, 0.2488
1238.628, 0.4505
1265.8389, 0.3359
1288.8241, 0.3873
1300.6463, 0.3827
1308.0444, 0.3872
1332.3316, 0.3094
1345.4912, 0.2281
1369.8416, 0.2079
1386.8665, 0.2177
1403.4121, 0.3911
1416.776, 0.4405
1430.7696, 0.3955
1441.6019, 0.2322
1457.074, 0.2084
1506.6069, 0.2098
1530.4521, 0.3109
1537.1276, 0.3255
1553.3927, 0.3267
1577.9827, 0.4897
1600.2139, 0.5474
1626.0074, 0.4636
1654.4738, 0.2176
1666.9889, 0.1953
2145.9748, 0.1773
2166.0142, 0.2093
2178.0037, 0.2926
2206.8805, 0.3221
2252.6838, 0.3026
2284.2687, 0.1987
2310.8239, 0.1762
2395.0918, 0.1739


==> anc/lambda.gnu <==
set terminal cairolatex font "phv,bx,it" dashed standalone solid header "\\usepackage[T1]{fontenc}\n\\usepackage{helvet}\n\\newcommand{\\lag}[0]{\\LARGE}\n\\newcommand{\\smlg}[0]{\\large}\n\\usepackage{amsmath}"
set output "plot.tex"
set key left top Left reverse spacing 1.5
set bmargin 5
set xlabel '\lag$\lambda_J$'
set ylabel '\lag{Normalized to unity}'

bw1=0.05
n=47373
m=40246
l=45295
k=108567
bin(x,width)=width*int(x/width)
set xrange [-4:0]

plot 'lambdaj_spin0noncoll.txt' using (bin($1,bw1)):(1./(n)) smooth frequency with histeps lc rgb "#FF0000" lw 5 title 'S2: Spin0$-2\gamma$', 'lambdaj_spin0coll.txt' using (bin($1,bw1)):(1./(m)) smooth frequency with histeps lc rgb "#00FF00" lw 5 dt 4 title 'S4: Spin0$-4\gamma$ (1 GeV)','lambdaj_spin1_40GeV.txt' using (bin($1,bw1)):(1./(l)) smooth frequency with histeps lc rgb "#0000FF" lw 5 dt 3 title 'V3: Spin1$-3\gamma$ (40 GeV)','lambdaj_spin0_40GeV.txt' using (bin($1,bw1)):(1./(l)) smooth frequency with histeps lc rgb "#800080" lw 5 dt 7 title 'S4: Spin0$-4\gamma$ (40 GeV)'



==> anc/lambda.tex <==
% GNUPLOT: LaTeX picture with Postscript
\documentclass{minimal}
% Set font size
\makeatletter
\def\@ptsize{1}
\InputIfFileExists{size11.clo}{}{%
   \GenericError{(gnuplot) \space\space\space\@spaces}{%
      Gnuplot Error: File `size11.clo' not found! Could not set font size%
   }{See the gnuplot documentation for explanation.%
   }{For using a font size a file `size<fontsize>.clo' has to exist.
        Falling back ^^Jto default fontsize 10pt.}%
  \def\@ptsize{0}
  \input{size10.clo}%
}%
\makeatother
\renewcommand*\rmdefault{phv}%
% Load packages
\usepackage{graphicx}
\usepackage{color}
\makeatletter
% Select an appropriate default driver (from TeXLive graphics.cfg)
\begingroup
  \chardef\x=0 %
  % check pdfTeX
  \@ifundefined{pdfoutput}{}{%
    \ifcase\pdfoutput
    \else
      \chardef\x=1 %
    \fi
  }%
  % check VTeX
  \@ifundefined{OpMode}{}{%
    \chardef\x=2 %
  }%
\expandafter\endgroup
\ifcase\x
  % default case
  \PassOptionsToPackage{dvips}{geometry}
\or
  % pdfTeX is running in pdf mode
  \PassOptionsToPackage{pdftex}{geometry}
\else
  % VTeX is running
  \PassOptionsToPackage{vtex}{geometry}
\fi
\makeatother
% Set papersize
\usepackage[papersize={360.00bp,216.00bp},text={360.00bp,216.00bp}]{geometry}
% No page numbers and no paragraph indentation
\pagestyle{empty}
\setlength{\parindent}{0bp}%
% Load configuration file
\InputIfFileExists{gnuplot.cfg}{%
  \typeout{Using configuration file gnuplot.cfg}%
}{%
 \typeout{No configuration file gnuplot.cfg found.}%
}%
\usepackage[T1]{fontenc}
\usepackage{helvet}
\newcommand{\lag}[0]{\LARGE}
\newcommand{\smlg}[0]{\large}
\usepackage{amsmath}
\begin{document}
\begingroup
  \makeatletter
  \providecommand\color[2][]{%
    \GenericError{(gnuplot) \space\space\space\@spaces}{%
      Package color not loaded in conjunction with
      terminal option `colourtext'%
    }{See the gnuplot documentation for explanation.%
    }{Either use 'blacktext' in gnuplot or load the package
      color.sty in LaTeX.}%
    \renewcommand\color[2][]{}%
  }%
  \providecommand\includegraphics[2][]{%
    \GenericError{(gnuplot) \space\space\space\@spaces}{%
      Package graphicx or graphics not loaded%
    }{See the gnuplot documentation for explanation.%
    }{The gnuplot epslatex terminal needs graphicx.sty or graphics.sty.}%
    \renewcommand\includegraphics[2][]{}%
  }%
  \providecommand\rotatebox[2]{#2}%
  \@ifundefined{ifGPcolor}{%
    \newif\ifGPcolor
    \GPcolortrue
  }{}%
  \@ifundefined{ifGPblacktext}{%
    \newif\ifGPblacktext
    \GPblacktexttrue
  }{}%
  % define a \g@addto@macro without @ in the name:
  \let\gplgaddtomacro\g@addto@macro
  % define empty templates for all commands taking text:
  \gdef\gplbacktext{}%
  \gdef\gplfronttext{}%
  \makeatother
  \ifGPblacktext
    % no textcolor at all
    \def\colorrgb#1{}%
    \def\colorgray#1{}%
  \else
    % gray or color?
    \ifGPcolor
      \def\colorrgb#1{\color[rgb]{#1}}%
      \def\colorgray#1{\color[gray]{#1}}%
      \expandafter\def\csname LTw\endcsname{\color{white}}%
      \expandafter\def\csname LTb\endcsname{\color{black}}%
      \expandafter\def\csname LTa\endcsname{\color{black}}%
      \expandafter\def\csname LT0\endcsname{\color[rgb]{1,0,0}}%
      \expandafter\def\csname LT1\endcsname{\color[rgb]{0,1,0}}%
      \expandafter\def\csname LT2\endcsname{\color[rgb]{0,0,1}}%
      \expandafter\def\csname LT3\endcsname{\color[rgb]{1,0,1}}%
      \expandafter\def\csname LT4\endcsname{\color[rgb]{0,1,1}}%
      \expandafter\def\csname LT5\endcsname{\color[rgb]{1,1,0}}%
      \expandafter\def\csname LT6\endcsname{\color[rgb]{0,0,0}}%
      \expandafter\def\csname LT7\endcsname{\color[rgb]{1,0.3,0}}%
      \expandafter\def\csname LT8\endcsname{\color[rgb]{0.5,0.5,0.5}}%
    \else
      % gray
      \def\colorrgb#1{\color{black}}%
      \def\colorgray#1{\color[gray]{#1}}%
      \expandafter\def\csname LTw\endcsname{\color{white}}%
      \expandafter\def\csname LTb\endcsname{\color{black}}%
      \expandafter\def\csname LTa\endcsname{\color{black}}%
      \expandafter\def\csname LT0\endcsname{\color{black}}%
      \expandafter\def\csname LT1\endcsname{\color{black}}%
      \expandafter\def\csname LT2\endcsname{\color{black}}%
      \expandafter\def\csname LT3\endcsname{\color{black}}%
      \expandafter\def\csname LT4\endcsname{\color{black}}%
      \expandafter\def\csname LT5\endcsname{\color{black}}%
      \expandafter\def\csname LT6\endcsname{\color{black}}%
      \expandafter\def\csname LT7\endcsname{\color{black}}%
      \expandafter\def\csname LT8\endcsname{\color{black}}%
    \fi
  \fi
    \setlength{\unitlength}{0.0500bp}%
    \ifx\gptboxheight\undefined%
      \newlength{\gptboxheight}%
      \newlength{\gptboxwidth}%
      \newsavebox{\gptboxtext}%
    \fi%
    \setlength{\fboxrule}{0.5pt}%
    \setlength{\fboxsep}{1pt}%
\begin{picture}(7200.00,4320.00)%
    \gplgaddtomacro\gplbacktext{%
      \csname LTb\endcsname%
      \put(747,930){\makebox(0,0)[r]{\strut{}$0$}}%
      \csname LTb\endcsname%
      \put(747,1461){\makebox(0,0)[r]{\strut{}$0.05$}}%
      \csname LTb\endcsname%
      \put(747,1992){\makebox(0,0)[r]{\strut{}$0.1$}}%
      \csname LTb\endcsname%
      \put(747,2523){\makebox(0,0)[r]{\strut{}$0.15$}}%
      \csname LTb\endcsname%
      \put(747,3053){\makebox(0,0)[r]{\strut{}$0.2$}}%
      \csname LTb\endcsname%
      \put(747,3584){\makebox(0,0)[r]{\strut{}$0.25$}}%
      \csname LTb\endcsname%
      \put(747,4115){\makebox(0,0)[r]{\strut{}$0.3$}}%
      \csname LTb\endcsname%
      \put(849,744){\makebox(0,0){\strut{}$-4$}}%
      \csname LTb\endcsname%
      \put(1605,744){\makebox(0,0){\strut{}$-3.5$}}%
      \csname LTb\endcsname%
      \put(2360,744){\makebox(0,0){\strut{}$-3$}}%
      \csname LTb\endcsname%
      \put(3116,744){\makebox(0,0){\strut{}$-2.5$}}%
      \csname LTb\endcsname%
      \put(3871,744){\makebox(0,0){\strut{}$-2$}}%
      \csname LTb\endcsname%
      \put(4627,744){\makebox(0,0){\strut{}$-1.5$}}%
      \csname LTb\endcsname%
      \put(5382,744){\makebox(0,0){\strut{}$-1$}}%
      \csname LTb\endcsname%
      \put(6138,744){\makebox(0,0){\strut{}$-0.5$}}%
      \csname LTb\endcsname%
      \put(6893,744){\makebox(0,0){\strut{}$0$}}%
    }%
    \gplgaddtomacro\gplfronttext{%
      \csname LTb\endcsname%
      \put(144,2522){\rotatebox{-270}{\makebox(0,0){\strut{}\lag{Normalized to unity}}}}%
      \csname LTb\endcsname%
      \put(3871,465){\makebox(0,0){\strut{}\lag$\lambda_J$}}%
      \csname LTb\endcsname%
      \put(951,3901){\makebox(0,0)[l]{\strut{}S2: Spin0$-2\gamma$}}%
      \csname LTb\endcsname%
      \put(951,3622){\makebox(0,0)[l]{\strut{}S4: Spin0$-4\gamma$ (1 GeV)}}%
      \csname LTb\endcsname%
      \put(951,3343){\makebox(0,0)[l]{\strut{}V3: Spin1$-3\gamma$(40 GeV)}}%
      \csname LTb\endcsname%
      \put(951,3064){\makebox(0,0)[l]{\strut{}S4: Spin0$-4\gamma$(40 GeV)}}%
    }%
    \gplbacktext
    \put(0,0){\includegraphics{plot-inc}}%
    \gplfronttext
  \end{picture}%
\endgroup
\end{document}


==> anc/lambdaj_spin0_40GeV.txt <==
	-0.886
	-0.329
	-0.575
	-1.39
	-0.304
	-0.461
	-1.28
	-0.327
	-0.374
	-0.607
	-0.556
	-1.08
	-0.522
	-0.303
	-0.446
	-0.461
	-0.515
	-0.814
	-0.328
	-1.23
	-3.18
	-1.13
	-0.34
	-0.803
	-0.41
	-0.54
	-1.08
	-1.35
	-0.359
	-0.797
	-0.384
	-0.587
	-0.306
	-0.77
	-0.661
	-0.961
	-0.701
	-0.335
	-0.934
	-0.716
	-0.716
	-0.472
	-0.331
	-0.364
	-0.482
	-0.488
	-2.03
	-0.599
	-0.573
	-0.411
	-0.34
	-1.11
	-1.2
	-0.431
	-0.877
	-0.662
	-0.38
	-0.554
	-0.609
	-0.425
	-0.328
	-1.49
	-0.475
	-0.679
	-0.808
	-0.666
	-0.79
	-0.994
	-0.56
	-0.838
	-0.67
	-3.3
	-0.398
	-1.15
	-0.506
	-0.424
	-1.32
	-0.522
	-0.386
	-0.439
	-0.457
	-0.475
	-1.06
	-0.397
	-0.558
	-0.596
	-0.549
	-0.849
	-0.729
	-0.648
	-1.34
	-0.411
	-0.527
	-0.733
	-0.447
	-0.337
	-0.962
	-0.318
	-0.572
	-1.07
	-0.547
	-0.597
	-0.736
	-0.563
	-1.36
	-0.362
	-0.572
	-0.325
	-0.364
	-0.636
	-0.721
	-0.485
	-0.54
	-0.47
	-0.502
	-0.462
	-0.704
	-0.742
	-0.931
	-0.46
	-1.02
	-1.43
	-1.57
	-1.09
	-0.657
	-0.818
	-0.555
	-0.466
	-0.385
	-1.34
	-1.31
	-0.518
	-1.34
	-0.64
	-0.495
	-1.24
	-0.892
	-0.966
	-0.653
	-0.978
	-0.575
	-0.472
	-1.01
	-0.465
	-0.823
	-0.309
	-0.625
	-1.17
	-0.32
	-0.641
	-1.39
	-0.434
	-0.343
	-0.629
	-0.596
	-0.814
	-0.911
	-0.456
	-0.761
	-0.67
	-0.481
	-0.558
	-0.938
	-1.29
	-0.551
	-0.617
	-0.64
	-1.09
	-0.625
	-1.21
	-0.407
	-0.616
	-0.941
	-0.518
	-0.963
	-1.14
	-1.25
	-0.316
	-0.411
	-0.831
	-3.15
	-0.611
	-0.416
	-0.465
	-0.608
	-0.562
	-0.332
	-2.89
	-0.489
	-0.514
	-1.11
	-0.323
	-0.483
	-0.458
	-0.957
	-0.539
	-0.393
	-0.425
	-0.491
	-0.559
	-0.985
	-0.434
	-0.482
	-0.616
	-1.02
	-0.929
	-0.589
	-0.333
	-0.62
	-0.818
	-0.84
	-0.474
	-0.453
	-0.468
	-0.462
	-0.501
	-0.945
	-0.748
	-0.492
	-0.426
	-0.902
	-0.343
	-0.659
	-0.437
	-0.412
	-0.956
	-0.411
	-0.658
	-0.354
	-0.443
	-0.325
	-1.26
	-1.29
	-1.45
	-1.01
	-0.647
	-0.563
	-0.349
	-0.331
	-0.408
	-0.345
	-0.498
	-1.32
	-0.434
	-0.309
	-3.28
	-1.41
	-0.653
	-0.869
	-0.539
	-2.95
	-0.572
	-0.835
	-0.399
	-1.09
	-0.584
	-0.653
	-0.532
	-1.01
	-1.34
	-0.869
	-0.366
	-0.484
	-0.383
	-0.311
	-0.333
	-0.475
	-1.22
	-1.36
	-0.597
	-0.627
	-0.75
	-0.682
	-0.381
	-0.398
	-0.504
	-0.849
	-1.12
	-0.424
	-1.16
	-0.978
	-0.619
	-0.442
	-1.59
	-1.35
	-0.489
	-0.942
	-0.653
	-0.62
	-0.402
	-1.44
	-0.771
	-0.501
	-0.472
	-1.31
	-0.333
	-0.669
	-0.768
	-0.92
	-0.329
	-0.403
	-1.12
	-1.29
	-0.983
	-0.737
	-0.633
	-0.308
	-0.704
	-0.661
	-0.884
	-0.66
	-0.425
	-0.709
	-0.328
	-0.621
	-1.03
	-0.517
	-0.46
	-0.834
	-0.502
	-0.595
	-0.803
	-0.373
	-0.589
	-1.1
	-1.09
	-0.759
	-0.312
	-0.515
	-0.828
	-0.494
	-0.746
	-0.401
	-0.596
	-0.735
	-0.401
	-0.362
	-0.451
	-0.393
	-1.03
	-0.349
	-0.706
	-0.391
	-0.542
	-0.654
	-0.82
	-0.961
	-0.889
	-0.756
	-0.67
	-0.34
	-0.386
	-0.421
	-0.537
	-0.495
	-0.306
	-0.776
	-0.417
	-1.12
	-0.394
	-0.972
	-1.17
	-0.301
	-0.458
	-0.798
	-0.545
	-0.565
	-0.522
	-2.92
	-0.382
	-0.54
	-0.321
	-1.11
	-0.687
	-0.338
	-0.464
	-0.812
	-0.412
	-0.381
	-0.885
	-0.88
	-0.317
	-0.333
	-0.418
	-1.07
	-0.455
	-0.305
	-0.413
	-0.598
	-1.51
	-0.424
	-0.927
	-0.552
	-0.616
	-0.394
	-0.314
	-0.32
	-0.845
	-0.471
	-0.689
	-0.469
	-0.327
	-1.36
	-1.55
	-0.609
	-0.524
	-0.634
	-0.452
	-0.663
	-0.457
	-0.629
	-1.48
	-0.466
	-0.649
	-0.362
	-0.582
	-0.605
	-0.455
	-1.05
	-0.644
	-1.16
	-0.518
	-0.493
	-0.314
	-0.399
	-0.329
	-0.387
	-1.43
	-0.614
	-1.07
	-2.89
	-0.928
	-1.37
	-2.36
	-0.529
	-0.34
	-0.556
	-1.45
	-0.473
	-0.392
	-0.731
	-0.334
	-0.576
	-0.599
	-0.364
	-1.63
	-0.363
	-1.13
	-0.44
	-0.731
	-0.397
	-0.516
	-0.703
	-0.335
	-0.881
	-1.6
	-0.644
	-0.926
	-0.799
	-0.75
	-0.393
	-0.711
	-0.634
	-0.339
	-0.342
	-0.489
	-0.389
	-0.496
	-1.19
	-0.449
	-1.06
	-0.526
	-0.421
	-1.12
	-0.474
	-0.449
	-0.375
	-0.72
	-0.36
	-0.374
	-0.42
	-0.759
	-1.24
	-1.15
	-0.361
	-0.777
	-0.494
	-0.614
	-0.417
	-1.66
	-0.682
	-0.809
	-0.608
	-0.879
	-0.705
	-0.778
	-0.777
	-0.944
	-0.402
	-0.504
	-0.846
	-0.337
	-0.304
	-0.934
	-0.442
	-1.4
	-0.586
	-0.344
	-0.438
	-0.362
	-0.792
	-0.745
	-0.425
	-0.446
	-0.46
	-3.28
	-0.756
	-1.15
	-0.611
	-0.387
	-0.551
	-0.317
	-0.771
	-0.53
	-0.388
	-0.462
	-0.312
	-0.343
	-0.695
	-0.327
	-0.386
	-0.627
	-0.648
	-1.56
	-0.375
	-0.435
	-0.482
	-0.728
	-1.18
	-0.574
	-0.308
	-0.604
	-0.544
	-0.92
	-0.698
	-0.348
	-0.677
	-0.576
	-0.598
	-0.482
	-1.2
	-0.452
	-0.398
	-0.538
	-2.37
	-3.07
	-0.608
	-0.508
	-1.24
	-0.637
	-1.6
	-0.428
	-0.382
	-0.381
	-0.306
	-0.959
	-2.44
	-0.451
	-0.79
	-0.314
	-0.972
	-0.778
	-1.1
	-0.58
	-0.728
	-1.12
	-0.637
	-0.651
	-0.457
	-0.466
	-0.628
	-0.652
	-0.808
	-0.429
	-0.577
	-0.437
	-1.25
	-0.314
	-1.14
	-0.325
	-0.455
	-0.349
	-0.513
	-0.864
	-0.336
	-0.774
	-0.847
	-0.658
	-0.351
	-0.306
	-0.338
	-0.988
	-0.323
	-0.757
	-0.428
	-0.607
	-0.984
	-0.681
	-0.445
	-0.437
	-0.767
	-0.927
	-0.382
	-0.404
	-0.852
	-1.36
	-0.661
	-0.503
	-0.835
	-0.39
	-0.39
	-0.357
	-0.69
	-1.49
	-0.422
	-0.355
	-0.992
	-0.464
	-0.91
	-0.72
	-2.89
	-0.553
	-0.395
	-0.775
	-0.551
	-0.537
	-0.336
	-0.543
	-1.1
	-0.546
	-0.499
	-0.443
	-0.448
	-0.794
	-0.898
	-1.48
	-0.373
	-1.01
	-1.18
	-0.499
	-0.388
	-0.441
	-0.873
	-0.685
	-0.476
	-0.586
	-0.36
	-0.532
	-0.391
	-0.455
	-0.729
	-0.665
	-0.617
	-0.477
	-0.633
	-0.709
	-0.799
	-0.423
	-0.602
	-0.622
	-0.406
	-0.686
	-1.16
	-0.628
	-0.479
	-0.465
	-0.623
	-0.344
	-0.592
	-0.897
	-0.67
	-1.05
	-0.612
	-0.545
	-0.344
	-0.538
	-0.523
	-2.33
	-0.915
	-0.675
	-0.346
	-0.404
	-0.311
	-0.813
	-1.11
	-0.671
	-0.393
	-0.546
	-0.468
	-0.315
	-0.377
	-0.655
	-0.461
	-0.617
	-0.525
	-0.309
	-0.703
	-0.545
	-0.799
	-0.8
	-0.395
	-0.363
	-0.425
	-2.67
	-0.853
	-0.427
	-0.435
	-0.5
	-0.545
	-0.559
	-0.304
	-1.08
	-0.539
	-0.818
	-0.315
	-0.505
	-0.333
	-0.861
	-0.537
	-0.447
	-0.625
	-0.382
	-0.692
	-0.788
	-0.339
	-0.384
	-1.18
	-0.896
	-0.401
	-0.523
	-0.435
	-0.55
	-1.04
	-0.689
	-0.559
	-1.38
	-1.17
	-0.504
	-1.02
	-0.325
	-0.782
	-1.25
	-0.853
	-0.562
	-0.377
	-0.327
	-0.774
	-0.885
	-1.27
	-0.605
	-0.971
	-0.654
	-0.628
	-0.389
	-0.619
	-0.435
	-0.387
	-0.843
	-0.444
	-0.545
	-1.05
	-0.528
	-1.06
	-0.41
	-0.439
	-0.926
	-0.379
	-0.676
	-0.791
	-1.2
	-0.556
	-0.546
	-3
	-1.08
	-0.915
	-0.721
	-0.397
	-0.309
	-0.428
	-0.34
	-0.635
	-0.366
	-1.15
	-0.91
	-0.473
	-0.336
	-0.91
	-0.92
	-2.52
	-0.343
	-0.502
	-0.337
	-0.36
	-0.905
	-0.398
	-0.327
	-1.45
	-0.542
	-0.567
	-0.486
	-0.37
	-0.36
	-0.461
	-2.27
	-0.364
	-0.366
	-0.642
	-2.14
	-0.649
	-0.428
	-0.427
	-0.804
	-0.43
	-0.333
	-0.348
	-0.879
	-1.18
	-0.636
	-0.344
	-1.06
	-0.5
	-0.869
	-0.405
	-2.65
	-0.521
	-0.392
	-0.547
	-1.22
	-0.937
	-2.2
	-0.751
	-0.666
	-0.908
	-0.671
	-1.24
	-0.337
	-0.986
	-0.756
	-0.361
	-0.672
	-0.328
	-0.361
	-0.785
	-0.434
	-0.404
	-0.86
	-0.572
	-0.371
	-1.06
	-0.471
	-0.316
	-1.35
	-0.339
	-0.567
	-0.788
	-0.354
	-0.714
	-0.503
	-0.649
	-0.348
	-0.409
	-0.335
	-1.07
	-0.727
	-0.499
	-0.79
	-0.346
	-0.37
	-0.579
	-1.13
	-1.43
	-0.401
	-0.539
	-0.402
	-0.51
	-0.6
	-0.702
	-1.34
	-0.415
	-0.397
	-0.375
	-0.748
	-0.404
	-0.41
	-0.357
	-2.52
	-0.506
	-0.326
	-0.315
	-0.49
	-0.372
	-1.51
	-0.434
	-0.354
	-0.451
	-0.322
	-0.574
	-0.372
	-0.705
	-0.37
	-1.17
	-0.453
	-0.519
	-1.13
	-1.15
	-0.365
	-2.62
	-0.419
	-0.914
	-1.03
	-0.379
	-0.593
	-0.77
	-0.362
	-0.43
	-0.549
	-1.22
	-0.527
	-0.548
	-0.589
	-0.398
	-0.513
	-0.597
	-0.709
	-0.324
	-0.741
	-0.425
	-0.636
	-0.336
	-1.07
	-0.308
	-0.837
	-0.362
	-0.622
	-1.19
	-0.822
	-0.524
	-0.471
	-0.779
	-0.986
	-0.425
	-0.357
	-0.699
	-1.08
	-0.523
	-0.616
	-0.499
	-0.418
	-0.313
	-0.568
	-0.359
	-0.362
	-0.399
	-0.425
	-0.338
	-0.403
	-0.863
	-1.01
	-0.859
	-0.368
	-0.7
	-0.557
	-0.483
	-0.38
	-1.19
	-0.353
	-0.594
	-0.91
	-0.664
	-0.711
	-0.767
	-0.34
	-0.514
	-2.5
	-0.326
	-0.324
	-1.18
	-0.637
	-0.336
	-0.33
	-0.562
	-0.553
	-0.442
	-0.386
	-0.56
	-1.36
	-0.735
	-0.593
	-0.606
	-0.446
	-0.591
	-0.673
	-0.312
	-0.307
	-0.625
	-0.726
	-0.702
	-0.8
	-0.845
	-0.328
	-0.451
	-0.318
	-2.27
	-0.507
	-0.362
	-0.66
	-0.33
	-0.596
	-1.06
	-0.733
	-0.977
	-0.395
	-0.991
	-0.367
	-0.362
	-0.581
	-0.859
	-0.514
	-0.832
	-2
	-1.57
	-0.372
	-0.395
	-0.315
	-0.326
	-0.966
	-0.377
	-0.324
	-0.38
	-0.302
	-0.528
	-1.36
	-0.367
	-0.652
	-2.88
	-1.16
	-0.451
	-0.883
	-2.91
	-0.458
	-0.57
	-0.438
	-1.02
	-0.777
	-0.459
	-0.46
	-0.431
	-1.38
	-0.582
	-1.13
	-0.512
	-0.454
	-0.455
	-0.728
	-0.609
	-1.12
	-1.33
	-0.45
	-1.33
	-0.683
	-0.369
	-3.01
	-0.332
	-0.468
	-1.45
	-1.49
	-0.765
	-0.498
	-0.415
	-0.553
	-1.58
	-0.372
	-0.931
	-0.936
	-0.965
	-0.581
	-2.45
	-0.755
	-0.637
	-0.932
	-0.395
	-1.97
	-0.512
	-0.465
	-0.791
	-0.326
	-0.512
	-0.668
	-0.705
	-0.513
	-0.83
	-0.374
	-0.914
	-0.796
	-0.316
	-0.456
	-0.346
	-0.92
	-0.318
	-0.978
	-1.09
	-0.381
	-0.876
	-0.704
	-0.8
	-0.678
	-1.71
	-0.331
	-0.823
	-0.753
	-0.328
	-0.417
	-1.01
	-0.319
	-0.323
	-1.02
	-0.825
	-0.413
	-0.362
	-0.708
	-0.704
	-0.674
	-0.362
	-1.42
	-0.78
	-0.497
	-0.34
	-1.05
	-0.555
	-0.68
	-0.338
	-0.965
	-0.702
	-0.472
	-0.848
	-1.05
	-0.537
	-0.431
	-0.696
	-0.852
	-0.415
	-0.6
	-0.582
	-0.821
	-0.366
	-0.341
	-0.636
	-1.17
	-0.41
	-0.335
	-0.406
	-0.75
	-0.43
	-0.677
	-0.324
	-0.353
	-0.533
	-0.402
	-0.784
	-0.93
	-1.23
	-0.314
	-1.05
	-3.05
	-0.534
	-0.568
	-0.456
	-0.371
	-0.409
	-0.501
	-1.21
	-0.359
	-0.899
	-0.393
	-0.357
	-0.351
	-0.55
	-0.315
	-0.411
	-0.635
	-1.02
	-0.343
	-0.66
	-0.336
	-0.382
	-0.362
	-0.329
	-0.608
	-0.415
	-0.359
	-0.569
	-0.428
	-0.559
	-0.326
	-0.329
	-1.13
	-0.388
	-0.462
	-1.03
	-0.308
	-0.364
	-0.36
	-0.536
	-0.546
	-0.653
	-0.517
	-1.44
	-0.508
	-0.441
	-0.721
	-0.747
	-0.41
	-1.06
	-0.442
	-1.05
	-0.592
	-0.546
	-0.373
	-0.94
	-0.425
	-1.02
	-1.14
	-0.908
	-0.524
	-0.395
	-0.329
	-0.514
	-1.49
	-0.648
	-0.348
	-0.389
	-0.699
	-2.22
	-2.39
	-0.602
	-0.312
	-0.425
	-0.454
	-0.341
	-0.702
	-0.686
	-0.878
	-1.19
	-0.654
	-0.773
	-0.522
	-0.363
	-0.378
	-0.839
	-1.19
	-0.352
	-0.484
	-0.636
	-0.535
	-0.527
	-0.51
	-0.616
	-0.469
	-0.619
	-0.319
	-0.956
	-0.374
	-0.642
	-0.579
	-0.556
	-0.652
	-0.48
	-0.462
	-0.456
	-0.744
	-0.439
	-0.45
	-0.897
	-1.29
	-0.585
	-0.661
	-0.925
	-0.342
	-0.446
	-0.677
	-0.68
	-0.307
	-0.59
	-0.909
	-0.439
	-1.17
	-0.489
	-0.628
	-0.436
	-0.31
	-0.334
	-1.43
	-0.438
	-0.602
	-1.04
	-0.352
	-0.373
	-0.304
	-0.372
	-0.333
	-0.398
	-0.317
	-0.816
	-0.463
	-0.67
	-1.42
	-2.5
	-0.619
	-0.618
	-0.614
	-1.17
	-0.715
	-0.372
	-0.359
	-0.486
	-0.338
	-0.435
	-0.863
	-0.486
	-0.721
	-0.512
	-0.795
	-2.42
	-0.336
	-0.516
	-1.44
	-0.515
	-0.369
	-0.533
	-0.985
	-1.56
	-0.595
	-0.373
	-0.539
	-0.427
	-0.349
	-1.02
	-0.961
	-0.347
	-0.305
	-0.35
	-0.418
	-0.672
	-1.02
	-1.19
	-0.793
	-0.921
	-0.539
	-0.982
	-0.492
	-0.443
	-0.342
	-0.415
	-0.943
	-0.771
	-0.408
	-0.835
	-0.655
	-0.86
	-0.424
	-0.368
	-0.485
	-0.8
	-0.379
	-0.889
	-0.553
	-0.514
	-0.392
	-0.393
	-0.863
	-0.431
	-0.41
	-0.397
	-0.42
	-0.331
	-0.93
	-1.35
	-0.367
	-0.368
	-1.17
	-0.486
	-0.48
	-0.607
	-0.371
	-0.5
	-1
	-0.457
	-0.871
	-0.342
	-0.804
	-0.523
	-2.87
	-0.5
	-0.332
	-0.574
	-0.357
	-0.542
	-0.694
	-0.537
	-0.363
	-0.407
	-0.979
	-0.967
	-0.56
	-0.804
	-1.34
	-0.392
	-0.835
	-0.897
	-0.402
	-0.571
	-0.483
	-0.327
	-0.584
	-0.328
	-0.611
	-2.16
	-0.375
	-2.8
	-0.636
	-0.434
	-0.849
	-0.485
	-0.979
	-0.394
	-0.418
	-0.756
	-0.706
	-0.634
	-0.457
	-0.339
	-0.659
	-1.38
	-0.53
	-0.866
	-0.71
	-0.76
	-0.439
	-0.867
	-0.456
	-1.43
	-0.906
	-0.342
	-0.336
	-0.69
	-0.344
	-0.619
	-0.871
	-0.518
	-0.457
	-0.304
	-0.49
	-1.15
	-0.396
	-1.36
	-0.655
	-0.434
	-1.09
	-0.503
	-0.388
	-0.887
	-0.72
	-0.593
	-0.568
	-0.47
	-0.332
	-0.723
	-0.465
	-0.44
	-0.761
	-0.638
	-0.543
	-0.502
	-1.3
	-0.807
	-0.778
	-0.367
	-0.685
	-0.789
	-1.26
	-1.08
	-0.834
	-0.438
	-0.997
	-0.405
	-2.3
	-0.528
	-0.507
	-0.624
	-0.354
	-0.459
	-0.396
	-0.631
	-0.514
	-0.371
	-0.788
	-0.627
	-0.633
	-0.492
	-0.732
	-0.556
	-0.855
	-0.305
	-0.584
	-2.48
	-0.632
	-1.09
	-0.741
	-0.518
	-1.19
	-1.23
	-0.549
	-0.744
	-0.354
	-0.853
	-0.36
	-0.786
	-0.714
	-0.405
	-0.819
	-0.456
	-0.872
	-0.322
	-1.08
	-0.636
	-0.856
	-0.421
	-0.573
	-0.413
	-0.645
	-0.598
	-0.704
	-0.418
	-0.364
	-1.23
	-1.32
	-0.364
	-1.05
	-0.629
	-0.618
	-0.57
	-0.646
	-0.419
	-0.357
	-0.386
	-0.529
	-1.1
	-0.474
	-0.738
	-0.312
	-0.309
	-0.346
	-0.494
	-2.96
	-0.488
	-0.626
	-0.458
	-0.995
	-0.548
	-0.373
	-1.13
	-0.522
	-0.836
	-0.94
	-1.06
	-1.02
	-0.459
	-1.17
	-0.612
	-0.93
	-1.07
	-0.498
	-0.46
	-0.519
	-0.632
	-0.68
	-0.335
	-0.35
	-0.318
	-0.714
	-0.493
	-0.354
	-0.891
	-0.322
	-0.509
	-0.859
	-0.838
	-0.313
	-0.825
	-0.391
	-0.51
	-0.594
	-0.881
	-0.573
	-0.77
	-0.501
	-0.409
	-0.467
	-0.986
	-0.349
	-0.468
	-0.374
	-0.556
	-0.676
	-0.364
	-0.558
	-0.5
	-0.426
	-0.891
	-0.855
	-1.01
	-0.655
	-1.33
	-0.623
	-0.528
	-0.363
	-0.32
	-0.605
	-0.331
	-1.42
	-0.312
	-0.942
	-0.373
	-0.747
	-0.409
	-1.26
	-0.887
	-1.17
	-0.645
	-0.68
	-0.413
	-0.328
	-0.675
	-0.697
	-0.326
	-0.329
	-0.304
	-0.472
	-0.393
	-0.526
	-0.783
	-0.357
	-1.44
	-1.41
	-0.323
	-0.464
	-0.36
	-0.885
	-0.554
	-0.776
	-0.507
	-0.613
	-0.35
	-0.72
	-1.1
	-0.7
	-0.421
	-0.586
	-0.532
	-0.575
	-0.372
	-1.47
	-0.447
	-2.47
	-0.444
	-0.679
	-0.466
	-0.489
	-1.44
	-0.671
	-0.724
	-0.436
	-0.892
	-0.506
	-0.325
	-0.397
	-0.379
	-0.326
	-0.397
	-0.646
	-0.42
	-0.471
	-1.07
	-0.598
	-0.765
	-0.831
	-0.484
	-0.999
	-0.616
	-0.738
	-0.535
	-0.622
	-0.723
	-0.727
	-0.338
	-2.3
	-0.837
	-0.478
	-0.431
	-0.623
	-0.725
	-0.387
	-0.525
	-0.531
	-1
	-0.854
	-0.702
	-0.307
	-0.393
	-0.419
	-0.76
	-0.447
	-1.03
	-0.329
	-0.589
	-1.06
	-0.864
	-0.563
	-1.66
	-1.07
	-0.543
	-0.634
	-0.308
	-0.376
	-0.371
	-0.886
	-0.458
	-0.37
	-0.58
	-1.47
	-0.846
	-0.511
	-0.642
	-0.352
	-0.456
	-1.25
	-0.76
	-0.67
	-0.373
	-0.598
	-0.965
	-0.359
	-0.362
	-0.328
	-0.451
	-0.531
	-0.455
	-0.479
	-0.94
	-0.619
	-2.38
	-0.54
	-0.696
	-0.471
	-0.626
	-0.517
	-1.01
	-0.759
	-0.579
	-0.479
	-0.405
	-0.509
	-0.735
	-0.636
	-1.4
	-0.771
	-0.674
	-0.944
	-0.414
	-0.979
	-0.703
	-0.692
	-1.11
	-2.35
	-0.385
	-0.308
	-0.665
	-0.377
	-0.782
	-1.54
	-0.581
	-0.96
	-0.425
	-0.912
	-0.593
	-1.09
	-0.357
	-0.397
	-0.867
	-0.477
	-0.36
	-0.836
	-0.65
	-0.531
	-0.477
	-0.458
	-0.428
	-0.529
	-0.78
	-0.4
	-0.491
	-0.498
	-1.05
	-0.784
	-0.43
	-1.06
	-0.427
	-0.708
	-0.325
	-0.381
	-0.793
	-0.324
	-0.408
	-1.34
	-0.497
	-0.661
	-0.796
	-0.423
	-0.311
	-0.611
	-0.608
	-0.841
	-0.861
	-1.12
	-0.503
	-0.519
	-1.27
	-2.62
	-0.676
	-0.751
	-0.56
	-0.877
	-0.424
	-0.564
	-0.778
	-0.772
	-0.487
	-1.04
	-1.26
	-1.01
	-0.45
	-0.678
	-0.601
	-1.23
	-0.524
	-1
	-0.479
	-0.56
	-0.618
	-0.413
	-0.516
	-0.448
	-0.828
	-2.85
	-0.611
	-1.05
	-1.08
	-1.25
	-2.52
	-0.794
	-0.394
	-0.87
	-0.332
	-0.695
	-0.331
	-0.431
	-0.693
	-0.627
	-0.94
	-2.39
	-1.23
	-0.692
	-0.485
	-2.56
	-0.785
	-1.22
	-0.681
	-0.633
	-0.305
	-0.458
	-0.532
	-0.37
	-1.27
	-0.984
	-0.386
	-1.13
	-0.355
	-0.336
	-0.527
	-0.364
	-0.463
	-0.468
	-0.456
	-0.741
	-1.15
	-0.82
	-0.655
	-0.617
	-0.303
	-0.332
	-0.382
	-1.38
	-1.1
	-1.08
	-0.555
	-0.432
	-0.359
	-0.304
	-0.382
	-1.37
	-1.34
	-1.03
	-0.44
	-0.489
	-0.591
	-0.547
	-0.617
	-0.938
	-0.892
	-0.759
	-0.327
	-1.23
	-0.514
	-0.332
	-0.47
	-0.346
	-0.401
	-1.3
	-0.495
	-0.311
	-0.566
	-0.306
	-0.912
	-0.351
	-0.443
	-0.315
	-2.14
	-0.56
	-0.426
	-0.794
	-0.564
	-2.19
	-0.506
	-1
	-1.14
	-1.53
	-0.355
	-0.378
	-1.33
	-0.313
	-0.454
	-0.739
	-0.568
	-0.775
	-0.41
	-0.903
	-0.35
	-1.16
	-0.32
	-0.346
	-0.903
	-0.381
	-0.469
	-1.14
	-0.839
	-0.421
	-0.603
	-0.538
	-1.43
	-0.356
	-1.35
	-0.892
	-0.476
	-0.55
	-0.325
	-0.432
	-0.313
	-0.438
	-1.52
	-0.742
	-0.681
	-0.42
	-0.667
	-0.691
	-1.05
	-0.323
	-0.709
	-0.415
	-0.659
	-0.956
	-1.42
	-0.388
	-0.717
	-0.493
	-0.585
	-1.29
	-0.533
	-0.465
	-0.467
	-0.312
	-3.28
	-0.393
	-0.919
	-0.723
	-0.365
	-0.516
	-1.06
	-0.618
	-0.355
	-0.578
	-1.14
	-0.466
	-0.785
	-0.581
	-0.673
	-0.851
	-0.662
	-0.69
	-1.17
	-0.357
	-0.389
	-0.789
	-0.996
	-0.788
	-0.36
	-0.339
	-0.382
	-1.3
	-3.09
	-0.359
	-0.772
	-0.621
	-0.903
	-0.746
	-0.529
	-0.315
	-0.42
	-0.332
	-0.456
	-0.584
	-0.426
	-0.48
	-2.94
	-0.551
	-0.382
	-0.425
	-0.938
	-0.546
	-0.676
	-0.305
	-0.685
	-0.383
	-1.27
	-0.402
	-0.391
	-1.44
	-0.732
	-0.487
	-0.42
	-0.757
	-0.4
	-0.385
	-0.683
	-0.325
	-0.409
	-0.401
	-0.607
	-0.901
	-0.41
	-0.357
	-2.07
	-1.22
	-0.306
	-1.29
	-0.875
	-1.13
	-0.48
	-0.447
	-0.406
	-0.736
	-0.403
	-0.736
	-0.499
	-0.941
	-0.529
	-0.603
	-1.27
	-0.306
	-1.03
	-0.934
	-0.345
	-0.757
	-0.458
	-0.513
	-1.24
	-0.395
	-0.322
	-0.803
	-0.514
	-0.494
	-0.302
	-0.582
	-0.339
	-0.738
	-0.329
	-0.57
	-0.351
	-0.442
	-1.29
	-1.01
	-0.431
	-0.662
	-0.637
	-0.976
	-0.759
	-0.906
	-0.309
	-1.07
	-0.868
	-0.606
	-0.493
	-0.318
	-0.36
	-0.955
	-1.1
	-0.432
	-0.974
	-0.574
	-0.359
	-0.306
	-1.19
	-0.676
	-0.347
	-0.381
	-0.32
	-0.76
	-0.688
	-1.12
	-0.777
	-0.563
	-0.582
	-0.428
	-0.399
	-0.442
	-0.551
	-0.322
	-0.556
	-0.966
	-0.403
	-0.409
	-1.04
	-0.425
	-0.763
	-0.319
	-0.462
	-0.442
	-0.435
	-0.357
	-3.13
	-0.971
	-1.05
	-0.833
	-0.449
	-1.24
	-0.318
	-2.83
	-0.344
	-0.396
	-0.631
	-1.06
	-0.85
	-0.345
	-0.418
	-0.505
	-2.56
	-0.733
	-0.669
	-0.43
	-0.41
	-0.806
	-0.515
	-0.503
	-0.311
	-0.405
	-0.669
	-0.465
	-0.519
	-0.808
	-0.449
	-0.456
	-0.505
	-0.835
	-0.851
	-3.14
	-0.318
	-0.647
	-0.87
	-0.85
	-1.23
	-0.706
	-0.313
	-0.572
	-3
	-1.25
	-0.352
	-0.632
	-1.06
	-1.32
	-1.07
	-2.2
	-1.18
	-0.485
	-0.777
	-0.353
	-0.41
	-0.345
	-0.346
	-0.621
	-0.597
	-0.47
	-1.01
	-0.376
	-1.06
	-1.3
	-0.31
	-0.96
	-0.793
	-0.324
	-0.967
	-0.578
	-2.38
	-0.492
	-1.54
	-0.418
	-0.63
	-0.309
	-0.34
	-0.849
	-0.421
	-0.912
	-0.45
	-0.337
	-0.801
	-1.32
	-0.651
	-0.519
	-1.16
	-0.753
	-0.723
	-0.462
	-0.909
	-0.333
	-0.4
	-1.45
	-0.833
	-0.423
	-0.685
	-0.441
	-0.502
	-0.398
	-0.917
	-0.651
	-0.977
	-0.353
	-0.648
	-0.867
	-0.613
	-0.481
	-0.487
	-0.317
	-0.367
	-0.375
	-1.07
	-0.356
	-0.366
	-0.697
	-0.404
	-0.499
	-0.539
	-0.424
	-0.39
	-1.43
	-0.602
	-0.513
	-0.367
	-0.456
	-0.504
	-0.41
	-0.628
	-3.18
	-1.15
	-0.582
	-0.531
	-0.786
	-1.14
	-0.648
	-0.428
	-0.403
	-0.361
	-0.815
	-0.863
	-1.02
	-0.605
	-0.47
	-0.372
	-0.723
	-0.44
	-0.328
	-0.742
	-1.13
	-0.686
	-3.2
	-0.564
	-0.341
	-0.964
	-0.633
	-0.33
	-0.518
	-1.12
	-0.529
	-1.4
	-0.31
	-0.706
	-0.755
	-0.971
	-0.335
	-0.482
	-0.614
	-2.9
	-0.401
	-0.549
	-0.421
	-1.08
	-0.631
	-2.46
	-0.372
	-0.469
	-0.875
	-0.401
	-0.845
	-1.02
	-1.19
	-0.555
	-0.31
	-1.08
	-0.31
	-0.577
	-1.12
	-0.359
	-0.441
	-2.7
	-2.84
	-0.303
	-0.593
	-2.25
	-1.06
	-0.511
	-0.352
	-0.416
	-0.752
	-1.48
	-0.698
	-1.07
	-0.696
	-0.744
	-0.628
	-0.548
	-0.427
	-0.62
	-0.424
	-0.303
	-0.648
	-0.676
	-0.407
	-0.538
	-0.414
	-0.397
	-0.625
	-0.498
	-0.304
	-0.407
	-0.387
	-0.408
	-0.381
	-0.692
	-0.32
	-0.868
	-0.331
	-0.739
	-0.409
	-0.526
	-0.879
	-3.14
	-0.399
	-0.764
	-1.05
	-0.35
	-0.639
	-0.459
	-0.981
	-0.474
	-0.432
	-0.427
	-0.448
	-0.389
	-0.699
	-0.4
	-0.519
	-1.07
	-0.606
	-0.43
	-0.558
	-0.489
	-0.316
	-0.625
	-0.543
	-0.321
	-0.684
	-0.817
	-0.499
	-1.32
	-2.82
	-1.04
	-0.687
	-0.735
	-1.04
	-0.408
	-0.716
	-0.35
	-0.792
	-0.846
	-0.696
	-0.756
	-0.43
	-1.04
	-0.783
	-2.38
	-0.526
	-1.08
	-0.371
	-0.84
	-3.26
	-0.607
	-3.02
	-0.651
	-1.19
	-0.523
	-0.574
	-0.492
	-0.356
	-0.323
	-0.31
	-0.664
	-2.04
	-0.601
	-0.736
	-1.21
	-0.734
	-0.379
	-1.33
	-0.448
	-0.924
	-0.447
	-0.818
	-0.783
	-0.427
	-0.903
	-0.339
	-0.774
	-0.469
	-0.342
	-0.771
	-0.373
	-0.676
	-0.865
	-0.526
	-0.361
	-0.399
	-0.571
	-0.669
	-0.406
	-0.353
	-1.52
	-0.669
	-0.505
	-0.413
	-0.694
	-0.519
	-0.408
	-0.408
	-1.1
	-1.12
	-0.837
	-0.383
	-0.49
	-0.869
	-0.95
	-0.754
	-0.455
	-0.686
	-0.426
	-0.77
	-0.496
	-0.37
	-3.61
	-0.542
	-1.07
	-0.401
	-1.38
	-0.316
	-0.7
	-0.333
	-0.333
	-0.371
	-0.422
	-0.624
	-1.1
	-0.568
	-0.568
	-0.877
	-0.549
	-0.51
	-1.31
	-0.511
	-0.372
	-0.696
	-1.23
	-0.799
	-0.587
	-0.34
	-0.599
	-0.726
	-0.478
	-0.975
	-0.346
	-0.472
	-0.528
	-0.62
	-0.907
	-0.593
	-0.704
	-0.559
	-0.681
	-0.394
	-0.469
	-0.418
	-0.477
	-0.714
	-0.351
	-0.486
	-0.769
	-0.454
	-0.606
	-1.35
	-0.309
	-2.85
	-2.12
	-1.39
	-0.611
	-0.33
	-1.01
	-0.907
	-0.36
	-0.351
	-0.311
	-0.871
	-0.7
	-0.626
	-0.375
	-1.35
	-0.636
	-0.304
	-0.664
	-1.48
	-1.1
	-0.761
	-0.391
	-0.418
	-0.396
	-1.09
	-0.67
	-0.434
	-0.956
	-1.18
	-0.534
	-0.529
	-0.682
	-0.38
	-0.468
	-0.461
	-0.488
	-0.589
	-0.356
	-0.524
	-1.49
	-0.758
	-0.509
	-0.334
	-1.47
	-0.623
	-0.637
	-1.1
	-0.375
	-0.419
	-0.605
	-0.515
	-0.446
	-0.508
	-0.701
	-0.623
	-0.437
	-0.355
	-0.873
	-0.333
	-0.754
	-0.726
	-0.365
	-0.665
	-0.954
	-0.713
	-1.47
	-1.16
	-0.643
	-0.326
	-0.897
	-0.784
	-0.318
	-0.485
	-0.341
	-0.458
	-1.15
	-0.582
	-1.13
	-0.596
	-0.923
	-0.577
	-0.633
	-0.706
	-0.492
	-0.627
	-0.891
	-0.352
	-0.867
	-0.32
	-0.457
	-0.917
	-0.322
	-0.353
	-0.514
	-0.585
	-0.47
	-0.984
	-0.435
	-0.667
	-0.55
	-0.538
	-0.484
	-0.96
	-0.402
	-0.38
	-0.672
	-0.336
	-0.406
	-1.18
	-1.25
	-0.501
	-0.719
	-0.523
	-0.533
	-0.366
	-0.594
	-0.53
	-0.504
	-0.594
	-1.13
	-0.487
	-0.418
	-0.371
	-0.728
	-0.492
	-0.51
	-0.426
	-0.46
	-0.322
	-0.953
	-0.415
	-0.346
	-0.308
	-0.669
	-0.884
	-0.626
	-0.562
	-0.845
	-0.886
	-0.652
	-0.34
	-0.643
	-0.521
	-0.324
	-0.728
	-0.326
	-0.374
	-0.635
	-0.393
	-0.41
	-0.416
	-1
	-1.09
	-2.2
	-0.339
	-0.586
	-0.638
	-0.719
	-0.537
	-0.319
	-0.855
	-0.504
	-0.76
	-0.528
	-0.784
	-1.19
	-0.743
	-0.481
	-0.633
	-0.698
	-0.617
	-1.05
	-0.715
	-0.435
	-0.617
	-0.506
	-0.785
	-0.538
	-0.698
	-0.479
	-0.475
	-0.513
	-0.682
	-0.433
	-1.1
	-0.548
	-0.52
	-0.427
	-0.845
	-0.924
	-0.372
	-0.471
	-0.404
	-0.67
	-0.877
	-0.639
	-0.431
	-0.764
	-0.613
	-0.735
	-0.406
	-0.417
	-0.668
	-0.454
	-0.73
	-0.782
	-1.51
	-0.669
	-0.626
	-0.411
	-1.53
	-0.402
	-0.592
	-0.712
	-0.52
	-0.368
	-1.16
	-0.363
	-1.84
	-0.312
	-0.343
	-0.325
	-2.73
	-0.33
	-1
	-0.556
	-0.431
	-0.813
	-0.43
	-0.387
	-0.811
	-0.387
	-0.558
	-1.32
	-1.16
	-2.85
	-0.631
	-0.739
	-0.396
	-0.314
	-0.447
	-0.316
	-0.726
	-0.702
	-0.53
	-0.343
	-0.328
	-0.384
	-0.38
	-0.305
	-0.685
	-0.371
	-0.906
	-0.361
	-1.61
	-1.43
	-0.664
	-0.618
	-0.502
	-0.308
	-0.532
	-0.723
	-0.49
	-0.598
	-0.75
	-0.319
	-0.772
	-0.492
	-1
	-0.678
	-0.611
	-0.421
	-0.367
	-0.306
	-0.708
	-1.2
	-1.32
	-0.34
	-0.575
	-0.453
	-1.52
	-0.865
	-0.323
	-0.947
	-0.475
	-0.549
	-0.382
	-0.428
	-2.97
	-0.386
	-0.319
	-0.41
	-0.372
	-0.458
	-0.601
	-0.668
	-1.34
	-0.813
	-0.456
	-0.633
	-0.328
	-0.314
	-0.592
	-0.58
	-2.09
	-2.82
	-1.31
	-0.993
	-0.348
	-0.512
	-0.432
	-0.606
	-1.02
	-0.921
	-0.308
	-0.359
	-1.34
	-0.306
	-0.533
	-0.376
	-0.323
	-0.567
	-2.94
	-0.318
	-0.315
	-0.738
	-0.356
	-0.325
	-0.403
	-0.501
	-0.497
	-0.923
	-0.511
	-0.501
	-0.431
	-1.38
	-0.352
	-0.309
	-0.435
	-0.647
	-0.486
	-0.306
	-0.549
	-0.691
	-2.55
	-0.749
	-0.804
	-0.927
	-0.729
	-1.28
	-1.29
	-0.866
	-0.366
	-0.305
	-0.573
	-1.9
	-0.435
	-0.51
	-0.519
	-0.338
	-0.432
	-0.309
	-1.22
	-0.339
	-0.865
	-1.09
	-0.53
	-1.38
	-0.763
	-0.567
	-0.792
	-0.397
	-0.546
	-0.546
	-1.18
	-0.356
	-0.368
	-0.93
	-0.546
	-0.352
	-2.39
	-0.588
	-0.508
	-0.409
	-0.761
	-0.411
	-0.686
	-0.467
	-1.58
	-0.583
	-1.15
	-0.609
	-0.744
	-0.536
	-0.767
	-1.25
	-1.1
	-1.14
	-2.59
	-0.371
	-0.726
	-0.521
	-0.498
	-0.434
	-0.347
	-0.699
	-0.829
	-0.833
	-0.329
	-0.982
	-0.497
	-0.309
	-0.535
	-0.33
	-1.44
	-0.47
	-1.03
	-0.369
	-0.354
	-0.628
	-0.674
	-0.637
	-0.666
	-0.611
	-0.366
	-1.18
	-0.695
	-0.33
	-0.91
	-0.598
	-0.608
	-0.312
	-0.826
	-0.381
	-1.71
	-0.32
	-1.05
	-0.33
	-0.41
	-0.841
	-0.587
	-0.955
	-0.619
	-0.436
	-0.604
	-0.609
	-0.413
	-0.348
	-0.745
	-0.463
	-0.886
	-0.67
	-0.314
	-0.524
	-0.344
	-2.05
	-0.394
	-0.316
	-0.578
	-1.06
	-0.493
	-0.332
	-0.555
	-2.77
	-0.535
	-0.352
	-0.533
	-0.552
	-1.31
	-1.12
	-0.696
	-1.39
	-0.321
	-1.12
	-0.447
	-0.715
	-0.661
	-0.895
	-0.352
	-1.12
	-1.02
	-0.568
	-0.361
	-0.73
	-0.326
	-0.785
	-0.932
	-0.634
	-0.432
	-0.445
	-0.302
	-0.47
	-0.354
	-0.375
	-1.1
	-0.414
	-0.435
	-1
	-0.74
	-0.377
	-0.568
	-0.617
	-0.342
	-0.392
	-0.716
	-0.367
	-0.534
	-0.767
	-0.844
	-0.342
	-0.66
	-0.469
	-0.739
	-0.361
	-0.358
	-0.693
	-0.97
	-0.516
	-0.79
	-0.694
	-0.382
	-0.702
	-0.972
	-1.53
	-0.728
	-0.972
	-0.53
	-0.55
	-0.943
	-0.356
	-0.743
	-0.766
	-0.786
	-1.25
	-0.51
	-0.412
	-0.9
	-2.62
	-0.986
	-0.832
	-0.491
	-0.456
	-0.548
	-1.03
	-0.726
	-0.469
	-0.709
	-1.12
	-0.97
	-0.343
	-0.346
	-0.361
	-0.323
	-0.308
	-0.83
	-0.639
	-0.557
	-0.938
	-1
	-0.663
	-0.315
	-0.522
	-0.368
	-0.686
	-0.911
	-0.375
	-0.657
	-0.478
	-0.825
	-0.324
	-0.723
	-0.651
	-0.764
	-0.326
	-0.544
	-0.701
	-0.52
	-0.335
	-0.693
	-1.83
	-0.624
	-0.376
	-0.464
	-0.325
	-0.486
	-0.613
	-0.423
	-0.7
	-0.523
	-0.515
	-0.421
	-0.525
	-0.707
	-0.563
	-0.38
	-0.728
	-0.335
	-0.447
	-0.836
	-0.649
	-0.375
	-0.646
	-0.579
	-0.508
	-0.406
	-0.799
	-0.331
	-0.722
	-0.623
	-0.489
	-0.517
	-0.419
	-0.767
	-0.715
	-0.618
	-0.603
	-0.703
	-0.7
	-0.421
	-0.396
	-0.599
	-0.349
	-0.685
	-0.907
	-0.816
	-0.434
	-0.369
	-0.629
	-0.327
	-1.7
	-0.308
	-0.85
	-0.488
	-1.17
	-0.46
	-0.719
	-0.614
	-0.395
	-0.385
	-0.879
	-0.572
	-0.303
	-0.413
	-0.46
	-0.448
	-0.949
	-2.78
	-0.542
	-0.57
	-0.456
	-0.604
	-0.912
	-0.44
	-0.607
	-0.622
	-0.711
	-0.319
	-1.07
	-0.763
	-0.623
	-0.319
	-0.592
	-0.857
	-0.548
	-1.43
	-0.347
	-0.578
	-0.312
	-1.11
	-1.09
	-0.604
	-0.89
	-1.42
	-0.59
	-0.583
	-0.518
	-0.751
	-0.592
	-0.635
	-2.11
	-0.398
	-0.609
	-0.458
	-0.809
	-1.16
	-0.535
	-0.565
	-0.907
	-0.812
	-0.313
	-0.477
	-0.546
	-0.321
	-1.29
	-1.21
	-0.411
	-0.5
	-0.809
	-0.719
	-0.65
	-0.711
	-0.944
	-0.575
	-1.51
	-1.23
	-0.605
	-1.32
	-0.497
	-0.651
	-0.641
	-0.382
	-0.601
	-0.488
	-0.425
	-0.393
	-0.873
	-1.71
	-0.423
	-0.84
	-0.357
	-0.973
	-0.602
	-0.307
	-0.303
	-0.624
	-0.332
	-0.716
	-0.753
	-1.22
	-0.993
	-0.501
	-0.313
	-0.958
	-0.862
	-0.593
	-0.562
	-0.622
	-0.315
	-0.342
	-1.12
	-0.317
	-0.763
	-0.321
	-0.349
	-0.648
	-0.965
	-0.458
	-0.332
	-0.598
	-0.726
	-1.3
	-0.951
	-0.303
	-0.81
	-0.345
	-0.434
	-0.741
	-0.71
	-0.422
	-0.899
	-0.87
	-0.564
	-0.495
	-0.911
	-0.451
	-0.768
	-1.17
	-1.06
	-0.583
	-0.386
	-0.456
	-0.614
	-2.8
	-1.9
	-0.801
	-0.338
	-3.3
	-0.332
	-0.513
	-0.542
	-0.764
	-0.837
	-0.363
	-0.908
	-0.361
	-0.397
	-0.899
	-0.595
	-0.437
	-0.566
	-2.32
	-0.901
	-0.342
	-1.26
	-1.11
	-0.508
	-0.367
	-0.319
	-0.675
	-2.92
	-0.558
	-0.343
	-0.389
	-0.722
	-0.674
	-0.514
	-0.578
	-1.25
	-0.451
	-0.475
	-0.391
	-0.358
	-0.738
	-0.608
	-0.33
	-0.491
	-0.351
	-0.785
	-0.49
	-0.439
	-0.995
	-0.766
	-0.519
	-0.497
	-0.923
	-0.386
	-0.44
	-0.468
	-0.573
	-0.494
	-0.427
	-0.63
	-0.403
	-0.477
	-0.423
	-0.366
	-0.504
	-0.627
	-0.348
	-0.909
	-0.332
	-0.332
	-1.05
	-1.05
	-0.404
	-0.695
	-0.522
	-0.706
	-0.8
	-0.417
	-0.384
	-0.521
	-0.963
	-0.591
	-0.408
	-0.83
	-0.505
	-0.504
	-0.427
	-0.845
	-1.23
	-0.908
	-0.846
	-0.434
	-0.318
	-1.49
	-1.24
	-0.437
	-0.372
	-0.975
	-0.562
	-0.411
	-0.604
	-0.402
	-0.346
	-0.578
	-0.606
	-0.669
	-0.687
	-0.462
	-0.43
	-0.352
	-1.03
	-0.639
	-3.36
	-0.854
	-0.336
	-0.58
	-0.683
	-1.57
	-0.422
	-0.397
	-0.894
	-0.561
	-0.361
	-0.682
	-0.912
	-0.971
	-0.493
	-0.332
	-0.393
	-0.86
	-0.474
	-0.507
	-0.312
	-0.845
	-0.31
	-0.531
	-0.433
	-0.567
	-0.361
	-0.951
	-0.527
	-0.543
	-0.318
	-0.342
	-0.386
	-1.29
	-0.408
	-0.479
	-0.438
	-0.481
	-0.906
	-0.632
	-0.318
	-0.37
	-0.6
	-0.323
	-1.41
	-0.494
	-0.308
	-0.912
	-0.472
	-0.378
	-0.409
	-1.22
	-1.29
	-1.24
	-0.614
	-0.519
	-0.316
	-0.679
	-0.314
	-0.472
	-0.726
	-0.883
	-0.723
	-1.15
	-0.693
	-0.449
	-0.346
	-0.659
	-1.04
	-0.736
	-0.376
	-0.579
	-0.695
	-0.662
	-1
	-0.501
	-0.385
	-0.385
	-0.67
	-0.723
	-1.59
	-0.688
	-0.358
	-2.55
	-1.88
	-2.12
	-0.586
	-0.484
	-0.325
	-1.36
	-1.28
	-0.48
	-0.351
	-0.617
	-0.511
	-0.51
	-1.03
	-1.08
	-0.491
	-0.323
	-0.591
	-0.451
	-0.623
	-0.804
	-0.672
	-0.388
	-0.765
	-0.316
	-0.784
	-0.834
	-0.541
	-1.34
	-1.14
	-0.315
	-0.342
	-1.11
	-0.42
	-0.698
	-0.415
	-0.606
	-1.05
	-0.965
	-0.327
	-0.38
	-0.517
	-0.799
	-0.74
	-0.413
	-0.823
	-0.68
	-0.709
	-1.22
	-0.667
	-0.404
	-2.88
	-0.494
	-0.388
	-0.316
	-0.729
	-0.719
	-0.407
	-0.916
	-1.15
	-0.438
	-0.564
	-0.44
	-0.842
	-0.517
	-0.459
	-1.03
	-0.831
	-0.515
	-1.63
	-0.696
	-0.371
	-1.04
	-0.329
	-0.74
	-0.485
	-0.328
	-1.3
	-0.442
	-1.26
	-0.604
	-2.51
	-0.429
	-0.406
	-0.477
	-1.65
	-0.341
	-1.1
	-0.41
	-0.663
	-0.543
	-0.421
	-0.985
	-0.73
	-0.406
	-0.319
	-0.52
	-1.14
	-0.375
	-1.21
	-0.87
	-0.454
	-0.496
	-0.389
	-0.863
	-0.532
	-0.451
	-0.604
	-0.494
	-0.857
	-0.481
	-1.39
	-0.426
	-0.844
	-0.43
	-0.307
	-0.917
	-0.376
	-0.697
	-0.71
	-0.344
	-0.482
	-0.454
	-0.346
	-0.628
	-0.533
	-1.08
	-0.786
	-0.62
	-0.314
	-1.07
	-0.436
	-0.759
	-0.833
	-0.72
	-0.509
	-1
	-0.424
	-0.364
	-0.669
	-1.02
	-0.967
	-1.01
	-0.607
	-0.67
	-0.56
	-0.42
	-0.822
	-0.824
	-0.476
	-0.349
	-0.797
	-0.845
	-0.477
	-0.529
	-0.79
	-0.977
	-0.532
	-0.973
	-0.561
	-0.493
	-0.524
	-1.01
	-0.354
	-0.486
	-0.959
	-0.551
	-0.867
	-0.718
	-1.03
	-0.361
	-0.633
	-1.14
	-0.336
	-0.311
	-0.519
	-0.899
	-0.305
	-0.33
	-0.306
	-1.24
	-1.2
	-0.455
	-0.313
	-0.381
	-0.311
	-0.585
	-0.481
	-0.674
	-0.829
	-0.878
	-0.754
	-0.603
	-0.572
	-0.653
	-1.46
	-2.61
	-1.02
	-0.399
	-0.314
	-0.457
	-0.743
	-0.394
	-1.35
	-0.416
	-0.324
	-0.641
	-0.421
	-1.25
	-0.306
	-0.499
	-0.753
	-0.734
	-0.629
	-0.764
	-0.342
	-0.482
	-0.553
	-0.353
	-0.93
	-0.705
	-0.721
	-0.494
	-0.307
	-0.45
	-0.346
	-2.55
	-0.734
	-0.325
	-0.594
	-0.388
	-0.327
	-0.475
	-0.442
	-0.448
	-0.759
	-0.518
	-1.25
	-0.653
	-0.885
	-0.855
	-1.03
	-0.405
	-0.335
	-0.894
	-0.636
	-0.869
	-0.463
	-0.319
	-0.683
	-0.426
	-0.512
	-0.999
	-0.342
	-0.705
	-0.426
	-0.748
	-1.05
	-0.482
	-1.48
	-0.812
	-0.581
	-0.499
	-1.07
	-0.848
	-0.326
	-0.307
	-0.458
	-0.409
	-0.519
	-0.832
	-2.35
	-0.405
	-0.655
	-0.387
	-0.434
	-0.623
	-0.632
	-0.961
	-0.376
	-0.608
	-0.371
	-0.53
	-0.571
	-0.628
	-0.319
	-0.523
	-0.897
	-0.398
	-0.607
	-0.798
	-0.484
	-0.496
	-0.84
	-0.426
	-0.846
	-0.431
	-0.409
	-0.426
	-0.748
	-0.598
	-0.938
	-0.479
	-0.987
	-0.546
	-0.416
	-0.322
	-1.02
	-0.393
	-0.413
	-1.01
	-1.24
	-2.92
	-0.473
	-0.404
	-0.433
	-0.862
	-0.495
	-0.826
	-0.617
	-0.467
	-0.492
	-0.637
	-0.951
	-0.344
	-0.373
	-1.12
	-2.19
	-0.466
	-0.421
	-0.412
	-0.852
	-1.17
	-0.846
	-0.331
	-0.378
	-3.43
	-0.4
	-0.358
	-0.423
	-0.932
	-0.444
	-0.467
	-0.522
	-0.663
	-0.346
	-0.972
	-1.28
	-0.893
	-0.31
	-1.04
	-0.597
	-0.519
	-0.545
	-0.33
	-0.363
	-0.567
	-0.794
	-0.839
	-0.617
	-0.325
	-0.887
	-0.536
	-0.335
	-0.883
	-0.385
	-0.383
	-0.751
	-0.421
	-0.675
	-1.09
	-0.333
	-0.737
	-0.586
	-0.61
	-0.4
	-0.729
	-0.774
	-0.462
	-0.615
	-0.675
	-0.601
	-0.534
	-0.66
	-0.38
	-3.13
	-0.418
	-0.689
	-1.02
	-0.592
	-0.431
	-0.921
	-0.405
	-0.597
	-1.19
	-0.919
	-0.828
	-0.354
	-0.55
	-0.654
	-0.418
	-0.313
	-0.481
	-0.359
	-0.843
	-0.404
	-1.27
	-0.369
	-0.41
	-0.44
	-0.472
	-0.42
	-0.316
	-0.325
	-0.454
	-0.599
	-0.385
	-1.06
	-0.626
	-0.396
	-1.15
	-0.412
	-0.367
	-0.483
	-0.587
	-0.961
	-1.24
	-0.936
	-1.08
	-0.814
	-0.587
	-0.481
	-0.747
	-0.563
	-0.974
	-0.31
	-0.468
	-1.03
	-0.612
	-2.65
	-0.433
	-0.658
	-0.587
	-1.06
	-0.398
	-2.89
	-2.56
	-0.624
	-0.943
	-0.317
	-0.593
	-0.887
	-0.616
	-1.05
	-0.973
	-1.01
	-0.623
	-0.878
	-0.716
	-0.361
	-0.873
	-0.438
	-0.421
	-0.394
	-0.35
	-0.516
	-0.647
	-0.467
	-0.424
	-0.386
	-0.497
	-1.56
	-0.995
	-0.966
	-1.08
	-0.519
	-0.913
	-0.74
	-0.963
	-0.338
	-0.668
	-0.747
	-1.28
	-0.306
	-0.548
	-0.322
	-0.436
	-0.393
	-0.491
	-1.29
	-0.727
	-0.709
	-1.21
	-0.474
	-0.578
	-1.4
	-1.18
	-0.312
	-0.521
	-0.792
	-0.493
	-0.388
	-2.87
	-0.391
	-0.703
	-0.385
	-0.472
	-0.615
	-0.794
	-0.41
	-0.322
	-0.569
	-0.9
	-0.611
	-0.651
	-0.537
	-0.322
	-0.767
	-0.51
	-1.03
	-0.363
	-0.351
	-0.446
	-0.545
	-0.359
	-0.342
	-0.737
	-0.895
	-0.578
	-1.04
	-0.362
	-0.356
	-0.69
	-0.617
	-0.328
	-0.417
	-0.529
	-0.453
	-1.07
	-0.442
	-1.43
	-0.427
	-0.335
	-0.346
	-2.81
	-0.399
	-0.328
	-0.453
	-0.499
	-0.555
	-1.28
	-0.719
	-1.29
	-0.548
	-0.351
	-0.622
	-1.07
	-0.407
	-0.686
	-0.466
	-0.434
	-0.553
	-0.74
	-0.474
	-1.15
	-1.13
	-1.14
	-0.484
	-1.26
	-0.807
	-0.392
	-0.304
	-0.507
	-0.314
	-0.409
	-0.764
	-0.342
	-0.418
	-1.25
	-0.486
	-0.611
	-0.772
	-0.375
	-0.404
	-0.836
	-1.13
	-0.325
	-0.556
	-0.637
	-0.497
	-0.35
	-0.878
	-0.769
	-1.17
	-2.48
	-0.387
	-1.56
	-0.619
	-0.359
	-1.36
	-0.452
	-0.838
	-0.388
	-0.838
	-0.528
	-1.06
	-1.23
	-0.307
	-0.37
	-0.375
	-0.415
	-0.41
	-0.943
	-0.545
	-0.767
	-0.462
	-0.89
	-0.745
	-1.47
	-0.874
	-0.835
	-0.375
	-0.619
	-1.01
	-0.673
	-0.377
	-0.657
	-0.571
	-0.708
	-0.598
	-0.329
	-0.326
	-0.418
	-0.428
	-0.486
	-0.469
	-0.305
	-0.352
	-2.57
	-0.463
	-2.46
	-0.619
	-0.312
	-0.453
	-0.428
	-0.456
	-0.49
	-0.322
	-0.516
	-0.387
	-1.05
	-0.893
	-0.631
	-1.46
	-0.948
	-0.393
	-0.531
	-0.905
	-0.396
	-0.379
	-0.412
	-0.329
	-0.622
	-0.741
	-0.76
	-0.383
	-0.547
	-0.9
	-0.905
	-0.99
	-0.857
	-0.306
	-0.988
	-0.523
	-0.666
	-0.416
	-0.86
	-0.437
	-0.744
	-0.428
	-0.351
	-0.453
	-0.854
	-0.962
	-0.595
	-1.51
	-0.405
	-0.563
	-0.321
	-0.816
	-0.525
	-0.458
	-0.328
	-0.439
	-0.844
	-0.528
	-1.46
	-0.822
	-1.08
	-0.335
	-0.324
	-0.38
	-0.385
	-0.535
	-0.679
	-0.456
	-0.446
	-0.852
	-2.61
	-0.367
	-0.81
	-1.02
	-0.682
	-0.491
	-0.667
	-0.414
	-0.714
	-0.306
	-0.454
	-0.453
	-2.15
	-0.319
	-0.343
	-0.514
	-0.548
	-0.574
	-0.633
	-0.422
	-0.763
	-0.46
	-1.19
	-0.34
	-0.384
	-0.447
	-0.402
	-0.498
	-2.12
	-1.09
	-0.521
	-2.39
	-0.98
	-0.406
	-0.412
	-0.939
	-0.702
	-0.917
	-0.622
	-0.508
	-0.668
	-0.752
	-0.502
	-1.62
	-0.336
	-0.322
	-0.541
	-0.313
	-0.359
	-0.371
	-0.722
	-2.99
	-0.463
	-0.316
	-1.01
	-0.94
	-0.32
	-0.413
	-1.04
	-0.485
	-0.67
	-0.499
	-0.578
	-0.52
	-0.437
	-0.354
	-0.664
	-0.397
	-0.596
	-0.589
	-0.307
	-0.318
	-1.03
	-0.724
	-0.546
	-0.569
	-1.08
	-0.508
	-0.384
	-0.345
	-0.578
	-0.575
	-0.73
	-0.721
	-0.88
	-0.528
	-0.475
	-0.584
	-1.14
	-2.85
	-1.05
	-0.9
	-0.515
	-1.08
	-0.471
	-0.916
	-0.878
	-0.686
	-1.28
	-0.787
	-0.62
	-1.03
	-0.43
	-0.456
	-0.512
	-0.976
	-0.816
	-0.305
	-0.43
	-0.349
	-0.847
	-0.555
	-0.356
	-2.93
	-0.467
	-0.445
	-0.416
	-0.864
	-0.348
	-0.697
	-1.02
	-0.889
	-1.02
	-0.326
	-0.417
	-0.394
	-0.586
	-0.53
	-0.5
	-0.758
	-0.614
	-0.728
	-0.317
	-1.29
	-0.533
	-0.335
	-0.308
	-0.421
	-0.527
	-0.747
	-0.304
	-0.333
	-0.384
	-0.672
	-0.336
	-0.641
	-0.535
	-0.73
	-0.461
	-0.321
	-0.581
	-1.02
	-0.73
	-0.334
	-0.503
	-1.27
	-0.36
	-1.35
	-0.667
	-0.541
	-1
	-0.476
	-3.2
	-1.53
	-0.49
	-0.582
	-2.51
	-0.549
	-0.426
	-0.548
	-1.09
	-0.496
	-1.13
	-0.852
	-0.352
	-0.327
	-0.673
	-0.323
	-0.425
	-0.566
	-0.919
	-1.14
	-2.88
	-1.27
	-0.848
	-0.432
	-0.879
	-0.797
	-0.733
	-1.14
	-0.47
	-0.826
	-0.411
	-0.713
	-0.34
	-0.368
	-0.728
	-0.591
	-0.398
	-0.353
	-0.439
	-0.864
	-0.412
	-0.341
	-0.34
	-0.466
	-1.02
	-1.33
	-1.43
	-0.751
	-0.797
	-0.363
	-0.983
	-0.74
	-0.896
	-0.593
	-0.347
	-0.337
	-0.344
	-0.825
	-1.02
	-0.818
	-0.352
	-0.485
	-0.496
	-0.941
	-0.506
	-0.534
	-1.2
	-0.924
	-0.518
	-0.798
	-0.961
	-0.44
	-0.526
	-0.537
	-0.624
	-0.446
	-0.483
	-1.47
	-0.497
	-0.93
	-0.407
	-0.532
	-0.367
	-0.766
	-0.319
	-0.422
	-0.676
	-0.55
	-0.387
	-0.351
	-0.806
	-1.22
	-1.35
	-0.5
	-0.551
	-0.887
	-0.386
	-0.431
	-0.519
	-0.912
	-0.413
	-1.31
	-0.638
	-1.75
	-1.14
	-0.689
	-0.646
	-0.643
	-0.354
	-0.723
	-0.587
	-0.47
	-1.17
	-0.428
	-0.377
	-0.876
	-0.388
	-0.444
	-1.02
	-0.998
	-0.508
	-0.569
	-0.429
	-0.686
	-0.648
	-1.35
	-1.43
	-0.402
	-0.898
	-0.632
	-0.798
	-0.93
	-0.366
	-0.879
	-0.497
	-0.662
	-0.379
	-0.631
	-0.807
	-1.12
	-0.853
	-0.312
	-0.925
	-1.15
	-2.76
	-0.647
	-0.808
	-0.333
	-0.571
	-0.602
	-0.805
	-1.39
	-0.868
	-0.628
	-0.555
	-0.508
	-0.464
	-0.34
	-0.489
	-0.372
	-1.27
	-0.768
	-0.333
	-1.41
	-0.594
	-0.516
	-0.356
	-0.725
	-0.642
	-0.443
	-0.372
	-0.553
	-0.574
	-0.952
	-0.366
	-0.825
	-0.538
	-2.98
	-0.649
	-0.316
	-0.63
	-0.641
	-1.33
	-1.03
	-0.481
	-0.432
	-0.723
	-0.506
	-0.389
	-1.57
	-0.731
	-0.535
	-0.569
	-1.03
	-0.303
	-0.511
	-0.396
	-0.481
	-0.922
	-1.02
	-1.17
	-0.387
	-1.5
	-0.575
	-0.346
	-0.633
	-0.334
	-1.12
	-0.618
	-1.22
	-0.671
	-0.532
	-1.11
	-1.09
	-0.432
	-0.342
	-0.433
	-1.1
	-2.2
	-0.501
	-0.579
	-0.413
	-0.442
	-1.46
	-0.995
	-0.994
	-0.319
	-0.39
	-0.425
	-0.556
	-0.545
	-1.18
	-0.32
	-0.551
	-0.413
	-0.378
	-0.526
	-0.588
	-3.29
	-0.973
	-0.934
	-0.485
	-0.469
	-0.631
	-0.406
	-0.333
	-0.599
	-0.643
	-0.697
	-0.768
	-0.342
	-0.417
	-0.489
	-0.389
	-0.392
	-0.432
	-0.551
	-0.319
	-1.36
	-0.581
	-0.501
	-0.311
	-0.347
	-0.542
	-0.641
	-1.12
	-0.499
	-0.52
	-0.382
	-0.308
	-0.562
	-0.447
	-0.562
	-0.624
	-0.546
	-1.94
	-0.739
	-0.512
	-0.456
	-0.36
	-0.652
	-0.483
	-0.713
	-0.41
	-1.31
	-0.507
	-1.32
	-0.45
	-0.335
	-0.309
	-0.848
	-0.388
	-0.47
	-0.411
	-0.851
	-0.481
	-0.765
	-0.417
	-0.312
	-0.392
	-0.394
	-0.355
	-0.464
	-0.383
	-0.372
	-1.35
	-1.24
	-0.859
	-0.313
	-0.828
	-0.843
	-0.345
	-0.454
	-0.772
	-0.445
	-0.359
	-0.67
	-0.906
	-0.346
	-0.655
	-0.683
	-0.432
	-0.771
	-0.44
	-0.371
	-0.497
	-0.448
	-0.458
	-0.453
	-0.496
	-0.426
	-0.524
	-2.6
	-0.357
	-1.15
	-0.391
	-0.929
	-0.825
	-0.355
	-0.695
	-0.528
	-0.342
	-0.771
	-0.578
	-0.349
	-0.66
	-1.52
	-0.318
	-0.659
	-0.698
	-0.766
	-0.392
	-0.456
	-1.31
	-0.356
	-0.701
	-0.398
	-0.315
	-0.763
	-1.05
	-0.723
	-1.57
	-0.932
	-0.759
	-0.716
	-0.427
	-1.08
	-1.55
	-1.04
	-0.746
	-0.387
	-0.568
	-0.39
	-0.394
	-0.462
	-0.75
	-1.06
	-0.55
	-0.441
	-1.07
	-0.313
	-0.648
	-0.846
	-0.353
	-1.36
	-0.851
	-0.321
	-0.87
	-0.856
	-1.39
	-0.347
	-0.341
	-0.841
	-0.628
	-0.675
	-1.09
	-0.704
	-0.336
	-1.15
	-0.477
	-0.372
	-0.495
	-1.61
	-0.604
	-0.983
	-0.342
	-0.621
	-0.369
	-0.308
	-0.386
	-0.312
	-1.2
	-0.644
	-0.365
	-0.515
	-0.574
	-0.769
	-1.01
	-0.626
	-0.698
	-0.694
	-0.955
	-0.813
	-0.467
	-0.561
	-1.21
	-0.517
	-0.343
	-0.949
	-0.37
	-0.832
	-0.793
	-0.737
	-0.807
	-0.603
	-0.363
	-0.874
	-0.974
	-0.41
	-0.466
	-1.31
	-0.38
	-0.763
	-0.358
	-0.619
	-0.918
	-0.681
	-0.36
	-0.824
	-0.326
	-1.01
	-0.974
	-0.984
	-0.389
	-0.511
	-0.653
	-0.579
	-0.724
	-0.507
	-1.04
	-0.594
	-0.456
	-0.37
	-0.364
	-0.44
	-0.485
	-0.324
	-0.575
	-0.742
	-0.734
	-1.3
	-0.851
	-0.348
	-0.422
	-0.482
	-0.744
	-0.822
	-0.802
	-0.439
	-0.534
	-0.815
	-0.586
	-0.674
	-0.312
	-0.359
	-0.375
	-0.565
	-0.445
	-0.47
	-0.647
	-0.403
	-0.728
	-0.308
	-0.661
	-1
	-0.583
	-1
	-0.556
	-1.33
	-0.685
	-1.08
	-0.428
	-0.845
	-1.02
	-0.355
	-0.351
	-0.39
	-0.381
	-0.469
	-0.393
	-2.49
	-0.667
	-0.688
	-0.563
	-0.814
	-1.02
	-1.03
	-0.548
	-0.359
	-0.379
	-0.829
	-0.53
	-1.02
	-0.576
	-0.919
	-0.465
	-0.403
	-0.539
	-0.617
	-0.466
	-0.719
	-0.57
	-0.608
	-0.76
	-0.863
	-0.583
	-0.579
	-0.978
	-0.466
	-0.528
	-0.382
	-0.491
	-0.808
	-0.575
	-0.789
	-0.891
	-1.08
	-0.564
	-0.838
	-1.39
	-0.415
	-0.895
	-0.483
	-0.753
	-1.05
	-0.454
	-0.708
	-0.442
	-0.696
	-2.37
	-0.587
	-2.71
	-0.371
	-0.758
	-0.416
	-0.388
	-0.313
	-0.536
	-0.662
	-1.19
	-0.565
	-0.382
	-0.468
	-0.929
	-0.666
	-0.909
	-0.67
	-0.664
	-1.05
	-0.44
	-0.308
	-2.96
	-0.919
	-0.482
	-0.363
	-0.584
	-0.516
	-0.934
	-0.397
	-0.457
	-0.727
	-0.782
	-0.357
	-0.394
	-0.422
	-1.15
	-0.396
	-0.353
	-0.831
	-0.423
	-0.566
	-0.832
	-0.343
	-1.07
	-0.715
	-0.463
	-0.511
	-1.52
	-0.414
	-0.738
	-0.627
	-0.68
	-0.568
	-1.1
	-0.574
	-0.429
	-0.465
	-0.418
	-0.643
	-1.18
	-0.485
	-0.426
	-0.909
	-0.481
	-1.28
	-0.541
	-0.307
	-0.625
	-0.945
	-0.619
	-0.78
	-1.14
	-0.39
	-0.391
	-0.57
	-0.344
	-0.368
	-0.377
	-0.427
	-0.713
	-0.442
	-0.449
	-0.464
	-2.88
	-0.302
	-1.42
	-0.33
	-1.18
	-0.395
	-0.73
	-0.552
	-0.42
	-3.11
	-0.62
	-0.862
	-0.476
	-0.754
	-0.743
	-1.17
	-0.361
	-0.805
	-0.568
	-0.313
	-0.502
	-1.21
	-0.958
	-0.397
	-0.564
	-0.346
	-0.346
	-0.328
	-0.437
	-1.2
	-0.507
	-1.11
	-1.37
	-0.925
	-0.354
	-0.431
	-0.541
	-0.51
	-0.93
	-1.67
	-0.976
	-1.24
	-1.37
	-0.336
	-2.7
	-0.868
	-0.464
	-0.39
	-0.356
	-0.482
	-0.525
	-0.604
	-1.08
	-0.625
	-0.717
	-0.575
	-1.2
	-0.641
	-0.348
	-1.38
	-0.677
	-0.636
	-0.397
	-1.26
	-0.844
	-1.24
	-0.9
	-0.32
	-0.624
	-0.55
	-0.386
	-0.882
	-1.04
	-0.505
	-0.421
	-0.57
	-0.373
	-0.305
	-0.306
	-0.374
	-0.822
	-0.392
	-0.891
	-0.317
	-0.572
	-0.368
	-0.374
	-0.571
	-0.562
	-0.545
	-0.35
	-0.369
	-0.594
	-0.769
	-0.404
	-2.08
	-0.418
	-0.996
	-0.322
	-0.345
	-0.49
	-1.02
	-0.749
	-1.36
	-0.319
	-0.453
	-0.658
	-0.907
	-0.943
	-0.571
	-0.516
	-0.908
	-0.637
	-0.329
	-2.02
	-0.611
	-0.559
	-0.989
	-0.548
	-1.28
	-1
	-0.485
	-1.07
	-0.515
	-1.07
	-1.24
	-0.674
	-0.427
	-0.592
	-0.375
	-0.326
	-0.768
	-0.325
	-0.558
	-0.929
	-0.748
	-0.511
	-0.39
	-1.03
	-0.379
	-0.397
	-0.873
	-0.322
	-0.329
	-0.782
	-1.41
	-0.359
	-0.352
	-0.347
	-1.11
	-0.494
	-0.558
	-1.05
	-0.544
	-1.59
	-0.382
	-0.875
	-0.414
	-0.717
	-0.474
	-0.999
	-1.06
	-0.506
	-0.71
	-0.554
	-0.387
	-0.662
	-1.55
	-0.452
	-0.629
	-0.321
	-0.357
	-0.91
	-0.432
	-0.398
	-0.369
	-0.537
	-0.635
	-0.445
	-0.487
	-0.501
	-0.407
	-0.533
	-0.521
	-0.361
	-0.36
	-0.921
	-0.88
	-0.491
	-0.369
	-0.408
	-0.511
	-0.346
	-0.561
	-1.3
	-0.462
	-0.316
	-0.919
	-0.511
	-1.21
	-0.588
	-1.1
	-0.722
	-0.353
	-0.347
	-0.337
	-0.836
	-2.22
	-0.625
	-0.417
	-0.89
	-0.499
	-0.801
	-0.343
	-1.06
	-0.98
	-0.334
	-0.605
	-0.84
	-0.367
	-0.393
	-0.618
	-0.418
	-0.469
	-0.305
	-0.348
	-0.373
	-0.704
	-0.51
	-0.459
	-0.502
	-0.576
	-0.354
	-0.422
	-0.514
	-0.616
	-0.595
	-0.434
	-0.588
	-0.676
	-0.496
	-0.758
	-0.547
	-0.333
	-0.425
	-0.792
	-0.391
	-2.96
	-0.424
	-1.53
	-0.412
	-0.36
	-0.956
	-0.506
	-0.532
	-0.522
	-0.439
	-0.896
	-0.585
	-0.431
	-0.439
	-0.392
	-0.33
	-0.387
	-0.34
	-0.426
	-0.698
	-0.497
	-1.23
	-0.665
	-1.15
	-0.897
	-0.761
	-0.719
	-1.36
	-0.422
	-1
	-0.853
	-0.373
	-0.337
	-1.44
	-0.455
	-0.39
	-0.911
	-0.385
	-0.694
	-0.488
	-0.439
	-0.505
	-0.781
	-0.944
	-1.04
	-0.481
	-0.767
	-0.409
	-1.14
	-0.425
	-0.502
	-1.6
	-0.315
	-1.01
	-0.601
	-0.902
	-0.465
	-0.52
	-1.21
	-0.524
	-0.56
	-0.447
	-0.615
	-0.664
	-0.465
	-0.346
	-1.13
	-0.485
	-0.495
	-0.863
	-0.512
	-0.935
	-0.486
	-0.492
	-0.599
	-0.784
	-0.547
	-0.372
	-0.553
	-1.46
	-0.41
	-0.328
	-0.879
	-0.394
	-0.5
	-0.517
	-0.452
	-0.461
	-0.368
	-1.48
	-0.421
	-0.374
	-0.765
	-0.387
	-0.624
	-1.37
	-0.316
	-0.347
	-0.798
	-2.76
	-1.2
	-0.802
	-0.385
	-0.474
	-0.449
	-0.376
	-1.06
	-0.659
	-1.04
	-0.377
	-0.365
	-1.72
	-0.585
	-0.314
	-0.832
	-0.396
	-0.454
	-0.937
	-0.66
	-0.467
	-0.548
	-0.828
	-0.442
	-0.316
	-0.921
	-0.579
	-1.14
	-0.39
	-1.02
	-0.385
	-0.338
	-0.414
	-0.589
	-0.524
	-0.366
	-0.515
	-0.383
	-0.963
	-1.42
	-0.614
	-0.507
	-1.21
	-1.37
	-0.614
	-0.772
	-0.515
	-1.18
	-0.898
	-0.677
	-0.507
	-1.43
	-0.522
	-0.76
	-0.929
	-0.721
	-0.448
	-0.332
	-1.46
	-0.865
	-0.397
	-0.697
	-2.48
	-0.937
	-1.8
	-0.775
	-0.351
	-0.585
	-0.443
	-0.746
	-0.513
	-0.918
	-0.315
	-0.558
	-0.506
	-0.386
	-0.334
	-0.803
	-0.475
	-0.364
	-0.555
	-0.377
	-0.581
	-1.01
	-1.25
	-0.366
	-1.19
	-0.541
	-0.556
	-0.303
	-0.819
	-0.497
	-0.35
	-0.597
	-0.606
	-0.547
	-0.874
	-1.05
	-0.786
	-0.422
	-0.726
	-2.98
	-0.503
	-0.477
	-0.557
	-1.07
	-1.02
	-0.663
	-0.513
	-1.13
	-0.505
	-0.325
	-0.514
	-0.584
	-0.517
	-0.638
	-0.699
	-0.668
	-0.575
	-0.664
	-0.323
	-0.35
	-0.389
	-0.674
	-1.11
	-0.589
	-0.391
	-0.369
	-1.05
	-0.741
	-0.973
	-0.688
	-0.332
	-1.12
	-1.12
	-1.2
	-0.549
	-0.467
	-0.814
	-0.879
	-0.746
	-0.378
	-0.613
	-0.746
	-0.893
	-0.63
	-1.11
	-0.351
	-0.976
	-0.415
	-1.13
	-0.362
	-0.385
	-0.982
	-0.682
	-0.451
	-0.856
	-0.651
	-0.725
	-0.651
	-0.515
	-0.801
	-1.06
	-0.783
	-0.448
	-0.319
	-0.573
	-0.825
	-0.502
	-0.672
	-0.337
	-0.388
	-0.314
	-0.373
	-0.539
	-0.604
	-0.844
	-0.756
	-0.764
	-0.413
	-0.572
	-0.457
	-2.57
	-0.371
	-0.322
	-0.348
	-0.33
	-0.773
	-0.335
	-1.03
	-0.575
	-0.573
	-0.804
	-0.307
	-0.896
	-0.685
	-0.531
	-0.617
	-0.557
	-0.503
	-1.52
	-0.656
	-0.434
	-0.501
	-0.319
	-0.308
	-0.343
	-0.375
	-0.855
	-0.394
	-0.358
	-1.23
	-0.472
	-0.921
	-0.319
	-0.775
	-0.671
	-0.84
	-2.9
	-0.378
	-0.627
	-0.382
	-0.35
	-0.381
	-0.746
	-0.544
	-0.424
	-0.864
	-1.12
	-1.16
	-0.757
	-0.958
	-0.613
	-0.358
	-0.413
	-0.635
	-0.836
	-0.706
	-0.55
	-0.329
	-0.366
	-1.15
	-0.479
	-0.862
	-0.659
	-0.609
	-0.693
	-0.349
	-0.43
	-0.475
	-1.17
	-0.419
	-0.603
	-0.355
	-0.849
	-0.318
	-0.41
	-0.348
	-0.472
	-0.45
	-0.459
	-0.453
	-0.332
	-0.334
	-1.12
	-0.363
	-0.484
	-0.664
	-0.634
	-0.433
	-0.726
	-0.693
	-0.794
	-0.385
	-0.527
	-0.393
	-0.368
	-0.43
	-0.436
	-0.531
	-0.927
	-0.342
	-1.12
	-0.36
	-0.469
	-0.663
	-0.504
	-0.372
	-2.3
	-0.611
	-0.654
	-0.442
	-1.48
	-0.626
	-0.341
	-0.928
	-0.306
	-0.47
	-0.919
	-0.306
	-1.09
	-1.09
	-1.4
	-0.725
	-2.93
	-0.551
	-0.577
	-0.531
	-0.675
	-1.18
	-0.898
	-0.606
	-0.951
	-0.844
	-3.03
	-0.463
	-0.769
	-0.334
	-1.7
	-0.684
	-0.447
	-1.51
	-0.356
	-1.06
	-0.684
	-0.35
	-1.08
	-0.368
	-1.39
	-0.666
	-1.28
	-0.443
	-0.78
	-0.36
	-0.322
	-1.56
	-0.486
	-0.35
	-0.399
	-1.22
	-0.388
	-0.623
	-1.1
	-0.799
	-0.961
	-0.724
	-0.431
	-0.486
	-1
	-1.58
	-0.636
	-0.345
	-0.309
	-0.419
	-0.394
	-0.901
	-1.09
	-0.918
	-1.02
	-0.356
	-0.822
	-0.531
	-0.813
	-0.509
	-0.318
	-0.792
	-1.08
	-0.322
	-0.848
	-0.885
	-0.807
	-0.433
	-1.6
	-0.353
	-0.997
	-0.771
	-0.597
	-0.666
	-0.928
	-0.77
	-0.427
	-0.953
	-1.11
	-0.932
	-0.541
	-0.496
	-0.436
	-0.571
	-0.861
	-1.37
	-0.313
	-0.499
	-1.36
	-2.19
	-0.538
	-0.36
	-0.309
	-0.433
	-1.01
	-0.596
	-0.835
	-0.463
	-0.367
	-0.731
	-0.444
	-0.316
	-1.08
	-0.652
	-0.603
	-0.609
	-0.337
	-0.589
	-1.02
	-0.327
	-0.66
	-0.343
	-0.697
	-1.06
	-0.459
	-1.03
	-0.446
	-0.466
	-0.483
	-1.27
	-0.437
	-0.6
	-1.17
	-0.437
	-0.417
	-0.496
	-1.74
	-1.13
	-0.315
	-1.03
	-1.21
	-0.589
	-0.38
	-0.8
	-0.534
	-0.357
	-0.419
	-0.783
	-1.13
	-1.06
	-0.553
	-0.515
	-0.532
	-0.431
	-0.432
	-0.761
	-0.443
	-0.304
	-0.61
	-0.581
	-1.16
	-0.538
	-0.548
	-0.303
	-0.864
	-0.749
	-0.405
	-0.782
	-0.685
	-1.13
	-0.359
	-0.906
	-0.966
	-0.775
	-0.372
	-0.404
	-1.08
	-0.459
	-1.32
	-0.329
	-0.434
	-0.508
	-0.41
	-0.373
	-0.597
	-0.728
	-1.46
	-0.361
	-0.658
	-0.63
	-0.364
	-0.467
	-0.361
	-0.45
	-0.431
	-0.483
	-0.57
	-0.914
	-0.599
	-0.567
	-2.78
	-0.789
	-0.43
	-0.632
	-0.802
	-0.707
	-0.385
	-1.54
	-0.572
	-0.393
	-0.67
	-0.456
	-0.445
	-0.394
	-0.341
	-0.797
	-1.22
	-0.667
	-0.405
	-0.328
	-0.458
	-0.452
	-0.797
	-1.34
	-0.847
	-0.377
	-1.41
	-0.307
	-0.373
	-0.441
	-0.461
	-0.314
	-0.348
	-0.525
	-1
	-0.437
	-0.375
	-0.823
	-0.489
	-0.543
	-0.914
	-1.35
	-0.79
	-0.709
	-0.538
	-0.571
	-0.36
	-0.315
	-0.462
	-0.47
	-0.38
	-0.388
	-0.459
	-0.535
	-0.815
	-0.466
	-0.503
	-0.652
	-0.766
	-0.323
	-0.347
	-0.342
	-2.4
	-0.372
	-0.706
	-0.925
	-0.327
	-0.613
	-0.657
	-0.707
	-0.534
	-0.399
	-0.391
	-0.433
	-0.42
	-0.342
	-0.528
	-0.709
	-0.464
	-0.7
	-0.552
	-0.528
	-1.19
	-0.689
	-0.315
	-0.339
	-0.421
	-0.453
	-1.08
	-0.306
	-0.315
	-1.63
	-0.872
	-0.467
	-0.518
	-0.881
	-0.649
	-0.314
	-0.79
	-0.686
	-0.379
	-0.46
	-0.654
	-0.463
	-0.464
	-0.563
	-0.442
	-0.96
	-0.399
	-0.399
	-0.387
	-0.661
	-0.347
	-0.637
	-0.478
	-0.46
	-0.574
	-0.68
	-0.339
	-0.381
	-0.536
	-0.51
	-1.06
	-0.598
	-0.361
	-0.463
	-0.498
	-0.495
	-0.822
	-0.316
	-0.369
	-0.565
	-0.844
	-0.578
	-0.368
	-0.978
	-0.369
	-1.05
	-0.476
	-0.363
	-0.585
	-0.567
	-1.63
	-0.714
	-0.475
	-0.485
	-0.414
	-0.986
	-0.714
	-0.396
	-0.535
	-0.438
	-0.491
	-0.312
	-0.501
	-1.1
	-0.724
	-0.867
	-0.353
	-0.384
	-0.541
	-0.362
	-0.384
	-0.535
	-1.41
	-0.4
	-1.15
	-0.546
	-0.756
	-0.554
	-0.609
	-0.554
	-0.981
	-0.637
	-0.372
	-0.331
	-0.346
	-0.373
	-1.02
	-0.331
	-0.319
	-0.425
	-0.315
	-0.856
	-1.12
	-0.826
	-0.39
	-0.84
	-0.354
	-0.371
	-2.9
	-2.51
	-1.33
	-0.485
	-0.766
	-0.886
	-0.312
	-0.345
	-0.682
	-0.548
	-1.03
	-0.757
	-0.519
	-0.564
	-0.578
	-0.314
	-0.335
	-0.545
	-0.395
	-1.08
	-0.358
	-0.311
	-1.23
	-0.586
	-0.741
	-0.509
	-2.64
	-0.665
	-2.4
	-1.2
	-2.75
	-0.343
	-0.596
	-0.631
	-0.669
	-0.332
	-0.302
	-0.442
	-0.456
	-0.846
	-0.349
	-0.949
	-0.682
	-0.726
	-0.448
	-0.633
	-0.593
	-0.882
	-0.302
	-0.455
	-0.721
	-0.83
	-1.17
	-0.639
	-2.44
	-0.31
	-0.706
	-0.631
	-0.338
	-0.458
	-0.394
	-0.978
	-0.344
	-0.626
	-0.681
	-0.381
	-0.971
	-0.369
	-0.904
	-0.314
	-0.375
	-0.512
	-0.52
	-0.583
	-0.494
	-0.541
	-0.482
	-1.29
	-0.622
	-0.774
	-0.76
	-0.77
	-0.404
	-0.999
	-0.903
	-0.907
	-0.691
	-0.843
	-0.413
	-1.05
	-1.1
	-0.528
	-0.536
	-0.305
	-0.336
	-0.557
	-0.509
	-0.438
	-0.592
	-0.494
	-0.788
	-0.311
	-0.53
	-0.657
	-0.423
	-0.523
	-0.403
	-0.61
	-0.556
	-0.446
	-0.315
	-0.544
	-0.54
	-0.452
	-0.384
	-0.737
	-0.427
	-0.431
	-0.742
	-0.31
	-0.327
	-0.45
	-0.543
	-0.676
	-0.729
	-0.372
	-0.332
	-0.454
	-0.344
	-0.344
	-0.947
	-0.476
	-0.526
	-0.754
	-0.784
	-0.519
	-0.351
	-0.458
	-1.12
	-3.2
	-0.607
	-0.53
	-0.771
	-0.437
	-0.566
	-2.27
	-0.317
	-1.18
	-0.92
	-0.466
	-0.77
	-0.455
	-0.745
	-0.334
	-0.532
	-0.642
	-0.666
	-0.346
	-0.572
	-0.997
	-1.07
	-0.463
	-0.78
	-0.327
	-0.7
	-0.39
	-0.338
	-0.379
	-0.462
	-1.41
	-0.34
	-0.437
	-0.763
	-0.377
	-1.39
	-1.27
	-0.907
	-0.506
	-0.664
	-0.729
	-0.533
	-0.474
	-0.74
	-0.405
	-0.496
	-0.437
	-0.531
	-1.24
	-0.498
	-0.772
	-0.807
	-0.675
	-0.596
	-0.375
	-0.354
	-0.578
	-0.556
	-0.749
	-0.654
	-0.968
	-0.624
	-0.732
	-0.591
	-1.04
	-0.811
	-0.397
	-1.61
	-3.63
	-0.459
	-0.338
	-0.406
	-0.818
	-1.08
	-0.482
	-0.942
	-1.15
	-0.964
	-0.657
	-0.731
	-0.53
	-2.51
	-1.25
	-0.332
	-1.27
	-0.322
	-0.614
	-0.692
	-0.491
	-0.521
	-0.904
	-0.413
	-0.52
	-0.366
	-0.402
	-0.361
	-1.32
	-0.558
	-0.968
	-0.749
	-0.718
	-0.811
	-0.715
	-1.17
	-0.795
	-0.567
	-1.27
	-1.15
	-0.796
	-0.413
	-0.353
	-0.528
	-1.05
	-0.392
	-0.759
	-1.05
	-0.538
	-0.316
	-2.8
	-0.639
	-0.555
	-0.35
	-0.391
	-0.418
	-0.669
	-0.541
	-2.14
	-0.312
	-0.409
	-0.59
	-0.317
	-0.442
	-1.87
	-0.327
	-0.558
	-0.303
	-0.792
	-0.377
	-0.393
	-0.311
	-1.02
	-1.21
	-1
	-0.476
	-0.477
	-0.558
	-0.517
	-0.461
	-0.996
	-0.926
	-0.466
	-0.935
	-0.751
	-0.452
	-0.537
	-1.29
	-0.702
	-0.686
	-0.737
	-0.506
	-0.72
	-0.446
	-1.28
	-0.503
	-1.07
	-0.349
	-0.337
	-0.325
	-0.408
	-0.684
	-1
	-0.331
	-0.771
	-0.356
	-2.75
	-0.7
	-1.27
	-0.527
	-1.06
	-1.51
	-0.457
	-0.724
	-0.607
	-0.553
	-0.96
	-0.395
	-0.612
	-1.01
	-0.706
	-0.832
	-0.343
	-0.409
	-0.936
	-0.76
	-0.71
	-0.515
	-1.17
	-0.435
	-0.379
	-0.312
	-0.403
	-0.458
	-0.37
	-2.58
	-0.72
	-0.756
	-0.454
	-0.622
	-1.36
	-2.05
	-0.499
	-2.6
	-0.435
	-0.386
	-0.338
	-1.04
	-0.456
	-0.642
	-0.731
	-0.394
	-2.24
	-0.306
	-1.31
	-0.718
	-0.31
	-0.563
	-0.734
	-0.303
	-0.875
	-0.308
	-0.735
	-1.36
	-0.781
	-2.44
	-0.579
	-1.13
	-0.933
	-0.574
	-0.412
	-0.386
	-0.332
	-0.431
	-0.505
	-1.31
	-0.839
	-0.593
	-0.352
	-0.735
	-0.567
	-0.582
	-0.665
	-1.02
	-0.969
	-1.15
	-0.336
	-0.394
	-0.418
	-0.358
	-0.513
	-0.993
	-0.373
	-0.488
	-0.91
	-0.368
	-0.735
	-0.525
	-0.812
	-0.678
	-0.558
	-0.659
	-0.336
	-0.41
	-0.351
	-0.681
	-0.364
	-0.856
	-0.346
	-0.859
	-1.93
	-0.969
	-0.316
	-0.338
	-0.516
	-0.727
	-1.17
	-0.386
	-0.483
	-0.325
	-0.405
	-0.386
	-0.629
	-0.881
	-0.367
	-0.544
	-0.322
	-1.14
	-0.663
	-0.943
	-0.648
	-0.347
	-1.01
	-0.482
	-0.644
	-0.759
	-0.901
	-0.964
	-1.97
	-0.303
	-0.322
	-0.952
	-0.332
	-0.428
	-0.459
	-0.863
	-3.06
	-0.477
	-0.312
	-0.366
	-0.471
	-1.57
	-0.892
	-0.417
	-0.336
	-0.889
	-0.697
	-1.22
	-0.65
	-0.59
	-0.615
	-1.3
	-0.462
	-0.587
	-0.612
	-0.715
	-0.36
	-0.395
	-0.616
	-0.425
	-1.26
	-1.98
	-0.977
	-1.15
	-1.2
	-0.707
	-0.393
	-0.41
	-0.323
	-0.971
	-0.674
	-0.375
	-0.426
	-1.16
	-0.926
	-0.524
	-0.411
	-0.656
	-0.724
	-0.663
	-0.577
	-0.345
	-0.642
	-1.02
	-1.31
	-0.733
	-1.16
	-0.821
	-0.586
	-0.694
	-0.658
	-0.862
	-1.14
	-0.612
	-0.345
	-0.809
	-0.528
	-0.498
	-2.26
	-0.333
	-0.468
	-1.09
	-0.953
	-0.975
	-0.798
	-0.981
	-0.515
	-1.04
	-0.505
	-0.753
	-1.43
	-0.53
	-0.797
	-0.35
	-1.17
	-0.938
	-0.565
	-0.605
	-0.653
	-0.338
	-0.48
	-1.17
	-0.303
	-0.893
	-0.437
	-2.38
	-0.404
	-0.398
	-0.558
	-0.305
	-1.14
	-0.346
	-3.49
	-0.336
	-1.47
	-0.306
	-1.13
	-0.567
	-0.583
	-0.675
	-0.513
	-0.432
	-1.63
	-1.01
	-0.504
	-2.39
	-0.449
	-1.02
	-0.554
	-0.402
	-0.408
	-0.413
	-0.438
	-0.346
	-0.709
	-0.809
	-0.46
	-0.317
	-0.494
	-0.782
	-2.6
	-0.336
	-0.513
	-0.757
	-0.338
	-0.501
	-0.528
	-0.478
	-0.67
	-0.464
	-0.425
	-0.52
	-0.595
	-0.658
	-0.798
	-2.55
	-0.32
	-0.491
	-0.426
	-0.358
	-0.444
	-0.397
	-0.934
	-0.337
	-0.704
	-0.414
	-0.384
	-0.42
	-1.52
	-1.27
	-0.842
	-0.404
	-0.795
	-1.09
	-1.23
	-0.503
	-0.973
	-0.925
	-0.738
	-0.56
	-0.384
	-0.445
	-0.854
	-1.19
	-0.524
	-0.575
	-0.968
	-0.428
	-0.538
	-0.993
	-0.605
	-0.946
	-1.04
	-0.536
	-0.621
	-0.397
	-0.34
	-0.363
	-0.384
	-0.335
	-0.795
	-0.474
	-0.508
	-0.455
	-0.997
	-0.844
	-0.316
	-1.02
	-0.59
	-0.355
	-0.624
	-0.707
	-0.789
	-1.07
	-1.02
	-1.25
	-0.596
	-3.11
	-0.338
	-0.488
	-0.507
	-0.443
	-0.443
	-0.367
	-0.38
	-0.387
	-0.659
	-0.603
	-0.373
	-0.452
	-0.436
	-0.991
	-0.624
	-0.56
	-0.443
	-0.391
	-0.394
	-0.685
	-1.03
	-0.47
	-1.24
	-0.392
	-0.877
	-0.377
	-0.691
	-0.349
	-0.726
	-0.444
	-0.613
	-1.4
	-0.451
	-0.377
	-0.614
	-0.365
	-0.351
	-2.59
	-0.507
	-0.597
	-0.913
	-0.43
	-0.355
	-0.421
	-0.598
	-0.393
	-0.637
	-0.547
	-0.833
	-0.938
	-0.775
	-0.851
	-1.15
	-0.308
	-0.829
	-0.903
	-0.611
	-0.57
	-0.773
	-0.647
	-0.611
	-0.602
	-0.475
	-0.376
	-0.357
	-1.12
	-0.827
	-0.87
	-0.572
	-0.346
	-0.58
	-0.877
	-0.448
	-0.635
	-0.693
	-0.411
	-0.52
	-0.881
	-0.33
	-0.339
	-1.15
	-0.887
	-0.369
	-0.682
	-0.766
	-0.931
	-0.462
	-0.994
	-0.561
	-1.02
	-0.329
	-0.376
	-0.514
	-0.557
	-0.373
	-0.476
	-0.612
	-0.352
	-1.08
	-0.322
	-0.534
	-1.17
	-0.667
	-0.417
	-0.371
	-0.496
	-0.823
	-0.398
	-0.52
	-0.393
	-0.842
	-0.374
	-0.413
	-1.04
	-0.648
	-0.725
	-0.382
	-0.415
	-0.583
	-0.759
	-0.777
	-1.4
	-1.22
	-0.658
	-0.839
	-0.682
	-0.684
	-0.363
	-0.347
	-0.442
	-0.585
	-0.303
	-0.877
	-0.522
	-1.19
	-1.01
	-1.04
	-0.325
	-0.762
	-0.44
	-0.453
	-0.483
	-0.378
	-0.573
	-0.657
	-0.406
	-0.774
	-0.984
	-0.479
	-0.408
	-1.01
	-0.616
	-0.397
	-0.713
	-0.454
	-0.437
	-0.533
	-0.331
	-0.631
	-0.439
	-0.304
	-0.33
	-0.336
	-0.346
	-1.77
	-0.356
	-0.471
	-1.51
	-0.705
	-0.613
	-0.752
	-0.884
	-0.554
	-0.464
	-0.557
	-0.516
	-0.581
	-0.647
	-0.859
	-0.42
	-0.589
	-0.309
	-1.03
	-0.339
	-0.342
	-0.818
	-0.328
	-0.632
	-0.641
	-0.361
	-0.756
	-0.535
	-1.47
	-0.626
	-0.606
	-0.561
	-0.329
	-0.349
	-0.464
	-0.531
	-0.597
	-3.27
	-0.362
	-0.425
	-0.305
	-1.11
	-0.607
	-0.363
	-0.413
	-0.63
	-0.366
	-0.446
	-0.31
	-1.11
	-0.541
	-0.534
	-0.854
	-0.778
	-0.582
	-0.315
	-0.466
	-0.444
	-0.31
	-0.543
	-0.616
	-0.417
	-0.465
	-0.397
	-0.539
	-0.921
	-1.18
	-0.462
	-0.754
	-0.33
	-0.31
	-0.328
	-0.739
	-0.321
	-0.414
	-0.86
	-0.64
	-0.594
	-0.718
	-2.93
	-0.69
	-0.557
	-0.613
	-0.507
	-0.317
	-0.487
	-0.366
	-0.313
	-0.678
	-0.31
	-0.694
	-0.658
	-0.376
	-0.388
	-0.336
	-0.466
	-0.634
	-0.575
	-0.409
	-1.21
	-0.379
	-0.317
	-0.944
	-0.425
	-0.399
	-0.743
	-0.37
	-0.371
	-2.36
	-2.22
	-0.415
	-0.462
	-0.538
	-0.337
	-0.662
	-0.624
	-0.327
	-0.306
	-0.543
	-0.791
	-0.542
	-0.699
	-0.811
	-0.359
	-0.587
	-1.5
	-0.466
	-3.12
	-0.449
	-0.37
	-1.05
	-0.321
	-0.771
	-0.914
	-0.379
	-0.448
	-0.859
	-0.901
	-0.943
	-0.66
	-0.439
	-0.779
	-1.01
	-0.666
	-0.431
	-0.797
	-0.533
	-0.324
	-0.652
	-0.325
	-0.359
	-0.432
	-0.674
	-0.8
	-0.46
	-1.2
	-0.736
	-0.765
	-0.357
	-0.483
	-1.05
	-0.527
	-0.932
	-1.59
	-0.392
	-1.1
	-0.906
	-0.308
	-0.815
	-0.362
	-0.565
	-2.85
	-0.452
	-0.404
	-0.5
	-0.503
	-0.72
	-0.33
	-0.849
	-0.406
	-0.387
	-0.469
	-0.802
	-1.09
	-0.449
	-0.551
	-0.738
	-0.582
	-0.31
	-1.14
	-0.329
	-0.414
	-0.814
	-0.7
	-0.705
	-0.924
	-0.962
	-0.401
	-0.681
	-0.726
	-0.923
	-0.384
	-0.542
	-0.505
	-0.528
	-0.693
	-1.5
	-0.306
	-0.777
	-1.04
	-1.55
	-0.416
	-0.947
	-1.62
	-0.414
	-0.435
	-0.935
	-0.805
	-0.716
	-0.43
	-0.455
	-0.36
	-1.18
	-0.695
	-0.446
	-0.691
	-2.61
	-0.676
	-0.477
	-0.784
	-1.15
	-0.42
	-1.19
	-0.306
	-0.669
	-0.438
	-0.512
	-0.361
	-1.46
	-0.803
	-0.555
	-0.445
	-0.532
	-0.567
	-0.576
	-0.508
	-0.955
	-0.429
	-1
	-0.604
	-0.421
	-1.06
	-0.939
	-0.594
	-2.46
	-0.914
	-0.685
	-1.6
	-0.941
	-0.586
	-0.343
	-0.789
	-0.317
	-0.442
	-0.433
	-0.484
	-0.54
	-0.53
	-1.1
	-0.426
	-0.576
	-0.865
	-0.566
	-0.819
	-0.76
	-0.695
	-1.04
	-0.562
	-1.48
	-0.345
	-0.372
	-1.28
	-1.07
	-0.338
	-0.358
	-0.457
	-0.354
	-0.597
	-1.28
	-0.302
	-0.302
	-0.359
	-0.494
	-0.581
	-0.525
	-0.69
	-0.876
	-0.612
	-1.21
	-0.356
	-1.01
	-0.398
	-0.806
	-0.733
	-0.55
	-0.495
	-0.313
	-0.348
	-0.576
	-0.569
	-0.792
	-0.419
	-0.611
	-0.518
	-1.03
	-0.597
	-0.52
	-0.458
	-0.361
	-0.745
	-0.97
	-0.426
	-0.473
	-0.471
	-0.595
	-0.51
	-0.523
	-0.634
	-0.469
	-1.02
	-0.448
	-0.653
	-0.425
	-0.346
	-0.477
	-0.952
	-0.676
	-0.7
	-0.31
	-0.806
	-0.309
	-1.05
	-0.567
	-0.578
	-0.451
	-0.639
	-0.406
	-0.327
	-0.643
	-0.531
	-0.431
	-0.408
	-0.563
	-0.973
	-0.544
	-1.29
	-0.408
	-0.663
	-1.35
	-0.446
	-0.485
	-0.463
	-0.539
	-0.66
	-0.387
	-0.352
	-0.733
	-0.808
	-0.34
	-0.345
	-1.48
	-0.78
	-0.418
	-1.02
	-0.397
	-1.05
	-0.444
	-0.527
	-0.434
	-0.328
	-0.795
	-0.505
	-0.737
	-0.619
	-0.392
	-0.313
	-0.88
	-0.628
	-0.704
	-0.595
	-1.07
	-0.32
	-0.503
	-0.324
	-1.43
	-1.24
	-0.994
	-0.695
	-0.432
	-0.634
	-1.24
	-0.484
	-0.64
	-0.744
	-1.42
	-0.608
	-0.388
	-0.515
	-0.812
	-0.655
	-0.802
	-0.608
	-1.39
	-0.436
	-0.376
	-0.516
	-0.551
	-0.867
	-0.369
	-0.829
	-1.49
	-0.315
	-0.63
	-0.715
	-0.41
	-1.36
	-0.324
	-0.385
	-0.487
	-0.371
	-0.754
	-0.421
	-0.401
	-0.641
	-0.855
	-0.579
	-1.02
	-0.531
	-0.46
	-0.931
	-0.464
	-0.36
	-0.6
	-0.416
	-2.71
	-0.39
	-0.85
	-0.772
	-0.424
	-0.864
	-0.425
	-0.963
	-0.44
	-0.326
	-0.945
	-0.345
	-1.1
	-0.734
	-0.77
	-0.379
	-1.07
	-0.56
	-0.729
	-0.735
	-0.451
	-1.1
	-0.439
	-0.813
	-1.06
	-0.434
	-0.41
	-0.832
	-0.41
	-1.26
	-1.49
	-0.455
	-0.63
	-0.792
	-1.06
	-0.58
	-0.451
	-0.95
	-0.632
	-0.66
	-0.356
	-0.38
	-0.441
	-0.923
	-0.718
	-0.833
	-0.393
	-1.18
	-0.378
	-0.682
	-1.5
	-0.426
	-0.91
	-0.402
	-2.51
	-0.786
	-1.14
	-0.634
	-1.03
	-0.623
	-0.743
	-1.07
	-0.85
	-0.473
	-0.494
	-0.377
	-0.831
	-0.718
	-0.513
	-0.437
	-0.559
	-0.324
	-0.652
	-0.315
	-1.14
	-1.07
	-0.76
	-0.492
	-0.599
	-0.754
	-0.511
	-0.339
	-1.06
	-0.379
	-0.945
	-0.359
	-0.386
	-0.694
	-0.564
	-0.437
	-0.53
	-0.511
	-0.572
	-1.05
	-0.678
	-0.665
	-0.464
	-1.05
	-0.521
	-0.614
	-0.674
	-0.398
	-2.86
	-0.457
	-0.937
	-0.739
	-0.914
	-0.836
	-0.42
	-0.642
	-1.34
	-0.336
	-1.31
	-0.79
	-0.542
	-0.43
	-0.335
	-0.687
	-0.414
	-2.97
	-0.486
	-0.394
	-0.4
	-0.754
	-0.506
	-0.562
	-1.17
	-0.331
	-0.329
	-0.315
	-0.42
	-0.616
	-0.453
	-0.71
	-0.529
	-0.824
	-0.342
	-0.582
	-0.385
	-0.722
	-0.869
	-1.19
	-0.654
	-0.468
	-0.625
	-0.341
	-0.381
	-0.623
	-1.56
	-0.504
	-0.892
	-0.7
	-0.542
	-0.648
	-0.435
	-0.662
	-0.528
	-0.608
	-0.688
	-0.6
	-0.563
	-0.799
	-0.332
	-0.749
	-0.329
	-0.527
	-0.32
	-0.62
	-0.463
	-0.508
	-0.341
	-0.462
	-0.719
	-0.839
	-0.705
	-0.571
	-0.491
	-0.582
	-1.01
	-0.348
	-0.573
	-0.318
	-0.444
	-0.386
	-0.331
	-1.07
	-0.346
	-1.83
	-0.374
	-0.834
	-0.769
	-0.47
	-0.718
	-0.332
	-0.923
	-0.674
	-0.404
	-1.03
	-0.588
	-1.15
	-1.2
	-0.345
	-0.646
	-0.418
	-0.693
	-0.39
	-0.403
	-0.419
	-0.369
	-0.595
	-0.314
	-0.629
	-0.503
	-0.516
	-0.572
	-0.512
	-0.328
	-0.804
	-0.413
	-2.55
	-0.32
	-0.697
	-0.334
	-0.457
	-1.2
	-0.626
	-0.373
	-0.88
	-0.416
	-1.04
	-0.305
	-0.711
	-0.579
	-0.329
	-0.743
	-0.596
	-1.01
	-0.598
	-0.476
	-0.563
	-2.41
	-1.11
	-0.966
	-0.343
	-0.391
	-0.497
	-0.394
	-0.338
	-0.505
	-0.603
	-1.03
	-0.842
	-1.11
	-1.28
	-0.652
	-0.388
	-1.11
	-1.01
	-0.875
	-0.348
	-0.343
	-0.482
	-0.524
	-0.428
	-0.445
	-0.652
	-0.372
	-0.541
	-0.847
	-0.688
	-0.571
	-0.363
	-0.856
	-0.396
	-0.709
	-0.599
	-0.368
	-0.376
	-0.677
	-0.84
	-0.819
	-1.16
	-0.735
	-0.466
	-0.403
	-0.58
	-0.606
	-0.864
	-1.05
	-0.924
	-1.03
	-0.394
	-0.574
	-2.01
	-0.435
	-1.52
	-0.651
	-0.986
	-0.825
	-0.462
	-0.315
	-0.587
	-0.39
	-0.418
	-0.515
	-0.355
	-0.493
	-0.458
	-0.86
	-0.697
	-3.02
	-0.406
	-1.12
	-0.855
	-0.743
	-0.415
	-1.27
	-0.845
	-1.19
	-0.628
	-1.1
	-0.488
	-0.688
	-0.335
	-0.382
	-1.1
	-0.914
	-0.316
	-0.703
	-0.472
	-0.945
	-0.32
	-0.681
	-0.574
	-0.542
	-0.339
	-0.708
	-1.29
	-0.73
	-0.435
	-0.625
	-0.306
	-0.839
	-0.511
	-0.49
	-0.653
	-1.25
	-1.16
	-0.562
	-0.385
	-0.329
	-0.874
	-0.382
	-0.543
	-0.498
	-0.606
	-0.511
	-0.58
	-0.949
	-0.67
	-0.991
	-0.322
	-0.475
	-0.525
	-0.716
	-0.639
	-0.486
	-0.999
	-0.566
	-0.822
	-0.484
	-0.561
	-0.362
	-0.66
	-0.504
	-0.786
	-1.72
	-0.576
	-0.821
	-0.368
	-0.457
	-0.461
	-0.387
	-0.681
	-0.841
	-0.525
	-0.52
	-0.605
	-1.26
	-1.46
	-0.607
	-0.598
	-0.502
	-0.454
	-1.27
	-2.9
	-0.519
	-1.5
	-0.662
	-0.387
	-0.373
	-0.482
	-1.12
	-0.314
	-0.447
	-0.499
	-1.29
	-1.17
	-1.13
	-0.643
	-0.55
	-0.428
	-0.666
	-0.679
	-0.928
	-0.538
	-0.478
	-0.914
	-0.954
	-0.63
	-0.364
	-0.763
	-1.34
	-0.567
	-0.328
	-1.01
	-0.337
	-0.393
	-0.327
	-0.745
	-0.815
	-1.13
	-0.7
	-0.689
	-2.84
	-0.682
	-0.389
	-1.37
	-0.838
	-0.351
	-0.63
	-0.676
	-0.753
	-0.394
	-0.795
	-0.313
	-0.567
	-0.934
	-0.502
	-0.85
	-0.388
	-0.552
	-1.05
	-0.492
	-0.712
	-0.977
	-0.532
	-0.317
	-0.379
	-0.779
	-1.4
	-0.325
	-0.373
	-0.885
	-1.05
	-0.397
	-0.384
	-0.513
	-2.4
	-0.616
	-0.892
	-0.507
	-0.436
	-1.09
	-0.793
	-0.36
	-0.469
	-0.439
	-0.844
	-0.331
	-0.775
	-1.08
	-0.862
	-0.404
	-0.349
	-0.666
	-0.344
	-0.409
	-1.34
	-3.13
	-0.318
	-0.473
	-0.724
	-0.412
	-0.987
	-0.456
	-1.27
	-0.342
	-0.469
	-0.591
	-0.409
	-0.332
	-0.315
	-0.349
	-0.773
	-0.374
	-0.353
	-0.698
	-0.615
	-0.926
	-0.777
	-0.363
	-0.635
	-0.806
	-0.456
	-0.865
	-0.711
	-0.391
	-0.59
	-0.844
	-0.908
	-0.402
	-0.702
	-0.76
	-0.672
	-0.375
	-0.405
	-0.443
	-0.315
	-0.607
	-1
	-0.346
	-0.341
	-0.549
	-0.369
	-0.772
	-0.37
	-1.36
	-0.548
	-0.314
	-2.83
	-0.316
	-0.675
	-0.396
	-0.485
	-0.804
	-0.463
	-0.755
	-1.21
	-0.823
	-0.558
	-0.363
	-0.381
	-0.637
	-1.07
	-0.507
	-0.461
	-0.37
	-0.996
	-0.896
	-0.514
	-0.383
	-0.833
	-0.476
	-0.494
	-0.46
	-0.765
	-0.564
	-0.418
	-0.373
	-0.392
	-0.538
	-0.499
	-0.789
	-0.354
	-0.311
	-0.794
	-0.651
	-0.309
	-0.32
	-0.989
	-1.08
	-0.409
	-0.405
	-0.611
	-0.715
	-0.521
	-0.566
	-0.486
	-0.554
	-0.488
	-0.413
	-0.425
	-1.11
	-0.713
	-1.12
	-0.413
	-1.35
	-0.645
	-0.811
	-0.596
	-1.05
	-1.26
	-0.709
	-0.545
	-0.438
	-0.98
	-1.37
	-0.395
	-0.697
	-0.386
	-0.683
	-0.563
	-0.846
	-2.98
	-0.307
	-0.348
	-1.11
	-1.16
	-1.03
	-0.739
	-0.327
	-0.449
	-0.519
	-0.361
	-0.754
	-1.03
	-0.335
	-0.397
	-0.425
	-0.887
	-0.563
	-0.835
	-0.947
	-0.379
	-0.498
	-0.38
	-0.415
	-0.332
	-0.634
	-0.549
	-0.475
	-0.318
	-0.735
	-0.432
	-0.327
	-0.315
	-0.433
	-1
	-1.46
	-0.392
	-1.31
	-0.358
	-0.482
	-0.483
	-0.322
	-0.94
	-0.543
	-0.577
	-0.684
	-0.416
	-0.563
	-0.57
	-1.01
	-0.501
	-0.639
	-0.894
	-0.353
	-1.04
	-0.632
	-0.369
	-0.774
	-0.303
	-0.474
	-0.487
	-0.589
	-0.608
	-1.04
	-0.433
	-0.481
	-0.98
	-1.18
	-0.683
	-0.834
	-0.852
	-0.755
	-0.637
	-0.399
	-0.412
	-1.1
	-1.3
	-0.491
	-0.326
	-0.333
	-0.493
	-0.372
	-0.836
	-0.381
	-0.851
	-0.371
	-0.605
	-1.16
	-0.305
	-1.34
	-0.664
	-0.539
	-0.46
	-0.774
	-0.421
	-0.471
	-0.821
	-0.998
	-0.516
	-0.361
	-0.457
	-0.317
	-0.393
	-0.408
	-0.469
	-0.766
	-0.344
	-0.854
	-0.467
	-0.325
	-0.792
	-0.476
	-0.658
	-0.636
	-0.626
	-0.974
	-0.359
	-0.442
	-0.512
	-0.55
	-0.663
	-0.368
	-0.449
	-0.394
	-0.832
	-0.959
	-2.75
	-0.435
	-0.35
	-0.994
	-0.691
	-3.17
	-0.623
	-0.365
	-0.436
	-0.404
	-1.58
	-0.437
	-0.327
	-1.07
	-0.754
	-0.368
	-0.901
	-0.61
	-0.342
	-0.375
	-3.05
	-0.57
	-1.04
	-1.29
	-1.28
	-1.05
	-2.67
	-0.442
	-0.58
	-0.416
	-0.377
	-0.565
	-0.456
	-0.629
	-1.05
	-1.31
	-0.405
	-0.961
	-0.507
	-0.365
	-0.545
	-0.32
	-1.11
	-0.56
	-0.981
	-0.453
	-1.04
	-0.335
	-0.556
	-0.696
	-0.411
	-0.633
	-1.21
	-0.843
	-0.433
	-0.429
	-0.403
	-0.521
	-0.57
	-0.633
	-0.637
	-0.392
	-0.544
	-0.308
	-0.306
	-0.585
	-0.733
	-0.793
	-0.885
	-0.845
	-0.365
	-0.606
	-0.512
	-0.477
	-0.892
	-0.399
	-3.09
	-0.341
	-2.44
	-0.763
	-0.44
	-0.658
	-0.578
	-0.703
	-1.21
	-0.396
	-1.13
	-0.88
	-0.683
	-0.944
	-0.612
	-0.617
	-0.467
	-0.578
	-0.479
	-2.36
	-0.928
	-1.21
	-1.24
	-1.11
	-0.882
	-0.681
	-0.493
	-0.437
	-0.899
	-0.454
	-0.422
	-0.995
	-0.935
	-0.325
	-0.424
	-0.699
	-0.717
	-0.485
	-0.567
	-0.479
	-3.39
	-1.14
	-0.73
	-1.15
	-0.383
	-0.34
	-0.305
	-0.415
	-0.312
	-0.765
	-0.64
	-0.5
	-0.687
	-0.332
	-0.94
	-0.501
	-0.445
	-1.4
	-0.304
	-0.684
	-0.741
	-0.333
	-0.335
	-0.464
	-1
	-0.643
	-1.19
	-0.722
	-0.402
	-0.776
	-0.554
	-1.07
	-0.585
	-2.96
	-0.52
	-0.532
	-0.436
	-0.639
	-0.672
	-0.403
	-0.782
	-0.422
	-0.466
	-0.318
	-0.355
	-0.391
	-0.685
	-0.566
	-1.12
	-2.04
	-0.544
	-0.562
	-0.612
	-0.413
	-0.948
	-0.359
	-0.748
	-0.359
	-0.445
	-0.711
	-0.371
	-0.419
	-0.79
	-0.367
	-0.79
	-0.608
	-0.916
	-0.35
	-0.399
	-0.949
	-0.583
	-0.501
	-0.584
	-0.435
	-0.716
	-0.397
	-0.307
	-0.682
	-0.332
	-0.597
	-0.772
	-1.57
	-0.761
	-0.671
	-0.497
	-1.13
	-0.724
	-1.03
	-0.562
	-0.319
	-0.514
	-0.404
	-0.987
	-0.606
	-0.537
	-0.598
	-0.612
	-0.688
	-0.49
	-0.702
	-0.916
	-1.14
	-0.33
	-2.25
	-1.1
	-0.584
	-1.02
	-1.32
	-1.78
	-1.21
	-1.28
	-0.422
	-0.524
	-1.19
	-0.854
	-0.827
	-0.398
	-0.38
	-0.509
	-0.522
	-2.81
	-0.532
	-0.544
	-0.821
	-0.799
	-0.499
	-0.407
	-0.827
	-0.592
	-0.339
	-0.624
	-0.433
	-0.323
	-0.915
	-1.1
	-0.689
	-0.412
	-0.75
	-0.464
	-1.03
	-0.468
	-0.981
	-0.396
	-0.506
	-1.13
	-1.27
	-0.698
	-0.973
	-0.919
	-0.521
	-1.28
	-0.466
	-2.96
	-0.68
	-0.939
	-0.58
	-0.433
	-1.39
	-0.378
	-0.616
	-0.851
	-0.328
	-0.393
	-1.06
	-0.668
	-0.335
	-0.539
	-0.306
	-0.464
	-0.492
	-0.632
	-0.591
	-0.639
	-1.04
	-0.539
	-0.732
	-0.462
	-1.3
	-0.868
	-0.316
	-0.307
	-0.367
	-0.591
	-0.473
	-0.486
	-0.672
	-0.708
	-0.849
	-1.08
	-0.377
	-0.471
	-1.3
	-1.14
	-0.543
	-1.36
	-0.305
	-0.312
	-0.605
	-1.07
	-2.4
	-0.546
	-0.49
	-0.366
	-0.347
	-1.05
	-0.898
	-0.38
	-1.37
	-1
	-0.36
	-0.779
	-0.5
	-0.624
	-0.826
	-1.05
	-0.36
	-0.898
	-0.593
	-0.899
	-0.939
	-0.475
	-0.549
	-0.329
	-0.433
	-0.397
	-0.307
	-0.336
	-0.897
	-0.858
	-0.855
	-2.82
	-0.401
	-0.856
	-0.723
	-0.567
	-0.388
	-0.692
	-0.465
	-0.987
	-0.435
	-1.38
	-0.45
	-0.857
	-0.501
	-0.48
	-0.441
	-0.739
	-0.656
	-0.391
	-0.458
	-0.687
	-0.408
	-0.536
	-0.7
	-0.326
	-0.972
	-0.342
	-0.639
	-0.957
	-0.675
	-0.648
	-0.442
	-0.745
	-0.366
	-1.05
	-0.484
	-0.35
	-0.31
	-0.472
	-0.487
	-0.981
	-0.582
	-0.543
	-0.966
	-0.811
	-0.994
	-0.587
	-0.836
	-0.439
	-0.446
	-0.433
	-0.711
	-0.319
	-0.373
	-0.484
	-0.379
	-1.48
	-0.965
	-0.334
	-0.525
	-0.927
	-0.817
	-0.4
	-0.389
	-1.05
	-0.66
	-0.409
	-0.628
	-0.461
	-0.632
	-0.935
	-0.31
	-0.407
	-0.578
	-0.322
	-0.385
	-0.636
	-0.309
	-0.755
	-0.36
	-0.748
	-0.768
	-0.377
	-0.373
	-0.405
	-0.464
	-1.11
	-0.392
	-0.596
	-0.852
	-0.652
	-0.389
	-0.449
	-0.311
	-0.323
	-0.422
	-1.36
	-0.776
	-0.549
	-2.45
	-0.439
	-1.26
	-0.304
	-0.559
	-0.837
	-0.358
	-0.979
	-0.655
	-0.338
	-0.425
	-0.475
	-0.867
	-0.5
	-0.348
	-0.599
	-0.561
	-1.29
	-0.457
	-0.331
	-1.02
	-0.617
	-0.641
	-0.544
	-0.711
	-0.469
	-0.697
	-0.73
	-0.413
	-0.422
	-0.696
	-0.476
	-1
	-0.895
	-0.521
	-0.541
	-0.35
	-0.434
	-0.452
	-1.13
	-1.08
	-0.419
	-0.315
	-0.434
	-0.534
	-1.39
	-0.371
	-0.391
	-1.11
	-0.376
	-2.42
	-0.807
	-0.885
	-0.539
	-0.572
	-0.354
	-0.519
	-2.54
	-0.726
	-0.747
	-0.693
	-0.738
	-0.571
	-0.522
	-0.339
	-0.553
	-0.48
	-0.821
	-0.501
	-0.389
	-0.399
	-1.05
	-0.537
	-0.63
	-0.853
	-1.6
	-0.368
	-0.94
	-0.375
	-0.839
	-0.596
	-0.58
	-0.594
	-0.319
	-0.975
	-0.886
	-1.1
	-0.386
	-0.466
	-0.509
	-0.466
	-0.474
	-0.43
	-0.437
	-0.438
	-0.634
	-1.04
	-0.669
	-0.372
	-0.323
	-0.818
	-0.455
	-0.552
	-0.83
	-1.13
	-0.419
	-0.52
	-0.325
	-0.626
	-0.457
	-0.629
	-0.36
	-0.999
	-1.31
	-0.793
	-0.988
	-0.515
	-1.56
	-1.2
	-0.848
	-0.607
	-0.911
	-0.551
	-0.333
	-0.935
	-0.381
	-0.732
	-0.713
	-0.383
	-0.332
	-0.505
	-0.422
	-0.614
	-1.06
	-0.591
	-0.346
	-0.415
	-1.32
	-0.708
	-0.524
	-0.375
	-0.864
	-0.701
	-0.388
	-0.881
	-0.396
	-0.456
	-0.883
	-0.528
	-1.31
	-0.68
	-0.429
	-0.913
	-0.319
	-0.638
	-0.389
	-0.434
	-0.429
	-0.426
	-0.306
	-1.38
	-0.834
	-0.347
	-0.306
	-0.876
	-0.917
	-0.782
	-0.577
	-0.648
	-1.13
	-0.913
	-0.889
	-0.355
	-1.37
	-0.336
	-0.383
	-1.13
	-0.685
	-1.35
	-1.38
	-0.37
	-0.424
	-0.442
	-1.23
	-0.422
	-0.428
	-1.74
	-0.469
	-0.593
	-0.595
	-0.463
	-0.733
	-0.476
	-0.306
	-2.14
	-0.595
	-0.956
	-1.07
	-0.475
	-1.11
	-0.622
	-0.585
	-1.01
	-0.456
	-0.358
	-1.15
	-0.4
	-0.445
	-0.514
	-0.489
	-1.2
	-0.91
	-0.312
	-0.865
	-0.418
	-0.348
	-0.758
	-1.26
	-0.311
	-0.443
	-0.744
	-0.335
	-1.34
	-0.619
	-0.431
	-1.07
	-2.73
	-0.47
	-0.587
	-0.966
	-0.418
	-0.422
	-1.51
	-0.307
	-0.486
	-1.21
	-0.577
	-0.805
	-0.409
	-0.509
	-0.329
	-0.624
	-0.49
	-0.324
	-1.2
	-0.838
	-1.01
	-0.754
	-0.643
	-0.904
	-1.07
	-0.857
	-1.32
	-0.49
	-0.877
	-0.495
	-0.375
	-0.55
	-0.459
	-0.732
	-0.383
	-0.33
	-0.698
	-0.902
	-0.594
	-0.434
	-0.483
	-0.682
	-0.478
	-0.797
	-0.444
	-0.341
	-0.612
	-0.785
	-1.02
	-0.703
	-0.695
	-0.854
	-0.364
	-0.333
	-0.449
	-0.501
	-0.543
	-0.459
	-0.792
	-3
	-1.34
	-0.689
	-0.85
	-0.604
	-0.532
	-0.543
	-1.01
	-1.03
	-0.699
	-1.04
	-0.537
	-1.03
	-0.389
	-1.46
	-0.32
	-1.17
	-0.571
	-0.385
	-0.776
	-0.323
	-0.597
	-0.382
	-1.09
	-0.326
	-0.599
	-0.794
	-0.399
	-0.969
	-0.386
	-0.487
	-0.382
	-0.877
	-0.343
	-0.65
	-3.1
	-0.787
	-0.965
	-0.412
	-0.631
	-1.24
	-0.739
	-0.392
	-0.348
	-0.45
	-1.36
	-1.01
	-0.43
	-0.502
	-0.883
	-0.41
	-0.807
	-0.714
	-1.01
	-0.579
	-0.345
	-0.607
	-1.01
	-0.76
	-1.35
	-0.562
	-0.694
	-0.375
	-0.337
	-0.627
	-0.399
	-0.306
	-0.319
	-0.885
	-0.794
	-0.776
	-0.375
	-0.636
	-0.55
	-0.38
	-0.994
	-0.659
	-0.537
	-0.44
	-0.525
	-0.841
	-0.738
	-0.896
	-0.518
	-0.645
	-0.52
	-0.445
	-0.372
	-1.21
	-0.561
	-0.451
	-0.895
	-0.523
	-0.448
	-0.721
	-0.441
	-0.574
	-0.751
	-0.811
	-0.459
	-0.421
	-0.983
	-0.563
	-0.305
	-0.311
	-0.574
	-0.681
	-0.493
	-0.436
	-1.18
	-1.38
	-0.324
	-0.428
	-0.408
	-0.439
	-0.721
	-0.367
	-0.369
	-0.914
	-0.381
	-0.512
	-0.624
	-0.932
	-0.458
	-0.606
	-1.12
	-0.905
	-0.901
	-0.771
	-0.41
	-0.359
	-0.577
	-0.451
	-1.14
	-0.733
	-2.72
	-0.535
	-0.444
	-1.01
	-0.468
	-0.75
	-0.391
	-1.28
	-0.539
	-0.376
	-0.544
	-0.558
	-1.57
	-0.88
	-0.732
	-0.898
	-0.361
	-0.893
	-0.408
	-0.426
	-0.737
	-0.606
	-0.349
	-0.632
	-1.5
	-0.612
	-0.706
	-1.6
	-0.517
	-0.475
	-0.449
	-1.26
	-1.52
	-0.946
	-0.803
	-0.416
	-0.862
	-0.626
	-0.327
	-0.927
	-1.22
	-0.631
	-0.634
	-0.613
	-0.77
	-0.411
	-0.763
	-0.312
	-0.536
	-1.18
	-0.466
	-0.62
	-0.438
	-0.567
	-0.718
	-0.638
	-0.431
	-0.931
	-1
	-0.518
	-0.943
	-0.647
	-0.595
	-0.319
	-0.622
	-0.631
	-0.653
	-0.305
	-0.375
	-0.59
	-0.609
	-0.572
	-0.453
	-0.521
	-0.367
	-1.52
	-0.318
	-0.356
	-0.439
	-0.447
	-0.43
	-0.544
	-0.651
	-0.677
	-1.08
	-0.658
	-0.832
	-0.616
	-0.375
	-0.333
	-0.823
	-0.313
	-0.712
	-0.408
	-0.564
	-0.568
	-0.359
	-0.446
	-2.48
	-0.689
	-0.497
	-0.558
	-0.742
	-1.49
	-1.06
	-0.62
	-1.13
	-1.53
	-0.552
	-0.831
	-0.308
	-0.442
	-0.967
	-0.314
	-1.4
	-0.522
	-0.325
	-0.514
	-0.925
	-1.42
	-1.1
	-0.391
	-0.382
	-1.02
	-0.347
	-1.15
	-0.991
	-0.825
	-0.94
	-0.89
	-1.26
	-0.769
	-0.598
	-0.457
	-1.14
	-0.749
	-0.688
	-0.821
	-0.38
	-0.62
	-0.492
	-0.72
	-0.979
	-0.367
	-0.368
	-1.05
	-0.761
	-0.449
	-0.679
	-0.815
	-0.649
	-0.602
	-0.344
	-0.377
	-1.66
	-0.811
	-0.511
	-0.646
	-0.382
	-0.709
	-0.372
	-0.433
	-0.451
	-0.725
	-0.806
	-0.965
	-0.57
	-0.654
	-0.955
	-0.384
	-0.461
	-0.525
	-0.407
	-0.327
	-0.465
	-0.959
	-0.859
	-1.11
	-0.997
	-0.312
	-0.312
	-0.811
	-0.645
	-0.463
	-1.12
	-0.591
	-0.371
	-0.35
	-0.899
	-1.38
	-0.851
	-0.888
	-0.926
	-0.394
	-1.45
	-0.587
	-0.922
	-0.368
	-1.29
	-0.644
	-0.343
	-0.859
	-0.584
	-0.315
	-0.425
	-0.467
	-0.922
	-0.452
	-0.407
	-0.827
	-0.909
	-0.72
	-0.683
	-0.633
	-0.409
	-0.391
	-0.631
	-0.425
	-0.317
	-0.815
	-0.353
	-0.473
	-0.782
	-0.923
	-0.618
	-0.463
	-0.372
	-0.717
	-0.921
	-0.335
	-0.344
	-0.523
	-0.689
	-0.427
	-0.373
	-0.371
	-0.508
	-0.331
	-0.799
	-0.412
	-0.68
	-0.57
	-0.391
	-0.531
	-1.53
	-0.849
	-1.27
	-0.937
	-0.352
	-0.432
	-0.534
	-0.404
	-0.595
	-0.319
	-1.37
	-0.328
	-0.917
	-0.477
	-0.328
	-0.566
	-0.44
	-0.354
	-0.309
	-0.802
	-0.976
	-0.461
	-0.468
	-1.48
	-2.2
	-0.715
	-0.367
	-0.339
	-0.685
	-0.545
	-0.875
	-0.867
	-0.815
	-0.406
	-0.839
	-0.565
	-1.13
	-0.626
	-0.942
	-1.55
	-0.775
	-0.326
	-0.351
	-0.307
	-0.654
	-0.307
	-0.673
	-0.633
	-0.609
	-1.13
	-1.21
	-1.24
	-0.833
	-0.321
	-0.764
	-0.349
	-0.931
	-0.438
	-0.305
	-0.353
	-0.346
	-0.382
	-0.849
	-0.473
	-0.366
	-0.456
	-0.56
	-0.831
	-0.456
	-0.394
	-0.419
	-0.472
	-0.325
	-0.385
	-0.305
	-0.639
	-0.432
	-0.541
	-0.302
	-0.796
	-0.406
	-0.478
	-0.656
	-0.325
	-0.658
	-1.21
	-0.516
	-0.434
	-0.503
	-0.515
	-0.339
	-1.06
	-0.781
	-0.749
	-0.855
	-0.966
	-0.678
	-0.308
	-0.472
	-0.621
	-0.549
	-0.505
	-0.354
	-1.16
	-0.508
	-0.305
	-0.464
	-2.36
	-1.23
	-0.981
	-0.416
	-0.346
	-0.506
	-0.626
	-0.46
	-0.31
	-0.447
	-3.04
	-0.312
	-0.507
	-0.557
	-0.78
	-0.631
	-1.51
	-0.354
	-0.867
	-0.575
	-0.517
	-0.511
	-0.547
	-0.409
	-0.788
	-0.727
	-0.816
	-0.48
	-1.02
	-0.4
	-0.593
	-0.472
	-0.347
	-1.19
	-0.344
	-0.476
	-1.22
	-1.13
	-0.985
	-0.753
	-0.676
	-0.435
	-0.654
	-0.476
	-0.564
	-0.541
	-0.404
	-1.4
	-0.819
	-1.43
	-0.57
	-0.559
	-0.487
	-0.52
	-0.326
	-0.684
	-0.442
	-0.344
	-0.418
	-0.405
	-0.506
	-0.403
	-0.529
	-0.493
	-3.01
	-0.408
	-0.814
	-1.43
	-0.391
	-0.55
	-0.751
	-0.834
	-0.334
	-0.446
	-0.499
	-0.789
	-0.359
	-0.39
	-0.389
	-0.727
	-0.503
	-0.445
	-1.28
	-0.75
	-0.969
	-0.766
	-0.784
	-0.648
	-0.916
	-1.2
	-0.862
	-0.961
	-0.335
	-1.01
	-0.323
	-0.517
	-1.02
	-0.355
	-0.656
	-0.501
	-0.474
	-0.331
	-1.28
	-0.554
	-0.343
	-0.555
	-0.581
	-0.594
	-0.369
	-0.34
	-2.8
	-0.639
	-0.689
	-1.26
	-0.641
	-1.14
	-0.393
	-0.355
	-0.545
	-0.336
	-0.622
	-0.476
	-0.456
	-0.821
	-0.346
	-1.51
	-0.752
	-1.21
	-0.533
	-0.539
	-1.06
	-0.479
	-0.522
	-1.08
	-2.17
	-0.305
	-1.15
	-1.21
	-0.67
	-0.725
	-0.447
	-1.18
	-1.38
	-0.811
	-1.14
	-0.935
	-0.882
	-1
	-0.864
	-0.501
	-0.528
	-0.652
	-0.41
	-2.26
	-0.55
	-0.51
	-0.654
	-0.373
	-0.702
	-0.331
	-1.12
	-0.685
	-0.307
	-2.74
	-0.429
	-1.13
	-0.849
	-0.471
	-0.312
	-1.07
	-0.853
	-0.791
	-0.549
	-0.446
	-0.482
	-0.838
	-0.512
	-0.414
	-0.794
	-0.388
	-0.321
	-0.345
	-0.853
	-1.05
	-0.824
	-0.521
	-0.35
	-0.823
	-0.538
	-0.793
	-0.305
	-0.555
	-1.44
	-0.977
	-0.438
	-1.04
	-0.442
	-0.361
	-0.78
	-0.401
	-0.312
	-0.911
	-0.447
	-1.2
	-0.337
	-0.766
	-0.35
	-0.695
	-0.586
	-0.972
	-0.52
	-0.362
	-0.681
	-0.524
	-0.8
	-0.322
	-0.915
	-1.03
	-0.316
	-0.478
	-1.21
	-0.781
	-0.357
	-0.334
	-0.549
	-0.469
	-0.974
	-0.513
	-0.908
	-1.15
	-0.454
	-0.384
	-0.684
	-0.868
	-0.439
	-0.497
	-0.36
	-0.404
	-0.61
	-0.378
	-0.624
	-0.527
	-0.386
	-0.67
	-0.621
	-0.609
	-0.553
	-0.593
	-0.348
	-1.02
	-0.308
	-1.32
	-0.372
	-0.302
	-0.828
	-0.732
	-2.85
	-0.349
	-0.343
	-0.724
	-0.393
	-0.793
	-0.416
	-0.494
	-0.331
	-1.05
	-0.639
	-0.917
	-0.963
	-0.807
	-0.372
	-0.604
	-0.705
	-0.588
	-0.455
	-1.02
	-0.324
	-0.345
	-0.417
	-0.78
	-1.32
	-0.631
	-0.322
	-0.473
	-0.753
	-0.655
	-0.336
	-0.65
	-1.26
	-0.594
	-0.928
	-0.346
	-0.479
	-0.595
	-0.389
	-1.28
	-1.33
	-0.343
	-0.376
	-0.46
	-0.561
	-0.384
	-0.528
	-0.564
	-0.304
	-0.506
	-0.347
	-0.641
	-0.425
	-0.43
	-0.765
	-0.453
	-0.456
	-0.6
	-0.438
	-0.591
	-0.833
	-0.492
	-0.471
	-0.477
	-0.952
	-1.06
	-1.04
	-0.443
	-0.678
	-0.781
	-1.31
	-2.36
	-0.57
	-1.1
	-0.874
	-0.454
	-0.502
	-0.569
	-0.413
	-0.428
	-0.316
	-0.771
	-0.421
	-0.554
	-0.854
	-0.578
	-0.958
	-0.323
	-0.392
	-0.304
	-0.429
	-0.626
	-1.19
	-0.38
	-0.953
	-0.629
	-0.305
	-0.438
	-0.476
	-0.467
	-0.475
	-2.88
	-0.473
	-0.497
	-0.591
	-0.368
	-1.21
	-0.716
	-0.458
	-0.414
	-1.2
	-0.307
	-0.788
	-0.322
	-0.401
	-0.874
	-0.47
	-0.594
	-1.13
	-1.53
	-0.806
	-0.672
	-0.75
	-0.638
	-0.716
	-0.689
	-0.42
	-0.414
	-0.776
	-0.358
	-0.439
	-0.368
	-1.12
	-0.454
	-0.574
	-0.48
	-0.363
	-1.14
	-0.404
	-0.447
	-0.354
	-1.6
	-0.317
	-0.421
	-0.348
	-0.517
	-1.26
	-0.656
	-0.449
	-1.43
	-0.936
	-0.812
	-1.02
	-0.841
	-0.498
	-1.25
	-0.364
	-0.302
	-0.373
	-0.394
	-0.957
	-0.379
	-0.617
	-0.339
	-0.555
	-0.53
	-0.778
	-0.712
	-0.598
	-0.524
	-1.23
	-0.308
	-0.358
	-0.382
	-0.524
	-0.812
	-0.432
	-0.436
	-0.33
	-0.351
	-0.529
	-0.506
	-1.96
	-0.441
	-0.644
	-0.599
	-0.518
	-0.325
	-0.564
	-0.599
	-1.11
	-0.545
	-2.77
	-0.439
	-0.455
	-1.06
	-0.329
	-0.923
	-1.14
	-0.77
	-1.5
	-0.472
	-0.363
	-1.05
	-0.625
	-0.515
	-0.329
	-0.754
	-0.308
	-0.401
	-0.446
	-0.726
	-0.853
	-0.47
	-0.349
	-0.329
	-3.3
	-0.387
	-0.509
	-0.961
	-0.498
	-0.308
	-0.47
	-0.428
	-1.06
	-0.906
	-0.409
	-0.517
	-0.639
	-0.938
	-0.441
	-0.704
	-0.506
	-0.377
	-0.563
	-1.5
	-0.57
	-0.478
	-0.469
	-0.586
	-0.654
	-0.6
	-0.872
	-0.882
	-0.359
	-1.33
	-0.564
	-0.895
	-0.319
	-0.512
	-0.404
	-0.966
	-0.496
	-0.731
	-0.603
	-0.486
	-0.344
	-0.366
	-0.388
	-0.808
	-0.493
	-3.02
	-0.588
	-0.456
	-0.665
	-0.63
	-0.735
	-0.673
	-0.608
	-0.714
	-0.752
	-0.959
	-0.361
	-1.25
	-0.462
	-0.328
	-0.41
	-0.949
	-0.305
	-0.504
	-1.24
	-0.796
	-0.753
	-0.671
	-0.493
	-0.667
	-0.352
	-0.874
	-0.948
	-0.702
	-0.573
	-0.508
	-1.03
	-0.318
	-0.421
	-0.641
	-0.978
	-0.57
	-0.853
	-1.96
	-0.911
	-1.19
	-0.445
	-0.371
	-0.825
	-1.27
	-0.61
	-0.464
	-0.374
	-1.26
	-0.869
	-0.54
	-0.842
	-0.317
	-0.564
	-0.853
	-0.476
	-0.427
	-1.16
	-0.658
	-0.718
	-1.35
	-0.918
	-0.828
	-0.495
	-0.807
	-0.421
	-1.58
	-0.793
	-0.94
	-0.552
	-0.869
	-0.988
	-0.322
	-0.359
	-1.07
	-0.96
	-0.727
	-0.615
	-0.759
	-1.34
	-0.326
	-0.382
	-0.915
	-0.838
	-1.12
	-0.527
	-0.358
	-0.711
	-0.742
	-0.304
	-0.776
	-0.494
	-0.89
	-0.897
	-1.46
	-1.01
	-0.507
	-0.35
	-0.829
	-0.467
	-0.584
	-0.759
	-1.3
	-1.99
	-0.506
	-0.832
	-0.377
	-0.751
	-0.895
	-1
	-0.862
	-0.896
	-0.797
	-1.92
	-0.368
	-1.1
	-0.619
	-0.591
	-0.523
	-0.729
	-1.17
	-2.78
	-0.436
	-0.963
	-0.317
	-1.03
	-0.833
	-0.563
	-0.734
	-0.347
	-0.499
	-0.732
	-0.722
	-0.402
	-0.622
	-0.508
	-0.442
	-0.493
	-0.581
	-0.336
	-0.362
	-0.463
	-1.01
	-0.624
	-0.308
	-0.509
	-0.399
	-0.569
	-0.355
	-1.15
	-0.315
	-0.863
	-0.73
	-1.09
	-0.99
	-0.601
	-0.724
	-0.503
	-0.797
	-0.303
	-0.616
	-0.556
	-0.432
	-0.655
	-0.64
	-0.466
	-0.753
	-0.63
	-0.64
	-0.528
	-0.354
	-0.667
	-1.38
	-0.804
	-0.478
	-1.01
	-0.875
	-0.989
	-0.444
	-0.64
	-0.631
	-0.428
	-0.338
	-0.487
	-0.438
	-3.05
	-0.413
	-0.623
	-0.386
	-0.977
	-0.753
	-0.688
	-2.48
	-0.462
	-0.489
	-0.565
	-0.396
	-0.866
	-0.859
	-1.11
	-0.31
	-0.437
	-3.08
	-0.449
	-0.422
	-0.536
	-0.909
	-0.473
	-0.488
	-0.512
	-0.316
	-3.12
	-0.352
	-0.976
	-1.65
	-0.445
	-0.814
	-0.626
	-0.755
	-0.631
	-0.372
	-1.53
	-0.523
	-0.651
	-0.355
	-0.324
	-0.403
	-0.422
	-1.38
	-1.17
	-0.946
	-0.335
	-0.798
	-0.913
	-0.365
	-1.16
	-1.08
	-0.474
	-2.2
	-0.455
	-0.569
	-0.663
	-0.942
	-2.56
	-0.42
	-0.587
	-0.609
	-1.27
	-0.559
	-0.415
	-0.416
	-0.479
	-0.303
	-0.75
	-0.328
	-1.29
	-0.94
	-0.308
	-0.761
	-1.13
	-0.636
	-0.576
	-0.347
	-0.573
	-1.01
	-0.931
	-0.932
	-0.393
	-0.837
	-0.306
	-0.79
	-0.362
	-0.382
	-0.363
	-0.661
	-0.742
	-0.341
	-0.77
	-1.41
	-1.22
	-0.733
	-0.682
	-0.305
	-1.19
	-0.421
	-0.533
	-0.36
	-0.346
	-0.88
	-1.26
	-0.348
	-0.451
	-0.823
	-0.304
	-0.639
	-0.488
	-0.693
	-1.09
	-0.33
	-0.656
	-0.379
	-1.13
	-0.48
	-1.1
	-0.646
	-0.658
	-0.556
	-0.913
	-1.35
	-0.597
	-0.487
	-0.357
	-0.774
	-0.915
	-0.389
	-0.567
	-0.385
	-0.436
	-0.377
	-0.315
	-0.446
	-0.665
	-0.507
	-0.353
	-0.405
	-1.27
	-1.35
	-0.976
	-1.15
	-0.826
	-0.993
	-0.716
	-0.5
	-0.997
	-0.656
	-0.502
	-0.535
	-0.489
	-0.549
	-0.861
	-1.08
	-0.546
	-0.407
	-0.739
	-1.46
	-0.462
	-0.389
	-0.479
	-0.656
	-1.7
	-0.594
	-0.511
	-1.2
	-0.692
	-0.309
	-1.18
	-0.606
	-0.374
	-0.357
	-0.338
	-0.398
	-0.339
	-0.489
	-0.629
	-0.444
	-0.494
	-1.02
	-0.492
	-0.466
	-0.416
	-0.54
	-0.924
	-0.96
	-0.571
	-0.569
	-0.467
	-0.795
	-0.321
	-0.33
	-0.444
	-0.438
	-0.558
	-0.534
	-0.386
	-0.469
	-0.503
	-0.316
	-0.624
	-0.421
	-0.5
	-0.764
	-0.495
	-1.22
	-0.542
	-0.858
	-0.395
	-1.6
	-1.07
	-0.425
	-0.384
	-1.02
	-0.599
	-0.727
	-0.319
	-0.547
	-1.27
	-0.308
	-0.69
	-1.47
	-0.391
	-0.362
	-0.966
	-0.953
	-0.833
	-0.319
	-0.478
	-0.651
	-0.466
	-0.354
	-0.362
	-1.32
	-0.376
	-0.472
	-0.876
	-1.3
	-0.684
	-0.94
	-1.37
	-0.628
	-0.493
	-0.65
	-1.27
	-1.11
	-0.559
	-0.422
	-0.628
	-0.546
	-1.05
	-0.439
	-0.587
	-0.327
	-0.324
	-1.21
	-0.774
	-0.554
	-0.303
	-0.366
	-0.62
	-0.588
	-0.698
	-0.413
	-0.427
	-0.733
	-1.2
	-0.553
	-1.06
	-0.808
	-0.633
	-0.677
	-0.435
	-0.422
	-0.368
	-0.662
	-0.313
	-0.645
	-0.906
	-0.794
	-0.683
	-0.373
	-2.57
	-0.328
	-0.567
	-0.672
	-0.714
	-0.771
	-0.323
	-0.603
	-0.405
	-0.334
	-0.333
	-1.16
	-0.366
	-0.671
	-0.831
	-0.659
	-0.951
	-0.489
	-0.453
	-0.612
	-0.352
	-0.459
	-0.907
	-0.437
	-0.517
	-0.6
	-1.18
	-0.376
	-0.765
	-0.399
	-1.14
	-1.27
	-0.436
	-0.798
	-0.962
	-0.581
	-0.371
	-0.369
	-0.488
	-0.61
	-1.34
	-0.42
	-0.656
	-0.317
	-0.321
	-0.374
	-0.784
	-1.02
	-0.603
	-0.467
	-0.415
	-0.562
	-0.328
	-0.454
	-0.713
	-0.442
	-0.425
	-2.5
	-0.31
	-0.476
	-0.343
	-1.21
	-0.48
	-0.731
	-0.501
	-0.393
	-0.367
	-0.837
	-0.792
	-3.01
	-0.371
	-0.819
	-0.365
	-0.374
	-1.52
	-0.437
	-1.12
	-0.387
	-0.332
	-0.495
	-0.95
	-0.694
	-1.04
	-0.694
	-0.596
	-0.611
	-0.43
	-0.322
	-0.441
	-0.57
	-0.741
	-0.319
	-0.601
	-0.454
	-0.365
	-0.654
	-0.394
	-1.25
	-0.686
	-0.479
	-0.306
	-0.455
	-0.319
	-0.768
	-0.539
	-1
	-0.437
	-0.694
	-0.582
	-0.703
	-0.708
	-2.35
	-0.418
	-0.322
	-0.746
	-0.551
	-0.407
	-0.634
	-0.516
	-0.581
	-1.26
	-1.17
	-0.644
	-0.502
	-0.791
	-1.38
	-0.332
	-0.472
	-0.794
	-0.449
	-0.849
	-0.399
	-0.727
	-0.358
	-0.549
	-3
	-0.425
	-1.4
	-1.07
	-1.44
	-0.342
	-0.643
	-0.629
	-0.51
	-0.474
	-0.623
	-0.381
	-0.649
	-0.917
	-1.27
	-0.927
	-0.673
	-0.721
	-0.877
	-0.588
	-3.04
	-1.06
	-0.609
	-0.559
	-0.441
	-0.353
	-0.542
	-0.546
	-0.659
	-0.535
	-0.364
	-0.437
	-0.586
	-1.01
	-0.713
	-0.834
	-0.449
	-0.344
	-0.374
	-0.85
	-0.463
	-0.912
	-0.783
	-0.461
	-0.378
	-0.395
	-0.754
	-1.11
	-2.91
	-0.508
	-0.79
	-0.31
	-1.47
	-0.539
	-0.743
	-0.382
	-0.759
	-1.01
	-0.44
	-0.328
	-0.772
	-0.6
	-0.512
	-1.53
	-0.334
	-0.8
	-1.21
	-0.777
	-0.405
	-1.49
	-0.51
	-0.381
	-0.408
	-0.352
	-0.461
	-0.463
	-0.669
	-0.419
	-2.69
	-0.595
	-0.862
	-0.673
	-0.401
	-2.42
	-0.483
	-0.363
	-0.715
	-0.601
	-0.331
	-0.382
	-0.69
	-1.15
	-0.57
	-0.352
	-1.22
	-0.356
	-0.329
	-0.57
	-0.815
	-0.498
	-1.33
	-0.421
	-0.911
	-0.701
	-0.423
	-0.904
	-0.366
	-0.576
	-0.343
	-0.412
	-0.893
	-0.856
	-0.865
	-0.465
	-0.363
	-0.346
	-0.746
	-0.461
	-0.331
	-0.654
	-0.788
	-0.427
	-0.697
	-0.505
	-0.578
	-0.687
	-0.392
	-0.826
	-1.08
	-0.896
	-0.601
	-0.56
	-0.473
	-0.618
	-0.531
	-0.854
	-0.384
	-0.524
	-0.354
	-0.436
	-0.438
	-1.23
	-0.365
	-0.312
	-0.331
	-0.335
	-0.605
	-0.954
	-0.315
	-2.4
	-0.656
	-0.657
	-0.435
	-1.2
	-0.343
	-0.34
	-0.713
	-0.596
	-0.389
	-0.353
	-1.09
	-0.889
	-0.344
	-0.337
	-0.582
	-1.12
	-0.373
	-0.747
	-0.613
	-0.328
	-0.357
	-0.737
	-0.309
	-0.642
	-0.426
	-0.344
	-0.401
	-0.337
	-0.823
	-0.538
	-0.651
	-0.613
	-0.522
	-0.362
	-0.791
	-0.943
	-0.326
	-0.462
	-0.982
	-2.67
	-0.782
	-0.782
	-0.551
	-0.959
	-0.548
	-0.886
	-0.722
	-0.324
	-0.333
	-0.321
	-2.82
	-0.415
	-0.895
	-0.91
	-0.525
	-0.626
	-0.561
	-0.559
	-2.92
	-0.329
	-0.773
	-0.796
	-0.369
	-0.482
	-1.41
	-1.02
	-0.831
	-0.699
	-0.943
	-0.431
	-0.308
	-0.333
	-1.16
	-0.61
	-0.922
	-1.01
	-0.404
	-0.322
	-1.06
	-0.348
	-0.69
	-0.576
	-0.874
	-0.667
	-0.837
	-0.585
	-0.56
	-0.913
	-0.499
	-2.85
	-0.919
	-0.931
	-0.353
	-0.765
	-0.594
	-0.487
	-0.348
	-0.399
	-0.744
	-0.356
	-0.805
	-0.711
	-0.574
	-0.992
	-0.367
	-0.659
	-0.321
	-1.46
	-0.851
	-0.565
	-0.642
	-0.482
	-0.427
	-0.442
	-0.555
	-2.34
	-0.37
	-0.626
	-0.429
	-0.504
	-0.833
	-0.852
	-0.535
	-0.521
	-0.452
	-0.486
	-1.08
	-0.684
	-0.311
	-0.498
	-0.665
	-0.875
	-0.418
	-0.537
	-0.343
	-0.328
	-0.909
	-0.574
	-0.753
	-0.742
	-0.644
	-0.714
	-0.378
	-0.697
	-0.467
	-0.323
	-0.459
	-1.25
	-0.615
	-0.337
	-0.771
	-0.721
	-0.551
	-1.25
	-0.339
	-0.503
	-1.02
	-0.607
	-3.11
	-0.71
	-1.34
	-0.869
	-0.337
	-0.952
	-0.425
	-0.86
	-0.365
	-0.32
	-0.329
	-1.41
	-0.809
	-0.372
	-0.444
	-0.584
	-0.822
	-0.975
	-0.539
	-0.42
	-0.735
	-0.593
	-0.74
	-0.499
	-0.499
	-0.394
	-0.702
	-0.709
	-0.338
	-0.342
	-0.938
	-0.502
	-0.382
	-0.309
	-0.428
	-0.612
	-2.19
	-0.332
	-0.433
	-0.305
	-0.452
	-0.323
	-2.59
	-0.953
	-0.401
	-0.373
	-0.883
	-0.892
	-2.97
	-0.947
	-2.52
	-0.319
	-0.755
	-0.389
	-1.05
	-0.459
	-0.447
	-0.656
	-0.523
	-0.568
	-0.857
	-0.312
	-0.631
	-0.516
	-0.351
	-0.629
	-0.507
	-1.3
	-0.935
	-0.395
	-0.365
	-1.09
	-0.929
	-0.653
	-0.39
	-1.01
	-0.397
	-0.382
	-0.451
	-0.545
	-0.493
	-1.44
	-0.563
	-0.51
	-1.12
	-0.498
	-3.02
	-0.995
	-1.11
	-0.704
	-0.79
	-1.48
	-0.761
	-0.398
	-0.453
	-0.364
	-0.622
	-0.53
	-0.39
	-0.308
	-1.33
	-0.359
	-1.31
	-0.622
	-0.401
	-0.527
	-0.458
	-0.557
	-0.973
	-1.32
	-0.839
	-0.795
	-0.461
	-0.667
	-0.946
	-0.699
	-0.556
	-1.15
	-0.754
	-0.981
	-0.342
	-0.925
	-0.913
	-1.11
	-0.616
	-0.498
	-1.14
	-0.763
	-0.612
	-0.608
	-1.39
	-0.618
	-0.639
	-0.32
	-0.327
	-0.628
	-0.375
	-0.538
	-0.433
	-0.316
	-0.694
	-1.1
	-0.305
	-0.981
	-0.346
	-1.13
	-0.562
	-0.492
	-0.899
	-0.584
	-0.378
	-0.52
	-1.04
	-1.17
	-0.657
	-1.26
	-0.646
	-0.415
	-0.961
	-0.333
	-0.834
	-0.435
	-0.739
	-0.822
	-0.788
	-0.393
	-0.918
	-0.564
	-3.01
	-1.18
	-0.837
	-1.16
	-0.839
	-0.445
	-0.643
	-0.899
	-0.327
	-0.904
	-0.433
	-0.393
	-0.629
	-0.617
	-0.345
	-0.677
	-0.407
	-0.34
	-1.11
	-1.58
	-0.689
	-0.701
	-0.68
	-0.389
	-0.674
	-0.396
	-0.376
	-0.355
	-0.452
	-0.459
	-0.833
	-0.332
	-0.651
	-0.591
	-1.11
	-1.2
	-1.44
	-1.12
	-0.833
	-0.689
	-0.339
	-0.689
	-0.368
	-0.681
	-0.569
	-0.55
	-0.662
	-0.608
	-0.794
	-0.746
	-0.375
	-0.86
	-0.88
	-0.314
	-0.477
	-0.753
	-1.35
	-0.741
	-0.721
	-0.569
	-0.926
	-0.852
	-0.625
	-1.21
	-3.03
	-0.689
	-0.543
	-0.982
	-0.572
	-2.33
	-0.368
	-1.06
	-0.374
	-0.397
	-0.608
	-0.86
	-0.34
	-0.437
	-0.985
	-0.885
	-3.19
	-0.37
	-0.308
	-0.935
	-0.772
	-0.599
	-0.455
	-0.836
	-0.363
	-0.341
	-1.36
	-0.506
	-0.424
	-0.854
	-0.63
	-0.706
	-0.419
	-0.789
	-0.651
	-0.486
	-1.25
	-1.06
	-0.428
	-0.427
	-0.494
	-1.1
	-0.308
	-1.32
	-0.335
	-1.03
	-0.454
	-3.23
	-0.455
	-0.829
	-0.34
	-0.679
	-0.377
	-0.901
	-0.536
	-0.399
	-0.683
	-1.39
	-0.859
	-0.32
	-0.567
	-0.471
	-0.899
	-0.552
	-0.416
	-0.85
	-0.646
	-0.878
	-0.469
	-0.333
	-0.341
	-0.63
	-1.04
	-0.556
	-0.531
	-0.574
	-1.14
	-0.614
	-0.567
	-0.42
	-0.452
	-2.61
	-0.709
	-0.368
	-1.14
	-0.936
	-0.425
	-0.315
	-0.823
	-0.512
	-0.696
	-0.788
	-0.426
	-0.375
	-0.526
	-0.4
	-0.505
	-0.946
	-0.697
	-0.786
	-0.319
	-1.18
	-0.73
	-0.487
	-0.673
	-0.325
	-0.806
	-0.489
	-0.622
	-1.3
	-0.397
	-0.371
	-0.337
	-0.325
	-0.876
	-0.577
	-0.335
	-1.23
	-0.419
	-0.501
	-1.18
	-1.24
	-0.409
	-3.35
	-0.46
	-0.708
	-1.6
	-0.347
	-0.301
	-1.24
	-1.12
	-0.538
	-0.414
	-0.651
	-0.496
	-0.589
	-0.347
	-0.412
	-0.674
	-1.53
	-0.88
	-0.688
	-0.761
	-0.826
	-0.386
	-1.42
	-0.302
	-0.366
	-0.397
	-0.959
	-0.79
	-0.517
	-0.855
	-0.421
	-0.965
	-0.708
	-1.02
	-0.585
	-1
	-0.317
	-0.731
	-0.657
	-0.388
	-0.316
	-0.36
	-0.852
	-0.456
	-0.631
	-0.399
	-0.553
	-0.677
	-0.467
	-0.647
	-0.38
	-1.12
	-0.809
	-0.485
	-0.398
	-0.626
	-0.858
	-0.311
	-0.313
	-0.795
	-0.803
	-0.56
	-0.703
	-0.421
	-1.04
	-0.757
	-0.681
	-0.496
	-0.432
	-1.12
	-0.957
	-0.423
	-0.305
	-0.561
	-0.44
	-0.466
	-1.52
	-0.348
	-0.988
	-0.561
	-0.738
	-0.479
	-0.979
	-0.601
	-0.379
	-0.949
	-1.53
	-0.381
	-1.08
	-0.636
	-0.564
	-1.63
	-0.401
	-0.531
	-0.963
	-0.317
	-0.312
	-1.06
	-0.395
	-0.485
	-0.358
	-0.364
	-1.08
	-0.316
	-0.991
	-0.678
	-2.54
	-0.444
	-0.473
	-0.354
	-0.398
	-0.733
	-0.438
	-0.814
	-1.41
	-0.481
	-1
	-1.03
	-0.66
	-1.23
	-0.582
	-0.519
	-0.616
	-0.361
	-0.393
	-0.644
	-0.759
	-0.36
	-0.414
	-0.679
	-0.387
	-0.884
	-0.632
	-1.45
	-0.323
	-0.373
	-0.427
	-0.331
	-0.555
	-0.439
	-0.906
	-0.501
	-0.767
	-0.843
	-0.578
	-2.83
	-2.47
	-0.33
	-0.538
	-0.417
	-0.964
	-0.696
	-0.449
	-0.777
	-0.582
	-0.51
	-0.57
	-0.325
	-0.445
	-0.895
	-0.457
	-0.383
	-0.316
	-0.678
	-0.623
	-0.661
	-0.368
	-1.25
	-0.392
	-0.357
	-0.355
	-0.885
	-0.448
	-0.607
	-0.312
	-1.11
	-0.648
	-0.327
	-0.545
	-1.05
	-0.444
	-0.738
	-1
	-0.78
	-0.887
	-0.532
	-0.906
	-0.946
	-0.663
	-0.41
	-0.59
	-0.46
	-0.55
	-0.658
	-1.32
	-0.426
	-1.21
	-0.336
	-0.649
	-0.745
	-0.657
	-0.311
	-0.455
	-0.406
	-0.754
	-1.05
	-0.716
	-0.307
	-0.707
	-0.994
	-0.873
	-0.564
	-0.73
	-0.307
	-0.381
	-0.759
	-0.724
	-1.55
	-0.406
	-0.518
	-0.384
	-0.998
	-0.903
	-0.321
	-0.689
	-0.316
	-0.922
	-0.864
	-0.829
	-0.37
	-0.469
	-0.378
	-0.34
	-0.843
	-0.451
	-0.352
	-1.1
	-0.328
	-1.13
	-1.5
	-0.902
	-0.431
	-0.361
	-0.317
	-0.542
	-0.472
	-0.45
	-1.29
	-0.578
	-1.28
	-0.712
	-1.17
	-0.962
	-1.02
	-1.03
	-0.374
	-0.888
	-0.475
	-0.85
	-0.385
	-0.562
	-0.793
	-1.6
	-0.713
	-0.519
	-0.83
	-0.354
	-0.613
	-0.534
	-0.38
	-0.549
	-0.771
	-0.459
	-1.15
	-0.564
	-0.553
	-1.5
	-0.56
	-1.14
	-0.724
	-0.427
	-0.643
	-0.785
	-0.42
	-0.352
	-0.307
	-1.15
	-0.411
	-0.558
	-0.523
	-0.794
	-0.674
	-0.318
	-0.758
	-1.35
	-2.56
	-0.401
	-0.461
	-0.878
	-0.335
	-0.499
	-0.375
	-1.26
	-0.672
	-0.471
	-0.427
	-0.477
	-0.681
	-0.893
	-0.33
	-0.702
	-0.584
	-0.577
	-0.384
	-0.468
	-0.822
	-0.826
	-0.449
	-0.323
	-0.642
	-0.52
	-0.329
	-0.408
	-0.462
	-0.928
	-0.587
	-0.378
	-0.47
	-0.585
	-1.49
	-0.68
	-0.49
	-0.499
	-0.466
	-0.337
	-0.414
	-0.34
	-0.77
	-0.711
	-0.657
	-1.47
	-0.759
	-1.06
	-0.471
	-0.325
	-0.711
	-1.53
	-0.886
	-1.26
	-0.528
	-0.323
	-0.804
	-0.439
	-1.34
	-0.516
	-0.469
	-0.824
	-0.456
	-0.845
	-0.81
	-1.43
	-0.413
	-0.648
	-1.05
	-0.463
	-0.486
	-3.08
	-0.614
	-0.349
	-0.471
	-0.775
	-1.12
	-0.866
	-0.655
	-0.728
	-0.546
	-0.522
	-0.378
	-0.326
	-0.973
	-1.26
	-0.372
	-0.582
	-0.749
	-0.319
	-0.352
	-0.51
	-0.797
	-0.732
	-1.22
	-1.28
	-0.352
	-0.86
	-1.2
	-0.499
	-1.41
	-0.498
	-0.379
	-0.611
	-0.303
	-0.453
	-0.48
	-0.374
	-0.539
	-0.379
	-1.13
	-0.975
	-0.418
	-0.387
	-0.597
	-0.834
	-0.471
	-0.337
	-0.981
	-0.324
	-1.53
	-0.561
	-0.602
	-0.929
	-0.618
	-0.79
	-0.4
	-0.404
	-0.744
	-0.535
	-0.471
	-0.375
	-0.753
	-0.337
	-0.502
	-0.932
	-1.17
	-0.313
	-0.851
	-0.437
	-0.363
	-0.402
	-0.344
	-0.573
	-1.09
	-0.328
	-0.772
	-0.529
	-0.47
	-0.536
	-0.508
	-0.635
	-3.22
	-0.338
	-1.41
	-2.12
	-0.674
	-0.415
	-0.685
	-0.796
	-1.11
	-0.704
	-0.779
	-0.504
	-1.34
	-0.345
	-1.02
	-1.26
	-0.343
	-0.399
	-0.664
	-0.391
	-1.31
	-0.435
	-0.44
	-1.21
	-0.433
	-0.463
	-0.646
	-0.577
	-0.462
	-0.303
	-0.853
	-0.337
	-0.663
	-0.507
	-0.546
	-0.368
	-0.334
	-0.356
	-0.511
	-0.978
	-0.992
	-0.518
	-0.697
	-0.502
	-0.725
	-0.416
	-0.345
	-0.308
	-0.435
	-0.892
	-0.84
	-0.637
	-0.587
	-0.712
	-0.44
	-0.547
	-1.15
	-0.728
	-0.545
	-0.535
	-0.323
	-1.02
	-0.33
	-0.702
	-0.481
	-0.836
	-0.4
	-0.471
	-0.833
	-0.505
	-0.628
	-0.353
	-0.873
	-1.31
	-0.342
	-1.26
	-0.743
	-1.09
	-0.467
	-0.75
	-0.651
	-1.26
	-0.332
	-0.883
	-0.372
	-0.549
	-0.502
	-0.335
	-0.597
	-0.472
	-0.335
	-0.519
	-0.482
	-0.365
	-0.734
	-0.496
	-0.846
	-0.36
	-0.469
	-1.84
	-0.799
	-1.07
	-0.62
	-0.479
	-3.08
	-1.09
	-0.339
	-0.401
	-0.583
	-0.454
	-0.429
	-1.04
	-0.375
	-1.39
	-0.982
	-0.349
	-0.826
	-0.478
	-0.497
	-2.94
	-0.805
	-0.687
	-0.593
	-0.836
	-1.18
	-0.696
	-0.401
	-0.559
	-1.06
	-0.393
	-0.892
	-0.836
	-0.464
	-0.481
	-0.722
	-0.347
	-0.495
	-0.486
	-0.444
	-0.677
	-0.525
	-0.37
	-0.842
	-1.02
	-1.05
	-1.3
	-0.355
	-0.393
	-1.13
	-0.629
	-1.14
	-0.435
	-0.855
	-1.02
	-0.571
	-0.306
	-0.469
	-0.363
	-0.46
	-0.857
	-0.341
	-0.417
	-1.18
	-0.342
	-2.49
	-0.458
	-0.463
	-0.704
	-0.757
	-1.16
	-0.353
	-0.508
	-2.49
	-0.372
	-0.433
	-0.416
	-1.02
	-0.613
	-0.843
	-0.63
	-0.397
	-0.545
	-0.662
	-1.43
	-0.698
	-0.572
	-0.309
	-0.811
	-0.322
	-1.14
	-0.488
	-0.895
	-0.418
	-0.876
	-0.643
	-0.358
	-0.311
	-0.775
	-1.6
	-0.392
	-0.327
	-0.31
	-0.47
	-0.486
	-0.403
	-0.574
	-0.43
	-0.489
	-0.512
	-0.418
	-0.318
	-0.337
	-0.618
	-0.362
	-0.359
	-0.336
	-1.01
	-0.411
	-0.509
	-0.823
	-0.46
	-0.407
	-0.73
	-1.04
	-3.04
	-0.962
	-0.948
	-0.893
	-0.393
	-0.524
	-1.01
	-1.36
	-0.501
	-0.988
	-0.34
	-0.961
	-0.375
	-0.415
	-1.34
	-1.07
	-0.412
	-2.39
	-0.857
	-0.725
	-0.494
	-1.07
	-0.645
	-1.22
	-2.67
	-0.321
	-0.42
	-0.862
	-0.71
	-2.28
	-0.398
	-0.475
	-0.607
	-0.937
	-0.599
	-0.874
	-1.3
	-0.518
	-1.18
	-0.691
	-1.05
	-1.26
	-0.952
	-0.447
	-2.28
	-0.963
	-0.506
	-0.524
	-0.602
	-0.825
	-0.709
	-0.37
	-1.17
	-2.64
	-0.882
	-0.931
	-0.587
	-0.544
	-0.39
	-0.364
	-0.521
	-0.312
	-0.682
	-1.33
	-0.318
	-0.569
	-0.58
	-0.526
	-1.37
	-2.31
	-2.49
	-0.97
	-0.533
	-0.521
	-0.36
	-0.48
	-0.483
	-0.357
	-1.4
	-0.52
	-0.351
	-0.87
	-0.574
	-0.681
	-0.651
	-1.02
	-1
	-0.507
	-1.24
	-0.306
	-0.304
	-0.816
	-0.352
	-0.317
	-1.04
	-0.56
	-0.341
	-3.04
	-0.458
	-0.433
	-0.314
	-1.03
	-0.619
	-0.498
	-0.738
	-0.555
	-0.45
	-1.24
	-1.26
	-0.391
	-0.526
	-0.395
	-0.483
	-0.387
	-0.637
	-0.565
	-0.557
	-1.06
	-0.374
	-2.23
	-0.741
	-0.813
	-0.755
	-0.5
	-0.448
	-0.89
	-3.37
	-3.51
	-0.522
	-0.651
	-0.435
	-0.453
	-0.336
	-0.504
	-0.46
	-1.49
	-0.928
	-2.47
	-0.423
	-0.578
	-0.709
	-0.791
	-0.928
	-0.529
	-1.07
	-0.391
	-0.31
	-0.563
	-0.511
	-0.392
	-0.837
	-0.573
	-0.305
	-0.376
	-0.428
	-0.729
	-0.339
	-0.636
	-1.09
	-0.638
	-0.479
	-0.589
	-0.948
	-0.873
	-1.08
	-2.57
	-1
	-0.745
	-0.401
	-0.836
	-0.754
	-0.878
	-0.556
	-1.06
	-0.996
	-0.593
	-0.617
	-0.304
	-0.956
	-0.549
	-0.547
	-0.505
	-0.577
	-2.06
	-0.533
	-0.476
	-0.583
	-0.631
	-0.348
	-0.332
	-0.439
	-0.506
	-0.476
	-1.3
	-1.5
	-0.592
	-0.342
	-0.633
	-0.5
	-0.633
	-0.556
	-0.351
	-0.661
	-0.359
	-2.23
	-0.472
	-0.449
	-0.674
	-0.823
	-0.347
	-0.402
	-0.409
	-0.38
	-0.431
	-0.628
	-2.74
	-0.766
	-0.989
	-0.777
	-1.07
	-0.469
	-1.39
	-0.876
	-0.803
	-2.78
	-1.18
	-0.825
	-1.06
	-2.03
	-0.801
	-0.384
	-0.885
	-1.07
	-1.3
	-0.629
	-0.552
	-0.484
	-0.764
	-0.504
	-0.33
	-1.03
	-0.6
	-0.876
	-1.21
	-0.642
	-0.434
	-0.594
	-0.312
	-0.601
	-0.313
	-1.38
	-0.727
	-0.514
	-1.04
	-1.09
	-0.737
	-0.42
	-0.441
	-1.34
	-0.563
	-0.539
	-0.768
	-0.444
	-0.484
	-0.328
	-0.402
	-0.605
	-0.414
	-1.5
	-0.571
	-0.779
	-0.363
	-0.317
	-1.26
	-0.374
	-0.693
	-0.879
	-0.497
	-0.369
	-0.367
	-0.49
	-1.33
	-1.03
	-0.677
	-0.511
	-1.16
	-0.339
	-0.445
	-0.308
	-0.648
	-0.312
	-0.715
	-2.41
	-0.802
	-0.884
	-0.325
	-0.397
	-1.19
	-0.792
	-0.919
	-0.51
	-0.396
	-0.364
	-0.441
	-0.537
	-0.612
	-0.478
	-0.328
	-0.748
	-0.675
	-0.873
	-0.461
	-0.524
	-0.945
	-0.798
	-0.556
	-0.372
	-0.63
	-0.367
	-0.657
	-0.309
	-0.482
	-0.348
	-0.482
	-0.676
	-0.686
	-0.372
	-0.801
	-0.32
	-0.448
	-1.1
	-0.635
	-0.943
	-1.05
	-0.949
	-1.14
	-0.356
	-0.328
	-0.308
	-1.57
	-0.931
	-0.389
	-1.42
	-0.548
	-1.11
	-0.673
	-0.537
	-0.343
	-0.503
	-0.329
	-1.4
	-0.612
	-0.371
	-3
	-0.433
	-0.645
	-0.799
	-0.449
	-0.553
	-0.762
	-0.541
	-0.434
	-0.847
	-0.337
	-1.47
	-0.691
	-0.507
	-2.43
	-0.531
	-0.896
	-0.535
	-0.649
	-0.869
	-0.466
	-1.01
	-0.458
	-0.414
	-0.733
	-0.403
	-0.732
	-0.521
	-0.664
	-0.895
	-0.525
	-1.27
	-0.476
	-0.522
	-0.709
	-0.428
	-1.23
	-0.311
	-0.377
	-1.38
	-0.484
	-1.06
	-0.538
	-0.473
	-0.632
	-0.334
	-1.4
	-0.639
	-0.316
	-1.1
	-0.402
	-0.556
	-0.447
	-0.305
	-0.665
	-1.03
	-0.498
	-0.58
	-0.958
	-0.341
	-0.536
	-0.717
	-0.502
	-0.43
	-0.398
	-0.514
	-3.32
	-2.2
	-0.86
	-0.636
	-0.476
	-1.28
	-0.456
	-0.372
	-0.82
	-0.525
	-0.462
	-0.321
	-0.709
	-0.32
	-0.788
	-0.595
	-0.818
	-0.572
	-0.554
	-0.372
	-0.727
	-0.513
	-0.858
	-1.09
	-0.332
	-0.372
	-0.491
	-0.467
	-0.473
	-2.99
	-0.324
	-0.726
	-0.792
	-2.77
	-0.378
	-1.18
	-0.383
	-0.66
	-0.5
	-0.625
	-0.357
	-0.535
	-0.569
	-0.417
	-0.854
	-0.486
	-0.538
	-1.18
	-0.54
	-0.38
	-0.469
	-0.997
	-0.339
	-1.46
	-0.419
	-0.398
	-0.655
	-0.657
	-0.854
	-0.391
	-0.393
	-0.829
	-0.557
	-0.817
	-0.84
	-0.995
	-0.312
	-1.29
	-0.941
	-0.482
	-0.436
	-0.749
	-0.6
	-0.615
	-0.546
	-1.39
	-0.433
	-0.494
	-0.446
	-0.327
	-0.521
	-0.983
	-0.34
	-0.577
	-0.75
	-0.451
	-1.45
	-0.526
	-0.477
	-1.46
	-0.724
	-0.783
	-0.957
	-0.956
	-2.8
	-0.348
	-0.823
	-1.45
	-0.404
	-0.358
	-0.768
	-0.389
	-2.82
	-0.666
	-0.746
	-0.393
	-0.869
	-0.496
	-0.935
	-0.532
	-0.705
	-0.409
	-1.1
	-0.412
	-0.673
	-0.36
	-0.557
	-0.39
	-0.326
	-0.353
	-0.546
	-0.489
	-0.892
	-0.591
	-0.531
	-0.345
	-1.2
	-0.648
	-0.999
	-1.68
	-0.383
	-0.61
	-1.1
	-1.26
	-1.18
	-0.898
	-0.607
	-0.379
	-1.18
	-0.761
	-0.588
	-0.317
	-0.803
	-0.302
	-1.05
	-0.437
	-0.866
	-1.18
	-0.432
	-0.599
	-0.754
	-0.403
	-0.525
	-1.14
	-0.416
	-0.676
	-1.05
	-0.59
	-0.446
	-0.332
	-1.38
	-0.313
	-0.309
	-0.821
	-0.455
	-0.309
	-0.46
	-0.33
	-0.469
	-0.607
	-0.596
	-0.426
	-0.636
	-0.778
	-1.15
	-1.49
	-1.65
	-0.38
	-0.725
	-0.608
	-0.748
	-0.815
	-1.49
	-0.357
	-0.552
	-0.436
	-0.511
	-0.496
	-0.382
	-0.496
	-0.388
	-0.47
	-0.582
	-0.525
	-0.336
	-0.727
	-0.383
	-0.335
	-0.508
	-0.402
	-0.605
	-1.53
	-1.06
	-0.682
	-0.469
	-0.366
	-0.585
	-0.569
	-0.312
	-0.346
	-0.815
	-0.638
	-0.606
	-0.569
	-0.922
	-0.615
	-0.661
	-0.478
	-0.67
	-1.65
	-1.12
	-0.431
	-0.779
	-1.2
	-0.746
	-0.437
	-0.566
	-1.08
	-0.722
	-0.72
	-0.347
	-0.394
	-0.511
	-1.07
	-0.465
	-0.835
	-0.85
	-0.822
	-0.468
	-0.496
	-0.429
	-0.775
	-0.312
	-0.562
	-0.707
	-0.564
	-0.879
	-1.12
	-0.44
	-0.962
	-0.638
	-0.57
	-0.896
	-0.351
	-0.477
	-0.585
	-0.454
	-0.989
	-0.671
	-0.383
	-0.739
	-1.54
	-0.793
	-0.427
	-1.09
	-0.323
	-0.347
	-0.937
	-0.83
	-0.364
	-0.402
	-0.393
	-0.385
	-0.343
	-0.955
	-0.582
	-0.682
	-0.546
	-0.538
	-1.22
	-0.62
	-0.957
	-0.715
	-0.484
	-0.96
	-0.397
	-0.976
	-0.628
	-0.491
	-0.75
	-0.822
	-1.21
	-0.562
	-0.325
	-0.371
	-0.842
	-0.795
	-0.576
	-0.624
	-0.607
	-0.455
	-0.361
	-0.503
	-0.631
	-0.321
	-0.693
	-0.678
	-0.321
	-0.342
	-0.328
	-0.404
	-1.56
	-0.898
	-1.87
	-0.943
	-0.624
	-0.486
	-0.779
	-0.978
	-0.794
	-2.02
	-0.569
	-0.393
	-0.555
	-0.462
	-0.775
	-0.865
	-0.417
	-0.965
	-0.87
	-0.565
	-0.505
	-0.811
	-0.433
	-1.01
	-0.717
	-0.463
	-1.02
	-0.318
	-1.18
	-0.817
	-1.16
	-0.391
	-0.325
	-0.361
	-1.23
	-0.994
	-0.783
	-0.842
	-0.359
	-1.01
	-0.34
	-0.441
	-0.314
	-0.833
	-1.03
	-0.702
	-0.408
	-0.31
	-0.952
	-0.393
	-0.329
	-0.528
	-1.05
	-0.759
	-0.419
	-0.473
	-0.44
	-0.631
	-1.44
	-0.363
	-0.435
	-0.439
	-0.73
	-0.745
	-0.353
	-0.398
	-1.37
	-0.414
	-0.493
	-0.633
	-0.982
	-0.405
	-0.793
	-0.676
	-0.349
	-0.417
	-0.845
	-0.587
	-1.34
	-0.976
	-0.34
	-0.452
	-0.378
	-0.601
	-0.604
	-0.35
	-0.652
	-0.547
	-0.603
	-0.976
	-0.447
	-0.666
	-1.5
	-0.365
	-1.21
	-0.592
	-0.521
	-0.428
	-0.358
	-2.58
	-1.09
	-0.326
	-0.572
	-0.36
	-0.612
	-0.649
	-1.41
	-0.522
	-0.54
	-0.401
	-1.17
	-0.528
	-0.524
	-0.922
	-0.348
	-0.613
	-0.839
	-1.27
	-0.86
	-0.647
	-0.76
	-0.41
	-0.894
	-0.307
	-0.635
	-0.34
	-0.76
	-0.753
	-0.412
	-0.654
	-1
	-0.345
	-0.502
	-0.574
	-0.543
	-0.645
	-0.318
	-0.465
	-0.861
	-0.337
	-0.393
	-1.19
	-0.418
	-0.791
	-0.96
	-0.317
	-0.387
	-0.349
	-0.77
	-0.371
	-0.909
	-0.316
	-0.834
	-1.33
	-0.798
	-0.832
	-0.66
	-0.362
	-0.467
	-0.79
	-0.677
	-0.728
	-0.512
	-0.38
	-1.35
	-0.622
	-0.676
	-0.36
	-0.387
	-0.471
	-0.635
	-0.555
	-0.87
	-0.364
	-1.15
	-0.342
	-0.326
	-0.619
	-0.483
	-0.673
	-2.43
	-0.702
	-0.809
	-0.334
	-0.755
	-0.558
	-0.446
	-0.667
	-0.426
	-0.534
	-1
	-0.396
	-0.36
	-0.401
	-0.397
	-0.333
	-0.813
	-0.956
	-0.43
	-0.492
	-1.51
	-1.02
	-0.906
	-0.76
	-0.364
	-0.368
	-0.962
	-0.43
	-0.668
	-0.773
	-0.353
	-0.87
	-2.61
	-1.14
	-1.11
	-0.826
	-0.343
	-0.307
	-0.914
	-0.411
	-0.484
	-0.562
	-0.85
	-0.422
	-0.382
	-1.43
	-1.09
	-0.446
	-0.402
	-0.375
	-0.398
	-0.648
	-1.28
	-1.14
	-0.533
	-2.4
	-0.475
	-0.865
	-0.592
	-0.59
	-0.431
	-0.302
	-1.45
	-0.616
	-0.903
	-2.94
	-0.587
	-0.463
	-0.651
	-0.88
	-0.73
	-0.414
	-0.398
	-0.618
	-0.436
	-0.478
	-1.41
	-0.933
	-0.344
	-0.376
	-0.374
	-0.368
	-0.462
	-0.445
	-0.658
	-1.22
	-0.588
	-0.397
	-0.97
	-1.39
	-0.304
	-0.917
	-0.367
	-0.513
	-3.05
	-1.03
	-0.624
	-0.406
	-0.489
	-0.447
	-0.623
	-2.62
	-0.401
	-0.931
	-0.365
	-0.353
	-0.503
	-0.486
	-0.409
	-0.854
	-0.662
	-1.1
	-0.401
	-0.931
	-0.382
	-1.02
	-0.304
	-0.909
	-0.533
	-0.537
	-0.716
	-0.473
	-0.441
	-2.5
	-1.29
	-0.318
	-1.56
	-0.494
	-0.453
	-0.316
	-0.897
	-0.537
	-1.62
	-0.62
	-0.879
	-0.563
	-0.386
	-0.415
	-0.357
	-0.985
	-0.559
	-0.325
	-0.722
	-1.02
	-0.35
	-0.876
	-0.479
	-1.18
	-1.19
	-0.488
	-0.518
	-0.721
	-0.57
	-0.521
	-0.679
	-0.511
	-0.977
	-1.17
	-0.505
	-0.637
	-0.96
	-0.787
	-0.64
	-0.6
	-0.537
	-0.773
	-0.522
	-0.555
	-0.532
	-0.791
	-1.08
	-0.449
	-0.665
	-0.687
	-0.619
	-0.467
	-0.514
	-0.413
	-0.822
	-1.17
	-0.857
	-0.319
	-0.513
	-0.863
	-1.46
	-0.304
	-0.523
	-0.312
	-0.303
	-0.487
	-0.387
	-0.594
	-0.785
	-0.497
	-0.878
	-1.07
	-0.417
	-0.32
	-0.499
	-0.441
	-0.358
	-0.488
	-1.62
	-0.46
	-0.597
	-0.52
	-2.19
	-0.716
	-0.334
	-0.86
	-0.397
	-0.568
	-0.925
	-0.367
	-1.11
	-0.65
	-0.476
	-0.31
	-0.575
	-1.1
	-2.02
	-0.647
	-0.907
	-0.999
	-0.696
	-1.1
	-0.487
	-0.734
	-0.469
	-1.19
	-0.305
	-1.43
	-0.602
	-0.422
	-0.829
	-0.519
	-1.02
	-1.48
	-0.33
	-1.05
	-0.839
	-0.523
	-0.518
	-0.338
	-0.552
	-0.646
	-1.59
	-0.354
	-0.37
	-0.648
	-0.504
	-0.946
	-0.427
	-0.358
	-0.836
	-0.335
	-1.36
	-0.482
	-0.654
	-1.06
	-1.37
	-0.368
	-0.349
	-0.891
	-1.9
	-0.865
	-1.37
	-0.429
	-1.13
	-2.98
	-2.99
	-0.303
	-0.37
	-0.509
	-1.54
	-0.837
	-0.404
	-0.598
	-0.65
	-0.408
	-0.425
	-0.973
	-0.343
	-0.746
	-0.614
	-0.558
	-1.04
	-0.465
	-2.52
	-0.597
	-1.17
	-0.847
	-2.87
	-0.43
	-0.597
	-0.36
	-0.423
	-0.593
	-0.604
	-0.704
	-0.499
	-0.367
	-0.328
	-0.583
	-0.855
	-0.426
	-0.423
	-2.76
	-0.382
	-0.319
	-0.411
	-0.326
	-0.661
	-0.885
	-0.816
	-0.705
	-0.857
	-0.55
	-0.482
	-0.31
	-0.339
	-0.304
	-0.481
	-0.565
	-1.37
	-0.354
	-0.553
	-0.618
	-0.358
	-0.726
	-0.707
	-0.557
	-0.432
	-0.357
	-0.36
	-0.336
	-0.677
	-0.417
	-0.453
	-0.919
	-0.506
	-0.746
	-0.513
	-0.309
	-1.21
	-2.88
	-0.895
	-0.791
	-0.38
	-0.412
	-0.374
	-0.878
	-0.49
	-0.649
	-0.964
	-0.802
	-1.3
	-1.25
	-0.713
	-0.657
	-0.415
	-0.353
	-0.48
	-0.822
	-0.711
	-0.595
	-0.787
	-0.358
	-0.636
	-1.22
	-0.309
	-0.78
	-1.44
	-1.14
	-0.532
	-0.887
	-0.558
	-0.767
	-0.378
	-0.354
	-1.15
	-0.395
	-1.07
	-1.21
	-0.564
	-0.385
	-0.919
	-0.768
	-1.08
	-0.339
	-0.334
	-0.534
	-1.14
	-0.697
	-0.323
	-0.576
	-1.09
	-0.56
	-0.367
	-0.404
	-0.35
	-0.403
	-0.36
	-0.453
	-0.32
	-0.448
	-1.01
	-0.776
	-3.48
	-0.473
	-0.505
	-0.569
	-1.32
	-1.29
	-1.2
	-0.389
	-0.348
	-0.558
	-1.37
	-0.411
	-0.715
	-0.738
	-1.17
	-0.742
	-0.728
	-0.669
	-0.525
	-2.37
	-1.19
	-0.657
	-1.41
	-0.326
	-0.624
	-0.408
	-0.734
	-0.624
	-1.02
	-0.381
	-0.463
	-1.44
	-0.62
	-0.407
	-0.436
	-0.391
	-0.614
	-0.48
	-0.74
	-0.315
	-0.91
	-1.16
	-0.586
	-0.779
	-0.547
	-1.15
	-0.503
	-0.381
	-0.428
	-0.962
	-0.466
	-1.48
	-1.03
	-0.386
	-0.581
	-0.524
	-1.49
	-0.33
	-0.918
	-0.421
	-0.351
	-0.622
	-0.41
	-0.323
	-0.576
	-0.715
	-0.746
	-0.6
	-2.7
	-0.46
	-0.316
	-0.809
	-0.713
	-1.23
	-1.01
	-0.373
	-0.942
	-1.41
	-0.734
	-0.764
	-0.976
	-0.488
	-0.454
	-0.309
	-0.905
	-0.725
	-0.75
	-0.304
	-0.436
	-0.647
	-0.53
	-0.458
	-0.515
	-0.929
	-0.344
	-0.603
	-0.323
	-0.854
	-0.492
	-1.02
	-0.525
	-0.554
	-0.359
	-0.325
	-0.304
	-0.325
	-0.393
	-1.45
	-0.336
	-0.457
	-0.635
	-0.611
	-0.7
	-0.651
	-0.41
	-0.343
	-0.436
	-0.423
	-0.355
	-1.33
	-0.324
	-0.817
	-0.962
	-0.498
	-0.625
	-0.671
	-0.496
	-0.541
	-0.385
	-0.59
	-1.26
	-0.902
	-1.14
	-0.601
	-0.384
	-0.721
	-1.09
	-0.372
	-1.05
	-0.371
	-0.38
	-0.444
	-0.649
	-0.332
	-0.633
	-0.577
	-0.366
	-1.45
	-1.03
	-0.645
	-1.09
	-0.325
	-0.542
	-0.314
	-1.42
	-0.401
	-1.06
	-0.828
	-1.48
	-0.968
	-0.336
	-0.486
	-0.359
	-0.777
	-0.649
	-0.33
	-0.563
	-0.376
	-0.522
	-1.28
	-0.356
	-0.374
	-0.933
	-0.455
	-0.616
	-0.456
	-0.861
	-0.538
	-0.327
	-0.31
	-2.1
	-0.495
	-0.32
	-0.594
	-0.332
	-0.305
	-0.648
	-0.811
	-0.559
	-1
	-0.306
	-0.503
	-0.606
	-1.04
	-0.76
	-0.335
	-0.788
	-0.39
	-0.74
	-0.47
	-0.832
	-0.616
	-0.534
	-1.09
	-0.594
	-0.431
	-0.635
	-0.892
	-1.29
	-0.607
	-0.569
	-0.336
	-0.424
	-0.575
	-0.744
	-0.56
	-0.362
	-0.374
	-1.43
	-0.947
	-1.31
	-0.618
	-0.345
	-0.382
	-1.97
	-0.384
	-1.36
	-0.4
	-0.477
	-1.16
	-0.663
	-1.02
	-0.938
	-0.791
	-0.449
	-0.39
	-0.541
	-1.06
	-0.561
	-0.663
	-0.702
	-0.653
	-0.308
	-0.347
	-0.496
	-0.745
	-0.62
	-0.439
	-0.914
	-1.56
	-0.395
	-1.23
	-0.403
	-0.748
	-0.328
	-0.964
	-1.3
	-0.747
	-0.309
	-0.418
	-0.64
	-0.702
	-0.672
	-0.797
	-1.99
	-0.51
	-0.341
	-0.648
	-0.348
	-0.688
	-0.425
	-0.658
	-1.18
	-0.538
	-0.691
	-0.438
	-0.314
	-1.25
	-2.03
	-0.575
	-0.726
	-0.567
	-1.21
	-0.363
	-0.606
	-0.525
	-1.04
	-0.691
	-0.55
	-0.803
	-1.38
	-0.829
	-0.403
	-0.346
	-1.22
	-0.426
	-1.17
	-0.403
	-0.326
	-0.61
	-0.318
	-0.438
	-1.07
	-1.09
	-1.45
	-0.39
	-0.409
	-0.464
	-0.416
	-1.12
	-0.329
	-0.349
	-2.23
	-0.734
	-0.439
	-0.766
	-0.985
	-0.314
	-0.741
	-0.481
	-1.09
	-0.478
	-0.32
	-0.477
	-0.319
	-0.631
	-0.628
	-0.822
	-0.418
	-0.651
	-0.452
	-0.424
	-0.638
	-0.989
	-0.393
	-1.3
	-0.711
	-0.302
	-0.804
	-0.309
	-1.26
	-0.39
	-0.425
	-0.502
	-0.664
	-0.341
	-0.617
	-0.449
	-0.377
	-1.08
	-1.12
	-0.582
	-0.443
	-0.671
	-0.88
	-2.73
	-1.05
	-1.26
	-0.633
	-0.632
	-0.411
	-0.391
	-0.638
	-0.331
	-0.356
	-1.02
	-1.6
	-0.431
	-0.514
	-0.978
	-2.19
	-0.88
	-1.19
	-0.358
	-0.328
	-1.14
	-0.315
	-0.553
	-0.354
	-0.374
	-0.634
	-0.684
	-0.375
	-0.548
	-0.421
	-0.376
	-0.696
	-0.708
	-0.769
	-0.305
	-0.47
	-0.371
	-0.583
	-0.381
	-0.381
	-0.459
	-0.563
	-0.536
	-0.339
	-0.645
	-0.558
	-0.733
	-0.429
	-0.392
	-0.373
	-1.61
	-0.538
	-1.03
	-0.584
	-0.47
	-0.635
	-0.446
	-0.323
	-0.336
	-0.978
	-2.2
	-0.375
	-0.533
	-0.334
	-0.815
	-0.728
	-0.896
	-0.725
	-1.09
	-0.322
	-0.522
	-0.411
	-0.546
	-0.56
	-0.728
	-1.12
	-0.419
	-1.41
	-0.923
	-0.539
	-0.355
	-0.352
	-0.381
	-0.312
	-0.961
	-0.454
	-0.364
	-0.678
	-0.989
	-1.32
	-0.488
	-0.463
	-0.912
	-0.672
	-1.6
	-0.849
	-0.986
	-0.645
	-0.712
	-0.406
	-0.464
	-0.852
	-0.402
	-1.07
	-0.603
	-0.521
	-0.519
	-0.789
	-0.773
	-0.672
	-0.755
	-0.886
	-0.651
	-0.339
	-0.505
	-0.505
	-1.56
	-0.957
	-0.869
	-0.377
	-0.441
	-1.3
	-0.946
	-0.642
	-0.791
	-0.843
	-0.465
	-0.611
	-0.537
	-0.357
	-0.861
	-0.323
	-1.19
	-0.781
	-0.508
	-0.443
	-0.411
	-0.597
	-0.58
	-0.752
	-0.362
	-0.58
	-0.384
	-0.4
	-0.334
	-1.27
	-0.863
	-0.797
	-0.568
	-1.29
	-0.31
	-0.95
	-0.576
	-0.976
	-0.541
	-0.777
	-0.84
	-0.308
	-0.588
	-0.861
	-0.391
	-0.98
	-0.46
	-0.652
	-2.81
	-0.449
	-0.411
	-0.338
	-1.74
	-0.593
	-0.427
	-0.534
	-1.5
	-0.952
	-0.419
	-0.303
	-0.639
	-0.999
	-0.866
	-0.69
	-1.29
	-1.25
	-1.18
	-0.461
	-0.307
	-1.01
	-0.497
	-2.68
	-1.24
	-0.572
	-0.346
	-1.01
	-0.463
	-1.35
	-0.361
	-0.324
	-0.47
	-0.417
	-0.73
	-1.12
	-0.439
	-1.21
	-0.964
	-0.599
	-0.904
	-0.363
	-0.73
	-0.42
	-0.645
	-0.638
	-0.355
	-0.313
	-2.09
	-1.13
	-1.2
	-0.596
	-0.423
	-0.363
	-0.611
	-1.04
	-0.667
	-0.864
	-0.783
	-1.1
	-0.534
	-0.572
	-0.601
	-0.316
	-0.546
	-0.716
	-0.63
	-0.388
	-0.541
	-1.42
	-1.22
	-1.11
	-0.537
	-1.4
	-0.485
	-0.348
	-0.462
	-0.332
	-0.531
	-0.67
	-1.14
	-0.485
	-1.15
	-1.06
	-0.317
	-0.364
	-1.01
	-0.944
	-0.392
	-0.334
	-0.322
	-2.34
	-0.673
	-0.433
	-0.408
	-0.627
	-0.412
	-0.621
	-0.49
	-0.322
	-0.485
	-0.62
	-0.561
	-0.512
	-0.64
	-0.926
	-0.582
	-1.03
	-0.462
	-0.47
	-0.317
	-0.305
	-0.33
	-0.522
	-0.469
	-0.683
	-0.323
	-0.746
	-0.654
	-0.773
	-0.924
	-1.08
	-0.628
	-0.427
	-0.667
	-0.56
	-0.614
	-0.958
	-0.513
	-1.12
	-1.34
	-0.496
	-0.565
	-0.641
	-1.14
	-0.862
	-0.558
	-0.464
	-0.597
	-0.939
	-0.329
	-0.36
	-0.368
	-0.459
	-0.564
	-0.518
	-0.536
	-0.567
	-0.589
	-2.86
	-0.838
	-0.313
	-0.69
	-0.319
	-0.874
	-1.11
	-0.943
	-0.318
	-0.663
	-0.375
	-0.657
	-0.637
	-1.35
	-0.527
	-0.494
	-0.516
	-0.66
	-0.88
	-0.606
	-0.659
	-0.523
	-0.85
	-0.825
	-0.66
	-0.758
	-0.535
	-0.547
	-0.373
	-0.862
	-0.516
	-1.03
	-0.742
	-0.589
	-0.737
	-0.624
	-0.719
	-2.95
	-1.29
	-1.11
	-0.568
	-0.863
	-0.523
	-0.417
	-0.745
	-0.592
	-1.03
	-0.373
	-0.449
	-0.586
	-0.55
	-0.45
	-0.772
	-0.477
	-0.548
	-0.322
	-0.835
	-1.39
	-1.4
	-0.334
	-0.625
	-0.463
	-0.334
	-0.353
	-0.312
	-0.364
	-0.456
	-0.833
	-1.03
	-0.425
	-0.647
	-0.439
	-0.311
	-0.806
	-0.309
	-1.1
	-0.372
	-0.612
	-0.379
	-0.875
	-1.42
	-0.434
	-1.08
	-0.33
	-1.15
	-0.694
	-0.389
	-0.847
	-0.657
	-0.375
	-0.444
	-0.433
	-1.44
	-0.708
	-0.427
	-0.328
	-0.664
	-0.313
	-1.23
	-1.11
	-0.347
	-0.401
	-0.851
	-0.389
	-0.417
	-0.362
	-0.513
	-0.605
	-2.71
	-0.377
	-0.878
	-0.352
	-0.519
	-0.37
	-0.333
	-0.487
	-0.788
	-0.365
	-0.688
	-0.647
	-0.451
	-0.338
	-1
	-0.731
	-0.502
	-0.344
	-0.321
	-0.375
	-0.464
	-0.561
	-0.553
	-0.339
	-0.583
	-0.576
	-0.362
	-0.577
	-0.779
	-0.711
	-0.599
	-1.04
	-0.692
	-0.381
	-0.638
	-0.396
	-0.874
	-0.373
	-0.626
	-1.3
	-0.508
	-0.37
	-0.377
	-0.54
	-0.46
	-0.323
	-0.573
	-0.37
	-0.807
	-0.662
	-0.392
	-0.376
	-0.719
	-0.867
	-0.891
	-1.06
	-0.39
	-0.445
	-0.823
	-0.541
	-0.776
	-0.353
	-0.346
	-0.333
	-0.917
	-1.09
	-0.378
	-0.48
	-0.551
	-1.46
	-1.04
	-0.645
	-0.452
	-0.457
	-0.468
	-0.345
	-0.886
	-0.333
	-0.563
	-0.44
	-0.428
	-1.05
	-0.418
	-0.544
	-0.467
	-0.357
	-0.611
	-0.581
	-0.324
	-0.637
	-0.995
	-0.804
	-1.04
	-0.806
	-0.307
	-0.639
	-0.607
	-0.546
	-1.08
	-0.382
	-1.05
	-0.655
	-0.66
	-0.647
	-0.563
	-0.432
	-2.95
	-0.442
	-2.51
	-1.42
	-0.32
	-0.36
	-0.485
	-0.841
	-0.632
	-0.435
	-0.632
	-0.536
	-0.385
	-0.416
	-0.96
	-0.494
	-0.5
	-0.7
	-0.55
	-0.922
	-0.743
	-0.596
	-0.434
	-0.884
	-0.864
	-0.465
	-0.594
	-0.768
	-0.419
	-0.432
	-0.808
	-0.557
	-1.05
	-0.511
	-0.959
	-0.353
	-0.39
	-0.696
	-0.583
	-0.669
	-0.88
	-0.31
	-0.755
	-0.664
	-0.319
	-0.969
	-0.478
	-0.347
	-0.552
	-0.306
	-0.705
	-0.925
	-1.27
	-0.531
	-0.581
	-0.677
	-0.385
	-0.88
	-0.785
	-0.524
	-1.11
	-0.465
	-0.974
	-1.29
	-1.01
	-1.19
	-0.671
	-0.497
	-0.306
	-0.489
	-1.15
	-0.726
	-0.505
	-2.64
	-0.403
	-2.39
	-0.665
	-0.392
	-0.433
	-0.636
	-0.389
	-0.504
	-0.362
	-0.489
	-1.08
	-0.636
	-0.735
	-0.381
	-0.386
	-0.63
	-0.704
	-0.313
	-0.336
	-0.533
	-1.58
	-0.849
	-0.541
	-1.37
	-0.416
	-0.955
	-0.375
	-0.563
	-0.321
	-0.7
	-0.645
	-0.985
	-0.373
	-0.714
	-0.317
	-0.977
	-0.799
	-0.574
	-1.01
	-0.473
	-0.339
	-0.558
	-0.836
	-2.83
	-3.18
	-0.385
	-0.339
	-0.883
	-0.318
	-0.92
	-0.41
	-0.591
	-0.339
	-0.354
	-0.332
	-1.11
	-0.369
	-0.39
	-0.573
	-0.424
	-1.29
	-0.666
	-0.544
	-0.387
	-0.457
	-0.325
	-0.533
	-0.583
	-0.465
	-1.08
	-2.33
	-0.33
	-0.354
	-0.641
	-0.949
	-0.516
	-0.998
	-0.454
	-0.588
	-2.4
	-1.22
	-0.963
	-0.421
	-0.566
	-0.405
	-0.315
	-0.341
	-0.361
	-0.389
	-1.57
	-0.493
	-0.613
	-1.62
	-0.672
	-0.358
	-1.34
	-0.839
	-0.334
	-0.304
	-0.456
	-0.696
	-0.438
	-0.38
	-0.373
	-0.711
	-0.547
	-0.695
	-0.443
	-0.54
	-0.66
	-1
	-0.79
	-0.722
	-0.601
	-0.534
	-0.417
	-0.37
	-0.723
	-1.12
	-0.882
	-0.417
	-0.432
	-0.474
	-0.787
	-0.602
	-0.667
	-0.482
	-3.03
	-0.663
	-0.584
	-0.89
	-0.716
	-0.934
	-0.565
	-0.677
	-0.614
	-1.08
	-1.03
	-0.836
	-0.691
	-0.348
	-0.847
	-0.655
	-1.34
	-0.412
	-1.45
	-0.364
	-0.302
	-1.02
	-0.701
	-0.932
	-0.661
	-0.756
	-0.536
	-0.34
	-0.656
	-2.68
	-0.345
	-1.19
	-0.401
	-1.38
	-0.935
	-0.32
	-2.76
	-0.687
	-0.421
	-0.53
	-0.336
	-0.456
	-0.361
	-0.46
	-0.396
	-0.524
	-0.616
	-0.407
	-0.494
	-0.807
	-0.529
	-0.49
	-0.783
	-0.357
	-0.542
	-0.532
	-0.996
	-0.433
	-0.342
	-0.487
	-1.04
	-0.56
	-0.77
	-0.801
	-0.831
	-0.903
	-0.776
	-2.89
	-0.712
	-0.426
	-0.646
	-0.787
	-0.808
	-0.436
	-1.67
	-0.577
	-0.55
	-0.791
	-0.715
	-1.38
	-0.329
	-0.48
	-0.914
	-0.375
	-0.641
	-0.32
	-1.1
	-0.692
	-0.37
	-1.14
	-1.05
	-0.57
	-0.332
	-0.919
	-1.38
	-0.848
	-0.943
	-0.719
	-0.557
	-0.428
	-1.27
	-0.675
	-0.439
	-0.475
	-0.375
	-3.13
	-0.756
	-0.556
	-1.16
	-0.491
	-0.308
	-0.449
	-0.885
	-1.09
	-0.621
	-0.848
	-0.38
	-0.947
	-0.784
	-0.461
	-0.392
	-2.74
	-0.959
	-0.581
	-0.567
	-1.32
	-1.01
	-0.34
	-0.46
	-0.58
	-1
	-0.951
	-1.65
	-1.07
	-1.28
	-2.81
	-1.19
	-1.07
	-0.499
	-0.325
	-0.354
	-0.413
	-0.627
	-0.339
	-0.382
	-0.797
	-0.493
	-0.556
	-0.762
	-0.371
	-0.67
	-0.696
	-0.426
	-0.313
	-0.616
	-0.418
	-0.98
	-0.903
	-0.475
	-0.563
	-0.403
	-0.813
	-0.402
	-0.851
	-1.16
	-0.805
	-0.863
	-0.717
	-0.358
	-1.17
	-1.5
	-0.351
	-0.467
	-0.729
	-0.486
	-0.942
	-0.526
	-0.486
	-0.455
	-0.681
	-0.621
	-0.395
	-0.411
	-0.585
	-0.317
	-0.856
	-0.489
	-0.627
	-0.703
	-0.436
	-0.507
	-0.376
	-0.32
	-0.654
	-0.535
	-1.12
	-0.47
	-0.326
	-0.46
	-0.416
	-0.467
	-0.748
	-0.335
	-0.364
	-0.326
	-0.768
	-2.1
	-1.04
	-0.821
	-0.641
	-0.313
	-0.347
	-0.326
	-0.359
	-0.945
	-0.349
	-0.932
	-1.24
	-0.873
	-0.313
	-0.348
	-0.961
	-0.463
	-0.889
	-1.18
	-0.574
	-0.307
	-0.802
	-0.357
	-0.894
	-0.338
	-0.333
	-0.876
	-1.39
	-0.361
	-1.1
	-0.784
	-0.698
	-0.345
	-0.644
	-0.765
	-1.12
	-0.497
	-0.679
	-0.412
	-0.841
	-0.648
	-0.87
	-1.21
	-0.5
	-0.484
	-0.69
	-0.459
	-1.14
	-0.657
	-0.597
	-0.652
	-0.483
	-0.569
	-0.452
	-0.392
	-0.779
	-0.365
	-0.501
	-0.492
	-0.737
	-0.688
	-0.545
	-0.709
	-0.757
	-0.587
	-0.6
	-0.338
	-0.606
	-0.797
	-0.316
	-0.943
	-0.418
	-0.371
	-1.15
	-0.5
	-1.45
	-0.33
	-0.729
	-0.856
	-0.666
	-1.03
	-0.591
	-0.503
	-0.693
	-1.41
	-0.365
	-0.442
	-0.316
	-0.501
	-0.5
	-0.369
	-0.41
	-0.656
	-0.514
	-1.46
	-1.14
	-0.336
	-0.907
	-0.593
	-0.999
	-1.16
	-0.84
	-0.887
	-0.314
	-0.345
	-0.876
	-1.16
	-0.463
	-0.46
	-0.544
	-0.451
	-0.547
	-0.329
	-1.35
	-0.994
	-0.534
	-0.662
	-0.487
	-0.438
	-0.457
	-0.415
	-0.386
	-0.642
	-0.534
	-0.411
	-0.405
	-0.903
	-0.379
	-0.35
	-0.309
	-0.678
	-0.541
	-0.504
	-0.931
	-0.5
	-0.715
	-0.509
	-0.448
	-0.603
	-0.329
	-0.405
	-1.51
	-0.373
	-0.321
	-0.478
	-0.873
	-0.473
	-1.08
	-0.355
	-0.399
	-0.649
	-0.46
	-0.46
	-0.716
	-0.502
	-0.749
	-0.923
	-0.49
	-0.364
	-0.996
	-0.363
	-0.663
	-3.25
	-1.15
	-0.948
	-0.384
	-0.406
	-0.701
	-0.81
	-1.11
	-0.32
	-0.766
	-0.533
	-0.744
	-1.4
	-1.21
	-0.342
	-1.16
	-0.373
	-1.24
	-1.23
	-0.634
	-0.347
	-0.777
	-0.605
	-0.413
	-1.07
	-1.45
	-0.519
	-0.333
	-0.312
	-0.391
	-1.15
	-0.499
	-0.8
	-0.348
	-0.4
	-0.794
	-0.551
	-0.827
	-0.328
	-0.911
	-2.53
	-0.549
	-0.792
	-1.45
	-1.65
	-0.354
	-0.393
	-0.803
	-0.428
	-0.422
	-0.31
	-0.436
	-0.351
	-0.307
	-0.367
	-0.308
	-0.396
	-2.91
	-0.36
	-0.688
	-0.531
	-0.868
	-0.419
	-0.706
	-0.836
	-0.302
	-0.765
	-0.304
	-0.317
	-1.52
	-0.484
	-0.756
	-0.355
	-0.366
	-2.82
	-0.332
	-0.383
	-0.38
	-0.46
	-0.698
	-0.397
	-0.852
	-1.01
	-0.472
	-1.58
	-0.537
	-0.865
	-1.38
	-0.547
	-2.4
	-0.942
	-0.58
	-0.525
	-0.711
	-0.759
	-0.338
	-0.707
	-0.82
	-0.524
	-0.618
	-0.633
	-0.389
	-1.12
	-2.88
	-2.91
	-0.394
	-0.895
	-0.501
	-0.549
	-0.472
	-0.39
	-0.948
	-1.16
	-0.717
	-0.666
	-1.21
	-0.632
	-1.08
	-0.464
	-0.597
	-1.14
	-0.691
	-0.855
	-0.769
	-0.415
	-0.679
	-0.499
	-0.33
	-0.774
	-0.965
	-0.416
	-0.351
	-0.508
	-0.685
	-0.362
	-0.306
	-0.46
	-0.452
	-1.04
	-0.546
	-0.605
	-0.534
	-1.16
	-0.555
	-0.519
	-0.535
	-0.455
	-0.501
	-0.432
	-0.618
	-0.488
	-0.962
	-0.386
	-0.738
	-0.542
	-0.433
	-0.68
	-1.19
	-0.853
	-0.395
	-0.668
	-0.547
	-2.88
	-0.341
	-1.01
	-0.646
	-2.79
	-0.351
	-0.751
	-0.374
	-0.308
	-0.728
	-0.654
	-0.918
	-0.481
	-2.88
	-0.778
	-0.823
	-0.418
	-0.419
	-1.05
	-0.775
	-1.05
	-0.415
	-0.776
	-0.561
	-2.56
	-2.03
	-0.354
	-0.779
	-0.771
	-0.38
	-0.368
	-0.69
	-0.65
	-0.36
	-0.356
	-0.392
	-0.372
	-0.406
	-0.763
	-0.784
	-0.331
	-1.49
	-0.949
	-0.36
	-0.476
	-1.32
	-0.75
	-0.404
	-1.04
	-1.12
	-0.345
	-0.549
	-0.344
	-0.624
	-0.438
	-0.346
	-0.339
	-0.569
	-0.444
	-0.393
	-0.567
	-0.769
	-0.92
	-2.08
	-0.969
	-0.827
	-2.46
	-0.543
	-0.538
	-0.558
	-0.305
	-0.73
	-0.343
	-0.57
	-0.702
	-0.785
	-0.484
	-0.664
	-0.467
	-0.63
	-0.742
	-1.1
	-0.54
	-0.637
	-0.762
	-0.95
	-0.974
	-0.958
	-0.699
	-1.59
	-0.588
	-1.96
	-0.542
	-0.517
	-0.711
	-0.623
	-0.642
	-1.09
	-0.429
	-0.438
	-0.797
	-0.654
	-0.319
	-0.789
	-0.329
	-0.473
	-0.342
	-0.556
	-0.341
	-0.389
	-0.802
	-0.636
	-0.965
	-0.391
	-0.313
	-0.484
	-0.407
	-0.8
	-0.322
	-0.954
	-0.382
	-1.32
	-0.478
	-0.316
	-3.07
	-0.553
	-0.377
	-0.657
	-0.646
	-0.471
	-0.68
	-1.02
	-0.939
	-0.776
	-0.444
	-0.915
	-0.666
	-0.33
	-0.342
	-0.796
	-0.852
	-0.813
	-0.362
	-0.456
	-0.57
	-0.509
	-0.37
	-0.563
	-1
	-0.77
	-0.396
	-0.734
	-1.03
	-0.369
	-0.477
	-0.396
	-0.642
	-0.424
	-0.443
	-0.463
	-0.577
	-1.06
	-0.39
	-1.6
	-0.34
	-0.62
	-0.79
	-0.623
	-2.55
	-0.476
	-0.532
	-0.675
	-0.632
	-0.358
	-0.935
	-0.415
	-0.69
	-0.793
	-3.21
	-0.537
	-0.763
	-0.48
	-0.527
	-0.449
	-0.521
	-1.1
	-0.362
	-1.1
	-1.01
	-0.493
	-1.06
	-0.922
	-0.356
	-0.416
	-0.53
	-0.369
	-0.329
	-0.45
	-0.545
	-0.611
	-0.602
	-0.742
	-0.852
	-1.06
	-0.347
	-0.372
	-0.386
	-1.08
	-0.849
	-1.09
	-0.334
	-0.479
	-0.396
	-0.483
	-0.333
	-0.807
	-0.36
	-0.38
	-0.347
	-0.506
	-0.651
	-0.306
	-0.334
	-0.975
	-0.458
	-0.633
	-0.935
	-1.03
	-1.25
	-1.16
	-0.657
	-0.619
	-0.44
	-0.623
	-0.468
	-0.601
	-0.357
	-1.02
	-0.461
	-0.599
	-0.795
	-1.21
	-0.846
	-0.422
	-2.78
	-0.389
	-0.484
	-1.07
	-0.947
	-0.816
	-0.676
	-0.461
	-0.562
	-0.77
	-0.319
	-0.432
	-0.567
	-0.794
	-0.433
	-0.872
	-0.633
	-0.404
	-0.476
	-0.743
	-0.555
	-0.361
	-0.719
	-0.818
	-0.575
	-0.328
	-0.568
	-0.434
	-0.423
	-0.733
	-0.442
	-0.405
	-0.476
	-1.24
	-0.57
	-0.569
	-1.21
	-0.461
	-0.629
	-1.27
	-0.779
	-1.18
	-0.458
	-1.17
	-0.381
	-0.583
	-0.46
	-0.361
	-0.331
	-0.783
	-1.08
	-0.964
	-0.853
	-0.361
	-0.415
	-0.845
	-0.538
	-0.766
	-0.395
	-0.953
	-0.897
	-0.342
	-0.839
	-0.328
	-0.687
	-0.759
	-0.333
	-0.469
	-0.364
	-0.568
	-0.351
	-0.426
	-0.403
	-0.445
	-1.3
	-1.21
	-0.379
	-0.539
	-0.499
	-0.999
	-0.327
	-0.496
	-0.406
	-0.581
	-0.425
	-0.38
	-0.376
	-0.368
	-0.683
	-0.345
	-0.355
	-0.438
	-0.775
	-0.414
	-0.492
	-0.319
	-0.464
	-0.486
	-0.651
	-0.97
	-0.315
	-0.475
	-0.307
	-0.399
	-0.795
	-0.334
	-0.369
	-0.347
	-0.423
	-0.444
	-0.834
	-0.328
	-0.357
	-0.468
	-0.633
	-0.446
	-2.16
	-0.511
	-0.309
	-1.3
	-0.335
	-1.1
	-0.761
	-0.326
	-0.345
	-0.659
	-0.364
	-0.991
	-0.558
	-0.516
	-0.651
	-0.555
	-0.558
	-0.499
	-0.94
	-1.02
	-0.66
	-0.873
	-0.355
	-0.66
	-0.586
	-0.37
	-0.538
	-0.477
	-0.695
	-0.36
	-1.22
	-0.311
	-0.305
	-0.676
	-0.527
	-0.302
	-0.724
	-2.74
	-0.644
	-0.407
	-1.02
	-0.988
	-0.401
	-0.805
	-0.72
	-1.35
	-0.371
	-0.453
	-0.36
	-0.363
	-1.17
	-0.465
	-0.631
	-0.444
	-0.483
	-0.699
	-0.724
	-0.704
	-0.356
	-0.429
	-0.578
	-0.321
	-0.946
	-0.439
	-0.443
	-0.332
	-0.392
	-0.45
	-0.335
	-0.875
	-0.444
	-0.307
	-1.07
	-1.22
	-0.438
	-0.789
	-0.399
	-0.606
	-0.731
	-0.427
	-0.435
	-0.513
	-0.314
	-0.517
	-0.616
	-0.955
	-1.54
	-0.642
	-1.08
	-0.668
	-2.34
	-1.55
	-0.842
	-0.387
	-0.718
	-1.12
	-0.303
	-0.355
	-0.304
	-0.774
	-0.313
	-0.436
	-0.849
	-1.48
	-0.861
	-0.388
	-0.787
	-0.327
	-0.363
	-0.631
	-0.734
	-0.532
	-0.887
	-0.775
	-1.32
	-1.4
	-0.435
	-0.798
	-0.613
	-0.415
	-0.849
	-0.793
	-0.85
	-0.52
	-0.513
	-0.565
	-0.408
	-0.791
	-0.627
	-0.352
	-0.339
	-0.807
	-0.556
	-0.491
	-0.683
	-0.621
	-0.68
	-0.349
	-0.733
	-0.726
	-0.491
	-0.773
	-0.355
	-0.347
	-0.318
	-1
	-0.609
	-0.464
	-0.952
	-0.373
	-0.452
	-0.85
	-0.611
	-0.365
	-0.581
	-0.768
	-0.748
	-0.481
	-0.332
	-1.89
	-1.46
	-0.642
	-0.378
	-0.867
	-0.545
	-0.318
	-1.35
	-0.376
	-0.876
	-0.724
	-0.397
	-0.319
	-0.753
	-0.41
	-0.412
	-0.61
	-0.627
	-0.848
	-2.19
	-0.451
	-0.514
	-0.638
	-0.415
	-0.373
	-0.437
	-0.974
	-0.345
	-0.346
	-0.484
	-0.657
	-0.875
	-0.563
	-0.337
	-0.49
	-0.726
	-0.93
	-1.17
	-0.468
	-0.385
	-0.318
	-0.612
	-0.976
	-0.317
	-0.34
	-0.916
	-0.444
	-0.637
	-1.28
	-0.358
	-0.983
	-1.2
	-0.377
	-0.5
	-0.918
	-0.494
	-0.409
	-0.525
	-1.05
	-0.636
	-0.78
	-0.309
	-0.508
	-0.716
	-0.503
	-0.947
	-1.02
	-0.656
	-0.748
	-0.628
	-0.326
	-0.794
	-0.472
	-1.22
	-1.37
	-0.329
	-0.443
	-0.801
	-0.517
	-0.335
	-1.06
	-0.599
	-0.671
	-0.559
	-0.728
	-2.48
	-0.755
	-0.321
	-1.13
	-0.545
	-0.708
	-0.456
	-0.39
	-0.482
	-0.371
	-2.85
	-0.564
	-0.527
	-0.54
	-0.56
	-0.473
	-0.696
	-0.424
	-0.546
	-0.98
	-0.304
	-0.323
	-0.384
	-0.388
	-0.617
	-0.583
	-0.584
	-0.331
	-0.787
	-0.444
	-0.573
	-2.07
	-0.708
	-1.04
	-0.493
	-0.655
	-0.496
	-0.932
	-0.335
	-0.359
	-0.355
	-0.414
	-0.457
	-0.907
	-0.326
	-0.599
	-0.482
	-0.635
	-0.447
	-0.563
	-0.568
	-1.22
	-1.02
	-1.16
	-0.478
	-0.76
	-0.919
	-3.05
	-1.03
	-0.727
	-0.552
	-0.874
	-0.807
	-0.599
	-0.447
	-0.849
	-0.34
	-1.15
	-0.783
	-0.328
	-1.1
	-0.994
	-0.482
	-0.504
	-0.976
	-0.338
	-3.03
	-1.39
	-0.799
	-2.69
	-0.426
	-0.336
	-0.847
	-0.737
	-0.396
	-0.591
	-0.381
	-0.667
	-0.453
	-0.335
	-0.695
	-0.822
	-0.864
	-0.839
	-0.688
	-0.372
	-0.307
	-0.825
	-0.515
	-0.433
	-0.373
	-0.788
	-0.814
	-0.68
	-0.508
	-0.486
	-0.362
	-0.303
	-0.386
	-0.364
	-0.311
	-0.835
	-0.639
	-0.331
	-0.331
	-0.389
	-0.462
	-0.883
	-0.395
	-0.96
	-0.496
	-0.378
	-0.369
	-1.05
	-0.382
	-0.309
	-0.301
	-1.09
	-1.3
	-0.679
	-1.04
	-1.17
	-0.985
	-0.454
	-0.874
	-0.359
	-1.06
	-0.537
	-0.722
	-0.546
	-0.869
	-1.13
	-0.903
	-0.551
	-0.362
	-0.76
	-0.814
	-0.331
	-0.478
	-0.505
	-0.382
	-0.47
	-0.548
	-0.43
	-0.415
	-0.451
	-0.53
	-0.453
	-0.489
	-0.582
	-0.468
	-0.449
	-0.488
	-0.564
	-0.947
	-1.3
	-0.562
	-0.475
	-0.619
	-0.374
	-0.431
	-0.928
	-1.13
	-0.339
	-0.546
	-0.308
	-0.506
	-0.484
	-0.619
	-0.554
	-0.761
	-0.633
	-0.354
	-0.399
	-0.727
	-0.69
	-0.526
	-0.967
	-0.401
	-1.22
	-0.344
	-0.48
	-0.384
	-0.895
	-0.881
	-0.663
	-0.315
	-0.399
	-0.834
	-1.42
	-1.48
	-0.818
	-0.484
	-0.725
	-0.913
	-1.08
	-0.917
	-0.433
	-0.558
	-0.348
	-0.869
	-0.382
	-0.364
	-0.321
	-0.579
	-1.04
	-0.366
	-0.628
	-1.09
	-0.816
	-0.489
	-0.56
	-0.384
	-1.49
	-0.954
	-0.332
	-0.596
	-3.36
	-0.452
	-0.446
	-2.77
	-0.707
	-0.92
	-0.367
	-0.339
	-0.339
	-1.22
	-0.554
	-0.318
	-0.707
	-0.914
	-0.627
	-0.496
	-0.508
	-0.49
	-0.408
	-0.351
	-0.317
	-0.603
	-1.24
	-0.373
	-0.384
	-0.442
	-0.485
	-0.386
	-0.328
	-0.679
	-0.592
	-1.22
	-0.932
	-0.645
	-0.305
	-0.494
	-0.742
	-0.316
	-0.598
	-0.432
	-0.335
	-0.405
	-0.455
	-2.47
	-0.375
	-0.451
	-0.415
	-1.13
	-0.379
	-0.38
	-0.512
	-0.329
	-0.764
	-0.652
	-1.19
	-0.702
	-0.311
	-1.01
	-0.527
	-0.538
	-1.34
	-0.723
	-0.536
	-0.543
	-0.85
	-0.47
	-0.633
	-0.828
	-0.402
	-0.624
	-0.401
	-0.987
	-0.621
	-0.642
	-0.444
	-0.461
	-0.424
	-0.643
	-0.703
	-0.416
	-0.339
	-1.06
	-0.468
	-1.25
	-0.836
	-0.899
	-0.842
	-0.518
	-0.888
	-0.679
	-0.555
	-1.17
	-0.601
	-0.724
	-0.362
	-0.632
	-0.635
	-0.875
	-0.449
	-0.317
	-0.441
	-0.558
	-0.95
	-0.876
	-0.404
	-0.95
	-1.84
	-0.331
	-0.699
	-0.327
	-0.625
	-0.324
	-0.792
	-0.515
	-0.873
	-0.399
	-0.547
	-0.315
	-0.538
	-0.469
	-1.49
	-0.724
	-1.05
	-0.611
	-0.371
	-0.586
	-0.589
	-0.634
	-0.744
	-0.409
	-1.2
	-0.315
	-0.381
	-0.302
	-0.725
	-0.789
	-0.68
	-1.03
	-0.477
	-0.414
	-0.386
	-1.02
	-0.316
	-1.36
	-1.25
	-1.16
	-1.21
	-0.858
	-0.4
	-0.68
	-0.633
	-0.352
	-0.495
	-0.715
	-0.834
	-0.499
	-0.385
	-0.717
	-0.697
	-1.11
	-1.35
	-0.457
	-0.497
	-0.862
	-0.927
	-0.718
	-2.98
	-0.538
	-0.613
	-0.501
	-0.394
	-1.07
	-0.484
	-1.33
	-0.6
	-1.01
	-0.433
	-1.17
	-0.471
	-1.93
	-0.355
	-0.833
	-0.34
	-0.378
	-0.891
	-0.417
	-0.651
	-0.311
	-0.385
	-0.966
	-0.883
	-0.792
	-0.308
	-0.534
	-0.325
	-0.855
	-1.06
	-1.1
	-0.464
	-0.334
	-0.803
	-0.563
	-0.652
	-0.366
	-0.751
	-0.77
	-0.557
	-0.676
	-0.425
	-0.625
	-0.733
	-0.449
	-0.841
	-0.413
	-0.371
	-0.488
	-0.606
	-0.477
	-0.836
	-0.304
	-0.322
	-0.742
	-0.813
	-0.508
	-0.37
	-0.479
	-1.15
	-0.987
	-1.18
	-0.445
	-0.681
	-0.758
	-0.928
	-0.785
	-0.496
	-0.518
	-0.812
	-0.34
	-0.632
	-0.374
	-0.504
	-0.524
	-1.15
	-0.629
	-0.466
	-1.46
	-0.513
	-0.904
	-0.368
	-0.493
	-0.513
	-0.711
	-0.803
	-0.546
	-0.619
	-0.44
	-0.431
	-0.484
	-0.527
	-0.377
	-1.07
	-1.1
	-0.392
	-1.16
	-0.619
	-1.26
	-0.541
	-0.398
	-0.522
	-0.366
	-0.427
	-0.629
	-0.592
	-0.881
	-0.671
	-0.443
	-0.798
	-1.03
	-0.407
	-0.304
	-0.428
	-0.57
	-1.3
	-0.571
	-0.941
	-0.69
	-0.513
	-0.407
	-0.393
	-0.99
	-0.541
	-0.325
	-1.01
	-0.453
	-0.48
	-0.511
	-0.325
	-0.662
	-0.443
	-0.414
	-0.839
	-0.375
	-0.31
	-0.549
	-1.23
	-0.496
	-0.415
	-0.409
	-0.405
	-0.437
	-0.56
	-0.516
	-0.668
	-0.476
	-0.515
	-0.319
	-0.364
	-0.447
	-0.33
	-0.38
	-0.377
	-0.375
	-0.351
	-0.663
	-0.358
	-0.777
	-0.788
	-0.366
	-0.587
	-0.523
	-0.784
	-0.601
	-0.857
	-0.451
	-0.465
	-0.485
	-0.532
	-0.36
	-0.336
	-0.472
	-0.613
	-1.12
	-0.843
	-0.667
	-0.841
	-0.468
	-1.41
	-0.968
	-0.462
	-0.397
	-0.559
	-0.352
	-0.633
	-1.01
	-0.344
	-0.678
	-0.431
	-0.716
	-0.685
	-0.457
	-1.03
	-0.938
	-0.563
	-0.453
	-0.547
	-0.377
	-0.575
	-0.375
	-0.654
	-0.309
	-0.432
	-0.871
	-1.32
	-0.371
	-1.12
	-0.846
	-1.14
	-0.308
	-0.371
	-0.569
	-0.768
	-0.366
	-0.356
	-0.762
	-1.09
	-0.494
	-0.75
	-0.455
	-0.724
	-0.389
	-0.767
	-0.788
	-0.641
	-0.478
	-0.436
	-0.62
	-0.472
	-0.658
	-1.24
	-0.424
	-0.708
	-0.379
	-1.12
	-0.337
	-0.88
	-1.58
	-0.552
	-0.465
	-0.443
	-0.739
	-0.449
	-0.722
	-0.371
	-0.575
	-1.76
	-1.05
	-0.618
	-0.531
	-0.608
	-0.365
	-0.886
	-0.445
	-0.731
	-0.322
	-0.377
	-0.987
	-0.333
	-0.339
	-0.705
	-0.322
	-0.565
	-1.11
	-0.643
	-1.22
	-0.595
	-0.478
	-0.63
	-0.302
	-0.423
	-0.385
	-0.674
	-0.502
	-0.677
	-0.35
	-0.771
	-0.469
	-0.305
	-0.384
	-0.474
	-2.87
	-0.411
	-0.378
	-0.965
	-0.43
	-2.9
	-0.766
	-0.65
	-0.689
	-0.693
	-0.897
	-0.506
	-0.318
	-1.38
	-0.399
	-0.593
	-0.406
	-0.735
	-0.482
	-0.351
	-0.304
	-0.859
	-0.557
	-0.472
	-0.368
	-0.959
	-0.515
	-1.27
	-1.19
	-0.7
	-0.767
	-0.387
	-1.35
	-0.529
	-0.61
	-0.488
	-1.34
	-0.362
	-0.871
	-0.474
	-0.323
	-0.33
	-0.646
	-0.969
	-0.414
	-0.424
	-0.534
	-0.345
	-0.311
	-0.413
	-0.72
	-1.3
	-0.525
	-0.386
	-0.677
	-1.99
	-0.487
	-0.693
	-0.354
	-1.12
	-0.594
	-0.337
	-0.779
	-1.06
	-0.551
	-0.373
	-0.385
	-0.336
	-0.6
	-0.418
	-0.383
	-1.01
	-0.383
	-0.461
	-1.63
	-0.755
	-1
	-0.418
	-0.786
	-0.452
	-0.443
	-0.302
	-0.594
	-1.21
	-0.44
	-1.12
	-0.794
	-0.324
	-1.24
	-0.87
	-0.327
	-0.652
	-0.716
	-0.632
	-2.06
	-0.318
	-0.943
	-1.29
	-0.412
	-0.474
	-0.443
	-0.64
	-0.408
	-0.353
	-1.25
	-0.586
	-0.313
	-0.97
	-1.31
	-1.11
	-0.709
	-0.937
	-0.492
	-0.865
	-0.737
	-2.76
	-1.03
	-0.677
	-0.562
	-0.562
	-1.09
	-0.412
	-1.22
	-0.632
	-0.317
	-0.45
	-0.386
	-1.41
	-0.571
	-0.617
	-0.332
	-1.09
	-1.26
	-2.61
	-0.587
	-0.691
	-0.37
	-0.606
	-1.37
	-0.615
	-2.26
	-0.334
	-0.675
	-0.309
	-1.2
	-0.77
	-0.824
	-0.665
	-0.812
	-0.438
	-0.678
	-0.61
	-0.575
	-0.752
	-0.424
	-0.645
	-0.908
	-0.729
	-0.435
	-0.42
	-0.352
	-0.773
	-0.45
	-0.534
	-0.782
	-0.668
	-0.602
	-0.937
	-0.881
	-0.801
	-0.477
	-0.573
	-0.389
	-0.349
	-1.29
	-1.3
	-0.641
	-0.394
	-0.483
	-2.66
	-0.572
	-0.695
	-0.549
	-0.638
	-0.62
	-0.58
	-0.776
	-0.415
	-0.359
	-0.558
	-0.677
	-0.457
	-0.583
	-0.464
	-0.558
	-0.681
	-0.543
	-0.79
	-0.391
	-0.308
	-0.34
	-0.814
	-0.673
	-0.429
	-1.1
	-1.02
	-0.783
	-0.317
	-0.639
	-0.446
	-0.425
	-0.435
	-0.772
	-0.395
	-1.39
	-1.03
	-0.315
	-0.443
	-0.319
	-0.545
	-0.916
	-0.434
	-0.496
	-0.863
	-0.815
	-0.541
	-0.328
	-0.525
	-0.739
	-0.32
	-0.755
	-0.758
	-0.451
	-0.539
	-0.378
	-0.609
	-0.354
	-0.343
	-0.342
	-0.323
	-0.528
	-1.06
	-0.377
	-0.369
	-0.716
	-0.305
	-0.556
	-0.369
	-0.88
	-0.458
	-0.569
	-1
	-1.19
	-1.15
	-0.384
	-0.325
	-0.706
	-1.33
	-0.941
	-0.659
	-1.08
	-0.305
	-0.464
	-0.634
	-0.717
	-0.505
	-0.95
	-0.334
	-0.504
	-0.705
	-0.31
	-0.814
	-0.867
	-0.845
	-0.456
	-0.857
	-0.441
	-0.664
	-0.695
	-0.738
	-0.61
	-0.788
	-0.647
	-1.01
	-0.463
	-1.56
	-0.354
	-0.321
	-0.806
	-0.435
	-1.7
	-0.43
	-0.605
	-0.547
	-0.671
	-0.653
	-0.456
	-0.617
	-0.782
	-0.307
	-1.44
	-1.08
	-1.24
	-0.814
	-0.326
	-0.457
	-0.525
	-0.775
	-3.17
	-0.362
	-0.558
	-0.303
	-0.634
	-0.742
	-0.964
	-0.474
	-0.371
	-1.24
	-0.433
	-1.52
	-0.874
	-1.22
	-0.38
	-0.972
	-0.829
	-1.31
	-0.46
	-0.342
	-0.303
	-0.608
	-1.19
	-2.43
	-0.544
	-0.712
	-0.431
	-0.457
	-0.439
	-0.769
	-1.06
	-0.564
	-0.424
	-2.55
	-0.476
	-0.347
	-0.916
	-0.493
	-0.687
	-0.414
	-0.349
	-0.767
	-2.34
	-1.8
	-0.608
	-0.783
	-1.24
	-0.472
	-0.436
	-0.83
	-0.346
	-0.748
	-0.798
	-0.389
	-0.429
	-0.416
	-0.767
	-0.513
	-0.927
	-0.437
	-0.305
	-0.362
	-0.87
	-1.04
	-0.467
	-0.306
	-0.883
	-0.302
	-0.794
	-0.395
	-2.02
	-0.882
	-0.404
	-0.351
	-0.444
	-0.364
	-0.95
	-1.04
	-0.408
	-0.401
	-0.909
	-0.655
	-0.514
	-0.491
	-0.587
	-0.715
	-0.403
	-0.345
	-0.413
	-1.06
	-0.418
	-0.314
	-0.374
	-0.861
	-0.554
	-0.485
	-0.411
	-0.543
	-0.785
	-0.564
	-0.33
	-1.22
	-0.55
	-0.773
	-0.517
	-0.784
	-1.09
	-0.626
	-0.423
	-0.358
	-0.525
	-0.38
	-0.65
	-0.434
	-0.697
	-0.545
	-0.71
	-0.9
	-0.337
	-0.32
	-0.419
	-0.486
	-0.866
	-0.508
	-0.446
	-0.718
	-0.332
	-0.453
	-0.725
	-0.318
	-0.765
	-0.74
	-1.14
	-1.68
	-0.516
	-0.425
	-0.569
	-1.28
	-0.725
	-0.475
	-0.566
	-0.338
	-0.816
	-0.93
	-0.585
	-0.324
	-0.502
	-0.527
	-0.732
	-0.373
	-0.552
	-0.317
	-0.479
	-0.455
	-0.495
	-1.07
	-0.514
	-0.368
	-0.803
	-0.372
	-0.59
	-0.922
	-0.518
	-1.14
	-0.34
	-1.22
	-0.669
	-0.474
	-0.946
	-0.985
	-0.381
	-0.749
	-0.487
	-0.384
	-0.866
	-1.18
	-0.686
	-0.376
	-0.338
	-0.447
	-0.982
	-0.386
	-1.3
	-0.674
	-0.868
	-0.55
	-1.37
	-0.389
	-0.496
	-0.347
	-0.361
	-0.333
	-0.554
	-0.395
	-1.17
	-0.543
	-0.335
	-0.788
	-0.483
	-0.493
	-0.635
	-0.516
	-0.479
	-0.716
	-0.53
	-0.461
	-0.815
	-0.617
	-0.462
	-0.504
	-0.34
	-0.477
	-0.415
	-0.581
	-0.499
	-0.385
	-1.45
	-0.61
	-0.752
	-0.599
	-1.13
	-0.836
	-0.63
	-0.661
	-0.389
	-0.537
	-0.657
	-0.37
	-0.675
	-0.457
	-0.653
	-0.525
	-0.42
	-1.44
	-0.64
	-2.22
	-0.863
	-0.414
	-0.315
	-1.33
	-0.57
	-0.469
	-0.552
	-0.36
	-0.407
	-0.745
	-0.522
	-0.394
	-0.573
	-0.606
	-0.523
	-0.385
	-1.04
	-0.362
	-1.19
	-0.451
	-0.65
	-0.607
	-0.432
	-0.899
	-0.533
	-0.61
	-0.312
	-1.2
	-0.401
	-0.472
	-0.501
	-0.984
	-0.438
	-0.728
	-1.03
	-0.464
	-0.451
	-0.562
	-0.679
	-0.412
	-0.62
	-1.12
	-0.317
	-1.79
	-0.33
	-1.03
	-0.423
	-0.62
	-1.75
	-0.545
	-0.373
	-1.45
	-0.436
	-0.323
	-0.535
	-0.335
	-0.746
	-0.452
	-0.389
	-0.69
	-1.4
	-0.817
	-0.357
	-0.515
	-0.706
	-0.546
	-0.425
	-0.537
	-0.798
	-0.488
	-0.558
	-0.584
	-0.495
	-0.732
	-0.565
	-0.518
	-0.619
	-0.455
	-0.397
	-0.576
	-0.385
	-0.59
	-1.07
	-2.15
	-0.372
	-0.342
	-0.307
	-0.518
	-0.473
	-0.901
	-0.685
	-1.05
	-0.76
	-0.664
	-2.18
	-0.327
	-1.3
	-0.375
	-2.3
	-0.82
	-0.34
	-1.08
	-0.491
	-0.577
	-0.656
	-0.668
	-0.602
	-0.352
	-0.395
	-0.466
	-0.316
	-1.34
	-0.521
	-0.829
	-0.451
	-0.704
	-0.493
	-0.55
	-2.93
	-0.38
	-0.882
	-0.677
	-0.976
	-1.16
	-0.728
	-0.431
	-0.518
	-0.339
	-1.27
	-0.327
	-0.718
	-1.47
	-0.536
	-0.621
	-0.505
	-0.39
	-0.486
	-0.477
	-1
	-0.791
	-0.319
	-1.2
	-1.3
	-0.441
	-0.86
	-0.838
	-0.82
	-0.467
	-0.512
	-0.657
	-0.4
	-0.922
	-1.64
	-0.658
	-0.544
	-0.519
	-1.12
	-0.31
	-0.401
	-0.463
	-0.744
	-0.568
	-0.612
	-0.471
	-1.05
	-0.401
	-1.36
	-0.382
	-0.746
	-0.663
	-0.375
	-1.1
	-0.319
	-0.373
	-0.567
	-0.339
	-0.798
	-1.04
	-0.525
	-0.745
	-1.09
	-1.29
	-0.629
	-0.372
	-1.04
	-0.539
	-0.979
	-0.37
	-0.788
	-0.455
	-0.619
	-0.707
	-0.325
	-1.38
	-0.46
	-1.16
	-0.644
	-0.436
	-0.491
	-0.51
	-0.748
	-0.314
	-0.453
	-0.81
	-0.503
	-0.484
	-0.353
	-0.522
	-0.423
	-0.47
	-0.986
	-0.995
	-0.643
	-0.947
	-0.884
	-0.57
	-0.824
	-0.395
	-0.581
	-0.655
	-1.12
	-2.03
	-0.436
	-0.883
	-1.01
	-1.03
	-0.519
	-0.345
	-0.811
	-0.566
	-0.304
	-0.738
	-0.318
	-0.352
	-0.35
	-0.716
	-0.322
	-0.737
	-1.08
	-0.571
	-0.77
	-0.525
	-0.428
	-0.483
	-0.409
	-0.459
	-0.417
	-0.429
	-0.654
	-0.359
	-0.693
	-0.587
	-0.613
	-0.523
	-0.702
	-1.03
	-0.499
	-0.581
	-0.316
	-0.688
	-0.429
	-0.646
	-0.412
	-1.01
	-0.378
	-2.7
	-0.481
	-1.31
	-0.425
	-2.75
	-0.491
	-0.847
	-0.451
	-0.647
	-0.623
	-0.569
	-0.951
	-0.31
	-0.638
	-0.356
	-0.586
	-0.518
	-0.416
	-0.432
	-0.554
	-0.73
	-0.443
	-0.381
	-0.722
	-1.19
	-0.392
	-0.933
	-1.49
	-0.346
	-0.609
	-0.469
	-0.749
	-0.316
	-0.505
	-0.486
	-0.569
	-0.652
	-0.816
	-1.05
	-0.311
	-0.779
	-0.348
	-1.28
	-0.766
	-0.37
	-0.477
	-0.853
	-1.46
	-0.361
	-0.941
	-0.665
	-0.319
	-1.3
	-0.311
	-0.328
	-0.476
	-0.66
	-0.517
	-0.846
	-0.915
	-0.524
	-0.496
	-0.823
	-0.352
	-0.55
	-0.358
	-0.496
	-0.69
	-0.723
	-3.09
	-0.484
	-0.423
	-0.809
	-0.939
	-0.55
	-0.53
	-0.328
	-0.514
	-0.501
	-1.15
	-0.383
	-0.304
	-0.346
	-0.336
	-0.883
	-0.309
	-0.617
	-0.451
	-0.383
	-0.714
	-0.306
	-0.52
	-0.644
	-2.79
	-0.764
	-0.881
	-0.463
	-0.706
	-0.556
	-0.816
	-0.317
	-0.779
	-0.391
	-1.14
	-0.689
	-0.548
	-2.52
	-0.316
	-0.337
	-0.594
	-0.858
	-0.321
	-0.454
	-0.926
	-1.06
	-0.695
	-0.531
	-1.24
	-0.397
	-0.822
	-0.85
	-1.19
	-0.52
	-0.944
	-0.387
	-0.455
	-0.517
	-0.469
	-0.857
	-0.713
	-1.13
	-0.401
	-0.428
	-0.477
	-0.932
	-0.323
	-0.547
	-0.385
	-0.406
	-0.376
	-0.439
	-0.463
	-0.498
	-0.325
	-0.822
	-0.6
	-0.649
	-0.311
	-0.34
	-0.64
	-0.765
	-0.507
	-0.82
	-1.5
	-0.513
	-0.744
	-0.324
	-0.803
	-0.467
	-0.348
	-0.513
	-0.899
	-0.446
	-1.25
	-1
	-0.519
	-0.734
	-0.518
	-1.37
	-0.739
	-0.863
	-0.528
	-0.821
	-0.44
	-0.628
	-0.454
	-0.67
	-0.348
	-1.08
	-0.572
	-2.32
	-0.464
	-0.405
	-2.56
	-1.46
	-0.752
	-0.789
	-0.643
	-0.382
	-0.337
	-0.396
	-0.435
	-0.351
	-0.33
	-0.511
	-0.612
	-0.763
	-0.347
	-0.797
	-0.413
	-0.456
	-0.765
	-0.302
	-1.04
	-0.889
	-0.333
	-0.433
	-0.679
	-0.598
	-0.848
	-1.33
	-0.5
	-0.447
	-0.568
	-0.478
	-0.903
	-0.633
	-1.11
	-0.355
	-0.421
	-1.26
	-0.696
	-0.37
	-0.976
	-1.41
	-1.16
	-0.597
	-2.1
	-0.661
	-0.353
	-0.304
	-1.02
	-0.457
	-0.643
	-0.567
	-0.873
	-0.357
	-0.375
	-0.315
	-0.569
	-0.458
	-0.666
	-0.387
	-0.503
	-0.411
	-0.596
	-0.392
	-0.984
	-0.561
	-0.828
	-0.363
	-0.476
	-0.305
	-0.614
	-0.324
	-0.584
	-1.22
	-0.706
	-1.19
	-0.9
	-1.33
	-1.02
	-0.745
	-0.622
	-0.63
	-0.325
	-1.04
	-0.715
	-0.397
	-0.598
	-1.14
	-0.394
	-0.51
	-0.786
	-0.433
	-0.339
	-0.904
	-1.14
	-0.755
	-0.475
	-0.536
	-1.21
	-0.369
	-1.07
	-0.527
	-0.697
	-0.772
	-0.671
	-2.19
	-1.3
	-3.18
	-0.571
	-0.333
	-0.609
	-0.555
	-0.666
	-0.653
	-0.528
	-0.67
	-0.328
	-0.513
	-0.338
	-0.309
	-0.948
	-0.857
	-0.608
	-0.897
	-0.569
	-0.594
	-0.427
	-0.761
	-0.814
	-0.948
	-0.569
	-0.398
	-0.686
	-0.884
	-0.807
	-1.19
	-0.532
	-0.762
	-2.56
	-0.608
	-0.906
	-1.29
	-0.747
	-0.349
	-0.534
	-0.919
	-0.463
	-0.529
	-0.376
	-0.74
	-0.656
	-0.771
	-0.503
	-2.18
	-0.336
	-0.426
	-1.02
	-1.4
	-0.318
	-0.362
	-0.791
	-0.623
	-2.35
	-0.863
	-0.488
	-0.846
	-0.852
	-0.523
	-0.622
	-0.333
	-0.814
	-0.359
	-1.41
	-0.439
	-0.393
	-0.579
	-0.974
	-0.378
	-0.694
	-1.14
	-0.815
	-0.518
	-0.384
	-1.16
	-0.679
	-0.348
	-0.651
	-0.421
	-1.01
	-0.56
	-0.64
	-0.431
	-0.868
	-0.326
	-0.307
	-1.15
	-0.462
	-0.541
	-0.576
	-0.555
	-0.997
	-0.87
	-0.846
	-1.11
	-0.87
	-1.04
	-0.546
	-0.687
	-0.4
	-0.515
	-0.61
	-1.53
	-0.345
	-0.734
	-0.413
	-0.51
	-0.919
	-0.764
	-0.513
	-0.45
	-0.767
	-1.41
	-0.54
	-0.99
	-0.883
	-0.944
	-1.06
	-0.57
	-0.667
	-0.628
	-0.88
	-0.429
	-0.431
	-0.619
	-0.64
	-0.344
	-0.41
	-0.788
	-3.09
	-0.372
	-1.21
	-0.306
	-0.434
	-0.544
	-0.429
	-0.88
	-1.33
	-0.76
	-0.313
	-0.751
	-2.79
	-0.592
	-0.561
	-0.366
	-1.13
	-0.328
	-0.572
	-0.772
	-0.387
	-0.366
	-1.19
	-3.08
	-0.661
	-0.744
	-0.802
	-0.485
	-0.331
	-0.917
	-3
	-0.34
	-0.51
	-0.569
	-0.489
	-0.943
	-0.77
	-0.754
	-2.51
	-0.351
	-2.59
	-0.452
	-0.73
	-0.333
	-0.519
	-0.366
	-0.621
	-1.15
	-0.544
	-0.617
	-0.498
	-0.58
	-1.39
	-0.525
	-0.521
	-0.578
	-0.882
	-0.934
	-0.379
	-1.37
	-0.379
	-0.477
	-0.632
	-0.496
	-0.691
	-0.311
	-0.332
	-0.787
	-0.391
	-0.879
	-0.687
	-0.32
	-0.615
	-0.509
	-0.497
	-0.764
	-0.381
	-0.546
	-0.44
	-0.311
	-0.718
	-0.442
	-0.489
	-0.317
	-0.459
	-0.529
	-0.687
	-0.356
	-0.486
	-0.653
	-0.503
	-1.13
	-0.637
	-0.461
	-0.769
	-0.35
	-0.487
	-1.36
	-0.547
	-0.719
	-0.671
	-1.15
	-0.918
	-0.361
	-0.826
	-0.353
	-1.78
	-0.4
	-0.431
	-0.782
	-0.825
	-0.45
	-0.685
	-0.421
	-0.354
	-0.491
	-0.383
	-0.502
	-0.452
	-0.661
	-0.768
	-0.591
	-0.359
	-0.477
	-0.31
	-0.748
	-0.523
	-0.482
	-0.504
	-0.538
	-1.16
	-1.06
	-1.2
	-0.793
	-0.434
	-0.405
	-0.305
	-0.452
	-0.891
	-1.06
	-0.697
	-0.482
	-0.808
	-0.312
	-0.544
	-1.16
	-3.57
	-0.55
	-0.939
	-0.564
	-0.43
	-0.474
	-0.992
	-0.435
	-0.694
	-0.342
	-1.3
	-0.498
	-0.666
	-0.364
	-0.314
	-0.891
	-0.331
	-0.724
	-0.996
	-0.618
	-1.07
	-0.888
	-0.668
	-0.649
	-0.552
	-0.337
	-2.4
	-0.49
	-0.483
	-0.382
	-0.461
	-0.407
	-0.757
	-1.14
	-0.384
	-0.476
	-0.524
	-0.378
	-0.579
	-0.615
	-0.609
	-2.37
	-1.16
	-0.747
	-0.39
	-0.413
	-0.861
	-0.34
	-0.989
	-0.602
	-0.635
	-0.316
	-0.766
	-0.33
	-0.467
	-0.948
	-0.314
	-0.528
	-0.364
	-0.538
	-0.66
	-0.321
	-0.726
	-0.799
	-0.855
	-0.352
	-0.969
	-1.16
	-0.751
	-0.513
	-1.08
	-0.895
	-0.845
	-0.341
	-0.641
	-0.416
	-0.704
	-1.19
	-0.866
	-0.446
	-0.566
	-1.33
	-1.07
	-0.859
	-0.594
	-0.538
	-0.401
	-1.07
	-0.675
	-0.677
	-0.976
	-0.306
	-0.321
	-0.38
	-0.782
	-1.24
	-0.358
	-0.381
	-1.2
	-0.937
	-0.751
	-0.458
	-0.541
	-2.22
	-0.65
	-0.43
	-0.308
	-0.901
	-1
	-0.417
	-0.769
	-0.37
	-1.06
	-0.8
	-0.371
	-0.779
	-0.353
	-0.424
	-0.323
	-0.353
	-0.555
	-0.889
	-0.573
	-0.328
	-0.567
	-0.444
	-0.451
	-0.997
	-0.85
	-0.485
	-2.06
	-0.32
	-1.12
	-0.711
	-0.644
	-0.327
	-0.445
	-1.23
	-0.443
	-0.768
	-0.448
	-0.794
	-0.633
	-0.319
	-0.76
	-0.619
	-0.316
	-0.485
	-0.528
	-0.309
	-0.501
	-0.772
	-0.469
	-1.01
	-0.466
	-0.612
	-0.987
	-0.492
	-0.818
	-0.365
	-0.597
	-0.637
	-0.544
	-1.35
	-0.664
	-0.394
	-0.932
	-0.856
	-0.323
	-0.419
	-0.535
	-0.314
	-0.907
	-0.607
	-0.542
	-0.366
	-0.321
	-0.599
	-0.829
	-0.489
	-0.513
	-0.392
	-0.413
	-1.04
	-0.54
	-0.325
	-0.575
	-0.505
	-1.04
	-0.491
	-0.595
	-0.327
	-0.531
	-0.4
	-0.702
	-0.322
	-0.309
	-0.31
	-0.615
	-0.63
	-0.808
	-0.75
	-0.563
	-0.581
	-0.475
	-0.811
	-0.963
	-0.575
	-0.534
	-0.888
	-0.515
	-1.38
	-0.306
	-0.326
	-0.36
	-0.421
	-0.373
	-0.322
	-0.574
	-0.816
	-0.971
	-1.14
	-0.604
	-0.564
	-0.831
	-2.98
	-0.517
	-0.412
	-0.613
	-0.718
	-0.537
	-0.399
	-0.309
	-0.46
	-0.659
	-0.799
	-0.308
	-0.48
	-0.686
	-0.327
	-0.674
	-0.624
	-0.341
	-0.322
	-0.419
	-0.485
	-0.491
	-1.09
	-1.16
	-0.597
	-0.33
	-0.941
	-1.1
	-0.814
	-0.352
	-0.323
	-0.812
	-0.457
	-0.456
	-0.78
	-0.377
	-0.531
	-0.317
	-0.482
	-0.597
	-0.374
	-0.448
	-2.84
	-1.12
	-0.632
	-0.64
	-0.782
	-0.903
	-0.905
	-0.52
	-1.04
	-1.11
	-1.1
	-1.12
	-0.375
	-0.505
	-0.617
	-0.406
	-0.316
	-0.647
	-0.504
	-0.869
	-0.707
	-0.34
	-0.493
	-0.392
	-0.367
	-0.577
	-2.3
	-0.395
	-0.428
	-0.317
	-0.507
	-0.462
	-0.896
	-0.438
	-0.441
	-0.494
	-1.01
	-0.555
	-0.41
	-0.691
	-0.333
	-0.763
	-2.35
	-0.328
	-0.317
	-1.3
	-0.877
	-0.586
	-0.387
	-0.404
	-0.948
	-0.433
	-0.862
	-1.52
	-0.408
	-0.321
	-0.317
	-0.542
	-1.06
	-0.474
	-0.424
	-0.774
	-1.35
	-0.935
	-0.367
	-0.329
	-1.02
	-0.378
	-0.636
	-0.62
	-0.803
	-0.476
	-0.854
	-0.862
	-0.452
	-0.705
	-0.408
	-0.335
	-0.706
	-0.411
	-1.21
	-0.518
	-0.641
	-0.747
	-0.656
	-0.609
	-0.85
	-1.03
	-0.604
	-0.663
	-0.463
	-0.339
	-0.736
	-0.392
	-0.35
	-0.345
	-0.461
	-0.699
	-2.54
	-0.335
	-0.62
	-0.435
	-0.363
	-0.459
	-0.659
	-2.89
	-0.835
	-0.507
	-0.431
	-0.49
	-0.381
	-0.615
	-1.29
	-0.704
	-0.63
	-0.911
	-1.08
	-3.04
	-0.457
	-0.461
	-0.405
	-0.323
	-1.17
	-0.364
	-0.396
	-0.682
	-2.39
	-0.736
	-0.422
	-0.341
	-0.8
	-0.999
	-0.714
	-0.982
	-0.785
	-0.37
	-0.411
	-2.63
	-0.406
	-1.77
	-1.51
	-0.568
	-2.23
	-0.71
	-0.348
	-0.571
	-1.36
	-1.07
	-0.561
	-0.408
	-0.557
	-0.849
	-0.439
	-0.341
	-2.74
	-0.732
	-0.533
	-0.631
	-0.777
	-0.819
	-0.409
	-1.22
	-0.475
	-0.347
	-0.352
	-1.26
	-0.882
	-0.469
	-0.877
	-0.72
	-0.817
	-1.27
	-0.312
	-0.489
	-0.617
	-0.344
	-0.495
	-0.679
	-0.354
	-0.583
	-0.33
	-0.428
	-0.489
	-0.584
	-1.29
	-1.33
	-0.682
	-0.707
	-0.457
	-0.429
	-0.768
	-0.889
	-0.66
	-0.491
	-0.658
	-0.407
	-0.454
	-0.362
	-0.911
	-0.532
	-0.464
	-0.319
	-0.498
	-0.727
	-0.732
	-0.48
	-0.493
	-1.29
	-1.03
	-0.433
	-0.624
	-0.312
	-1.38
	-0.376
	-0.544
	-0.97
	-0.488
	-0.373
	-1.13
	-0.334
	-0.314
	-0.701
	-0.812
	-0.597
	-0.668
	-0.421
	-0.485
	-0.355
	-0.608
	-0.718
	-0.502
	-0.322
	-0.432
	-0.318
	-0.328
	-1.27
	-0.58
	-0.324
	-0.818
	-0.426
	-0.317
	-0.795
	-0.759
	-1.28
	-0.707
	-0.995
	-1.01
	-0.357
	-0.46
	-0.776
	-0.516
	-0.881
	-0.546
	-0.455
	-0.669
	-0.832
	-0.424
	-0.325
	-0.34
	-0.857
	-1.45
	-2.8
	-0.369
	-0.64
	-0.495
	-0.766
	-0.971
	-0.413
	-0.322
	-0.702
	-0.433
	-0.386
	-0.791
	-1.01
	-0.455
	-0.47
	-1.16
	-0.426
	-0.758
	-0.658
	-0.678
	-0.452
	-0.505
	-0.344
	-0.78
	-0.479
	-0.458
	-0.724
	-1.2
	-1.26
	-0.924
	-2.84
	-0.724
	-0.617
	-0.464
	-0.487
	-0.8
	-0.424
	-0.943
	-1.18
	-0.451
	-0.958
	-0.651
	-0.31
	-0.942
	-0.683
	-0.431
	-0.449
	-0.621
	-0.982
	-0.539
	-0.39
	-0.549
	-3.15
	-3.03
	-0.393
	-0.474
	-0.736
	-0.479
	-0.687
	-0.595
	-0.97
	-1.2
	-0.354
	-0.902
	-0.561
	-0.618
	-0.357
	-0.783
	-0.937
	-0.46
	-0.336
	-0.688
	-0.464
	-0.486
	-0.988
	-0.364
	-0.559
	-0.359
	-1.24
	-0.801
	-0.374
	-0.372
	-0.33
	-0.926
	-0.328
	-0.686
	-0.66
	-0.763
	-0.508
	-0.701
	-0.489
	-1.16
	-0.622
	-1.09
	-1.03
	-0.472
	-0.491
	-0.833
	-0.608
	-0.81
	-0.304
	-0.521
	-0.375
	-0.569
	-0.543
	-1.16
	-0.909
	-0.795
	-1.43
	-1.52
	-0.421
	-0.331
	-0.419
	-0.916
	-0.317
	-0.641
	-1.07
	-0.665
	-0.777
	-0.452
	-0.45
	-0.615
	-1.3
	-0.67
	-0.533
	-1.06
	-0.437
	-0.704
	-0.774
	-0.304
	-0.501
	-0.381
	-0.567
	-0.349
	-0.408
	-0.5
	-0.373
	-0.549
	-0.435
	-2.23
	-0.729
	-0.623
	-0.97
	-1.4
	-1.03
	-0.487
	-0.502
	-0.563
	-0.819
	-0.479
	-0.638
	-0.657
	-0.332
	-0.59
	-0.758
	-0.662
	-1.04
	-0.678
	-2.23
	-2.95
	-0.622
	-2.66
	-0.647
	-0.637
	-0.399
	-0.753
	-0.48
	-1.27
	-0.341
	-0.617
	-0.462
	-0.445
	-0.447
	-0.993
	-0.727
	-1.23
	-0.554
	-0.61
	-0.862
	-0.411
	-0.34
	-0.332
	-0.404
	-0.435
	-0.36
	-1.23
	-1.45
	-0.484
	-0.824
	-0.651
	-0.47
	-0.336
	-0.347
	-1.18
	-1.1
	-0.661
	-0.349
	-0.848
	-1.01
	-0.533
	-1.4
	-0.39
	-1.08
	-0.711
	-0.535
	-0.517
	-0.31
	-0.654
	-0.638
	-0.711
	-0.61
	-0.55
	-0.465
	-0.502
	-0.799
	-0.304
	-1.2
	-0.513
	-0.478
	-0.349
	-0.478
	-1.32
	-0.729
	-1.27
	-0.651
	-0.645
	-0.672
	-0.516
	-0.31
	-0.732
	-2.45
	-1.06
	-0.861
	-0.493
	-0.741
	-0.479
	-0.338
	-0.668
	-1.39
	-0.749
	-0.452
	-0.698
	-0.754
	-0.309
	-0.487
	-1.12
	-0.697
	-0.454
	-0.35
	-0.357
	-0.369
	-0.477
	-0.82
	-1.08
	-0.426
	-0.768
	-0.337
	-0.41
	-0.991
	-0.498
	-0.479
	-0.393
	-0.753
	-0.432
	-3.01
	-0.749
	-0.793
	-1.24
	-0.711
	-0.527
	-0.335
	-0.416
	-0.424
	-0.915
	-0.347
	-0.511
	-2.89
	-0.908
	-0.306
	-0.6
	-0.475
	-0.593
	-0.655
	-0.724
	-0.403
	-0.349
	-0.777
	-0.508
	-1.18
	-0.396
	-0.442
	-1.49
	-0.582
	-0.861
	-0.546
	-2.97
	-0.601
	-0.424
	-0.363
	-0.606
	-0.452
	-1.37
	-0.528
	-0.557
	-0.755
	-0.305
	-0.54
	-0.764
	-0.447
	-0.953
	-0.424
	-1.07
	-0.305
	-0.58
	-0.374
	-0.987
	-0.427
	-1.09
	-0.633
	-0.676
	-0.355
	-2.88
	-1.2
	-0.314
	-0.913
	-0.341
	-0.666
	-0.318
	-0.361
	-0.55
	-0.49
	-0.4
	-0.407
	-0.638
	-0.385
	-0.613
	-0.431
	-1.01
	-0.383
	-0.376
	-0.691
	-0.775
	-0.426
	-1.06
	-0.566
	-0.49
	-0.969
	-0.66
	-2.91
	-0.464
	-0.542
	-0.908
	-0.815
	-0.309
	-0.335
	-0.679
	-0.35
	-0.427
	-0.382
	-0.323
	-0.405
	-0.338
	-0.472
	-0.415
	-0.56
	-0.527
	-0.376
	-1.34
	-0.59
	-0.551
	-0.457
	-0.354
	-0.658
	-1.37
	-1.52
	-2.71
	-0.836
	-1.01
	-1.34
	-0.499
	-0.856
	-0.484
	-0.46
	-0.923
	-0.491
	-0.522
	-1.11
	-1.15
	-0.426
	-1.09
	-0.999
	-0.399
	-0.593
	-0.952
	-0.305
	-0.702
	-1.12
	-0.343
	-0.32
	-0.319
	-0.435
	-0.664
	-0.352
	-0.359
	-0.776
	-0.608
	-0.414
	-0.424
	-1.49
	-0.518
	-0.32
	-0.396
	-0.383
	-0.349
	-0.75
	-0.775
	-0.438
	-0.951
	-0.34
	-0.318
	-0.315
	-0.474
	-0.928
	-0.538
	-2.86
	-0.48
	-0.303
	-0.509
	-0.899
	-0.62
	-0.677
	-0.828
	-0.967
	-0.469
	-1.09
	-0.446
	-0.502
	-0.514
	-1.01
	-0.363
	-0.532
	-0.463
	-0.336
	-0.47
	-0.408
	-0.577
	-0.326
	-0.374
	-0.687
	-0.37
	-0.427
	-0.441
	-0.545
	-1.25
	-0.686
	-1.07
	-0.507
	-0.472
	-0.854
	-0.307
	-0.361
	-0.417
	-0.891
	-0.893
	-0.349
	-0.803
	-0.339
	-0.877
	-0.91
	-0.464
	-2.26
	-0.46
	-0.389
	-0.991
	-0.371
	-1.37
	-1.36
	-1.39
	-0.306
	-0.374
	-0.559
	-0.346
	-0.459
	-0.418
	-0.661
	-0.496
	-0.454
	-0.709
	-0.752
	-0.797
	-0.778
	-0.366
	-0.654
	-0.782
	-0.802
	-0.48
	-0.305
	-0.417
	-0.318
	-1.31
	-0.714
	-0.4
	-0.762
	-0.461
	-0.347
	-0.623
	-0.426
	-0.348
	-2.69
	-0.646
	-0.506
	-0.33
	-0.657
	-0.846
	-0.775
	-1.12
	-0.812
	-0.367
	-0.572
	-0.836
	-0.534
	-0.757
	-0.715
	-0.73
	-0.719
	-0.691
	-1.09
	-1.01
	-0.969
	-0.321
	-0.524
	-1.1
	-0.448
	-0.317
	-0.654
	-0.835
	-0.592
	-0.315
	-0.752
	-0.789
	-0.307
	-0.502
	-0.694
	-0.437
	-0.799
	-0.358
	-1.42
	-0.571
	-0.519
	-0.361
	-0.611
	-0.317
	-0.678
	-1.08
	-0.83
	-0.523
	-0.426
	-1.01
	-1.05
	-0.453
	-1.18
	-0.769
	-0.922
	-0.503
	-1.2
	-0.745
	-0.519
	-0.382
	-0.517
	-0.736
	-0.78
	-0.517
	-0.883
	-0.358
	-1.11
	-0.886
	-0.618
	-1.04
	-1.2
	-2.46
	-0.643
	-0.927
	-1.38
	-1.31
	-3.34
	-0.472
	-0.358
	-0.621
	-0.572
	-0.439
	-0.991
	-0.654
	-0.897
	-0.577
	-0.404
	-0.527
	-0.451
	-0.393
	-0.736
	-1.2
	-0.404
	-0.561
	-0.556
	-0.676
	-2.87
	-0.466
	-0.634
	-0.433
	-0.32
	-0.772
	-0.302
	-1.06
	-0.77
	-0.32
	-0.497
	-0.524
	-0.395
	-0.4
	-0.382
	-0.344
	-0.697
	-1.16
	-0.674
	-0.314
	-0.474
	-0.402
	-0.336
	-0.791
	-0.652
	-0.588
	-0.623
	-0.402
	-0.652
	-0.453
	-0.447
	-0.365
	-0.555
	-0.322
	-0.319
	-0.697
	-0.793
	-0.358
	-0.64
	-0.323
	-0.572
	-0.608
	-0.431
	-1.4
	-0.65
	-0.352
	-0.548
	-0.352
	-0.416
	-0.635
	-0.753
	-0.951
	-1.46
	-0.524
	-0.567
	-1.37
	-0.361
	-0.828
	-0.429
	-0.663
	-0.326
	-2.09
	-0.855
	-0.579
	-1.18
	-0.421
	-0.413
	-0.389
	-0.709
	-0.573
	-0.57
	-0.461
	-0.383
	-0.328
	-0.46
	-1.06
	-0.482
	-0.316
	-0.482
	-0.421
	-0.394
	-1.09
	-0.988
	-0.318
	-2.61
	-0.564
	-1.27
	-0.436
	-0.795
	-0.654
	-0.418
	-0.452
	-1.07
	-1.14
	-0.392
	-0.529
	-0.438
	-0.496
	-0.603
	-0.325
	-0.643
	-0.797
	-0.491
	-0.753
	-0.814
	-0.42
	-0.618
	-0.355
	-0.765
	-0.899
	-0.616
	-0.397
	-0.731
	-0.586
	-0.33
	-0.335
	-0.4
	-1.22
	-0.321
	-0.473
	-0.448
	-0.359
	-0.511
	-1.11
	-0.775
	-0.626
	-0.793
	-0.707
	-1.03
	-1.2
	-1.24
	-1.1
	-0.391
	-0.746
	-0.477
	-0.687
	-0.355
	-0.816
	-0.376
	-0.348
	-0.396
	-0.322
	-0.647
	-0.53
	-1.95
	-0.397
	-2.86
	-0.552
	-0.82
	-0.347
	-0.545
	-0.539
	-0.531
	-0.605
	-0.417
	-0.354
	-0.774
	-0.617
	-1.51
	-0.445
	-0.693
	-0.517
	-0.529
	-0.683
	-1.05
	-0.57
	-0.399
	-0.419
	-0.977
	-0.39
	-0.972
	-0.401
	-0.486
	-1.01
	-0.725
	-0.533
	-0.859
	-0.913
	-0.87
	-0.396
	-0.55
	-0.374
	-0.85
	-0.508
	-1.16
	-0.482
	-0.335
	-2.94
	-0.536
	-0.489
	-0.786
	-0.815
	-0.319
	-0.386
	-0.506
	-0.753
	-0.392
	-0.625
	-0.388
	-0.342
	-0.352
	-1.29
	-0.465
	-0.402
	-1.03
	-0.315
	-1.21
	-0.35
	-0.558
	-0.924
	-0.417
	-0.572
	-0.609
	-0.898
	-0.617
	-0.528
	-0.816
	-0.529
	-0.385
	-1.23
	-0.506
	-1.2
	-0.31
	-0.566
	-0.616
	-0.972
	-0.34
	-1.53
	-1.28
	-1.06
	-0.845
	-0.375
	-0.994
	-1.3
	-0.727
	-0.455
	-0.804
	-0.318
	-0.516
	-0.582
	-0.404
	-0.458
	-0.372
	-0.73
	-0.722
	-0.506
	-0.871
	-0.664
	-0.358
	-0.415
	-0.388
	-0.812
	-0.614
	-0.922
	-0.445
	-0.801
	-0.635
	-1.32
	-0.364
	-0.976
	-0.427
	-0.829
	-0.546
	-1.09
	-0.43
	-0.452
	-0.563
	-0.602
	-0.853
	-0.571
	-0.309
	-0.8
	-0.377
	-0.539
	-0.447
	-1.1
	-2.36
	-0.904
	-0.461
	-0.329
	-1.24
	-0.803
	-0.469
	-0.82
	-0.562
	-0.423
	-0.493
	-1.03
	-1.15
	-0.33
	-0.66
	-1.05
	-0.599
	-0.512
	-0.751
	-1.5
	-0.919
	-0.645
	-0.355
	-3.23
	-0.673
	-0.877
	-0.389
	-0.776
	-0.447
	-0.782
	-0.528
	-0.784
	-0.582
	-0.317
	-0.748
	-0.54
	-0.32
	-0.678
	-0.413
	-0.666
	-0.917
	-0.97
	-0.525
	-0.651
	-1.44
	-0.821
	-0.404
	-3.02
	-0.312
	-0.839
	-0.518
	-0.799
	-0.308
	-0.726
	-0.416
	-0.879
	-0.662
	-0.408
	-0.466
	-0.55
	-0.369
	-0.356
	-0.528
	-0.583
	-0.455
	-0.394
	-0.5
	-0.722
	-0.374
	-0.816
	-0.32
	-0.495
	-0.33
	-0.815
	-0.395
	-0.353
	-0.903
	-0.775
	-0.334
	-0.915
	-0.494
	-0.854
	-0.429
	-0.395
	-0.585
	-0.668
	-0.451
	-0.368
	-0.943
	-0.357
	-0.327
	-0.568
	-1.49
	-0.651
	-0.729
	-0.625
	-1.2
	-0.357
	-0.722
	-0.372
	-0.59
	-0.763
	-0.514
	-0.429
	-0.723
	-2.53
	-0.888
	-2.92
	-0.726
	-0.475
	-0.524
	-0.782
	-1.16
	-0.611
	-1.55
	-0.864
	-0.314
	-1.01
	-0.338
	-1.14
	-0.422
	-1.17
	-0.889
	-0.302
	-0.811
	-0.305
	-0.916
	-0.638
	-0.885
	-0.846
	-0.81
	-0.412
	-0.551
	-0.455
	-0.372
	-0.792
	-0.349
	-0.61
	-0.603
	-0.402
	-0.519
	-0.763
	-0.407
	-0.389
	-0.403
	-1.19
	-0.42
	-0.678
	-0.829
	-0.98
	-0.359
	-0.424
	-0.791
	-0.382
	-0.418
	-0.365
	-0.999
	-0.649
	-0.819
	-0.309
	-0.576
	-0.33
	-0.309
	-0.344
	-0.407
	-3.26
	-0.354
	-0.442
	-0.309
	-0.796
	-0.508
	-0.453
	-0.358
	-0.31
	-0.474
	-1.13
	-0.624
	-0.758
	-0.337
	-1.05
	-0.396
	-0.379
	-0.35
	-1.21
	-2.33
	-0.492
	-0.483
	-0.741
	-0.517
	-0.481
	-0.46
	-0.368
	-0.44
	-0.334
	-0.337
	-0.305
	-0.387
	-0.429
	-0.524
	-0.334
	-0.707
	-0.754
	-0.32
	-0.405
	-0.328
	-0.432
	-0.431
	-0.47
	-0.344
	-0.536
	-0.693
	-0.975
	-0.372
	-0.344
	-1.24
	-0.586
	-0.544
	-0.368
	-0.942
	-0.449
	-1.1
	-0.925
	-0.506
	-1.35
	-0.496
	-0.326
	-0.949
	-0.372
	-0.332
	-0.448
	-0.69
	-0.306
	-0.324
	-0.584
	-0.323
	-0.604
	-0.832
	-0.487
	-0.318
	-0.319
	-1.01
	-0.647
	-0.441
	-0.686
	-1.31
	-0.813
	-0.778
	-0.328
	-0.727
	-1
	-0.678
	-0.497
	-0.44
	-0.444
	-0.318
	-0.398
	-0.371
	-0.443
	-0.985
	-0.737
	-0.315
	-1.04
	-0.536
	-0.458
	-0.622
	-0.743
	-0.502
	-1.08
	-0.535
	-0.371
	-0.493
	-0.715
	-0.503
	-0.571
	-0.548
	-0.323
	-1.16
	-0.563
	-1.49
	-0.648
	-0.858
	-0.701
	-0.437
	-0.821
	-0.308
	-1.31
	-0.955
	-0.312
	-0.706
	-0.385
	-1.02
	-0.51
	-0.814
	-0.538
	-0.341
	-0.348
	-0.648
	-1.06
	-0.548
	-0.346
	-0.495
	-1.05
	-0.413
	-0.448
	-2.24
	-1.08
	-0.422
	-0.345
	-0.735
	-0.314
	-0.526
	-0.777
	-1.03
	-0.997
	-1.37
	-1.12
	-0.726
	-0.346
	-0.959
	-0.343
	-0.492
	-0.531
	-0.829
	-0.469
	-0.325
	-0.628
	-1.07
	-0.363
	-0.583
	-0.597
	-0.802
	-0.736
	-0.772
	-0.621
	-0.485
	-0.651
	-1.17
	-0.707
	-0.379
	-0.538
	-0.575
	-0.434
	-0.302
	-0.599
	-0.56
	-1.07
	-0.952
	-0.387
	-0.346
	-1.4
	-3.03
	-1.43
	-0.354
	-0.318
	-1.52
	-0.403
	-0.835
	-0.8
	-0.325
	-0.568
	-0.444
	-1.29
	-0.329
	-0.772
	-0.637
	-0.691
	-0.422
	-0.387
	-0.997
	-0.441
	-0.523
	-0.319
	-0.393
	-0.491
	-2.42
	-0.354
	-0.377
	-0.433
	-0.386
	-0.308
	-0.373
	-0.316
	-0.633
	-0.342
	-0.728
	-0.416
	-1.37
	-1.37
	-1.41
	-0.771
	-0.839
	-0.475
	-0.872
	-0.487
	-0.606
	-0.526
	-0.931
	-0.402
	-1.2
	-0.803
	-0.324
	-0.531
	-1.63
	-0.449
	-0.499
	-0.621
	-0.803
	-0.519
	-0.878
	-0.318
	-1.02
	-0.38
	-0.702
	-0.47
	-0.398
	-0.649
	-0.689
	-0.545
	-1.03
	-0.415
	-0.353
	-0.306
	-0.309
	-0.527
	-1.32
	-0.847
	-0.481
	-1.19
	-0.516
	-0.814
	-0.317
	-0.659
	-0.431
	-0.77
	-0.584
	-0.494
	-0.433
	-0.779
	-0.736
	-0.47
	-0.82
	-0.52
	-0.757
	-2.77
	-0.865
	-1.34
	-0.422
	-1.09
	-1.09
	-0.468
	-0.722
	-0.345
	-0.394
	-0.336
	-1.12
	-0.31
	-1.35
	-0.611
	-0.796
	-0.563
	-1.12
	-1.03
	-0.464
	-0.745
	-3.34
	-0.487
	-0.854
	-0.455
	-1.16
	-0.348
	-0.396
	-0.571
	-1.91
	-0.474
	-1.11
	-0.827
	-0.432
	-1.39
	-0.661
	-1.49
	-0.942
	-1.07
	-0.439
	-0.679
	-0.306
	-0.486
	-0.35
	-0.648
	-0.577
	-0.574
	-0.892
	-1.11
	-0.311
	-0.378
	-0.63
	-0.655
	-0.569
	-0.329
	-0.405
	-0.727
	-0.647
	-0.477
	-0.381
	-0.341
	-0.533
	-0.434
	-2.49
	-0.384
	-0.558
	-0.462
	-0.327
	-0.403
	-0.316
	-0.31
	-0.375
	-1.01
	-0.343
	-0.518
	-1.1
	-0.359
	-1.33
	-0.556
	-0.655
	-0.607
	-0.574
	-0.386
	-0.311
	-1.28
	-0.539
	-0.702
	-1.02
	-0.483
	-0.337
	-0.358
	-1.42
	-0.627
	-0.518
	-0.558
	-0.467
	-0.39
	-0.549
	-0.487
	-0.492
	-1.04
	-0.723
	-1.15
	-0.304
	-0.746
	-0.983
	-2.21
	-0.398
	-0.323
	-0.815
	-0.452
	-0.384
	-0.862
	-0.308
	-0.504
	-0.402
	-0.815
	-0.616
	-0.544
	-0.535
	-0.437
	-0.726
	-0.735
	-0.317
	-0.606
	-0.327
	-0.347
	-0.4
	-0.424
	-0.841
	-0.567
	-0.804
	-0.502
	-0.64
	-0.428
	-0.369
	-1.26
	-0.449
	-0.62
	-0.534
	-0.825
	-0.347
	-0.325
	-0.822
	-0.796
	-1.12
	-0.502
	-0.747
	-0.674
	-0.305
	-0.842
	-0.342
	-0.567
	-0.54
	-0.935
	-0.757
	-0.522
	-0.77
	-0.376
	-0.677
	-0.322
	-0.822
	-0.646
	-0.849
	-1.3
	-0.581
	-0.709
	-1.42
	-0.767
	-0.921
	-1.18
	-0.343
	-0.868
	-0.468
	-0.555
	-1.49
	-0.408
	-1.15
	-0.352
	-0.708
	-1.45
	-0.467
	-0.4
	-0.688
	-0.47
	-0.469
	-0.326
	-0.392
	-1.22
	-0.507
	-1.18
	-0.446
	-0.736
	-0.535
	-0.822
	-0.47
	-0.588
	-2.89
	-0.945
	-0.969
	-0.799
	-0.965
	-0.601
	-0.443
	-0.321
	-0.346
	-0.474
	-0.934
	-0.309
	-0.53
	-0.614
	-0.636
	-0.6
	-0.432
	-0.446
	-0.34
	-0.492
	-0.438
	-0.416
	-1.02
	-0.363
	-0.334
	-0.777
	-0.339
	-0.912
	-3.24
	-0.328
	-0.535
	-0.874
	-0.603
	-0.426
	-0.324
	-0.339
	-0.362
	-0.904
	-0.489
	-0.752
	-0.564
	-0.54
	-0.457
	-0.503
	-0.33
	-0.44
	-0.598
	-1.68
	-0.451
	-0.634
	-1.19
	-0.886
	-0.801
	-0.444
	-0.306
	-0.411
	-1.25
	-0.335
	-1.59
	-0.334
	-0.555
	-0.832
	-0.306
	-0.63
	-0.571
	-0.737
	-0.529
	-0.674
	-0.364
	-1.14
	-0.865
	-1.4
	-1.14
	-1.16
	-0.449
	-0.422
	-1.2
	-1.07
	-0.381
	-1.11
	-0.769
	-0.925
	-0.325
	-0.309
	-0.617
	-0.461
	-0.614
	-0.523
	-0.595
	-0.303
	-0.419
	-0.856
	-3.16
	-1.1
	-0.421
	-0.326
	-0.782
	-0.378
	-0.355
	-0.365
	-1.17
	-0.302
	-0.416
	-0.69
	-0.408
	-0.405
	-0.529
	-2.29
	-0.318
	-0.392
	-0.631
	-1.4
	-0.899
	-0.663
	-0.963
	-0.404
	-0.394
	-0.307
	-0.367
	-1.56
	-1.26
	-0.524
	-0.817
	-1.16
	-0.478
	-0.431
	-0.872
	-0.675
	-0.319
	-0.371
	-0.442
	-0.365
	-0.36
	-0.434
	-0.452
	-0.477
	-1.18
	-1.14
	-0.459
	-0.756
	-0.442
	-0.952
	-0.884
	-1.28
	-0.883
	-0.473
	-0.401
	-0.984
	-0.379
	-0.624
	-0.375
	-0.492
	-0.62
	-0.716
	-1.05
	-0.82
	-0.491
	-0.537
	-0.65
	-0.815
	-0.616
	-0.667
	-0.958
	-0.736
	-0.42
	-0.492
	-0.659
	-1.05
	-0.35
	-0.684
	-0.69
	-0.947
	-0.912
	-0.323
	-0.524
	-0.94
	-0.758
	-0.374
	-0.333
	-1.02
	-0.932
	-0.384
	-0.722
	-1.19
	-0.321
	-0.782
	-0.504
	-0.502
	-0.519
	-0.383
	-0.367
	-0.366
	-0.946
	-0.608
	-0.372
	-0.331
	-0.568
	-0.32
	-0.306
	-1.03
	-1.45
	-0.939
	-0.396
	-0.642
	-0.663
	-0.592
	-0.404
	-0.82
	-1
	-0.603
	-0.594
	-0.516
	-0.413
	-0.486
	-0.543
	-0.579
	-0.649
	-1.23
	-0.333
	-0.605
	-0.699
	-1.59
	-2.93
	-0.322
	-0.933
	-0.436
	-0.374
	-0.709
	-1.43
	-0.438
	-0.777
	-0.48
	-0.424
	-0.396
	-0.35
	-0.671
	-0.68
	-0.346
	-1.11
	-0.495
	-0.369
	-0.879
	-0.614
	-1.01
	-0.49
	-0.438
	-0.421
	-0.488
	-0.471
	-0.386
	-0.46
	-0.994
	-0.407
	-0.463
	-0.506
	-0.685
	-2.08
	-0.833
	-0.38
	-1.18
	-0.367
	-0.624
	-0.38
	-0.884
	-0.449
	-0.344
	-0.345
	-0.332
	-0.48
	-0.484
	-1.34
	-0.546
	-0.397
	-0.774
	-0.477
	-0.498
	-0.507
	-0.948
	-0.345
	-0.888
	-0.588
	-0.348
	-0.383
	-0.335
	-0.633
	-0.715
	-0.996
	-0.374
	-0.806
	-0.424
	-0.822
	-0.337
	-1.16
	-0.787
	-0.715
	-0.548
	-0.425
	-0.371
	-0.55
	-0.591
	-0.604
	-0.646
	-1.18
	-0.444
	-0.702
	-0.698
	-0.464
	-0.641
	-0.482
	-0.876
	-0.446
	-0.358
	-3.18
	-0.503
	-0.534
	-1.35
	-0.401
	-0.72
	-1.04
	-0.458
	-0.475
	-0.675
	-0.828
	-0.849
	-0.396
	-0.314
	-0.358
	-0.762
	-0.713
	-0.485
	-0.304
	-1.21
	-0.499
	-1.12
	-0.481
	-0.549
	-1.26
	-0.484
	-0.342
	-0.647
	-0.318
	-0.396
	-0.938
	-0.347
	-0.374
	-0.439
	-0.927
	-3.2
	-0.925
	-0.853
	-0.577
	-1.41
	-0.926
	-0.363
	-0.602
	-0.513
	-0.329
	-0.321
	-0.525
	-3.2
	-0.64
	-0.562
	-0.476
	-0.522
	-0.525
	-0.413
	-0.908
	-0.715
	-0.384
	-0.467
	-0.887
	-0.823
	-0.74
	-0.394
	-0.619
	-0.892
	-0.738
	-1.01
	-0.319
	-0.62
	-0.399
	-0.37
	-0.616
	-0.905
	-0.467
	-0.896
	-0.728
	-1.02
	-0.384
	-0.7
	-0.506
	-1.42
	-0.497
	-0.663
	-0.512
	-0.998
	-0.449
	-0.461
	-0.59
	-0.461
	-0.569
	-0.371
	-0.434
	-0.909
	-0.412
	-0.351
	-2.33
	-0.518
	-0.775
	-0.666
	-0.425
	-0.513
	-0.479
	-1.2
	-0.587
	-0.347
	-0.632
	-0.459
	-0.703
	-1.44
	-0.486
	-0.317
	-0.808
	-0.616
	-0.766
	-0.745
	-0.533
	-0.44
	-0.678
	-0.313
	-0.539
	-1.31
	-1.37
	-0.31
	-0.602
	-0.444
	-0.35
	-1.11
	-1.28
	-0.404
	-2.11
	-0.566
	-0.669
	-0.635
	-0.439
	-0.366
	-0.423
	-0.503
	-0.526
	-0.932
	-0.597
	-0.367
	-0.655
	-1.41
	-0.515
	-1.16
	-2.98
	-0.784
	-0.481
	-0.819
	-0.89
	-0.45
	-0.505
	-0.357
	-0.839
	-0.588
	-0.359
	-0.615
	-0.368
	-0.667
	-0.401
	-0.336
	-0.814
	-1.32
	-0.312
	-0.516
	-0.385
	-0.739
	-0.332
	-0.786
	-1.49
	-0.493
	-0.625
	-0.538
	-0.362
	-0.793
	-0.637
	-0.496
	-0.526
	-0.675
	-0.55
	-0.312
	-0.668
	-0.47
	-0.591
	-2.38
	-0.461
	-0.353
	-0.494
	-0.494
	-0.736
	-0.644
	-0.641
	-1.4
	-0.571
	-0.442
	-1.12
	-0.657
	-0.472
	-0.867
	-1.38
	-0.703
	-0.544
	-0.631
	-0.318
	-0.346
	-0.882
	-0.646
	-0.65
	-0.365
	-1.51
	-0.492
	-1.03
	-0.531
	-0.41
	-0.408
	-0.478
	-0.318
	-0.871
	-0.588
	-0.403
	-0.492
	-1.56
	-0.851
	-1.33
	-0.541
	-0.604
	-0.509
	-0.467
	-0.347
	-0.836
	-0.602
	-1.34
	-0.513
	-0.389
	-1.11
	-0.767
	-0.315
	-0.333
	-0.4
	-1.01
	-0.36
	-0.666
	-0.492
	-0.968
	-0.6
	-0.424
	-0.361
	-0.346
	-0.619
	-0.388
	-1.2
	-0.735
	-0.361
	-0.76
	-1.27
	-0.408
	-0.354
	-0.456
	-0.989
	-0.364
	-0.381
	-0.588
	-1.09
	-0.672
	-0.489
	-0.451
	-0.492
	-0.527
	-0.426
	-0.43
	-0.596
	-1.01
	-0.617
	-0.337
	-0.49
	-0.784
	-1.07
	-0.63
	-0.474
	-0.355
	-0.868
	-0.31
	-1.06
	-0.466
	-0.475
	-0.367
	-0.376
	-2.31
	-0.503
	-0.458
	-1.22
	-0.471
	-0.92
	-0.319
	-0.761
	-0.351
	-0.324
	-0.389
	-1.09
	-0.355
	-1.59
	-0.388
	-0.553
	-0.473
	-0.91
	-0.521
	-0.85
	-1.21
	-0.333
	-0.34
	-0.385
	-0.604
	-0.553
	-1.14
	-0.351
	-0.85
	-0.843
	-0.529
	-0.316
	-3.21
	-0.317
	-1.06
	-0.629
	-0.468
	-0.376
	-0.471
	-0.633
	-0.358
	-0.344
	-0.749
	-0.467
	-0.811
	-0.484
	-0.416
	-0.708
	-0.305
	-0.416
	-0.36
	-0.606
	-0.509
	-0.838
	-0.898
	-0.959
	-0.503
	-0.569
	-0.94
	-0.576
	-0.482
	-0.532
	-0.801
	-0.461
	-0.624
	-0.878
	-0.853
	-1.27
	-0.419
	-0.876
	-0.49
	-0.43
	-1.18
	-0.583
	-0.366
	-0.858
	-0.301
	-0.45
	-0.315
	-0.964
	-0.533
	-1.26
	-0.648
	-0.636
	-0.893
	-0.383
	-1.04
	-0.796
	-1.22
	-0.365
	-0.414
	-1.06
	-1.15
	-0.62
	-0.543
	-0.746
	-2.67
	-0.939
	-0.951
	-0.507
	-0.627
	-0.766
	-0.462
	-0.817
	-0.359
	-0.762
	-0.57
	-0.888
	-0.313
	-0.455
	-0.414
	-1.12
	-0.314
	-0.412
	-0.997
	-1.64
	-0.429
	-0.333
	-1.2
	-0.626
	-0.415
	-2.84
	-2.51
	-0.348
	-0.655
	-0.701
	-0.371
	-0.597
	-0.377
	-0.626
	-0.412
	-0.418
	-0.608
	-0.46
	-0.503
	-0.576
	-0.42
	-0.775
	-0.345
	-0.364
	-0.353
	-0.395
	-0.303
	-0.318
	-0.4
	-0.387
	-1.13
	-0.685
	-0.774
	-0.478
	-0.363
	-0.622
	-0.333
	-0.687
	-0.47
	-0.63
	-0.349
	-1.08
	-0.903
	-1.4
	-0.436
	-0.371
	-0.395
	-0.32
	-1.12
	-0.311
	-0.456
	-1.12
	-0.906
	-0.639
	-1.32
	-0.47
	-0.921
	-0.698
	-0.772
	-0.355
	-0.699
	-0.402
	-0.543
	-0.31
	-0.498
	-0.369
	-1.14
	-0.311
	-0.429
	-0.334
	-0.688
	-0.757
	-1.12
	-0.486
	-0.855
	-0.605
	-1.45
	-2.88
	-0.384
	-0.425
	-0.425
	-1.4
	-0.433
	-0.8
	-0.764
	-0.894
	-0.408
	-0.683
	-1.06
	-0.898
	-2.3
	-0.877
	-0.581
	-1.09
	-0.807
	-1.23
	-0.876
	-0.559
	-0.594
	-0.301
	-0.377
	-0.763
	-0.317
	-0.37
	-0.361
	-0.64
	-0.382
	-0.343
	-0.332
	-0.492
	-1.44
	-0.59
	-0.908
	-0.49
	-0.691
	-1.17
	-0.526
	-0.392
	-0.609
	-0.395
	-0.407
	-1.09
	-1.37
	-0.329
	-0.641
	-0.951
	-0.389
	-0.754
	-0.417
	-1.09
	-0.461
	-0.62
	-0.441
	-0.571
	-1.1
	-0.379
	-0.369
	-0.819
	-0.601
	-0.873
	-0.659
	-0.384
	-0.441
	-0.347
	-0.318
	-0.311
	-1.22
	-0.428
	-0.857
	-0.713
	-0.468
	-0.363
	-0.449
	-0.532
	-0.629
	-0.459
	-0.452
	-0.973
	-0.807
	-0.43
	-1.05
	-0.722
	-0.979
	-0.327
	-0.563
	-0.488
	-0.77
	-0.461
	-0.321
	-0.597
	-1
	-0.569
	-0.35
	-0.337
	-0.503
	-0.387
	-0.692
	-0.389
	-0.809
	-1.12
	-0.433
	-0.788
	-0.367
	-0.517
	-0.543
	-0.409
	-0.364
	-0.316
	-0.621
	-0.562
	-0.469
	-0.671
	-0.759
	-0.366
	-0.551
	-0.613
	-0.473
	-0.43
	-0.479
	-0.44
	-0.429
	-0.558
	-0.728
	-0.629
	-0.993
	-0.486
	-0.562
	-0.671
	-0.654
	-0.909
	-0.815
	-1.22
	-1.22
	-0.616
	-0.607
	-0.603
	-0.655
	-0.606
	-0.678
	-0.998
	-0.542
	-0.599
	-0.793
	-0.522
	-0.966
	-0.453
	-0.356
	-0.479
	-0.371
	-0.665
	-0.573
	-0.347
	-0.688
	-2.26
	-0.424
	-0.91
	-0.591
	-0.338
	-0.879
	-0.684
	-1.14
	-0.597
	-0.38
	-0.453
	-0.893
	-0.501
	-1.46
	-0.738
	-0.837
	-0.878
	-0.351
	-0.841
	-0.961
	-0.638
	-0.923
	-0.331
	-0.518
	-0.98
	-0.739
	-0.499
	-0.568
	-1.36
	-0.306
	-0.857
	-0.457
	-0.834
	-0.441
	-0.584
	-1.29
	-0.369
	-1.19
	-0.654
	-0.727
	-0.481
	-0.571
	-1.07
	-0.781
	-0.358
	-0.651
	-0.853
	-0.311
	-0.337
	-1.1
	-1.03
	-0.666
	-0.661
	-0.343
	-0.601
	-0.894
	-1.15
	-0.761
	-1.06
	-0.326
	-0.497
	-0.382
	-0.389
	-0.666
	-0.772
	-0.874
	-0.63
	-0.8
	-0.389
	-0.674
	-0.604
	-0.319
	-0.458
	-1.09
	-1.75
	-0.715
	-0.479
	-0.369
	-0.793
	-1.18
	-0.82
	-0.898
	-0.347
	-0.876
	-0.85
	-0.403
	-0.38
	-0.929
	-0.631
	-0.966
	-0.594
	-0.75
	-0.441
	-0.43
	-1.29
	-0.318
	-0.624
	-0.647
	-0.544
	-1.14
	-0.336
	-0.594
	-0.463
	-0.758
	-0.53
	-0.793
	-0.335
	-1.2
	-2.24
	-0.487
	-0.343
	-0.67
	-0.324
	-0.35
	-0.799
	-0.442
	-0.703
	-0.868
	-0.9
	-0.408
	-0.843
	-0.592
	-0.499
	-0.492
	-0.359
	-0.65
	-0.345
	-0.423
	-0.31
	-0.814
	-0.458
	-0.48
	-0.331
	-0.788
	-0.37
	-0.47
	-1.38
	-0.501
	-0.811
	-0.385
	-1.01
	-1.03
	-1.5
	-0.742
	-0.328
	-0.371
	-1.07
	-0.511
	-0.326
	-0.469
	-0.946
	-0.43
	-1.05
	-0.978
	-0.535
	-0.348
	-0.973
	-0.525
	-1.03
	-1.17
	-0.711
	-0.612
	-0.549
	-0.586
	-1.03
	-0.881
	-0.538
	-0.396
	-0.548
	-1.17
	-1.1
	-0.57
	-0.571
	-0.33
	-1.44
	-1.09
	-0.439
	-0.905
	-0.357
	-0.528
	-0.757
	-0.398
	-1.17
	-0.513
	-0.512
	-0.847
	-0.377
	-0.395
	-0.58
	-0.447
	-0.612
	-0.349
	-0.614
	-0.489
	-0.391
	-0.468
	-0.615
	-0.347
	-0.498
	-0.468
	-0.397
	-0.471
	-0.358
	-1.22
	-1.33
	-0.363
	-0.504
	-0.43
	-0.368
	-0.803
	-0.364
	-0.389
	-1.29
	-0.487
	-0.664
	-0.61
	-0.547
	-0.552
	-1.64
	-0.751
	-0.397
	-0.625
	-0.8
	-1.75
	-0.432
	-0.511
	-0.706
	-0.986
	-1.28
	-0.415
	-0.608
	-0.538
	-0.511
	-1.05
	-0.491
	-0.943
	-0.469
	-0.356
	-0.428
	-0.362
	-0.415
	-0.744
	-0.364
	-2.31
	-0.35
	-0.446
	-0.771
	-0.334
	-0.495
	-0.775
	-0.887
	-2.46
	-0.363
	-0.47
	-0.358
	-1.74
	-0.791
	-0.302
	-0.648
	-1.03
	-0.559
	-0.597
	-0.42
	-0.408
	-0.563
	-0.711
	-0.554
	-0.458
	-1.91
	-0.603
	-0.439
	-0.498
	-1.35
	-1.15
	-0.681
	-0.32
	-1.22
	-0.54
	-0.548
	-0.392
	-0.716
	-0.495
	-0.664
	-0.49
	-0.356
	-0.536
	-0.398
	-0.733
	-1.28
	-0.327
	-0.692
	-0.662
	-0.587
	-0.694
	-0.474
	-0.454
	-0.311
	-0.894
	-0.458
	-0.621
	-0.864
	-0.348
	-0.338
	-1
	-0.486
	-0.335
	-0.703
	-0.336
	-0.607
	-0.569
	-1.12
	-0.319
	-0.385
	-0.464
	-0.422
	-1.04
	-0.599
	-0.419
	-1.5
	-1.17
	-0.694
	-0.867
	-0.695
	-1.08
	-1.22
	-0.781
	-0.312
	-0.408
	-0.698
	-0.466
	-0.343
	-0.344
	-1.25
	-0.349
	-1.31
	-0.427
	-1.1
	-0.349
	-0.972
	-2.81
	-0.734
	-0.545
	-0.531
	-0.649
	-0.389
	-0.722
	-0.737
	-0.711
	-0.302
	-1.41
	-0.304
	-0.665
	-0.306
	-0.629
	-0.636
	-1.99
	-2.49
	-0.432
	-0.39
	-0.835
	-0.317
	-0.379
	-0.546
	-0.706
	-0.557
	-0.732
	-0.798
	-0.551
	-0.409
	-0.471
	-0.962
	-0.832
	-0.511
	-0.524
	-0.424
	-0.316
	-0.687
	-0.738
	-0.533
	-0.834
	-0.422
	-0.506
	-1.04
	-0.741
	-0.436
	-0.985
	-0.316
	-0.547
	-0.366
	-0.338
	-1.1
	-0.653
	-0.644
	-0.471
	-1.05
	-0.849
	-0.59
	-1.15
	-0.34
	-1.05
	-0.94
	-0.697
	-2.56
	-1.13
	-0.677
	-0.422
	-0.992
	-0.458
	-2.12
	-0.824
	-0.631
	-0.557
	-0.914
	-0.34
	-0.467
	-1.02
	-0.419
	-0.717
	-1.07
	-0.446
	-0.34
	-0.418
	-1.11
	-0.409
	-1.22
	-0.784
	-0.55
	-0.643
	-0.409
	-0.767
	-0.801
	-0.591
	-0.613
	-0.576
	-0.551
	-0.584
	-1.11
	-0.449
	-0.718
	-0.348
	-1.28
	-0.884
	-0.499
	-0.628
	-0.393
	-0.677
	-0.322
	-0.56
	-1.03
	-0.414
	-0.422
	-0.312
	-0.893
	-0.803
	-0.67
	-0.965
	-0.969
	-0.662
	-0.331
	-0.903
	-0.573
	-0.973
	-0.366
	-0.609
	-0.344
	-0.712
	-0.658
	-0.756
	-0.662
	-1.02
	-0.39
	-1.05
	-0.508
	-0.735
	-0.521
	-0.431
	-0.394
	-0.642
	-0.658
	-0.375
	-0.353
	-0.782
	-0.533
	-1.04
	-0.501
	-0.506
	-0.566
	-0.703
	-0.474
	-0.361
	-1.4
	-0.634
	-0.393
	-0.743
	-0.807
	-1.15
	-0.765
	-0.458
	-2.37
	-0.841
	-0.634
	-0.492
	-2.73
	-0.587
	-0.44
	-0.955
	-1.2
	-0.618
	-0.345
	-0.489
	-0.938
	-0.427
	-0.402
	-0.719
	-1.29
	-0.528
	-0.354
	-0.307
	-0.832
	-0.39
	-0.657
	-1.06
	-0.333
	-0.63
	-0.58
	-0.52
	-0.509
	-0.878
	-1.79
	-0.47
	-0.672
	-0.565
	-0.382
	-0.867
	-0.531
	-0.626
	-0.927
	-0.608
	-0.712
	-0.693
	-0.699
	-0.373
	-0.559
	-0.381
	-0.61
	-0.974
	-0.433
	-2.53
	-0.339
	-0.367
	-1.26
	-1.3
	-0.706
	-0.528
	-0.601
	-1.13
	-0.372
	-0.388
	-0.496
	-0.743
	-0.413
	-0.306
	-0.484
	-0.447
	-0.416
	-0.875
	-0.302
	-1.01
	-0.577
	-0.693
	-0.588
	-1.22
	-0.767
	-0.885
	-0.526
	-0.412
	-0.534
	-1.53
	-0.305
	-0.57
	-0.325
	-0.578
	-0.625
	-0.325
	-0.906
	-0.412
	-0.682
	-0.612
	-0.971
	-0.634
	-0.425
	-0.407
	-0.362
	-0.404
	-0.854
	-0.338
	-0.483
	-0.393
	-0.52
	-0.41
	-1.17
	-0.621
	-1.32
	-0.417
	-0.343
	-1.09
	-1.42
	-0.442
	-0.552
	-0.668
	-0.843
	-0.496
	-0.34
	-1.5
	-0.774
	-0.673
	-0.612
	-0.539
	-1.1
	-1.28
	-0.495
	-0.889
	-0.416
	-0.534
	-0.396
	-0.397
	-0.403
	-0.564
	-1.04
	-0.403
	-0.586
	-0.384
	-0.989
	-0.892
	-0.422
	-2.39
	-0.387
	-0.549
	-0.862
	-0.704
	-0.642
	-0.8
	-0.835
	-0.396
	-0.861
	-0.303
	-0.407
	-0.469
	-0.868
	-0.767
	-0.357
	-0.614
	-0.304
	-0.758
	-1.11
	-0.68
	-0.505
	-0.428
	-0.325
	-0.963
	-1.09
	-0.306
	-1
	-0.566
	-0.748
	-0.387
	-0.492
	-0.501
	-0.581
	-0.434
	-1.13
	-0.702
	-2.62
	-0.929
	-1.18
	-0.556
	-0.624
	-0.679
	-0.369
	-0.925
	-0.629
	-1.07
	-0.897
	-0.554
	-0.837
	-0.657
	-0.421
	-0.461
	-1.08
	-1.19
	-0.682
	-0.716
	-0.761
	-0.4
	-0.499
	-0.438
	-0.807
	-0.508
	-1.12
	-0.566
	-0.602
	-0.32
	-0.338
	-0.823
	-0.467
	-0.56
	-0.349
	-0.451
	-0.625
	-0.433
	-1.02
	-0.457
	-0.905
	-1.08
	-0.714
	-0.487
	-0.389
	-0.454
	-1.07
	-0.442
	-2.04
	-0.974
	-1.07
	-0.384
	-0.361
	-0.586
	-0.841
	-0.383
	-0.922
	-1.16
	-0.418
	-0.931
	-3.03
	-0.891
	-0.498
	-0.74
	-0.918
	-1.04
	-0.582
	-0.783
	-1.05
	-0.688
	-0.513
	-0.49
	-1.13
	-0.748
	-0.687
	-0.696
	-1.28
	-0.442
	-0.311
	-0.872
	-0.755
	-0.725
	-0.542
	-0.843
	-1.15
	-0.659
	-0.491
	-1.22
	-0.592
	-0.494
	-0.861
	-0.491
	-0.643
	-0.492
	-1.25
	-0.604
	-1.62
	-0.454
	-0.346
	-0.774
	-0.567
	-0.503
	-2.43
	-0.672
	-0.685
	-0.768
	-0.442
	-0.359
	-0.649
	-0.432
	-0.621
	-0.521
	-0.687
	-0.394
	-0.436
	-0.549
	-0.568
	-1.1
	-0.424
	-0.331
	-0.325
	-0.625
	-0.313
	-0.42
	-0.372
	-0.686
	-0.567
	-1.11
	-0.581
	-0.517
	-0.472
	-1.04
	-0.451
	-2.97
	-0.74
	-0.42
	-0.404
	-0.443
	-1.03
	-1.24
	-1.04
	-1.3
	-0.946
	-0.393
	-1.06
	-0.883
	-1.08
	-1.37
	-0.336
	-0.352
	-0.427
	-0.446
	-1.32
	-0.687
	-0.454
	-0.624
	-1.01
	-0.844
	-0.53
	-0.326
	-0.726
	-0.833
	-0.425
	-0.304
	-0.492
	-0.515
	-0.679
	-0.966
	-0.684
	-0.643
	-0.629
	-0.905
	-0.318
	-0.344
	-0.539
	-0.319
	-1.53
	-0.596
	-0.455
	-1.03
	-0.626
	-0.751
	-0.561
	-0.325
	-1.34
	-1.18
	-0.461
	-0.549
	-1.02
	-0.918
	-0.548
	-1.15
	-0.631
	-0.311
	-0.69
	-0.576
	-0.542
	-0.515
	-1.43
	-3.02
	-0.559
	-0.309
	-0.336
	-0.391
	-0.651
	-0.466
	-0.961
	-0.785
	-0.773
	-1.05
	-0.389
	-0.615
	-0.959
	-0.436
	-0.479
	-0.4
	-0.958
	-0.456
	-0.568
	-0.823
	-0.662
	-1.35
	-0.78
	-0.446
	-0.53
	-0.463
	-0.426
	-0.373
	-3.46
	-0.725
	-0.559
	-1.18
	-0.534
	-0.306
	-0.989
	-0.504
	-0.692
	-0.526
	-0.574
	-0.707
	-0.479
	-1.01
	-0.501
	-0.823
	-0.941
	-0.954
	-0.606
	-0.729
	-0.312
	-0.479
	-0.425
	-0.315
	-0.983
	-1.01
	-1.58
	-0.654
	-0.761
	-0.556
	-0.483
	-0.496
	-0.376
	-0.864
	-0.368
	-1.23
	-1.18
	-0.611
	-0.429
	-1.09
	-0.766
	-0.543
	-0.508
	-0.499
	-0.774
	-1.89
	-0.451
	-0.319
	-0.458
	-0.981
	-0.473
	-0.377
	-0.473
	-0.336
	-0.465
	-0.317
	-1.12
	-0.53
	-0.965
	-1.39
	-0.593
	-0.43
	-0.997
	-0.513
	-0.518
	-1.06
	-0.305
	-0.49
	-0.426
	-0.545
	-0.434
	-0.411
	-0.456
	-0.417
	-0.517
	-0.837
	-0.348
	-0.547
	-0.605
	-0.442
	-0.397
	-0.576
	-0.437
	-1.29
	-0.498
	-0.755
	-0.983
	-0.945
	-1.25
	-0.324
	-0.561
	-0.546
	-0.795
	-0.609
	-0.338
	-1.05
	-0.798
	-0.474
	-0.612
	-0.592
	-0.696
	-0.519
	-0.576
	-0.397
	-0.65
	-0.319
	-0.431
	-0.687
	-0.364
	-2.31
	-0.983
	-0.312
	-0.457
	-0.817
	-0.346
	-0.397
	-0.604
	-0.392
	-0.315
	-0.419
	-0.587
	-0.672
	-0.571
	-0.938
	-3.25
	-0.586
	-0.5
	-0.85
	-0.836
	-0.426
	-0.685
	-0.844
	-0.319
	-0.36
	-0.764
	-0.565
	-0.366
	-0.378
	-0.841
	-0.32
	-1.16
	-0.69
	-2.79
	-0.494
	-1.26
	-0.328
	-0.404
	-0.329
	-0.801
	-0.422
	-0.71
	-0.739
	-0.417
	-0.999
	-0.599
	-0.591
	-0.972
	-0.972
	-0.898
	-0.308
	-1.53
	-0.596
	-0.708
	-1.04
	-0.59
	-0.376
	-0.358
	-0.363
	-0.645
	-1.11
	-0.728
	-0.956
	-0.593
	-0.312
	-0.658
	-1.05
	-0.81
	-0.451
	-0.467
	-0.867
	-0.5
	-0.676
	-0.336
	-0.551
	-0.468
	-0.797
	-0.567
	-1.2
	-1.23
	-0.684
	-0.346
	-0.313
	-1.16
	-1.04
	-0.689
	-1.07
	-2.88
	-0.616
	-0.999
	-0.445
	-0.644
	-0.442
	-0.962
	-0.822
	-0.43
	-1.8
	-0.822
	-0.915
	-0.601
	-0.312
	-0.579
	-0.358
	-0.309
	-0.355
	-0.957
	-0.546
	-0.522
	-0.531
	-0.574
	-0.92
	-0.913
	-1.09
	-0.569
	-0.512
	-0.687
	-0.577
	-0.398
	-0.927
	-0.312
	-0.459
	-0.435
	-0.306
	-0.533
	-0.303
	-0.41
	-0.676
	-0.574
	-0.533
	-0.532
	-0.317
	-0.752
	-0.921
	-0.375
	-0.556
	-0.316
	-0.572
	-0.569
	-0.684
	-1.2
	-0.646
	-0.444
	-0.389
	-0.327
	-0.383
	-0.415
	-0.573
	-0.476
	-0.433
	-0.872
	-1.54
	-0.829
	-0.99
	-0.372
	-0.561
	-0.572
	-0.397
	-0.427
	-0.414
	-0.647
	-1.02
	-0.479
	-1.45
	-0.695
	-0.845
	-0.382
	-1.29
	-0.565
	-1.17
	-0.502
	-0.446
	-0.828
	-0.751
	-0.359
	-0.318
	-0.456
	-0.537
	-0.666
	-0.343
	-0.611
	-1.28
	-0.444
	-0.838
	-1.12
	-0.53
	-0.324
	-1.25
	-0.346
	-0.525
	-0.462
	-0.927
	-0.341
	-0.46
	-0.977
	-0.302
	-0.71
	-0.616
	-0.917
	-0.416
	-0.46
	-0.31
	-0.413
	-0.408
	-0.436
	-0.538
	-0.366
	-0.361
	-0.404
	-0.396
	-0.751
	-0.666
	-0.426
	-0.598
	-0.846
	-0.914
	-0.585
	-1.03
	-0.505
	-0.804
	-0.634
	-1.4
	-0.876
	-1.09
	-1.23
	-0.687
	-0.407
	-0.306
	-0.553
	-2.08
	-0.605
	-2.88
	-0.437
	-0.42
	-0.413
	-0.974
	-0.974
	-0.361
	-0.513
	-0.42
	-0.74
	-0.348
	-0.698
	-0.404
	-1.07
	-1.17
	-0.367
	-2.45
	-0.381
	-0.743
	-0.592
	-0.627
	-0.724
	-0.534
	-1.99
	-0.302
	-0.412
	-0.407
	-0.333
	-0.535
	-0.364
	-0.725
	-0.575
	-0.456
	-0.591
	-0.347
	-0.304
	-0.856
	-0.901
	-0.374
	-0.457
	-1.25
	-0.888
	-1.35
	-0.739
	-0.762
	-0.501
	-0.657
	-0.791
	-1.07
	-2.4
	-0.443
	-0.771
	-0.388
	-0.469
	-0.963
	-0.607
	-0.793
	-0.663
	-0.474
	-0.318
	-0.93
	-0.406
	-0.327
	-0.345
	-0.434
	-0.594
	-0.674
	-0.467
	-0.352
	-1.06
	-0.321
	-1.36
	-0.463
	-0.432
	-0.324
	-0.421
	-1.01
	-0.646
	-0.714
	-0.454
	-0.538
	-0.633
	-0.32
	-0.463
	-0.316
	-0.339
	-0.595
	-0.841
	-0.865
	-0.477
	-0.387
	-0.453
	-0.446
	-0.352
	-0.931
	-0.857
	-0.485
	-1.14
	-0.407
	-1.22
	-0.881
	-0.726
	-0.418
	-1.25
	-0.467
	-0.409
	-0.727
	-0.662
	-0.798
	-0.551
	-1.01
	-0.78
	-0.354
	-0.417
	-0.547
	-1.08
	-0.544
	-0.455
	-0.732
	-1.08
	-0.536
	-0.431
	-1.04
	-0.385
	-1.16
	-0.599
	-0.376
	-0.499
	-0.521
	-0.365
	-0.546
	-0.362
	-0.846
	-0.638
	-0.904
	-0.392
	-0.326
	-0.495
	-0.743
	-1.07
	-1.14
	-0.547
	-0.315
	-0.908
	-0.489
	-0.57
	-0.885
	-0.342
	-0.557
	-0.317
	-0.48
	-0.405
	-0.323
	-1.01
	-0.815
	-0.379
	-0.367
	-0.432
	-1.41
	-0.733
	-0.644
	-0.638
	-0.397
	-0.418
	-0.679
	-0.332
	-0.349
	-0.677
	-0.947
	-0.65
	-1.24
	-0.646
	-2.96
	-0.461
	-0.535
	-1.41
	-0.319
	-0.451
	-0.33
	-0.403
	-0.481
	-0.534
	-0.334
	-0.513
	-0.961
	-2.77
	-0.361
	-1.25
	-0.351
	-0.426
	-1.1
	-0.554
	-0.753
	-0.681
	-0.476
	-0.841
	-0.486
	-0.657
	-0.588
	-0.596
	-0.614
	-0.405
	-0.416
	-0.361
	-0.852
	-0.991
	-1.01
	-0.662
	-0.663
	-0.954
	-1.02
	-0.924
	-0.408
	-0.561
	-0.396
	-0.593
	-0.413
	-0.772
	-0.379
	-0.645
	-3.5
	-0.327
	-0.521
	-0.577
	-0.602
	-0.768
	-0.356
	-1.38
	-0.349
	-0.521
	-0.638
	-0.713
	-1.24
	-0.386
	-0.729
	-0.532
	-0.741
	-0.949
	-0.486
	-0.355
	-0.381
	-3.02
	-0.337
	-0.321
	-0.808
	-0.533
	-0.491
	-0.397
	-0.389
	-0.97
	-0.5
	-0.359
	-1.1
	-0.489
	-0.816
	-1.05
	-0.488
	-1.69
	-1.11
	-0.633
	-0.319
	-1.01
	-0.982
	-1.04
	-0.368
	-0.6
	-0.862
	-0.896
	-0.635
	-1.3
	-0.991
	-0.433
	-0.795
	-1.17
	-0.588
	-0.315
	-0.375
	-0.949
	-0.45
	-0.57
	-0.434
	-0.797
	-0.56
	-0.614
	-0.6
	-0.652
	-0.911
	-0.429
	-0.836
	-0.365
	-0.817
	-0.329
	-0.836
	-0.996
	-0.46
	-0.345
	-2.17
	-1.08
	-2.31
	-0.389
	-1.38
	-0.632
	-0.431
	-0.423
	-0.727
	-0.893
	-0.381
	-0.417
	-1.38
	-0.456
	-0.716
	-1.48
	-0.404
	-0.62
	-0.763
	-0.514
	-0.554
	-0.514
	-0.61
	-0.577
	-0.769
	-0.366
	-1.02
	-0.708
	-0.354
	-0.337
	-2.2
	-0.654
	-0.478
	-1.29
	-0.609
	-0.469
	-0.325
	-0.435
	-0.942
	-0.502
	-0.877
	-0.369
	-0.357
	-0.996
	-1.2
	-0.458
	-1.58
	-0.44
	-1.04
	-2.02
	-0.354
	-1.03
	-0.501
	-0.319
	-0.369
	-0.322
	-0.397
	-0.807
	-0.306
	-0.525
	-0.634
	-3.19
	-0.511
	-0.319
	-0.443
	-0.622
	-0.459
	-0.388
	-0.329
	-0.406
	-0.751
	-1.27
	-0.477
	-0.577
	-0.497
	-1.46
	-0.661
	-0.533
	-1.1
	-0.537
	-0.743
	-0.345
	-0.901
	-0.946
	-0.552
	-0.99
	-1.24
	-1.1
	-0.769
	-0.333
	-0.363
	-0.556
	-0.698
	-0.809
	-0.639
	-2.01
	-0.305
	-0.426
	-0.353
	-0.947
	-0.503
	-0.624
	-0.517
	-0.858
	-0.818
	-0.566
	-0.366
	-0.52
	-0.851
	-0.828
	-0.306
	-0.575
	-0.625
	-0.387
	-0.472
	-0.437
	-0.658
	-0.503
	-0.842
	-0.415
	-1.15
	-0.376
	-0.638
	-0.642
	-0.737
	-0.438
	-0.704
	-0.99
	-0.666
	-0.865
	-0.441
	-0.931
	-1.03
	-2.03
	-0.373
	-0.882
	-0.415
	-0.64
	-0.335
	-0.409
	-0.594
	-0.31
	-0.438
	-0.568
	-0.745
	-0.408
	-0.445
	-0.995
	-0.509
	-0.663
	-0.326
	-0.589
	-0.558
	-1.28
	-0.369
	-0.577
	-0.541
	-0.464
	-0.527
	-0.395
	-0.325
	-0.847
	-0.481
	-0.524
	-0.372
	-1.17
	-0.764
	-2.95
	-0.706
	-0.613
	-0.34
	-0.52
	-0.83
	-0.454
	-0.42
	-0.871
	-1.19
	-0.802
	-0.828
	-1.17
	-1.13
	-0.361
	-0.664
	-0.31
	-0.373
	-0.756
	-0.549
	-0.825
	-0.737
	-0.929
	-0.569
	-0.418
	-0.817
	-1.33
	-0.487
	-0.309
	-1.16
	-0.554
	-0.594
	-0.442
	-0.521
	-0.394
	-1.09
	-0.384
	-0.522
	-0.636
	-1.04
	-0.772
	-1.11
	-1.26
	-0.461
	-1.13
	-2.72
	-0.705
	-1.13
	-0.565
	-1.02
	-3.14
	-1.01
	-0.727
	-0.557
	-0.694
	-0.64
	-0.534
	-0.358
	-1.2
	-0.353
	-0.993
	-0.532
	-0.95
	-0.333
	-1.01
	-0.356
	-0.416
	-0.873
	-0.386
	-0.822
	-0.829
	-0.681
	-0.557
	-2.68
	-0.566
	-0.774
	-0.493
	-0.473
	-0.374
	-0.778
	-0.559
	-0.41
	-1.21
	-0.396
	-0.924
	-0.366
	-2.57
	-0.739
	-2.94
	-1.37
	-0.431
	-0.354
	-0.883
	-0.381
	-1.41
	-0.684
	-0.522
	-1.3
	-0.511
	-0.764
	-0.389
	-0.367
	-0.803
	-0.385
	-0.468
	-0.408
	-1.11
	-0.617
	-1.61
	-0.559
	-1.24
	-0.353
	-0.673
	-0.571
	-0.692
	-1.86
	-0.444
	-1.97
	-2.81
	-0.49
	-0.911
	-0.638
	-1.15
	-0.624
	-0.69
	-0.548
	-0.662
	-0.516
	-0.526
	-0.49
	-0.334
	-1.15
	-0.555
	-0.471
	-0.886
	-1.12
	-0.322
	-1.47
	-0.514
	-0.522
	-0.762
	-0.348
	-1.05
	-0.372
	-0.629
	-0.339
	-1.15
	-0.517
	-0.853
	-1.03
	-0.614
	-0.356
	-1.71
	-0.753
	-0.658
	-0.506
	-0.435
	-0.561
	-0.701
	-0.788
	-0.489
	-1.02
	-0.64
	-0.414
	-0.686
	-0.515
	-1.31
	-0.544
	-0.41
	-0.411
	-0.826
	-0.663
	-0.952
	-0.52
	-0.556
	-0.49
	-0.451
	-0.391
	-0.307
	-0.912
	-0.391
	-0.406
	-2.72
	-0.368
	-0.416
	-0.495
	-1.01
	-0.523
	-0.557
	-0.679
	-2.2
	-0.445
	-0.488
	-0.745
	-0.796
	-0.461
	-0.465
	-0.804
	-0.692
	-0.391
	-0.484
	-0.48
	-1.64
	-0.97
	-0.308
	-0.568
	-0.501
	-1.35
	-0.831
	-0.454
	-0.691
	-0.833
	-0.307
	-1.08
	-0.664
	-0.728
	-0.526
	-0.386
	-0.533
	-0.611
	-0.462
	-0.966
	-0.999
	-0.725
	-0.486
	-0.774
	-2.48
	-0.403
	-0.522
	-0.465
	-0.779
	-0.439
	-0.757
	-0.372
	-0.676
	-0.362
	-0.447
	-0.322
	-0.595
	-0.738
	-0.405
	-0.315
	-0.519
	-0.304
	-0.342
	-0.732
	-1.13
	-0.37
	-0.396
	-0.921
	-1.25
	-0.733
	-0.844
	-0.938
	-0.773
	-0.794
	-0.314
	-0.971
	-0.455
	-0.819
	-0.459
	-0.878
	-0.7
	-0.955
	-0.448
	-0.327
	-0.784
	-0.706
	-0.61
	-0.307
	-0.64
	-0.48
	-0.634
	-0.304
	-0.321
	-0.647
	-0.305
	-0.675
	-0.354
	-0.456
	-0.637
	-0.331
	-0.47
	-0.682
	-0.971
	-2.58
	-0.587
	-0.723
	-0.885
	-0.454
	-0.733
	-1.34
	-0.314
	-1.13
	-1.35
	-0.606
	-0.764
	-0.509
	-0.302
	-1.3
	-0.673
	-0.595
	-1.01
	-0.355
	-0.345
	-0.789
	-0.68
	-1.16
	-0.51
	-0.308
	-0.325
	-0.782
	-1.3
	-0.445
	-0.523
	-0.966
	-0.305
	-0.31
	-0.924
	-0.993
	-0.479
	-0.514
	-2.97
	-0.514
	-0.4
	-0.461
	-0.445
	-1.09
	-1.31
	-0.398
	-0.628
	-0.302
	-0.356
	-0.377
	-0.577
	-0.365
	-0.328
	-0.376
	-0.35
	-0.36
	-0.927
	-0.601
	-0.678
	-0.315
	-0.565
	-1.17
	-0.787
	-0.515
	-0.495
	-0.977
	-2.96
	-0.314
	-0.669
	-0.619
	-1.42
	-0.303
	-0.335
	-0.305
	-0.547
	-1.69
	-0.485
	-0.559
	-0.643
	-0.503
	-0.356
	-1.35
	-0.724
	-0.407
	-0.95
	-0.662
	-3.26
	-0.432
	-0.414
	-0.696
	-1
	-0.681
	-1.13
	-1.34
	-0.497
	-0.571
	-0.411
	-0.339
	-0.538
	-0.67
	-0.669
	-0.399
	-0.499
	-1.09
	-1.12
	-1.28
	-0.384
	-1.05
	-0.66
	-0.553
	-1.08
	-0.471
	-0.315
	-0.835
	-0.416
	-0.646
	-0.486
	-1.29
	-0.89
	-0.676
	-0.33
	-0.39
	-0.626
	-0.749
	-1.11
	-0.778
	-0.615
	-1.08
	-0.474
	-0.587
	-0.497
	-0.319
	-0.449
	-0.637
	-0.869
	-0.873
	-0.692
	-0.727
	-0.757
	-0.643
	-0.467
	-0.482
	-0.678
	-2.77
	-0.522
	-1.02
	-0.954
	-0.645
	-0.562
	-0.387
	-0.332
	-0.605
	-0.663
	-1.17
	-1.09
	-0.356
	-0.558
	-0.542
	-0.59
	-0.482
	-0.385
	-0.506
	-0.818
	-0.347
	-0.534
	-0.958
	-1.05
	-0.533
	-0.435
	-0.976
	-0.613
	-0.481
	-3.16
	-0.721
	-0.491
	-0.614
	-0.743
	-0.603
	-0.32
	-0.468
	-0.606
	-0.98
	-1.35
	-0.621
	-0.308
	-0.416
	-0.655
	-0.705
	-0.618
	-0.313
	-0.598
	-0.681
	-0.952
	-0.431
	-0.521
	-0.522
	-1.44
	-1.07
	-1.36
	-0.378
	-0.452
	-0.475
	-0.794
	-1.13
	-0.522
	-0.502
	-0.773
	-0.972
	-0.309
	-0.431
	-0.546
	-0.519
	-0.564
	-0.567
	-0.773
	-0.442
	-1.47
	-0.356
	-0.466
	-0.959
	-1.17
	-1.5
	-1.04
	-0.991
	-0.577
	-0.35
	-0.766
	-0.316
	-0.371
	-0.872
	-0.613
	-0.361
	-0.356
	-0.727
	-0.7
	-0.368
	-0.519
	-1.21
	-1.12
	-0.833
	-0.993
	-0.614
	-0.518
	-0.375
	-0.594
	-0.306
	-0.46
	-0.325
	-0.547
	-0.94
	-1.05
	-0.518
	-0.651
	-0.585
	-0.329
	-3.37
	-0.593
	-0.547
	-0.717
	-1.14
	-1.31
	-0.65
	-0.333
	-0.348
	-0.413
	-1.12
	-0.561
	-0.873
	-0.494
	-2.74
	-0.417
	-0.895
	-0.543
	-0.789
	-0.323
	-1.07
	-0.377
	-0.313
	-0.331
	-0.505
	-0.507
	-0.596
	-0.933
	-0.539
	-0.668
	-0.415
	-0.393
	-1.11
	-0.6
	-0.475
	-0.879
	-0.875
	-0.467
	-0.315
	-0.968
	-0.521
	-0.571
	-0.421
	-0.352
	-2.12
	-0.39
	-0.418
	-0.629
	-0.341
	-1.01
	-0.331
	-0.962
	-0.575
	-0.333
	-0.341
	-0.536
	-0.351
	-0.621
	-0.598
	-0.476
	-0.55
	-0.853
	-1.05
	-0.602
	-1.1
	-0.662
	-0.778
	-0.422
	-0.477
	-0.416
	-0.72
	-1.23
	-0.625
	-0.677
	-1.11
	-0.548
	-1
	-0.45
	-0.344
	-0.383
	-0.597
	-0.316
	-0.981
	-0.615
	-0.602
	-0.713
	-0.463
	-1.5
	-0.312
	-0.622
	-0.673
	-0.468
	-0.32
	-0.557
	-0.654
	-0.786
	-1.65
	-0.448
	-0.324
	-3.03
	-0.621
	-3.08
	-0.628
	-0.393
	-0.356
	-0.512
	-0.963
	-0.336
	-1.06
	-0.433
	-0.587
	-1.19
	-0.346
	-0.725
	-0.348
	-0.565
	-0.761
	-0.402
	-0.45
	-0.598
	-0.724
	-0.343
	-0.354
	-0.349
	-0.385
	-0.389
	-0.325
	-0.503
	-0.311
	-0.927
	-3.01
	-0.454
	-0.599
	-1.12
	-0.543
	-0.753
	-0.581
	-0.417
	-0.513
	-0.551
	-0.964
	-0.499
	-0.486
	-0.436
	-0.464
	-0.318
	-0.676
	-0.45
	-0.423
	-0.829
	-0.635
	-0.317
	-0.625
	-0.406
	-1.2
	-0.481
	-0.927
	-0.437
	-0.477
	-0.493
	-0.88
	-0.337
	-1.23
	-0.327
	-1.21
	-0.488
	-0.65
	-0.99
	-0.387
	-0.324
	-0.377
	-0.814
	-0.912
	-0.763
	-0.866
	-0.342
	-0.711
	-0.923
	-0.428
	-0.705
	-1.09
	-0.303
	-0.746
	-0.427
	-0.382
	-0.415
	-0.529
	-0.69
	-1.38
	-0.462
	-0.544
	-0.347
	-1.15
	-0.554
	-1.31
	-1.03
	-0.881
	-0.485
	-1.1
	-0.522
	-0.502
	-0.356
	-2.43
	-1.23
	-0.556
	-1.44
	-1.27
	-0.317
	-0.31
	-0.925
	-0.808
	-0.774
	-0.842
	-0.337
	-0.359
	-0.515
	-0.385
	-0.332
	-0.794
	-0.858
	-1.26
	-1.12
	-0.45
	-0.303
	-0.769
	-0.334
	-0.398
	-0.366
	-0.632
	-0.393
	-0.749
	-0.363
	-2.74
	-0.328
	-1.06
	-0.742
	-1.09
	-0.314
	-0.331
	-1.1
	-0.513
	-0.503
	-0.55
	-0.732
	-0.413
	-0.453
	-0.404
	-0.474
	-0.304
	-0.398
	-0.709
	-0.345
	-0.515
	-0.636
	-0.417
	-0.488
	-0.453
	-0.878
	-0.654
	-1.42
	-0.31
	-0.733
	-1.1
	-0.584
	-0.531
	-0.376
	-0.453
	-0.751
	-0.356
	-0.408
	-0.484
	-0.713
	-0.565
	-0.892
	-0.782
	-1.39
	-1.43
	-0.974
	-0.847
	-0.358
	-0.518
	-0.33
	-0.566
	-0.994
	-0.44
	-1.2
	-0.698
	-0.733
	-1.28
	-1.18
	-0.675
	-0.399
	-0.312
	-0.986
	-0.382
	-1.11
	-0.369
	-0.509
	-0.91
	-0.705
	-0.579
	-0.438
	-0.303
	-0.585
	-0.337
	-2.9
	-0.402
	-0.563
	-0.728
	-0.771
	-0.635
	-0.319
	-0.513
	-0.324
	-0.324
	-0.44
	-0.529
	-2.66
	-1.02
	-0.479
	-0.592
	-2.51
	-0.863
	-0.432
	-0.337
	-1.07
	-1.08
	-1.38
	-0.746
	-0.323
	-0.607
	-0.435
	-0.456
	-0.411
	-0.557
	-0.378
	-0.415
	-0.351
	-0.688
	-2.51
	-0.311
	-0.669
	-0.513
	-0.727
	-0.464
	-0.834
	-1.05
	-1.41
	-0.71
	-0.427
	-0.922
	-1.2
	-0.996
	-0.984
	-0.754
	-0.643
	-0.329
	-0.531
	-0.322
	-0.644
	-0.549
	-0.43
	-0.553
	-3.01
	-1.13
	-0.449
	-0.357
	-0.363
	-1.34
	-0.611
	-0.378
	-0.865
	-0.79
	-0.509
	-0.637
	-0.552
	-0.785
	-0.401
	-0.389
	-0.428
	-1.33
	-0.885
	-3.28
	-0.895
	-0.374
	-0.675
	-0.412
	-0.471
	-0.347
	-0.721
	-0.791
	-0.578
	-0.431
	-0.868
	-0.387
	-0.848
	-0.774
	-0.817
	-0.996
	-0.368
	-0.482
	-0.577
	-0.356
	-0.746
	-0.324
	-0.672
	-0.892
	-0.813
	-2.02
	-0.615
	-0.424
	-0.578
	-0.471
	-0.391
	-1.38
	-0.707
	-0.426
	-0.554
	-0.318
	-0.381
	-0.496
	-0.412
	-0.469
	-0.831
	-0.339
	-0.454
	-0.382
	-0.45
	-0.656
	-0.42
	-2.61
	-0.433
	-1.12
	-0.626
	-0.304
	-0.541
	-0.321
	-0.441
	-0.431
	-0.371
	-1.42
	-0.487
	-0.909
	-0.701
	-0.465
	-0.662
	-1.03
	-0.624
	-0.454
	-0.955
	-0.378
	-0.361
	-0.309
	-0.493
	-0.637
	-0.394
	-1.24
	-2.52
	-0.653
	-0.588
	-0.67
	-0.73
	-0.831
	-0.371
	-1.07
	-0.546
	-0.782
	-0.739
	-0.525
	-0.997
	-0.313
	-0.521
	-2.43
	-0.856
	-0.422
	-0.447
	-0.386
	-0.444
	-0.639
	-0.641
	-0.625
	-0.362
	-1
	-0.57
	-0.432
	-0.405
	-0.412
	-0.418
	-0.314
	-0.55
	-0.466
	-0.356
	-0.572
	-0.512
	-1.01
	-1.16
	-0.627
	-1.03
	-0.36
	-0.41
	-0.544
	-2.42
	-2.49
	-0.503
	-0.624
	-0.803
	-0.421
	-1.1
	-0.387
	-0.336
	-0.326
	-0.501
	-0.664
	-0.57
	-0.847
	-1.17
	-1.08
	-0.658
	-2.04
	-0.369
	-0.382
	-0.404
	-1.48
	-0.918
	-0.542
	-1.01
	-0.424
	-0.473
	-2.42
	-0.364
	-1.37
	-0.508
	-0.418
	-0.477
	-1.73
	-0.386
	-0.79
	-0.483
	-0.4
	-0.885
	-0.78
	-0.527
	-0.672
	-0.661
	-0.354
	-0.962
	-0.482
	-0.531
	-0.508
	-0.775
	-0.379
	-0.377
	-1.13
	-0.425
	-0.891
	-1.09
	-1.28
	-0.316
	-0.909
	-0.318
	-0.624
	-0.308
	-0.611
	-0.336
	-1.64
	-1.02
	-1.33
	-0.481
	-1.24
	-0.369
	-0.496
	-1.51
	-1.1
	-1.33
	-0.411
	-0.369
	-0.489
	-1.62
	-2.58
	-0.597
	-0.362
	-0.637
	-0.579
	-0.411
	-0.374
	-0.691
	-0.697
	-1.43
	-0.857
	-0.769
	-0.307
	-0.302
	-0.329
	-1.74
	-0.626
	-0.658
	-0.544
	-0.349
	-0.542
	-0.769
	-0.798
	-0.64
	-0.302
	-0.821
	-0.304
	-0.671
	-0.361
	-0.507
	-1.07
	-0.345
	-0.426
	-0.581
	-1.45
	-0.589
	-0.341
	-1.24
	-0.805
	-0.718
	-0.431
	-0.757
	-0.638
	-0.498
	-0.35
	-0.712
	-0.626
	-0.744
	-0.88
	-0.532
	-0.523
	-0.331
	-0.414
	-0.735
	-0.412
	-0.884
	-0.473
	-0.35
	-0.407
	-0.378
	-0.406
	-0.683
	-0.696
	-0.486
	-0.817
	-0.665
	-1.02
	-0.505
	-0.493
	-0.66
	-0.466
	-0.883
	-0.967
	-1.99
	-0.465
	-0.409
	-0.371
	-0.466
	-0.75
	-0.352
	-0.337
	-0.591
	-0.339
	-0.401
	-0.359
	-0.661
	-0.439
	-0.521
	-0.363
	-0.745
	-1.09
	-0.369
	-0.724
	-1.19
	-0.513
	-1.31
	-1.05
	-0.472
	-1.01
	-0.425
	-0.489
	-0.56
	-1.22
	-0.465
	-1.43
	-0.448
	-0.496
	-0.535
	-0.47
	-0.806
	-0.708
	-0.441
	-0.343
	-0.572
	-0.868
	-0.375
	-1.09
	-0.393
	-0.542
	-0.661
	-0.78
	-0.307
	-0.84
	-0.429
	-0.667
	-0.592
	-0.436
	-1.05
	-0.969
	-0.317
	-0.345
	-1.08
	-0.766
	-0.639
	-0.321
	-0.316
	-0.349
	-0.483
	-0.381
	-0.558
	-0.573
	-0.348
	-0.405
	-0.558
	-1.25
	-0.367
	-0.573
	-0.964
	-1.01
	-0.327
	-0.474
	-0.36
	-0.895
	-1.27
	-0.322
	-0.888
	-0.374
	-0.666
	-1.2
	-0.605
	-0.581
	-0.738
	-0.459
	-0.392
	-0.779
	-1.29
	-0.366
	-0.666
	-0.406
	-0.844
	-0.343
	-0.896
	-0.745
	-0.528
	-0.808
	-0.36
	-0.393
	-0.678
	-0.331
	-0.33
	-0.594
	-0.532
	-0.482
	-0.614
	-0.475
	-0.785
	-0.803
	-0.5
	-1.4
	-1.09
	-0.372
	-0.617
	-0.314
	-0.37
	-0.682
	-0.815
	-0.378
	-1.2
	-0.341
	-0.4
	-1.33
	-1.25
	-1.52
	-0.334
	-0.558
	-0.388
	-0.848
	-0.323
	-1.52
	-0.969
	-0.361
	-0.758
	-1.2
	-0.305
	-0.577
	-0.57
	-0.762
	-0.315
	-0.892
	-0.67
	-2.7
	-0.441
	-0.568
	-0.649
	-0.841
	-1.38
	-0.452
	-0.614
	-0.762
	-0.748
	-3.18
	-1.15
	-0.43
	-0.933
	-0.629
	-0.675
	-0.581
	-0.32
	-0.698
	-0.347
	-0.321
	-0.426
	-0.924
	-0.763
	-0.407
	-0.473
	-0.532
	-0.569
	-1.18
	-0.33
	-0.767
	-0.583
	-0.863
	-0.861
	-1.1
	-1.11
	-0.899
	-0.398
	-1.23
	-0.976
	-0.595
	-0.305
	-0.516
	-0.578
	-0.353
	-3.07
	-0.773
	-0.888
	-0.375
	-0.616
	-1.1
	-0.344
	-0.73
	-0.475
	-0.945
	-0.522
	-0.353
	-1.11
	-0.307
	-0.312
	-0.36
	-0.655
	-0.573
	-0.939
	-3.19
	-0.869
	-0.319
	-0.591
	-0.45
	-0.318
	-0.379
	-0.731
	-0.743
	-1.28
	-2.45
	-2.73
	-0.709
	-0.561
	-0.866
	-0.374
	-0.487
	-0.856
	-0.451
	-0.842
	-0.607
	-0.716
	-0.634
	-0.405
	-0.408
	-0.958
	-0.443
	-0.903
	-0.529
	-0.42
	-0.638
	-0.499
	-0.614
	-0.459
	-0.43
	-0.436
	-0.398
	-0.79
	-0.495
	-0.582
	-0.514
	-0.615
	-0.898
	-0.817
	-2.41
	-0.452
	-0.956
	-0.549
	-0.988
	-1.64
	-0.517
	-0.786
	-0.449
	-0.998
	-0.407
	-1.42
	-0.349
	-0.653
	-0.526
	-0.491
	-0.768
	-0.342
	-0.67
	-0.428
	-0.431
	-2.92
	-0.341
	-0.422
	-0.365
	-0.472
	-0.308
	-0.397
	-0.387
	-1.38
	-0.439
	-1.05
	-0.326
	-1.1
	-0.515
	-0.56
	-1.01
	-0.37
	-0.732
	-0.65
	-0.366
	-0.347
	-1.87
	-0.65
	-0.306
	-0.79
	-1.2
	-0.683
	-1.07
	-0.391
	-0.675
	-0.352
	-0.305
	-1.68
	-0.851
	-0.536
	-0.43
	-0.502
	-0.834
	-0.37
	-0.486
	-0.613
	-0.472
	-1.02
	-0.373
	-1.16
	-0.759
	-0.381
	-0.375
	-0.471
	-0.421
	-0.618
	-0.65
	-0.405
	-1.25
	-0.487
	-1.02
	-0.505
	-0.847
	-0.635
	-0.33
	-0.828
	-0.423
	-0.49
	-1.05
	-1.3
	-0.633
	-0.32
	-0.324
	-0.444
	-0.793
	-0.484
	-0.309
	-0.759
	-0.342
	-1.23
	-0.383
	-0.432
	-0.796
	-0.5
	-1.02
	-2.58
	-2.8
	-1.36
	-0.311
	-0.665
	-0.835
	-0.437
	-0.937
	-0.777
	-0.395
	-1.52
	-0.558
	-0.447
	-0.484
	-0.504
	-0.61
	-0.937
	-0.905
	-0.422
	-0.655
	-0.778
	-0.778
	-0.676
	-0.674
	-0.527
	-0.416
	-0.573
	-0.716
	-1.34
	-0.799
	-0.673
	-0.454
	-0.416
	-0.488
	-0.534
	-0.382
	-0.434
	-0.786
	-0.839
	-0.483
	-0.379
	-0.954
	-0.5
	-0.453
	-0.386
	-0.676
	-0.916
	-0.352
	-0.498
	-0.812
	-0.615
	-0.376
	-0.837
	-0.421
	-0.893
	-0.446
	-0.635
	-2.74
	-0.457
	-0.661
	-0.679
	-0.534
	-0.52
	-0.581
	-0.761
	-0.408
	-0.305
	-0.91
	-0.325
	-1.38
	-1.24
	-0.358
	-0.855
	-0.358
	-0.392
	-0.341
	-0.44
	-0.328
	-0.408
	-0.482
	-0.63
	-0.341
	-0.804
	-0.482
	-0.976
	-0.544
	-0.923
	-0.698
	-0.404
	-1.13
	-0.549
	-0.65
	-0.365
	-0.493
	-0.427
	-0.305
	-0.984
	-0.998
	-0.35
	-1.15
	-0.439
	-0.744
	-1.32
	-0.483
	-0.583
	-1.1
	-0.624
	-0.406
	-0.62
	-0.455
	-2.9
	-0.808
	-0.991
	-0.33
	-0.303
	-0.778
	-0.492
	-0.412
	-0.496
	-0.446
	-0.357
	-1.01
	-0.761
	-0.387
	-0.594
	-0.466
	-0.577
	-0.46
	-0.506
	-0.963
	-0.732
	-0.851
	-0.766
	-1.08
	-0.557
	-0.454
	-0.364
	-0.722
	-0.332
	-1.06
	-0.932
	-0.726
	-0.46
	-0.652
	-0.861
	-0.432
	-0.548
	-2.4
	-0.684
	-0.78
	-0.647
	-0.898
	-0.692
	-0.669
	-0.86
	-0.306
	-0.393
	-0.428
	-0.904
	-0.784
	-0.431
	-0.655
	-0.636
	-0.437
	-0.785
	-2.97
	-0.501
	-0.841
	-0.464
	-0.409
	-0.34
	-0.31
	-0.326
	-0.664
	-0.417
	-1.01
	-0.408
	-0.508
	-0.4
	-0.347
	-0.597
	-0.419
	-0.395
	-0.874
	-0.606
	-0.305
	-0.715
	-1.22
	-0.387
	-1.45
	-2.54
	-0.603
	-0.557
	-1.97
	-0.705
	-0.491
	-0.338
	-0.603
	-0.599
	-0.611
	-0.669
	-0.45
	-0.817
	-0.616
	-0.355
	-0.713
	-0.341
	-0.805
	-0.509
	-0.333
	-0.838
	-0.947
	-0.358
	-0.331
	-0.36
	-1
	-0.335
	-1.45
	-0.309
	-0.429
	-1.08
	-0.594
	-0.511
	-0.885
	-0.668
	-0.351
	-0.428
	-0.893
	-0.606
	-1.23
	-0.374
	-0.544
	-0.302
	-0.361
	-0.586
	-0.647
	-0.656
	-0.997
	-0.427
	-0.36
	-1.15
	-0.878
	-0.766
	-1.37
	-0.903
	-0.748
	-0.652
	-0.431
	-0.452
	-0.446
	-0.603
	-0.443
	-1.02
	-0.931
	-0.465
	-0.717
	-0.524
	-0.544
	-0.366
	-0.36
	-0.712
	-0.305
	-0.318
	-0.958
	-0.871
	-0.324
	-0.564
	-1.31
	-0.478
	-0.448
	-0.647
	-0.477
	-0.418
	-0.394
	-0.681
	-0.56
	-0.426
	-2.06
	-0.444
	-1.2
	-1.16
	-0.81
	-0.528
	-0.628
	-0.596
	-0.416
	-0.604
	-0.325
	-0.664
	-0.368
	-0.517
	-0.338
	-0.354
	-0.661
	-0.415
	-0.554
	-0.556
	-0.482
	-0.651
	-0.678
	-0.635
	-0.971
	-1.08
	-0.849
	-0.541
	-0.631
	-1.06
	-0.551
	-0.439
	-1.15
	-0.4
	-0.376
	-0.734
	-1.06
	-0.41
	-2.76
	-0.374
	-0.303
	-0.754
	-0.67
	-0.454
	-1.3
	-0.785
	-0.529
	-0.335
	-0.382
	-0.54
	-0.653
	-0.868
	-0.714
	-0.447
	-0.534
	-1.55
	-0.852
	-0.862
	-1.01
	-0.694
	-0.335
	-1.61
	-0.687
	-1.27
	-0.882
	-0.305
	-2.79
	-1.42
	-0.503
	-0.6
	-0.404
	-0.507
	-0.37
	-0.306
	-3.18
	-0.843
	-0.428
	-0.434
	-0.459
	-0.941
	-0.464
	-0.324
	-0.657
	-0.309
	-0.75
	-0.662
	-1.09
	-0.855
	-1.54
	-1.45
	-0.835
	-1.18
	-0.356
	-0.355
	-0.713
	-0.34
	-0.392
	-1.32
	-0.32
	-0.884
	-0.603
	-0.43
	-0.548
	-0.415
	-0.887
	-0.523
	-0.756
	-0.503
	-0.334
	-0.709
	-0.44
	-1.19
	-1.18
	-1.17
	-0.991
	-0.568
	-0.322
	-0.459
	-0.646
	-0.384
	-3.13
	-0.434
	-1.04
	-0.465
	-0.523
	-0.331
	-1.35
	-1.04
	-1.03
	-0.918
	-0.71
	-0.419
	-1.2
	-0.502
	-1.36
	-0.491
	-0.318
	-0.429
	-0.927
	-0.571
	-0.592
	-0.53
	-0.527
	-0.453
	-0.358
	-0.488
	-0.315
	-0.596
	-0.579
	-0.434
	-0.469
	-0.645
	-0.988
	-0.613
	-0.449
	-1.06
	-0.348
	-1
	-0.811
	-0.361
	-0.583
	-0.86
	-1.26
	-0.804
	-0.535
	-0.358
	-0.53
	-0.599
	-0.531
	-0.798
	-2.53
	-0.578
	-1.03
	-0.705
	-0.472
	-0.428
	-0.815
	-0.331
	-0.697
	-0.407
	-0.461
	-0.33
	-0.322
	-0.375
	-1.18
	-0.759
	-0.384
	-0.509
	-0.776
	-2.09
	-0.421
	-0.37
	-0.555
	-0.368
	-1.21
	-0.669
	-0.329
	-0.589
	-0.743
	-0.433
	-0.606
	-0.785
	-1.13
	-0.319
	-0.473
	-0.772
	-0.582
	-0.622
	-0.998
	-0.603
	-0.517
	-0.622
	-0.574
	-0.308
	-0.576
	-0.729
	-2.81
	-0.559
	-0.347
	-0.435
	-0.417
	-0.526
	-0.641
	-0.374
	-1.14
	-0.416
	-0.882
	-0.358
	-0.725
	-0.921
	-0.719
	-0.452
	-0.643
	-0.471
	-3.03
	-0.528
	-0.68
	-0.407
	-0.375
	-0.956
	-0.513
	-0.408
	-0.504
	-0.495
	-0.615
	-0.989
	-0.429
	-0.662
	-0.863
	-0.334
	-0.326
	-0.382
	-0.763
	-0.489
	-0.315
	-1
	-0.612
	-0.68
	-0.468
	-0.36
	-0.373
	-0.72
	-0.41
	-0.575
	-0.866
	-1.22
	-0.665
	-1.31
	-0.459
	-0.475
	-0.586
	-0.776
	-0.335
	-1.45
	-0.415
	-0.851
	-0.409
	-1.18
	-1.27
	-0.482
	-0.528
	-0.616
	-0.733
	-0.798
	-1.02
	-0.657
	-0.313
	-1.01
	-0.349
	-0.472
	-1.24
	-0.534
	-0.635
	-0.727
	-0.488
	-0.798
	-0.952
	-0.768
	-0.301
	-0.602
	-0.705
	-0.503
	-0.69
	-1.27
	-0.583
	-0.306
	-0.309
	-0.484
	-1.37
	-0.369
	-0.779
	-0.311
	-0.608
	-1.09
	-1.12
	-0.916
	-0.781
	-1.17
	-0.466
	-0.384
	-0.52
	-1.32
	-0.579
	-0.555
	-0.431
	-0.519
	-0.508
	-0.733
	-0.506
	-0.614
	-1.27
	-0.586
	-0.52
	-2.96
	-0.457
	-0.524
	-0.442
	-0.517
	-0.556
	-0.947
	-0.566
	-0.828
	-1.05
	-0.592
	-0.487
	-0.777
	-0.895
	-0.41
	-0.628
	-0.545
	-0.749
	-0.527
	-0.33
	-0.306
	-1.43
	-0.39
	-0.384
	-1.18
	-0.627
	-0.741
	-0.384
	-0.823
	-0.747
	-0.551
	-0.977
	-0.337
	-0.427
	-0.988
	-0.48
	-0.58
	-0.586
	-0.627
	-0.334
	-0.381
	-1.27
	-0.344
	-0.431
	-0.955
	-1.12
	-0.799
	-0.338
	-0.45
	-2.94
	-0.727
	-0.409
	-0.753
	-0.65
	-0.535
	-2.48
	-0.335
	-0.56
	-0.429
	-0.31
	-2.78
	-0.878
	-0.68
	-0.411
	-0.617
	-1.14
	-1.35
	-0.395
	-0.497
	-0.708
	-1.15
	-0.722
	-0.976
	-0.319
	-0.7
	-0.449
	-0.505
	-0.316
	-0.57
	-1.38
	-0.541
	-0.483
	-0.996
	-0.712
	-0.401
	-0.333
	-0.896
	-0.403
	-0.307
	-0.866
	-0.674
	-0.403
	-0.392
	-0.409
	-0.307
	-1.36
	-0.486
	-1.04
	-0.32
	-1.11
	-0.64
	-0.583
	-1.55
	-1.06
	-0.329
	-0.608
	-1.18
	-0.529
	-0.359
	-1.19
	-0.789
	-0.657
	-0.354
	-0.463
	-0.638
	-0.307
	-0.694
	-1.15
	-0.332
	-0.415
	-0.397
	-0.468
	-0.5
	-1.41
	-0.365
	-0.975
	-1.17
	-0.828
	-0.821
	-0.349
	-0.338
	-0.937
	-0.368
	-0.45
	-0.583
	-0.909
	-0.359
	-0.952
	-0.526
	-0.981
	-0.737
	-0.457
	-1.24
	-0.374
	-0.616
	-0.345
	-0.447
	-0.9
	-0.356
	-0.986
	-0.811
	-0.564
	-0.524
	-1.09
	-0.817
	-0.425
	-0.325
	-1.12
	-0.434
	-0.38
	-0.328
	-0.386
	-0.59
	-1.09
	-1.03
	-0.665
	-0.852
	-0.703
	-0.496
	-0.693
	-0.317
	-0.954
	-0.479
	-0.897
	-1.3
	-0.546
	-0.374
	-0.566
	-0.639
	-1.2
	-0.321
	-0.558
	-0.753
	-0.444
	-1.31
	-0.517
	-0.587
	-0.749
	-0.371
	-0.539
	-0.654
	-0.901
	-0.78
	-0.495
	-0.688
	-1.02
	-0.748
	-0.853
	-0.389
	-0.832
	-2.21
	-0.32
	-0.436
	-0.46
	-0.338
	-0.999
	-0.405
	-0.586
	-0.83
	-0.662
	-1.44
	-0.347
	-0.651
	-0.425
	-0.863
	-0.981
	-0.425
	-0.75
	-1.3
	-0.818
	-0.43
	-0.52
	-0.647
	-1.07
	-1.17
	-0.916
	-0.535
	-0.474
	-0.702
	-0.54
	-0.352
	-0.327
	-0.529
	-0.333
	-0.679
	-0.375
	-0.32
	-0.498
	-0.342
	-0.47
	-0.473
	-0.359
	-0.989
	-0.755
	-0.307
	-0.923
	-0.587
	-0.745
	-0.951
	-0.95
	-1.28
	-1.19
	-0.568
	-0.524
	-1.29
	-0.6
	-1.26
	-0.345
	-0.448
	-0.735
	-0.397
	-0.406
	-0.379
	-0.346
	-0.365
	-0.835
	-0.38
	-0.475
	-0.315
	-0.526
	-0.761
	-0.492
	-0.616
	-0.937
	-0.382
	-0.379
	-1.62
	-1.49
	-1.28
	-0.384
	-1.16
	-0.628
	-0.4
	-0.318
	-1.16
	-0.344
	-0.478
	-0.424
	-0.326
	-0.317
	-0.351
	-0.31
	-1.05
	-0.53
	-0.425
	-0.555
	-0.387
	-0.448
	-0.308
	-0.388
	-0.396
	-0.657
	-0.657
	-0.731
	-1.14
	-0.557
	-0.526
	-0.597
	-0.486
	-0.464
	-0.611
	-0.313
	-0.888
	-0.872
	-0.381
	-0.346
	-0.501
	-0.345
	-1.04
	-0.783
	-0.608
	-0.663
	-1.33
	-0.657
	-0.637
	-0.653
	-0.518
	-0.336
	-0.709
	-0.923
	-0.805
	-0.788
	-0.512
	-0.635
	-0.324
	-0.375
	-0.459
	-3.27
	-0.644
	-0.305
	-0.443
	-0.379
	-0.375
	-0.906
	-0.41
	-0.813
	-0.584
	-0.74
	-0.589
	-0.333
	-1.13
	-0.35
	-0.879
	-0.553
	-0.689
	-0.354
	-0.797
	-0.621
	-0.687
	-0.313
	-0.366
	-0.314
	-0.591
	-1.26
	-0.969
	-0.384
	-0.416
	-0.881
	-1.26
	-0.81
	-0.653
	-0.515
	-0.698
	-0.366
	-1.33
	-0.517
	-0.369
	-0.478
	-0.353
	-0.877
	-0.479
	-0.531
	-0.381
	-0.987
	-0.369
	-0.597
	-0.869
	-0.808
	-0.401
	-0.351
	-1.03
	-1.04
	-0.865
	-0.323
	-0.366
	-0.303
	-0.364
	-0.368
	-0.444
	-0.324
	-0.421
	-0.367
	-2.97
	-0.424
	-0.398
	-0.879
	-0.317
	-0.422
	-1.21
	-0.583
	-0.579
	-0.419
	-0.627
	-0.383
	-0.754
	-0.734
	-0.389
	-0.937
	-0.31
	-0.308
	-0.78
	-0.842
	-0.886
	-1.11
	-1.15
	-0.804
	-0.454
	-0.475
	-0.912
	-0.436
	-1.61
	-0.369
	-0.602
	-0.623
	-0.645
	-0.602
	-0.317
	-0.502
	-0.63
	-0.347
	-0.618
	-0.866
	-0.766
	-0.324
	-0.479
	-0.975
	-1.2
	-2.75
	-0.461
	-0.33
	-0.79
	-0.975
	-0.488
	-0.528
	-0.363
	-0.414
	-0.425
	-0.345
	-1.16
	-1.16
	-0.523
	-0.646
	-0.439
	-1.1
	-0.788
	-1.26
	-0.873
	-0.393
	-2.27
	-0.968
	-1.11
	-0.63
	-0.771
	-0.309
	-0.703
	-0.714
	-0.541
	-0.957
	-0.653
	-0.534
	-0.423
	-0.613
	-0.664
	-1.01
	-0.718
	-1.59
	-0.634
	-0.556
	-0.825
	-0.51
	-0.511
	-0.326
	-0.32
	-0.331
	-0.323
	-0.404
	-0.61
	-0.449
	-0.723
	-0.436
	-0.61
	-0.796
	-0.415
	-0.673
	-1.04
	-0.905
	-0.817
	-0.302
	-0.435
	-0.56
	-0.439
	-0.545
	-1.2
	-0.493
	-0.413
	-0.924
	-0.509
	-0.699
	-0.529
	-0.711
	-0.928
	-1.32
	-0.829
	-0.603
	-0.735
	-0.632
	-0.331
	-0.393
	-0.96
	-0.398
	-0.879
	-0.338
	-0.311
	-0.705
	-0.862
	-0.757
	-0.511
	-0.534
	-0.373
	-0.4
	-2.9
	-0.869
	-0.817
	-0.783
	-0.551
	-0.423
	-1.42
	-1.31
	-0.39
	-0.806
	-1.25
	-0.832
	-0.843
	-0.572
	-0.598
	-0.406
	-0.422
	-0.44
	-0.966
	-0.479
	-0.329
	-0.523
	-0.328
	-0.407
	-0.529
	-0.337
	-0.322
	-0.393
	-1.03
	-0.591
	-0.685
	-0.753
	-1.32
	-0.351
	-0.413
	-0.886
	-0.751
	-0.58
	-0.906
	-0.774
	-1.44
	-0.376
	-0.526
	-0.488
	-0.422
	-1.22
	-1.03
	-1.09
	-0.554
	-0.592
	-0.6
	-0.368
	-0.413
	-0.663
	-2.65
	-0.711
	-0.329
	-0.509
	-1.25
	-0.757
	-0.71
	-0.471
	-1.39
	-0.936
	-0.506
	-1.05
	-1.01
	-0.486
	-0.323
	-0.528
	-0.398
	-0.544
	-0.512
	-0.892
	-1.45
	-0.792
	-0.36
	-0.546
	-0.418
	-0.395
	-1.08
	-0.348
	-0.618
	-0.91
	-0.463
	-0.466
	-0.423
	-0.607
	-0.397
	-0.613
	-0.734
	-0.303
	-0.857
	-0.952
	-0.442
	-0.484
	-0.485
	-0.621
	-0.471
	-0.972
	-2.18
	-0.913
	-0.456
	-0.716
	-0.503
	-0.581
	-2.8
	-0.308
	-0.549
	-0.749
	-0.437
	-1.58
	-0.721
	-1.01
	-0.593
	-0.458
	-0.307
	-0.454
	-0.756
	-0.887
	-0.728
	-0.795
	-0.398
	-0.586
	-0.797
	-0.985
	-0.6
	-0.645
	-0.409
	-0.87
	-2.51
	-0.317
	-1.1
	-0.948
	-0.447
	-0.396
	-0.321
	-0.868
	-0.321
	-0.395
	-0.302
	-0.35
	-0.433
	-0.362
	-0.376
	-1.15
	-0.392
	-1.54
	-0.487
	-0.406
	-0.767
	-1.06
	-0.529
	-0.693
	-0.392
	-1.22
	-0.558
	-0.366
	-0.414
	-0.512
	-0.92
	-0.419
	-0.317
	-0.362
	-0.678
	-0.41
	-2.94
	-2.17
	-0.993
	-1.04
	-0.859
	-0.926
	-1.27
	-0.563
	-0.795
	-3.03
	-0.805
	-0.547
	-0.343
	-0.686
	-0.679
	-0.569
	-0.375
	-0.436
	-0.599
	-0.545
	-0.711
	-0.994
	-0.906
	-0.722
	-0.407
	-2.16
	-0.543
	-0.49
	-0.721
	-0.348
	-1.28
	-2.44
	-0.671
	-0.406
	-1.19
	-0.585
	-1.24
	-2.75
	-0.957
	-0.304
	-1.39
	-0.43
	-0.31
	-1.03
	-0.757
	-0.812
	-0.834
	-0.648
	-1.12
	-0.729
	-1.08
	-0.393
	-2.68
	-0.475
	-0.753
	-1.23
	-2.82
	-0.301
	-0.607
	-0.577
	-0.728
	-0.852
	-0.326
	-0.395
	-0.551
	-0.632
	-0.597
	-1.22
	-1.1
	-0.396
	-0.485
	-0.483
	-0.42
	-1.4
	-1.42
	-0.358
	-0.66
	-0.68
	-1.05
	-0.356
	-0.789
	-0.765
	-0.4
	-0.37
	-0.756
	-0.358
	-0.631
	-0.915
	-0.316
	-0.821
	-0.563
	-0.408
	-1.43
	-0.527
	-0.449
	-0.491
	-0.374
	-0.586
	-0.433
	-0.515
	-0.453
	-0.367
	-0.578
	-0.496
	-0.673
	-0.327
	-0.404
	-0.411
	-0.932
	-0.376
	-0.545
	-0.391
	-0.602
	-0.354
	-0.673
	-0.516
	-0.813
	-2.32
	-0.773
	-0.959
	-0.659
	-0.339
	-0.408
	-0.326
	-1.29
	-0.37
	-0.349
	-0.535
	-0.385
	-0.654
	-0.587
	-0.65
	-0.676
	-0.387
	-0.381
	-0.688
	-0.396
	-0.398
	-1.14
	-0.331
	-0.683
	-0.448
	-0.421
	-0.496
	-0.403
	-1.24
	-0.586
	-0.582
	-0.493
	-0.525
	-0.583
	-0.882
	-0.312
	-0.565
	-0.307
	-0.804
	-0.422
	-0.314
	-0.432
	-1.02
	-0.53
	-0.384
	-0.867
	-0.426
	-0.337
	-0.62
	-0.851
	-0.416
	-0.411
	-0.982
	-0.314
	-0.764
	-0.396
	-0.633
	-0.335
	-0.845
	-0.347
	-0.759
	-0.702
	-0.435
	-0.406
	-0.495
	-0.305
	-0.493
	-0.48
	-0.419
	-0.46
	-0.588
	-1.41
	-0.8
	-0.652
	-0.457
	-0.559
	-0.412
	-0.498
	-0.35
	-0.428
	-1.53
	-0.591
	-0.533
	-0.958
	-1.04
	-1.34
	-0.425
	-1.51
	-0.489
	-0.47
	-0.482
	-0.832
	-0.356
	-0.424
	-1.24
	-1.7
	-0.454
	-0.592
	-0.558
	-0.332
	-0.341
	-0.647
	-2.86
	-0.436
	-0.607
	-0.416
	-0.571
	-2.33
	-0.609
	-0.996
	-2.62
	-0.413
	-0.964
	-0.411
	-0.62
	-0.618
	-0.987
	-0.527
	-0.953
	-2.29
	-0.41
	-0.625
	-0.34
	-0.646
	-0.442
	-0.867
	-0.325
	-0.987
	-0.886
	-0.321
	-0.745
	-0.677
	-1.01
	-2.4
	-0.935
	-0.413
	-1
	-0.349
	-0.452
	-1.23
	-0.808
	-0.699
	-0.725
	-0.525
	-0.322
	-0.607
	-0.826
	-0.88
	-1.28
	-0.395
	-1.57
	-0.411
	-0.33
	-0.712
	-0.349
	-0.685
	-0.339
	-0.79
	-0.468
	-0.319
	-1.18
	-1.21
	-0.361
	-1.31
	-0.543
	-0.909
	-0.573
	-0.374
	-0.617
	-0.504
	-0.667
	-1.99
	-0.565
	-1.41
	-0.435
	-0.869
	-0.418
	-0.425
	-1.22
	-0.317
	-0.527
	-0.664
	-0.857
	-0.333
	-0.451
	-0.561
	-0.346
	-0.724
	-0.353
	-0.377
	-0.386
	-1.3
	-0.615
	-0.538
	-0.451
	-0.425
	-0.951
	-0.553
	-0.37
	-1.19
	-0.527
	-0.501
	-1
	-0.345
	-0.974
	-0.578
	-0.354
	-1.04
	-0.308
	-0.958
	-0.702
	-0.34
	-0.925
	-0.335
	-0.72
	-1.35
	-0.705
	-0.405
	-0.834
	-0.614
	-0.606
	-0.82
	-0.67
	-0.402
	-3.29
	-0.352
	-0.451
	-0.481
	-0.527
	-0.316
	-0.922
	-0.337
	-0.534
	-0.425
	-1.09
	-1.27
	-0.428
	-0.557
	-0.792
	-0.559
	-0.661
	-1.03
	-0.597
	-0.841
	-0.419
	-0.49
	-0.612
	-0.623
	-1.25
	-0.447
	-0.306
	-0.969
	-0.306
	-1.38
	-0.491
	-0.384
	-0.783
	-0.781
	-1.24
	-0.4
	-0.561
	-0.321
	-0.749
	-0.48
	-0.471
	-0.775
	-0.586
	-0.399
	-1.18
	-1.31
	-0.451
	-0.802
	-0.394
	-0.646
	-0.323
	-0.542
	-0.326
	-0.398
	-0.888
	-0.591
	-0.976
	-0.468
	-0.352
	-0.665
	-0.499
	-0.46
	-0.524
	-1.15
	-0.515
	-0.641
	-1.1
	-0.303
	-0.86
	-0.32
	-0.528
	-0.306
	-1.02
	-0.681
	-0.682
	-0.331
	-0.382
	-0.752
	-0.725
	-1.18
	-0.631
	-0.51
	-0.7
	-0.653
	-0.436
	-0.413
	-0.689
	-0.784
	-0.481
	-0.642
	-0.869
	-0.552
	-0.934
	-0.839
	-0.896
	-0.618
	-0.976
	-0.343
	-0.361
	-0.345
	-1.38
	-1.11
	-0.452
	-0.538
	-0.442
	-0.32
	-0.561
	-0.363
	-0.82
	-0.707
	-0.457
	-0.443
	-0.496
	-0.324
	-0.425
	-1.44
	-0.404
	-0.415
	-0.959
	-0.751
	-0.677
	-0.35
	-2
	-0.438
	-0.344
	-1.87
	-0.532
	-0.813
	-0.807
	-1.09
	-1.6
	-0.475
	-0.7
	-0.942
	-0.337
	-0.323
	-0.438
	-0.355
	-0.984
	-0.814
	-0.908
	-0.563
	-0.34
	-0.828
	-0.755
	-1.33
	-0.481
	-0.491
	-0.677
	-1.12
	-0.823
	-0.489
	-0.564
	-0.329
	-0.349
	-2.91
	-0.433
	-0.457
	-0.783
	-0.478
	-1.39
	-0.544
	-0.461
	-0.636
	-2.28
	-0.572
	-0.36
	-0.346
	-0.415
	-0.54
	-0.912
	-0.487
	-0.667
	-0.538
	-0.54
	-0.577
	-0.444
	-0.659
	-0.811
	-0.483
	-0.662
	-1.1
	-0.426
	-0.473
	-0.621
	-1.12
	-1.16
	-0.885
	-1.46
	-0.47
	-0.491
	-0.331
	-2.2
	-1.64
	-1.24
	-0.338
	-0.727
	-1.58
	-0.575
	-0.502
	-0.421
	-0.495
	-0.727
	-0.608
	-1.4
	-0.501
	-0.945
	-0.719
	-0.659
	-0.702
	-0.598
	-0.55
	-0.36
	-0.557
	-1.07
	-0.913
	-0.317
	-1.37
	-0.86
	-1.56
	-1.14
	-0.642
	-0.588
	-0.477
	-0.304
	-0.343
	-1.28
	-3.02
	-0.716
	-0.356
	-0.622
	-0.822
	-0.36
	-0.475
	-0.336
	-0.609
	-0.738
	-1.11
	-0.518
	-2.05
	-0.678
	-0.398
	-0.956
	-0.449
	-0.432
	-0.483
	-0.387
	-0.395
	-0.634
	-2.99
	-0.385
	-2.38
	-0.45
	-0.402
	-0.477
	-0.599
	-0.322
	-1.03
	-0.463
	-0.561
	-0.481
	-0.87
	-0.596
	-0.958
	-0.543
	-0.796
	-0.484
	-0.733
	-0.377
	-0.945
	-0.91
	-0.47
	-0.44
	-0.728
	-3.18
	-1.07
	-0.826
	-1.18
	-0.766
	-0.453
	-0.934
	-0.562
	-0.569
	-0.385
	-1.18
	-1.44
	-0.356
	-0.51
	-1.15
	-1.09
	-0.376
	-1.16
	-0.36
	-0.555
	-1.21
	-0.878
	-0.817
	-0.769
	-0.667
	-0.334
	-0.647
	-0.447
	-0.318
	-0.476
	-2.96
	-0.868
	-0.818
	-0.468
	-0.451
	-0.697
	-0.619
	-0.384
	-0.58
	-1.19
	-0.388
	-1.13
	-0.318
	-0.399
	-0.729
	-0.461
	-0.323
	-0.401
	-0.397
	-2.64
	-0.96
	-0.742
	-0.716
	-0.658
	-1.7
	-1.41
	-1.12
	-0.596
	-0.916
	-0.875
	-0.762
	-0.365
	-0.548
	-0.719
	-0.656
	-1.13
	-0.574
	-0.74
	-0.441
	-0.635
	-0.694
	-0.445
	-0.37
	-0.561
	-0.666
	-2.3
	-0.496
	-0.312
	-1.1
	-1.13
	-1.13
	-0.661
	-0.459
	-0.927
	-0.506
	-0.32
	-0.738
	-0.51
	-0.539
	-0.345
	-0.394
	-0.815
	-0.313
	-0.757
	-0.523
	-0.777
	-0.915
	-0.7
	-1.44
	-0.576
	-0.414
	-0.814
	-0.949
	-0.4
	-0.414
	-0.372
	-0.938
	-0.734
	-0.359
	-0.7
	-1.32
	-0.883
	-0.706
	-0.405
	-1.12
	-0.389
	-0.886
	-0.406
	-0.506
	-0.594
	-0.818
	-0.518
	-0.483
	-0.375
	-0.547
	-0.564
	-0.394
	-1.15
	-0.514
	-0.447
	-0.798
	-0.304
	-0.327
	-0.314
	-1.32
	-0.481
	-0.361
	-0.897
	-0.385
	-0.466
	-0.696
	-0.304
	-0.539
	-0.406
	-0.661
	-0.498
	-0.379
	-0.317
	-0.795
	-0.558
	-0.382
	-0.441
	-0.624
	-0.427
	-0.453
	-0.741
	-0.864
	-2.38
	-0.307
	-0.323
	-0.305
	-1.08
	-0.38
	-1.09
	-0.643
	-0.674
	-1.08
	-1.17
	-0.647
	-0.378
	-0.36
	-0.93
	-0.937
	-0.568
	-0.708
	-0.417
	-0.362
	-0.433
	-2.9
	-0.88
	-0.903
	-0.765
	-0.375
	-0.632
	-0.596
	-0.349
	-1.3
	-0.51
	-1.32
	-0.534
	-1.23
	-0.603
	-0.576
	-0.331
	-0.339
	-0.452
	-0.368
	-1.04
	-0.557
	-0.659
	-1.22
	-0.482
	-0.739
	-0.408
	-0.656
	-0.418
	-0.524
	-0.851
	-0.681
	-0.312
	-0.552
	-1.08
	-0.825
	-0.363
	-0.352
	-1.35
	-0.961
	-1.06
	-0.923
	-1.2
	-0.377
	-0.852
	-0.857
	-1.59
	-1.24
	-0.602
	-0.578
	-2.48
	-0.812
	-0.721
	-0.899
	-0.447
	-0.615
	-0.47
	-0.408
	-0.963
	-0.541
	-0.681
	-0.802
	-0.424
	-0.592
	-0.422
	-0.376
	-0.358
	-0.549
	-0.345
	-0.582
	-0.389
	-0.365
	-0.441
	-0.901
	-0.36
	-1.39
	-0.308
	-0.705
	-0.36
	-1.15
	-1.08
	-0.833
	-0.758
	-0.943
	-0.386
	-1.27
	-1.27
	-0.401
	-0.408
	-0.403
	-0.837
	-0.48
	-1.02
	-0.361
	-0.989
	-0.41
	-0.704
	-0.94
	-0.734
	-0.861
	-0.496
	-0.987
	-0.495
	-0.778
	-0.504
	-0.664
	-1.47
	-1.06
	-0.953
	-0.615
	-2.95
	-0.57
	-0.738
	-1.42
	-0.598
	-0.453
	-0.808
	-0.449
	-0.911
	-0.563
	-0.355
	-0.709
	-0.439
	-1.08
	-0.644
	-0.488
	-0.922
	-0.355
	-1.27
	-2.36
	-0.833
	-2.99
	-0.31
	-0.347
	-0.499
	-0.966
	-0.446
	-0.411
	-0.47
	-0.34
	-0.467
	-1.74
	-0.447
	-0.461
	-0.352
	-0.606
	-0.806
	-1.13
	-1.05
	-0.529
	-0.487
	-0.459
	-0.594
	-0.306
	-0.867
	-0.71
	-0.365
	-0.655
	-1.12
	-0.828
	-1.12
	-0.415
	-0.561
	-0.657
	-0.411
	-1.14
	-0.91
	-0.509
	-0.492
	-0.404
	-1.55
	-0.326
	-1.3
	-0.326
	-0.487
	-1.13
	-0.482
	-0.34
	-0.783
	-0.799
	-2.93
	-0.48
	-0.626
	-0.331
	-0.363
	-0.389
	-0.776
	-0.397
	-1.21
	-0.338
	-0.636
	-0.573
	-0.725
	-0.501
	-0.304
	-1.02
	-0.415
	-0.418
	-0.32
	-0.503
	-0.559
	-0.508
	-0.388
	-0.423
	-0.465
	-0.517
	-0.718
	-1.14
	-1.58
	-0.659
	-0.376
	-1.15
	-1.85
	-0.474
	-0.549
	-0.514
	-0.904
	-0.818
	-0.477
	-0.453
	-0.54
	-0.865
	-0.526
	-0.417
	-1.16
	-0.394
	-0.977
	-0.827
	-0.398
	-0.362
	-0.426
	-0.491
	-0.377
	-0.429
	-0.458
	-1.6
	-0.787
	-0.781
	-0.313
	-0.338
	-0.325
	-0.312
	-0.562
	-0.535
	-0.54
	-0.636
	-0.642
	-0.708
	-0.527
	-0.365
	-0.874
	-0.513
	-0.424
	-0.887
	-0.689
	-0.934
	-0.436
	-0.902
	-1.06
	-0.516
	-0.32
	-0.59
	-0.476
	-1.01
	-0.636
	-1.31
	-0.399
	-2.81
	-0.552
	-0.388
	-0.438
	-1.26
	-1.51
	-0.48
	-0.325
	-0.643
	-0.439
	-0.397
	-0.503
	-0.327
	-0.833
	-0.794
	-0.975
	-0.461
	-0.97
	-0.416
	-0.301
	-0.863
	-0.998
	-0.967
	-0.822
	-0.51
	-2.97
	-0.358
	-0.645
	-1.29
	-0.61
	-0.384
	-0.376
	-0.319
	-0.451
	-0.379
	-0.691
	-0.659
	-0.498
	-0.509
	-0.32
	-0.849
	-0.485
	-0.66
	-0.666
	-0.522
	-0.433
	-0.693
	-0.726
	-0.543
	-1.18
	-0.648
	-0.641
	-0.365
	-0.519
	-0.964
	-0.477
	-0.349
	-0.442
	-1.53
	-0.909
	-0.455
	-0.529
	-0.309
	-0.732
	-0.65
	-0.317
	-2.47
	-0.666
	-0.455
	-1.12
	-0.337
	-0.435
	-0.398
	-0.328
	-0.731
	-0.99
	-0.346
	-0.483
	-3.08
	-0.83
	-0.464
	-1.2
	-0.678
	-1.2
	-1.13
	-0.632
	-0.841
	-1.38
	-0.723
	-0.616
	-1.1
	-2.53
	-0.772
	-0.314
	-0.563
	-0.383
	-0.335
	-0.959
	-0.969
	-0.352
	-0.414
	-0.712
	-1.06
	-0.974
	-2.2
	-0.668
	-0.669
	-1.23
	-0.497
	-0.412
	-0.303
	-0.436
	-0.821
	-0.376
	-0.773
	-0.554
	-0.677
	-2.2
	-0.422
	-0.387
	-0.597
	-2.25
	-0.893
	-0.935
	-0.521
	-0.816
	-0.386
	-0.548
	-1.32
	-0.452
	-0.395
	-0.375
	-0.36
	-0.405
	-0.698
	-0.332
	-0.701
	-0.747
	-0.302
	-0.919
	-0.456
	-0.469
	-0.894
	-0.618
	-0.494
	-1.38
	-0.481
	-0.534
	-0.622
	-0.558
	-0.31
	-0.846
	-0.684
	-0.542
	-0.34
	-0.346
	-0.42
	-1.08
	-0.462
	-0.398
	-0.773
	-0.558
	-0.879
	-0.391
	-0.486
	-0.618
	-0.386
	-0.34
	-0.514
	-0.393
	-0.375
	-0.549
	-0.546
	-0.392
	-0.964
	-0.658
	-0.349
	-0.626
	-1.29
	-0.465
	-0.884
	-1.4
	-0.505
	-0.405
	-0.311
	-0.89
	-0.951
	-0.512
	-0.716
	-0.76
	-0.311
	-0.376
	-0.832
	-0.332
	-1.18
	-0.544
	-0.326
	-0.577
	-0.677
	-0.364
	-3.03
	-0.463
	-0.725
	-1.09
	-1.14
	-0.777
	-1.1
	-0.335
	-0.528
	-1.25
	-0.505
	-1.44
	-1.5
	-0.387
	-0.352
	-0.589
	-0.533
	-0.36
	-0.521
	-0.369
	-0.307
	-0.974
	-0.382
	-0.7
	-0.368
	-0.579
	-1.08
	-0.636
	-0.728
	-0.477
	-0.351
	-0.868
	-0.409
	-1.38
	-0.359
	-0.824
	-0.369
	-0.414
	-0.95
	-0.511
	-0.596
	-0.879
	-1.14
	-0.358
	-0.356
	-0.7
	-0.349
	-0.509
	-1.17
	-1.37
	-0.347
	-0.441
	-0.994
	-0.37
	-0.573
	-0.596
	-0.869
	-0.612
	-1.16
	-0.708
	-0.625
	-0.943
	-0.511
	-0.405
	-1.24
	-0.688
	-0.704
	-0.337
	-0.871
	-0.314
	-1.04
	-0.453
	-0.665
	-1.14
	-0.77
	-0.485
	-0.586
	-0.341
	-0.657
	-0.442
	-0.419
	-0.409
	-0.441
	-0.432
	-0.38
	-0.724
	-0.341
	-0.404
	-0.602
	-1.25
	-0.394
	-0.572
	-0.964
	-0.468
	-0.373
	-0.326
	-1.14
	-0.672
	-0.869
	-0.985
	-0.426
	-1.07
	-0.56
	-0.609
	-0.614
	-0.609
	-0.646
	-0.635
	-1.15
	-1.22
	-1.03
	-0.914
	-0.441
	-0.38
	-0.372
	-0.544
	-1.55
	-0.474
	-0.381
	-1.26
	-0.331
	-0.531
	-1.39
	-0.558
	-1.21
	-0.59
	-0.657
	-0.566
	-0.866
	-0.398
	-0.503
	-1.24
	-0.371
	-2.31
	-0.455
	-0.608
	-0.366
	-0.537
	-1.02
	-1.23
	-0.811
	-0.481
	-0.705
	-0.324
	-1.52
	-0.34
	-0.364
	-0.362
	-0.354
	-0.691
	-1.01
	-1.14
	-0.469
	-0.58
	-0.361
	-0.485
	-0.353
	-0.593
	-0.769
	-0.798
	-0.431
	-0.549
	-1.51
	-0.405
	-0.344
	-0.366
	-0.535
	-0.33
	-0.34
	-0.495
	-1.34
	-0.701
	-0.646
	-0.327
	-0.765
	-1.42
	-0.424
	-0.454
	-0.464
	-0.607
	-0.383
	-0.474
	-2.47
	-0.676
	-0.398
	-0.355
	-1.44
	-0.313
	-0.446
	-0.559
	-0.329
	-0.455
	-0.469
	-0.33
	-0.309
	-0.418
	-0.529
	-0.386
	-0.4
	-0.787
	-1.05
	-0.937
	-0.41
	-0.464
	-0.715
	-0.823
	-0.397
	-0.599
	-0.384
	-0.896
	-0.591
	-0.474
	-0.671
	-0.948
	-0.324
	-0.503
	-0.318
	-0.415
	-0.377
	-0.391
	-0.646
	-0.35
	-0.799
	-0.344
	-0.436
	-0.771
	-0.443
	-0.467
	-0.839
	-0.463
	-0.653
	-0.331
	-0.805
	-0.879
	-0.725
	-0.486
	-0.457
	-0.534
	-0.438
	-0.371
	-0.713
	-0.695
	-1.03
	-0.713
	-0.478
	-0.961
	-0.792
	-0.564
	-0.433
	-0.38
	-0.999
	-0.992
	-0.354
	-0.908
	-0.914
	-1.22
	-0.598
	-1.28
	-0.508
	-0.856
	-0.41
	-0.907
	-0.453
	-0.542
	-0.432
	-0.322
	-0.711
	-0.303
	-0.608
	-0.348
	-0.473
	-0.669
	-1.07
	-0.788
	-0.664
	-0.843
	-0.586
	-0.374
	-0.724
	-0.496
	-0.418
	-0.386
	-0.403
	-0.463
	-0.353
	-1.27
	-0.371
	-0.368
	-0.308
	-0.323
	-0.696
	-0.425
	-0.521
	-1.17
	-0.317
	-0.931
	-0.687
	-0.335
	-0.523
	-0.583
	-0.303
	-0.666
	-0.664
	-0.313
	-0.514
	-1.34
	-0.81
	-0.91
	-0.513
	-0.403
	-0.598
	-0.53
	-0.466
	-0.404
	-0.336
	-0.576
	-1.63
	-0.552
	-0.424
	-0.943
	-0.302
	-0.345
	-0.489
	-0.882
	-0.329
	-0.302
	-0.786
	-0.451
	-0.399
	-0.427
	-0.637
	-0.63
	-0.39
	-0.751
	-0.619
	-0.452
	-0.755
	-0.653
	-0.399
	-0.446
	-0.623
	-0.389
	-0.848
	-0.673
	-0.497
	-0.329
	-1.6
	-1.03
	-0.516
	-0.594
	-0.456
	-0.386
	-2.81
	-0.77
	-0.321
	-0.96
	-0.968
	-0.343
	-0.589
	-0.469
	-0.753
	-0.764
	-0.378
	-0.423
	-1.65
	-0.966
	-1.13
	-1.51
	-0.445
	-0.806
	-0.682
	-0.491
	-0.366
	-0.942
	-0.531
	-0.905
	-0.843
	-0.434
	-1
	-0.31
	-0.763
	-0.367
	-0.378
	-1.18
	-0.62
	-0.745
	-0.348
	-0.44
	-0.407
	-0.779
	-0.367
	-0.327
	-0.357
	-0.423
	-0.8
	-2.77
	-0.576
	-0.396
	-1.5
	-1.31
	-0.718
	-0.308
	-0.76
	-1.08
	-0.571
	-0.342
	-0.77
	-0.667
	-0.457
	-1.32
	-0.39
	-0.979
	-0.939
	-0.57
	-0.752
	-0.881
	-0.327
	-0.921
	-1.07
	-0.376
	-1.05
	-0.458
	-0.561
	-1.12
	-0.455
	-0.376
	-0.621
	-0.329
	-0.625
	-0.987
	-0.455
	-0.497
	-0.307
	-0.628
	-0.411
	-0.674
	-0.39
	-0.488
	-0.339
	-1.23
	-0.42
	-0.432
	-0.721
	-0.614
	-0.357
	-0.919
	-0.732
	-1.48
	-0.391
	-0.337
	-1.18
	-0.775
	-0.416
	-0.611
	-0.795
	-0.48
	-0.761
	-1.35
	-0.628
	-0.38
	-0.606
	-0.406
	-0.991
	-0.304
	-0.372
	-0.506
	-1.62
	-0.309
	-0.405
	-0.539
	-0.453
	-0.378
	-0.765
	-1.13
	-0.684
	-0.818
	-0.494
	-1.04
	-0.483
	-0.984
	-0.529
	-1.08
	-0.698
	-0.431
	-0.633
	-1.03
	-2.48
	-0.358
	-0.742
	-0.572
	-1.1
	-0.58
	-0.566
	-0.58
	-1.05
	-0.393
	-0.782
	-0.433
	-0.308
	-0.955
	-0.51
	-1.01
	-0.668
	-0.529
	-0.994
	-0.419
	-0.56
	-1.03
	-0.906
	-0.329
	-0.816
	-0.393
	-0.511
	-0.416
	-0.485
	-0.777
	-0.323
	-0.646
	-0.601
	-1
	-0.322
	-0.665
	-0.597
	-1.02
	-1.04
	-0.471
	-0.611
	-0.355
	-0.544
	-1.27
	-0.5
	-0.395
	-0.662
	-0.605
	-0.405
	-0.44
	-0.499
	-1.46
	-0.947
	-0.472
	-0.616
	-0.62
	-0.455
	-0.533
	-0.75
	-0.354
	-1.16
	-1.6
	-0.35
	-1.09
	-0.343
	-0.389
	-0.419
	-0.516
	-0.371
	-0.898
	-0.446
	-0.442
	-0.59
	-0.745
	-0.459
	-0.348
	-0.315
	-0.34
	-0.308
	-0.718
	-0.358
	-0.386
	-2.81
	-0.413
	-0.336
	-0.505
	-0.468
	-0.755
	-0.662
	-0.633
	-0.336
	-0.323
	-0.495
	-0.305
	-0.845
	-1.1
	-1.23
	-0.46
	-0.643
	-0.78
	-0.395
	-0.338
	-0.554
	-0.412
	-0.468
	-2.59
	-0.513
	-1.18
	-0.856
	-1.01
	-1.3
	-0.993
	-0.759
	-1
	-0.419
	-0.396
	-0.348
	-0.905
	-0.422
	-0.681
	-0.794
	-0.379
	-0.965
	-0.958
	-0.384
	-0.391
	-0.657
	-0.326
	-0.32
	-0.508
	-0.89
	-0.965
	-0.477
	-2.47
	-0.359
	-0.414
	-1.59
	-0.837
	-0.503
	-0.465
	-1.14
	-1.67
	-0.558
	-1.09
	-0.909
	-0.313
	-0.472
	-0.468
	-0.564
	-1.01
	-0.899
	-0.303
	-0.659
	-0.901
	-0.566
	-0.405
	-0.882
	-0.445
	-0.54
	-1.37
	-0.811
	-0.746
	-0.788
	-0.383
	-2.59
	-0.36
	-0.82
	-0.712
	-1.02
	-0.761
	-1.23
	-0.346
	-0.346
	-1.34
	-0.539
	-1.19
	-0.721
	-0.351
	-0.38
	-0.663
	-0.356
	-0.338
	-0.673
	-0.312
	-0.409
	-0.405
	-0.491
	-1.34
	-0.643
	-0.428
	-0.313
	-0.44
	-0.904
	-0.643
	-0.374
	-0.578
	-0.54
	-0.898
	-0.829
	-0.468
	-0.471
	-1.09
	-0.503
	-0.639
	-0.62
	-0.37
	-0.459
	-0.938
	-0.515
	-0.969
	-0.539
	-0.393
	-1.24
	-0.318
	-0.905
	-0.337
	-0.52
	-0.717
	-0.464
	-0.32
	-0.356
	-0.358
	-0.965
	-0.78
	-0.494
	-0.396
	-3.1
	-0.463
	-0.922
	-0.823
	-0.67
	-0.358
	-0.379
	-0.874
	-0.611
	-0.502
	-0.693
	-1.02
	-0.724
	-0.489
	-1.53
	-0.425
	-1.32
	-3.07
	-0.434
	-0.361
	-0.685
	-0.479
	-0.765
	-0.349
	-0.412
	-2.92
	-0.566
	-0.341
	-0.328
	-0.737
	-0.371
	-0.74
	-2.51
	-0.653
	-0.396
	-0.886
	-0.608
	-0.951
	-0.807
	-0.518
	-0.373
	-0.306
	-0.715
	-0.937
	-1.16
	-1.22
	-0.47
	-0.485
	-0.911
	-0.369
	-0.57
	-0.33
	-2.52
	-0.641
	-1.12
	-1.97
	-0.503
	-0.626
	-0.368
	-0.472
	-0.892
	-0.585
	-0.453
	-0.383
	-0.364
	-0.821
	-1.62
	-0.745
	-0.554
	-3.24
	-0.907
	-0.445
	-0.384
	-0.437
	-0.988
	-0.941
	-0.626
	-0.327
	-0.548
	-0.313
	-0.838
	-0.344
	-0.575
	-0.602
	-0.483
	-0.666
	-1.12
	-0.331
	-0.492
	-0.666
	-0.856
	-0.468
	-0.434
	-0.605
	-2.05
	-0.447
	-0.835
	-0.581
	-0.806
	-0.754
	-0.548
	-0.514
	-0.574
	-0.316
	-1.04
	-2.9
	-0.674
	-0.937
	-0.628
	-0.484
	-0.815
	-0.36
	-0.795
	-0.447
	-0.62
	-0.718
	-1.2
	-0.437
	-0.701
	-0.355
	-0.513
	-0.937
	-0.523
	-0.603
	-0.663
	-0.539
	-0.773
	-0.449
	-0.851
	-0.57
	-1.21
	-0.811
	-0.789
	-0.889
	-0.312
	-0.38
	-0.392
	-1.12
	-0.545
	-1.08
	-1.28
	-0.862
	-0.547
	-0.384
	-0.431
	-0.872
	-0.381
	-0.37
	-0.981
	-0.317
	-0.411
	-0.413
	-0.504
	-0.848
	-1.11
	-0.562
	-0.668
	-0.676
	-2.11
	-2.57
	-0.822
	-0.454
	-0.431
	-0.434
	-0.489
	-0.382
	-0.443
	-1.46
	-0.345
	-0.745
	-0.305
	-1.4
	-0.315
	-0.375
	-0.304
	-0.649
	-0.522
	-0.587
	-0.627
	-0.844
	-0.613
	-0.389
	-0.679
	-0.729
	-0.956
	-0.475
	-0.998
	-0.397
	-0.611
	-0.669
	-0.34
	-0.685
	-0.463
	-0.38
	-0.35
	-0.309
	-0.35
	-1.01
	-0.533
	-0.624
	-1.71
	-0.352
	-0.453
	-0.395
	-0.941
	-1.18
	-0.335
	-1.07
	-0.525
	-0.313
	-0.894
	-0.841
	-0.382
	-0.543
	-1.18
	-0.559
	-0.797
	-0.382
	-0.381
	-0.455
	-0.318
	-1.8
	-0.65
	-0.311
	-0.721
	-0.806
	-0.494
	-0.595
	-0.336
	-0.539
	-0.551
	-0.426
	-0.404
	-0.567
	-0.379
	-0.359
	-0.416
	-0.683
	-0.448
	-0.655
	-1.66
	-0.668
	-0.38
	-0.772
	-1.29
	-1.01
	-0.369
	-0.411
	-0.319
	-1.87
	-0.492
	-1
	-1.16
	-0.661
	-0.948
	-0.339
	-0.329
	-0.818
	-0.558
	-0.325
	-1.36
	-0.53
	-0.348
	-0.533
	-0.926
	-0.385
	-0.321
	-0.432
	-0.607
	-0.534
	-0.597
	-0.71
	-0.484
	-0.411
	-0.656
	-0.334
	-0.539
	-1.07
	-0.971
	-0.791
	-0.335
	-0.382
	-0.889
	-0.567
	-0.977
	-0.376
	-0.48
	-0.716
	-0.566
	-0.488
	-0.839
	-0.572
	-2.68
	-0.303
	-0.343
	-0.907
	-0.79
	-0.535
	-0.795
	-0.55
	-0.975
	-0.938
	-0.459
	-0.606
	-1.23
	-0.587
	-0.617
	-0.636
	-1.32
	-0.409
	-0.521
	-0.515
	-0.34
	-1.51
	-0.678
	-0.34
	-0.668
	-0.7
	-0.31
	-0.383
	-0.466
	-0.747
	-3.07
	-1.02
	-0.314
	-0.518
	-1.24
	-0.473
	-0.536
	-0.671
	-0.454
	-1.22
	-0.644
	-0.501
	-0.425
	-0.593
	-1.2
	-0.603
	-0.888
	-1.29
	-0.487
	-0.976
	-0.901
	-0.544
	-0.848
	-0.443
	-1.64
	-0.491
	-0.323
	-1.59
	-0.68
	-0.646
	-1.19
	-1.03
	-0.821
	-1.07
	-1.01
	-0.509
	-0.356
	-0.518
	-2.71
	-0.681
	-0.456
	-0.482
	-0.552
	-0.407
	-0.484
	-0.375
	-0.558
	-0.374
	-0.715
	-0.52
	-0.815
	-1.05
	-0.569
	-2.01
	-2.56
	-0.618
	-0.562
	-0.702
	-1.07
	-0.408
	-1.06
	-0.394
	-0.455
	-0.911
	-0.374
	-0.454
	-0.514
	-0.332
	-1.1
	-1.04
	-0.324
	-0.647
	-0.65
	-1.03
	-0.387
	-1.48
	-0.322
	-1.06
	-0.758
	-0.366
	-0.43
	-0.456
	-0.589
	-0.582
	-0.818
	-0.512
	-2.04
	-0.326
	-1.21
	-0.972
	-0.893
	-0.559
	-0.468
	-0.656
	-0.41
	-0.589
	-0.64
	-0.357
	-0.375
	-0.763
	-1.36
	-0.625
	-0.412
	-0.483
	-1.67
	-0.972
	-0.4
	-0.329
	-0.307
	-0.881
	-0.302
	-1.18
	-0.792
	-0.326
	-0.437
	-0.896
	-0.453
	-0.457
	-0.521
	-0.876
	-0.318
	-0.948
	-0.303
	-0.648
	-0.351
	-0.475
	-1.47
	-0.467
	-0.747
	-0.647
	-0.593
	-0.767
	-1.04
	-0.403
	-0.468
	-0.387
	-0.914
	-0.631
	-0.945
	-0.352
	-0.465
	-0.493
	-0.735
	-0.562
	-0.932
	-1.01
	-3.54
	-0.373
	-0.31
	-0.496
	-0.875
	-0.881
	-1.19
	-0.483
	-0.525
	-0.674
	-0.42
	-0.536
	-0.496
	-0.381
	-0.612
	-1.01
	-0.637
	-0.714
	-0.391
	-0.878
	-0.78
	-0.971
	-0.388
	-0.573
	-0.898
	-0.531
	-0.961
	-0.37
	-0.646
	-0.451
	-0.581
	-2.64
	-1.31
	-0.887
	-0.704
	-0.436
	-0.368
	-1.09
	-1.33
	-0.41
	-0.642
	-1.18
	-0.962
	-0.37
	-3.19
	-0.318
	-0.955
	-0.519
	-0.989
	-0.439
	-0.734
	-0.385
	-0.315
	-3.11
	-0.447
	-0.354
	-0.891
	-0.546
	-0.504
	-1.18
	-0.475
	-0.402
	-0.898
	-1.53
	-0.555
	-1.34
	-0.319
	-0.441
	-0.383
	-0.349
	-0.36
	-0.304
	-0.516
	-0.674
	-0.505
	-0.97
	-1
	-0.357
	-0.827
	-0.325
	-0.52
	-0.655
	-0.581
	-0.77
	-1.34
	-0.352
	-0.435
	-1.21
	-0.492
	-0.669
	-0.367
	-0.397
	-2.72
	-0.322
	-0.357
	-0.343
	-0.302
	-0.377
	-0.8
	-0.498
	-0.418
	-1.16
	-1.14
	-0.458
	-1.03
	-0.513
	-0.548
	-0.652
	-0.4
	-0.485
	-0.688
	-0.749
	-0.858
	-1.06
	-0.698
	-0.392
	-0.356
	-1.12
	-0.376
	-0.521
	-1.17
	-0.605
	-0.444
	-0.599
	-0.455
	-0.893
	-0.592
	-0.608
	-0.587
	-0.357
	-0.447
	-0.403
	-0.564
	-0.718
	-0.485
	-1.3
	-1.01
	-0.583
	-1.06
	-0.561
	-0.466
	-0.676
	-1
	-1.03
	-0.467
	-0.555
	-0.452
	-1.48
	-0.642
	-0.36
	-0.409
	-2.36
	-0.562
	-0.734
	-0.406
	-0.314
	-0.346
	-1.95
	-0.412
	-0.341
	-0.478
	-0.387
	-0.5
	-0.793
	-0.378
	-0.345
	-1.36
	-0.477
	-0.464
	-0.449
	-0.821
	-0.464
	-0.562
	-0.335
	-2.36
	-0.311
	-0.782
	-0.654
	-0.589
	-0.393
	-0.378
	-0.328
	-0.64
	-0.488
	-1.13
	-0.391
	-0.474
	-0.669
	-0.64
	-0.556
	-0.784
	-0.431
	-1.22
	-0.767
	-0.369
	-0.32
	-0.375
	-0.362
	-0.572
	-0.676
	-0.319
	-0.383
	-1.21
	-0.871
	-0.525
	-0.44
	-0.44
	-0.781
	-1.24
	-0.607
	-0.602
	-0.331
	-0.639
	-1.31
	-0.349
	-1.23
	-0.627
	-0.349
	-0.339
	-0.487
	-0.315
	-0.36
	-0.417
	-0.408
	-0.36
	-0.4
	-1.13
	-0.715
	-0.702
	-0.594
	-0.614
	-0.495
	-1.09
	-0.444
	-0.436
	-0.314
	-0.359
	-0.641
	-0.504
	-0.34
	-0.438
	-0.768
	-2.26
	-0.416
	-0.644
	-0.485
	-0.502
	-0.47
	-0.866
	-0.316
	-0.476
	-0.477
	-0.688
	-0.924
	-0.62
	-1.38
	-0.565
	-0.829
	-0.539
	-0.747
	-0.673
	-1.1
	-0.324
	-1.19
	-1.04
	-0.685
	-0.537
	-1.06
	-2.07
	-0.457
	-0.415
	-1.09
	-0.962
	-0.447
	-0.616
	-0.561
	-0.742
	-0.526
	-0.311
	-0.355
	-0.78
	-1.05
	-0.872
	-1.15
	-0.462
	-0.498
	-0.306
	-0.38
	-0.317
	-0.608
	-0.755
	-0.378
	-0.683
	-0.424
	-0.69
	-0.307
	-0.61
	-1.22
	-0.456
	-0.597
	-1.47
	-1.03
	-0.358
	-0.636
	-2.48
	-0.305
	-0.309
	-0.483
	-0.787
	-0.477
	-1.03
	-0.405
	-1.24
	-0.797
	-0.542
	-0.487
	-0.513
	-0.827
	-1.18
	-1.23
	-0.578
	-0.305
	-1.07
	-0.363
	-1.51
	-0.489
	-0.707
	-0.743
	-0.594
	-0.465
	-0.837
	-0.385
	-0.425
	-1.07
	-0.46
	-0.6
	-1.19
	-0.808
	-0.735
	-0.325
	-0.541
	-0.967
	-0.315
	-0.56
	-2.22
	-0.408
	-0.734
	-1.23
	-0.645
	-0.841
	-0.411
	-0.496
	-0.663
	-0.559
	-0.919
	-0.383
	-0.766
	-1.58
	-1.69
	-0.514
	-0.317
	-0.329
	-0.539
	-0.53
	-0.443
	-0.437
	-0.536
	-0.388
	-0.33
	-0.476
	-1.38
	-0.317
	-0.6
	-0.307
	-1.07
	-0.628
	-1.02
	-0.455
	-1.1
	-0.309
	-0.676
	-0.58
	-0.561
	-0.55
	-1.14
	-0.343
	-0.51
	-1.18
	-0.396
	-0.725
	-0.462
	-0.422
	-0.567
	-0.359
	-1.51
	-0.603
	-0.666
	-3.09
	-0.755
	-0.411
	-0.326
	-1.37
	-1.26
	-0.655
	-0.644
	-0.642
	-0.765
	-0.695
	-0.395
	-0.449
	-0.671
	-0.579
	-0.366
	-0.344
	-0.528
	-1.22
	-0.437
	-0.636
	-0.341
	-0.406
	-0.578
	-3.01
	-2.87
	-0.449
	-0.735
	-0.833
	-0.378
	-0.506
	-0.639
	-0.523
	-0.724
	-0.557
	-0.591
	-0.381
	-0.4
	-0.959
	-0.454
	-1.05
	-0.656
	-0.524
	-1.1
	-0.977
	-0.948
	-0.534
	-1.09
	-0.338
	-0.845
	-1.04
	-0.595
	-0.371
	-0.769
	-0.311
	-3.03
	-0.659
	-0.383
	-0.8
	-1.2
	-1.15
	-0.611
	-0.341
	-0.877
	-0.492
	-0.509
	-0.523
	-0.459
	-0.337
	-0.932
	-0.645
	-0.371
	-0.561
	-0.678
	-0.536
	-0.601
	-0.968
	-0.489
	-0.949
	-0.455
	-0.684
	-0.399
	-0.5
	-0.767
	-0.411
	-0.375
	-0.903
	-0.38
	-0.45
	-0.51
	-0.461
	-0.326
	-1.4
	-0.949
	-0.345
	-0.569
	-0.319
	-0.677
	-0.536
	-0.9
	-0.65
	-0.446
	-1.11
	-0.387
	-0.62
	-0.344
	-0.594
	-0.566
	-2.04
	-0.541
	-0.447
	-0.541
	-0.304
	-0.384
	-0.878
	-0.728
	-0.352
	-0.396
	-0.556
	-0.497
	-0.516
	-0.464
	-0.443
	-0.513
	-0.718
	-0.354
	-0.833
	-0.72
	-0.759
	-0.369
	-0.433
	-0.36
	-0.778
	-0.841
	-0.534
	-0.934
	-0.868
	-0.384
	-0.636
	-0.789
	-0.814
	-1.03
	-0.747
	-1.04
	-0.469
	-0.37
	-0.427
	-0.34
	-0.417
	-0.609
	-0.398
	-3.22
	-0.67
	-0.629
	-0.374
	-0.437
	-1.28
	-0.758
	-0.767
	-1.43
	-0.312
	-0.501
	-0.434
	-0.735
	-0.736
	-3.12
	-0.622
	-0.328
	-0.994
	-0.369
	-0.492
	-0.452
	-0.332
	-0.35
	-0.446
	-0.377
	-2.69
	-0.428
	-0.426
	-0.359
	-2.9
	-0.99
	-0.695
	-0.529
	-0.373
	-0.448
	-0.439
	-0.47
	-0.916
	-0.509
	-1.31
	-0.626
	-0.351
	-0.401
	-0.819
	-1.35
	-0.707
	-0.446
	-0.606
	-3.19
	-0.556
	-0.451
	-0.438
	-0.781
	-0.426
	-0.405
	-0.837
	-1.49
	-0.317
	-0.451
	-0.933
	-0.586
	-0.309
	-0.377
	-1.53
	-1.09
	-0.41
	-0.811
	-0.312
	-0.725
	-0.507
	-0.309
	-0.33
	-0.315
	-0.355
	-1.87
	-0.434
	-0.738
	-1.08
	-0.513
	-0.313
	-0.381
	-0.792
	-0.308
	-1.31
	-0.304
	-0.743
	-0.651
	-0.539
	-0.595
	-0.306
	-0.32
	-0.54
	-0.972
	-0.418
	-1.18
	-0.722
	-0.41
	-0.377
	-0.648
	-0.683
	-0.862
	-0.663
	-0.364
	-0.668
	-0.607
	-0.869
	-0.515
	-1.06
	-0.513
	-0.804
	-1.26
	-0.609
	-1.25
	-0.355
	-0.65
	-0.609
	-0.754
	-0.368
	-1.07
	-0.382
	-0.448
	-2.91
	-0.534
	-0.891
	-0.498
	-1.19
	-0.484
	-1.02
	-0.314
	-0.682
	-0.742
	-0.335
	-0.867
	-0.814
	-0.507
	-0.783
	-0.87
	-0.414
	-0.805
	-0.774
	-1
	-0.752
	-0.438
	-0.487
	-0.675
	-0.335
	-0.53
	-0.626
	-0.415
	-0.458
	-1.04
	-1.7
	-3.12
	-0.81
	-0.837
	-1.36
	-0.631
	-0.306
	-0.328
	-0.409
	-1.01
	-0.595
	-0.511
	-0.699
	-1.14
	-0.606
	-0.35
	-0.342
	-0.48
	-1.67
	-0.521
	-0.419
	-0.381
	-0.992
	-0.492
	-0.776
	-0.337
	-0.856
	-0.887
	-0.366
	-0.71
	-0.306
	-0.355
	-0.631
	-0.353
	-3.23
	-0.501
	-0.972
	-1.13
	-1.03
	-0.472
	-1.34
	-0.523
	-0.546
	-0.409
	-0.365
	-0.502
	-0.356
	-0.998
	-1.05
	-0.76
	-0.601
	-0.353
	-0.69
	-0.571
	-0.725
	-0.77
	-0.363
	-0.362
	-0.808
	-0.748
	-0.797
	-2.05
	-0.57
	-0.656
	-1
	-0.802
	-0.376
	-0.683
	-0.986
	-0.706
	-1.09
	-0.666
	-0.626
	-0.343
	-0.325
	-0.448
	-0.795
	-0.798
	-0.351
	-1.34
	-1
	-0.407
	-0.657
	-0.385
	-1.15
	-0.48
	-0.395
	-0.819
	-0.538
	-0.679
	-0.957
	-0.584
	-0.38
	-0.366
	-0.74
	-0.492
	-0.511
	-0.876
	-0.373
	-0.776
	-0.878
	-0.689
	-0.376
	-0.496
	-0.413
	-0.399
	-0.674
	-0.672
	-0.952
	-0.319
	-1.25
	-0.304
	-0.641
	-0.798
	-0.319
	-0.433
	-0.507
	-0.675
	-1.01
	-0.361
	-0.529
	-0.617
	-1.16
	-0.7
	-2.46
	-0.342
	-1.96
	-1.3
	-1.05
	-0.479
	-1.12
	-0.504
	-1.05
	-0.55
	-0.447
	-0.53
	-0.505
	-0.369
	-0.857
	-0.731
	-0.897
	-0.578
	-0.364
	-0.598
	-0.641
	-0.408
	-0.686
	-0.664
	-0.832
	-0.761
	-0.759
	-0.5
	-0.489
	-0.798
	-0.816
	-0.556
	-0.901
	-0.706
	-0.364
	-0.406
	-0.809
	-0.411
	-0.579
	-0.862
	-0.334
	-0.797
	-0.633
	-0.392
	-0.999
	-0.674
	-1.08
	-0.417
	-0.898
	-0.49
	-0.915
	-0.833
	-0.839
	-1.15
	-0.635
	-0.689
	-0.508
	-0.323
	-1.12
	-0.358
	-0.307
	-0.543
	-0.714
	-0.433
	-0.59
	-0.42
	-0.344
	-0.799
	-0.6
	-0.311
	-0.513
	-0.573
	-0.86
	-0.312
	-0.65
	-1.02
	-1.78
	-1.08
	-0.519
	-0.417
	-0.704
	-0.675
	-0.445
	-0.631
	-0.426
	-0.783
	-1.05
	-0.571
	-0.81
	-0.649
	-0.547
	-1.26
	-0.308
	-0.439
	-2.99
	-0.532
	-0.589
	-0.692
	-0.828
	-0.826
	-1.15
	-0.424
	-0.499
	-2.98
	-1.23
	-0.615
	-0.45
	-0.403
	-0.375
	-0.584
	-0.757
	-0.927
	-0.721
	-0.358
	-0.523
	-0.437
	-0.743
	-0.334
	-0.462
	-0.892
	-0.381
	-0.34
	-0.632
	-1.29
	-0.732
	-0.408
	-1.12
	-3.09
	-0.413
	-0.322
	-0.628
	-0.361
	-0.566
	-3.31
	-1.13
	-0.345
	-0.509
	-0.659
	-0.316
	-0.362
	-1.03
	-0.371
	-1.12
	-1.14
	-0.466
	-0.766
	-0.43
	-0.739
	-0.725
	-0.386
	-0.97
	-0.714
	-0.78
	-0.318
	-0.703
	-1.24
	-0.309
	-0.356
	-0.675
	-0.338
	-0.842
	-0.652
	-0.404
	-0.331
	-0.687
	-0.724
	-0.533
	-0.864
	-0.391
	-0.873
	-0.886
	-1.31
	-0.309
	-1.09
	-1.21
	-0.793
	-0.548
	-0.404
	-0.718
	-0.44
	-0.55
	-0.415
	-0.516
	-0.541
	-0.351
	-0.917
	-0.491
	-1.38
	-0.788
	-0.583
	-0.508
	-1.33
	-0.697
	-0.54
	-0.651
	-0.381
	-0.794
	-0.317
	-0.684
	-0.335
	-0.589
	-1.36
	-0.415
	-0.389
	-0.922
	-0.855
	-0.311
	-0.489
	-0.751
	-0.613
	-0.406
	-0.355
	-0.455
	-1.12
	-0.544
	-0.379
	-0.836
	-0.872
	-0.442
	-0.38
	-0.315
	-0.443
	-0.609
	-1.3
	-0.354
	-0.558
	-0.669
	-0.44
	-0.757
	-0.57
	-0.644
	-1.41
	-0.74
	-0.742
	-0.304
	-0.47
	-1.1
	-0.429
	-0.579
	-0.743
	-0.347
	-0.458
	-0.332
	-0.369
	-0.525
	-0.806
	-0.346
	-0.414
	-0.65
	-0.516
	-0.379
	-1.26
	-0.318
	-2.36
	-0.531
	-0.845
	-0.376
	-0.572
	-0.304
	-0.387
	-0.731
	-0.587
	-0.478
	-0.401
	-0.659
	-0.348
	-0.748
	-0.806
	-0.606
	-0.303
	-0.991
	-0.931
	-0.487
	-0.573
	-0.336
	-0.673
	-0.742
	-0.591
	-0.466
	-0.349
	-0.619
	-0.363
	-0.334
	-0.613
	-0.824
	-0.758
	-0.356
	-0.479
	-0.39
	-0.376
	-0.822
	-0.55
	-0.554
	-0.465
	-0.557
	-0.533
	-0.316
	-0.316
	-0.38
	-0.551
	-1.52
	-0.421
	-0.627
	-2.99
	-1.01
	-0.358
	-0.557
	-0.365
	-1.06
	-1.3
	-0.477
	-0.687
	-0.536
	-0.328
	-0.896
	-0.338
	-0.576
	-0.322
	-0.351
	-0.448
	-0.981
	-0.457
	-0.407
	-0.341
	-0.502
	-0.865
	-0.552
	-1.28
	-2.83
	-0.434
	-0.459
	-0.421
	-1.13
	-0.898
	-0.787
	-0.42
	-0.993
	-1.9
	-0.461
	-0.311
	-0.44
	-0.375
	-1.18
	-0.819
	-0.99
	-0.573
	-0.373
	-0.367
	-1.18
	-0.68
	-0.662
	-0.457
	-0.545
	-1.37
	-0.629
	-0.545
	-0.4
	-0.913
	-0.433
	-0.939
	-0.33
	-1.01
	-0.326
	-1.04
	-0.491
	-0.478
	-0.352
	-1.17
	-0.855
	-0.641
	-0.528
	-0.897
	-0.416
	-0.559
	-1.08
	-0.436
	-0.824
	-1.22
	-0.916
	-0.424
	-0.971
	-1.5
	-0.495
	-0.423
	-0.561
	-1.29
	-0.418
	-0.999
	-0.589
	-0.753
	-0.38
	-0.372
	-1.24
	-0.805
	-0.435
	-0.548
	-0.375
	-1.23
	-0.363
	-0.94
	-0.386
	-0.451
	-0.878
	-0.407
	-0.65
	-0.37
	-0.323
	-0.565
	-0.564
	-1.32
	-0.737
	-0.313
	-1.19
	-0.326
	-0.518
	-0.413
	-0.793
	-1.2
	-1.22
	-1.16
	-1.15
	-0.512
	-1.14
	-0.471
	-0.532
	-0.627
	-0.753
	-0.904
	-0.737
	-0.716
	-0.841
	-0.472
	-0.35
	-0.385
	-0.958
	-0.645
	-0.347
	-0.357
	-0.475
	-0.483
	-0.306
	-0.552
	-1.1
	-0.327
	-0.341
	-0.502
	-0.949
	-0.663
	-0.577
	-0.863
	-0.376
	-0.461
	-0.656
	-0.312
	-1.52
	-0.507
	-0.543
	-0.473
	-0.589
	-0.433
	-0.795
	-0.391
	-0.689
	-0.485
	-0.484
	-0.812
	-0.353
	-0.808
	-0.899
	-0.623
	-0.378
	-2.76
	-0.618
	-0.51
	-0.54
	-0.777
	-0.983
	-0.422
	-0.706
	-0.469
	-0.62
	-0.822
	-0.592
	-0.451
	-0.55
	-1.15
	-0.341
	-1.31
	-0.823
	-0.565
	-0.506
	-0.556
	-0.683
	-0.332
	-0.35
	-2.83
	-0.425
	-0.533
	-0.651
	-0.622
	-1.39
	-0.347
	-0.404
	-0.554
	-0.739
	-0.385
	-1.3
	-0.54
	-0.476
	-0.656
	-0.726
	-0.753
	-0.919
	-1.03
	-0.514
	-0.649
	-0.606
	-0.818
	-0.57
	-0.821
	-0.309
	-0.568
	-0.57
	-1.36
	-0.802
	-0.514
	-0.75
	-1.04
	-0.323
	-0.779
	-0.384
	-0.549
	-1.11
	-0.481
	-0.503
	-0.431
	-1.01
	-0.706
	-2.21
	-0.376
	-0.597
	-0.418
	-0.464
	-0.443
	-0.556
	-1.02
	-0.525
	-3
	-1.23
	-0.358
	-0.684
	-0.848
	-0.836
	-0.789
	-2.21
	-0.672
	-0.827
	-0.313
	-0.886
	-0.524
	-0.408
	-1.29
	-0.856
	-0.926
	-0.804
	-0.328
	-0.704
	-0.436
	-1.47
	-0.555
	-0.927
	-0.504
	-0.32
	-0.989
	-0.422
	-0.361
	-0.418
	-0.7
	-0.609
	-0.541
	-0.382
	-0.938
	-0.605
	-0.748
	-0.477
	-1.17
	-0.904
	-0.458
	-0.471
	-1.19
	-0.981
	-0.607
	-0.759
	-0.704
	-0.6
	-0.502
	-0.321
	-0.705
	-0.437
	-0.972
	-2.23
	-0.624
	-0.314
	-0.897
	-0.467
	-0.356
	-1.1
	-0.408
	-0.439
	-0.441
	-1.13
	-0.689
	-0.413
	-0.523
	-0.723
	-0.578
	-0.542
	-1.1
	-0.725
	-0.357
	-0.498
	-0.815
	-0.325
	-0.955
	-0.717
	-0.342
	-0.414
	-0.515
	-0.802
	-0.564
	-0.894
	-0.412
	-0.483
	-1.27
	-0.464
	-0.598
	-1.3
	-0.64
	-0.739
	-0.471
	-0.97
	-0.432
	-0.319
	-0.494
	-0.994
	-0.587
	-1.1
	-0.49
	-0.362
	-0.367
	-0.499
	-0.534
	-0.8
	-2.94
	-0.416
	-0.367
	-1.41
	-0.38
	-1.02
	-1.09
	-1.01
	-0.407
	-0.365
	-0.536
	-1.37
	-0.703
	-1.03
	-0.41
	-0.331
	-0.513
	-0.324
	-0.506
	-0.357
	-0.82
	-0.538
	-0.962
	-0.86
	-0.686
	-0.381
	-0.445
	-0.308
	-0.63
	-0.389
	-0.392
	-0.488
	-0.937
	-0.514
	-0.735
	-0.314
	-0.659
	-0.35
	-1.05
	-0.386
	-0.326
	-0.898
	-0.365
	-0.569
	-0.789
	-0.742
	-0.394
	-0.443
	-0.771
	-0.339
	-0.642
	-1.17
	-0.368
	-0.458
	-0.501
	-0.521
	-0.376
	-0.484
	-1.42
	-1.04
	-0.725
	-0.523
	-0.88
	-0.546
	-1.19
	-0.94
	-0.376
	-3.41
	-0.78
	-0.692
	-0.641
	-1.14
	-0.671
	-0.587
	-1.5
	-0.546
	-0.41
	-0.595
	-0.533
	-1.02
	-0.333
	-0.673
	-0.987
	-0.497
	-0.877
	-0.962
	-0.461
	-0.32
	-0.938
	-0.561
	-0.688
	-0.985
	-0.686
	-0.585
	-0.303
	-0.528
	-2.86
	-1.11
	-0.664
	-0.386
	-1.09
	-0.36
	-0.562
	-0.367
	-1.64
	-0.728
	-0.732
	-0.424
	-0.348
	-0.329
	-0.435
	-0.498
	-0.516
	-0.32
	-0.549
	-0.703
	-1.19
	-0.459
	-0.52
	-0.307
	-0.798
	-2.64
	-0.332
	-0.355
	-0.325
	-0.654
	-0.652
	-0.505
	-0.857
	-0.601
	-0.737
	-1.05
	-1.27
	-0.712
	-0.302
	-0.316
	-1.3
	-0.365
	-2.17
	-0.897
	-0.586
	-3.3
	-0.322
	-0.326
	-0.575
	-0.575
	-0.48
	-1.21
	-0.995
	-0.324
	-0.505
	-0.483
	-0.428
	-0.734
	-0.44
	-2.83
	-0.731
	-0.891
	-0.965
	-0.714
	-0.315
	-0.776
	-0.724
	-0.361
	-0.341
	-1.12
	-0.386
	-0.986
	-1.32
	-0.363
	-2.45
	-1.25
	-0.7
	-0.592
	-0.343
	-0.712
	-0.96
	-0.798
	-0.504
	-0.321
	-0.566
	-0.618
	-0.722
	-1
	-0.615
	-0.743
	-0.409
	-0.494
	-0.648
	-0.368
	-1.25
	-0.389
	-0.602
	-0.326
	-0.369
	-0.884
	-1.07
	-0.314
	-0.314
	-0.332
	-0.933
	-0.476
	-0.855
	-0.74
	-0.713
	-0.354
	-0.465
	-0.397
	-0.491
	-0.768
	-0.623
	-0.746
	-0.467
	-0.352
	-0.381
	-1.35
	-0.57
	-0.998
	-0.317
	-0.376
	-0.461
	-0.71
	-0.361
	-0.616
	-0.869
	-0.444
	-0.788
	-1.09
	-0.516
	-0.463
	-0.445
	-1.25
	-0.717
	-0.466
	-0.628
	-0.428
	-1.25
	-0.697
	-0.472
	-0.952
	-0.365
	-0.414
	-0.56
	-0.396
	-1.45
	-1.02
	-0.693
	-0.333
	-0.384
	-0.356
	-0.628
	-1.12
	-0.631
	-0.49
	-0.357
	-0.744
	-0.302
	-0.456
	-0.504
	-0.541
	-0.539
	-0.652
	-0.908
	-2.45
	-1.17
	-1.2
	-0.355
	-0.48
	-0.338
	-0.454
	-0.385
	-0.803
	-0.437
	-0.318
	-0.429
	-1.01
	-0.471
	-0.393
	-0.993
	-0.43
	-0.864
	-1
	-0.474
	-0.567
	-2.55
	-0.319
	-0.713
	-0.422
	-1.06
	-0.349
	-0.354
	-1.51
	-0.469
	-0.662
	-0.433
	-0.368
	-0.683
	-0.424
	-0.471
	-0.496
	-0.395
	-0.538
	-0.517
	-0.596
	-3.12
	-0.894
	-0.7
	-0.46
	-0.607
	-1.1
	-0.807
	-0.444
	-0.371
	-0.363
	-0.498
	-0.59
	-1.21
	-0.556
	-0.997
	-1.2
	-0.461
	-0.355
	-1.05
	-0.474
	-1.02
	-0.408
	-0.443
	-0.513
	-0.427
	-0.576
	-0.36
	-1.32
	-0.322
	-1.03
	-0.524
	-0.618
	-0.875
	-0.75
	-0.679
	-0.542
	-0.396
	-0.788
	-0.692
	-0.922
	-0.391
	-1.27
	-0.637
	-0.417
	-0.303
	-0.445
	-1.24
	-0.408
	-0.832
	-0.843
	-0.56
	-0.362
	-0.608
	-0.934
	-1.13
	-0.538
	-0.391
	-0.605
	-1.15
	-1.27
	-0.677
	-0.433
	-1.11
	-0.308
	-0.651
	-0.828
	-0.449
	-0.546
	-0.406
	-0.417
	-0.349
	-0.382
	-0.357
	-0.764
	-0.928
	-0.847
	-0.577
	-0.338
	-0.412
	-0.326
	-1.37
	-0.647
	-0.387
	-0.447
	-0.362
	-0.975
	-0.472
	-0.564
	-1.27
	-0.572
	-0.491
	-0.344
	-0.436
	-0.816
	-1.24
	-0.735
	-1.12
	-0.737
	-0.602
	-0.479
	-0.588
	-0.653
	-1.2
	-0.416
	-0.89
	-0.982
	-0.784
	-1.02
	-0.807
	-3
	-0.823
	-0.32
	-0.611
	-0.65
	-0.496
	-0.825
	-0.396
	-0.531
	-0.416
	-0.634
	-0.417
	-0.437
	-1.33
	-0.581
	-0.419
	-1.27
	-0.998
	-0.636
	-0.446
	-0.305
	-0.415
	-0.349
	-0.655
	-2.33
	-0.657
	-0.649
	-0.471
	-0.479
	-0.456
	-0.623
	-0.475
	-3.09
	-0.514
	-0.717
	-0.348
	-0.809
	-0.372
	-0.658
	-2.3
	-1.24
	-0.402
	-0.353
	-0.387
	-0.839
	-0.542
	-0.364
	-0.576
	-0.635
	-1.01
	-2.25
	-0.866
	-0.778
	-0.346
	-2.94
	-0.659
	-0.428
	-0.54
	-0.449
	-0.571
	-0.55
	-0.458
	-0.688
	-1.17
	-0.779
	-0.851
	-0.463
	-1.09
	-0.406
	-0.688
	-0.433
	-0.828
	-1.39
	-0.404
	-0.312
	-0.347
	-0.314
	-0.36
	-0.354
	-2.48
	-1.31
	-0.43
	-0.627
	-0.532
	-0.466
	-1.33
	-0.732
	-0.604
	-0.392
	-0.514
	-0.492
	-0.62
	-1.09
	-0.369
	-1.26
	-0.991
	-0.733
	-0.369
	-0.902
	-1.32
	-0.859
	-0.478
	-0.446
	-0.505
	-0.32
	-0.97
	-0.763
	-0.934
	-0.387
	-0.475
	-0.358
	-0.878
	-0.907
	-0.608
	-0.52
	-0.985
	-0.609
	-0.483
	-2.75
	-1.06
	-0.302
	-1.55
	-0.62
	-0.395
	-0.949
	-0.313
	-0.471
	-0.712
	-0.343
	-0.601
	-0.489
	-0.598
	-0.544
	-0.842
	-0.365
	-0.341
	-0.535
	-0.305
	-0.488
	-0.496
	-0.534
	-0.465
	-0.404
	-0.347
	-0.562
	-0.928
	-0.737
	-0.537
	-1.18
	-0.941
	-0.347
	-0.609
	-0.5
	-0.36
	-1.07
	-0.835
	-0.798
	-0.448
	-0.616
	-0.486
	-0.573
	-0.385
	-0.446
	-2.9
	-0.315
	-0.426
	-0.605
	-0.93
	-0.539
	-0.896
	-0.454
	-0.546
	-0.314
	-0.375
	-0.346
	-0.45
	-1.22
	-0.572
	-0.815
	-1.52
	-2.47
	-0.944
	-3.12
	-0.666
	-0.717
	-0.817
	-0.766
	-0.504
	-1.46
	-0.877
	-0.985
	-0.352
	-0.485
	-0.558
	-0.578
	-0.51
	-0.822
	-0.617
	-0.418
	-0.618
	-0.703
	-0.863
	-0.596
	-0.514
	-0.303
	-0.975
	-0.386
	-0.511
	-0.482
	-0.309
	-0.657
	-0.524
	-1.09
	-0.471
	-0.549
	-0.576
	-0.864
	-0.512
	-0.454
	-1.52
	-0.458
	-0.347
	-0.589
	-1.44
	-0.362
	-0.861
	-0.403
	-0.441
	-0.634
	-0.744
	-0.869
	-0.651
	-0.761
	-0.478
	-0.45
	-0.506
	-0.696
	-0.517
	-0.522
	-0.448
	-0.506
	-0.369
	-1.61
	-1.02
	-0.428
	-0.458
	-0.557
	-0.383
	-0.454
	-0.544
	-0.491
	-1.22
	-0.646
	-0.538
	-0.357
	-0.345
	-0.634
	-0.409
	-0.307
	-0.342
	-0.788
	-0.518
	-1.01
	-0.499
	-0.561
	-1.35
	-0.335
	-0.968
	-0.332
	-0.374
	-0.4
	-0.343
	-1.37
	-0.388
	-2.02
	-0.341
	-3.28
	-0.442
	-1.06
	-0.922
	-0.692
	-0.581
	-0.564
	-0.981
	-0.649
	-0.855
	-0.929
	-0.509
	-1.35
	-0.71
	-0.645
	-0.322
	-2.23
	-0.301
	-0.355
	-0.629
	-0.591
	-0.5
	-1.11
	-0.319
	-0.352
	-0.352
	-0.955
	-0.37
	-0.826
	-0.682
	-0.419
	-2.86
	-0.899
	-0.829
	-0.975
	-0.422
	-0.855
	-0.327
	-1.13
	-0.552
	-0.44
	-1.28
	-0.996
	-0.913
	-0.433
	-1.02
	-1.24
	-0.892
	-0.798
	-0.696
	-0.731
	-2.5
	-1.24
	-0.335
	-0.357
	-0.943
	-0.387
	-0.436
	-0.39
	-0.712
	-0.907
	-0.332
	-0.457
	-1.07
	-0.874
	-0.337
	-0.452
	-2.46
	-0.772
	-0.96
	-0.44
	-0.429
	-0.412
	-0.507
	-0.371
	-0.48
	-0.317
	-0.895
	-0.706
	-1.11
	-0.852
	-0.452
	-0.353
	-0.565
	-0.322
	-0.619
	-0.46
	-0.331
	-0.329
	-0.43
	-0.966
	-0.374
	-0.397
	-0.342
	-0.629
	-0.82
	-0.613
	-0.749
	-0.879
	-0.527
	-0.378
	-1.41
	-0.677
	-0.895
	-0.475
	-0.365
	-1.13
	-1.2
	-0.629
	-0.482
	-0.763
	-0.79
	-0.39
	-0.763
	-2.67
	-0.756
	-0.581
	-0.593
	-1.02
	-0.304
	-3.11
	-0.367
	-1.19
	-0.641
	-0.315
	-1.02
	-0.899
	-0.355
	-0.552
	-0.742
	-0.385
	-0.577
	-0.325
	-1.11
	-0.657
	-0.501
	-0.44
	-0.388
	-0.552
	-3.22
	-0.807
	-0.347
	-1.64
	-2.75
	-0.562
	-0.498
	-0.696
	-0.67
	-0.46
	-0.379
	-0.562
	-0.58
	-0.548
	-0.884
	-0.705
	-2.5
	-0.351
	-0.391
	-0.418
	-0.365
	-0.501
	-0.972
	-0.333
	-0.392
	-0.599
	-2.14
	-0.433
	-0.391
	-0.804
	-0.624
	-1.04
	-0.454
	-0.565
	-1.08
	-0.565
	-0.405
	-0.587
	-0.692
	-0.667
	-0.306
	-0.585
	-2.38
	-0.54
	-0.452
	-0.686
	-0.55
	-0.554
	-3.09
	-0.973
	-1.46
	-0.358
	-0.61
	-0.579
	-0.529
	-0.774
	-0.342
	-0.505
	-0.709
	-1.02
	-0.637
	-0.413
	-0.316
	-0.379
	-0.514
	-1.5
	-0.377
	-0.547
	-0.523
	-0.577
	-0.344
	-0.553
	-1.16
	-0.442
	-0.328
	-1.18
	-0.393
	-0.682
	-0.334
	-0.542
	-0.626
	-0.937
	-0.369
	-0.37
	-0.309
	-0.737
	-0.391
	-0.46
	-0.327
	-0.733
	-0.656
	-0.416
	-0.832
	-0.751
	-0.353
	-0.45
	-0.668
	-0.792
	-0.331
	-1.2
	-0.472
	-0.342
	-0.37
	-0.351
	-0.36
	-0.576
	-0.593
	-0.496
	-0.667
	-1.08
	-0.613
	-0.756
	-0.628
	-1.36
	-0.664
	-0.696
	-0.864
	-0.594
	-1
	-1.08
	-0.359
	-0.896
	-0.394
	-0.738
	-1.19
	-0.792
	-0.394
	-0.613
	-0.771
	-1.04
	-1.01
	-0.919
	-0.786
	-0.348
	-0.786
	-0.886
	-0.605
	-1.39
	-0.89
	-0.327
	-0.618
	-1.35
	-0.67
	-0.798
	-0.345
	-0.544
	-1.17
	-0.98
	-0.375
	-0.719
	-0.577
	-0.582
	-0.55
	-1.36
	-0.739
	-0.525
	-0.428
	-0.941
	-0.531
	-0.373
	-0.971
	-0.391
	-0.807
	-0.438
	-0.333
	-0.434
	-0.681
	-1.17
	-0.65
	-1.09
	-0.528
	-0.466
	-1.07
	-2
	-0.8
	-0.953
	-1.11
	-0.312
	-0.336
	-0.331
	-0.492
	-2.02
	-1.05
	-0.746
	-0.496
	-0.62
	-2.78
	-0.498
	-3.13
	-1.29
	-0.513
	-0.358
	-0.509
	-2.31
	-0.617
	-0.856
	-1.18
	-1.25
	-0.945
	-1.01
	-0.715
	-0.329
	-0.564
	-2.2
	-0.626
	-0.405
	-1.22
	-0.958
	-0.909
	-0.356
	-1.35
	-1.61
	-0.985
	-0.869
	-0.703
	-1.09
	-0.37
	-0.434
	-0.556
	-0.784
	-0.543
	-0.542
	-0.892
	-0.515
	-1.01
	-1.48
	-0.689
	-0.377
	-0.62
	-0.821
	-0.499
	-0.737
	-0.783
	-0.333
	-1.05
	-0.991
	-0.674
	-0.509
	-0.476
	-2.74
	-0.433
	-0.505
	-0.488
	-0.639
	-0.492
	-1.01
	-0.333
	-0.492
	-0.529
	-0.527
	-0.458
	-0.358
	-1.12
	-0.411
	-0.383
	-0.42
	-0.766
	-0.767
	-0.357
	-0.497
	-0.521
	-1.19
	-0.7
	-0.709
	-0.47
	-2.04
	-1.52
	-0.431
	-0.618
	-0.417
	-0.665
	-0.514
	-0.339
	-0.318
	-0.578
	-0.455
	-0.454
	-0.32
	-0.813
	-0.393
	-0.709
	-0.323
	-1.14
	-0.388
	-1.34
	-0.369
	-0.942
	-0.373
	-0.862
	-0.704
	-0.977
	-0.408
	-0.873
	-0.526
	-0.505
	-0.586
	-0.59
	-0.891
	-0.94
	-0.81
	-0.374
	-0.312
	-0.676
	-0.317
	-0.408
	-0.752
	-0.928
	-0.679
	-0.738
	-0.421
	-0.802
	-0.352
	-3.1
	-0.658
	-1.09
	-0.655
	-1.27
	-0.465
	-0.31
	-0.397
	-0.304
	-0.812
	-0.632
	-1.01
	-0.995
	-0.633
	-0.396
	-0.677
	-0.989
	-0.498
	-1.07
	-0.341
	-0.379
	-0.6
	-0.424
	-0.511
	-0.758
	-0.545
	-0.742
	-0.454
	-1.04
	-0.377
	-1.27
	-0.35
	-0.48
	-0.344
	-0.321
	-0.849
	-0.643
	-0.829
	-1.85
	-0.776
	-0.38
	-0.39
	-0.402
	-0.456
	-1.03
	-0.31
	-0.569
	-0.584
	-0.57
	-0.688
	-1.17
	-0.487
	-0.585
	-0.661
	-0.665
	-0.823
	-0.418
	-0.449
	-0.857
	-0.656
	-0.517
	-0.907
	-0.541
	-0.439
	-0.773
	-3.41
	-0.546
	-0.615
	-0.454
	-0.496
	-1.42
	-0.792
	-0.799
	-0.533
	-0.851
	-1.33
	-0.402
	-0.321
	-0.478
	-0.344
	-0.541
	-1.19
	-0.86
	-0.616
	-0.726
	-0.303
	-0.453
	-1.15
	-0.849
	-0.384
	-0.433
	-0.391
	-0.499
	-0.312
	-0.524
	-0.343
	-1.05
	-0.53
	-0.626
	-0.916
	-0.303
	-0.588
	-0.472
	-0.68
	-1.27
	-0.758
	-0.362
	-1.09
	-0.489
	-0.64
	-0.451
	-1.35
	-0.61
	-0.363
	-0.534
	-1.02
	-0.481
	-0.366
	-0.765
	-1.4
	-0.752
	-0.567
	-0.844
	-0.648
	-0.584
	-0.685
	-0.459
	-0.57
	-0.878
	-0.378
	-0.963
	-0.35
	-0.328
	-1.15
	-0.447
	-1.46
	-0.68
	-0.602
	-1
	-0.442
	-0.303
	-0.574
	-0.682
	-0.773
	-0.488
	-0.721
	-0.322
	-0.99
	-0.587
	-0.459
	-0.557
	-0.959
	-0.574
	-0.505
	-0.319
	-0.481
	-0.387
	-0.497
	-0.702
	-0.531
	-0.454
	-0.655
	-0.596
	-0.395
	-0.501
	-0.581
	-1.06
	-0.873
	-1.04
	-0.519
	-0.569
	-0.395
	-0.319
	-0.33
	-1.1
	-1.13
	-0.404
	-1.04
	-0.695
	-1.08
	-0.6
	-0.313
	-0.312
	-1.18
	-0.37
	-1.05
	-0.824
	-0.357
	-1.02
	-0.335
	-0.768
	-1.56
	-0.443
	-0.414
	-0.308
	-0.438
	-0.334
	-0.335
	-0.421
	-0.43
	-0.379
	-0.487
	-0.381
	-0.782
	-0.724
	-0.394
	-0.851
	-0.499
	-0.953
	-0.311
	-0.856
	-0.656
	-0.919
	-0.623
	-0.457
	-0.607
	-1.18
	-0.714
	-0.849
	-1.02
	-0.987
	-1.15
	-0.484
	-3.06
	-1.04
	-0.719
	-0.874
	-0.675
	-0.393
	-1.17
	-0.456
	-0.46
	-0.385
	-0.459
	-0.382
	-0.338
	-0.409
	-0.477
	-0.71
	-0.324
	-0.373
	-0.468
	-0.556
	-0.384
	-0.592
	-0.749
	-0.859
	-0.725
	-0.527
	-0.757
	-0.439
	-1.13
	-0.672
	-0.743
	-0.402
	-0.433
	-0.318
	-0.423
	-0.364
	-0.627
	-0.41
	-0.321
	-1.07
	-0.347
	-0.317
	-0.875
	-0.391
	-0.704
	-0.978
	-0.406
	-0.435
	-1.21
	-0.81
	-0.471
	-0.359
	-0.707
	-0.667
	-0.489
	-0.748
	-0.423
	-0.407
	-0.39
	-0.403
	-0.786
	-0.461
	-0.646
	-0.453
	-0.447
	-1.37
	-0.337
	-0.648
	-0.39
	-0.416
	-0.664
	-0.726
	-0.436
	-0.402
	-0.737
	-0.455
	-0.707
	-0.515
	-0.446
	-0.498
	-1.39
	-0.632
	-0.386
	-0.441
	-0.406
	-0.47
	-1.03
	-0.366
	-0.645
	-0.308
	-0.862
	-0.327
	-0.55
	-0.42
	-0.332
	-1.13
	-1.18
	-2.77
	-0.493
	-0.354
	-0.313
	-2.47
	-0.767
	-0.469
	-2.07
	-1.47
	-0.871
	-1.26
	-0.541
	-1.11
	-0.642
	-0.866
	-0.454
	-0.386
	-0.532
	-0.357
	-0.309
	-0.414
	-0.379
	-0.558
	-1.16
	-0.843
	-0.434
	-0.523
	-0.366
	-0.503
	-0.869
	-0.985
	-0.931
	-0.301
	-0.479
	-0.462
	-0.776
	-0.33
	-0.89
	-0.707
	-0.425
	-0.313
	-0.418
	-0.666
	-0.395
	-0.732
	-0.447
	-0.505
	-0.342
	-0.765
	-0.794
	-0.364
	-0.701
	-0.444
	-0.358
	-0.66
	-0.56
	-0.696
	-0.926
	-0.586
	-1.14
	-0.359
	-0.435
	-0.528
	-0.408
	-0.556
	-0.9
	-0.445
	-0.411
	-0.611
	-2.62
	-0.782
	-0.816
	-0.616
	-0.867
	-0.341
	-0.314
	-0.76
	-0.33
	-1.69
	-0.444
	-0.583
	-0.342
	-1.28
	-0.352
	-2.79
	-0.369
	-0.403
	-0.335
	-0.571
	-1.1
	-0.301
	-0.954
	-0.463
	-1.14
	-0.366
	-0.82
	-0.427
	-2.88
	-0.504
	-0.544
	-0.896
	-0.373
	-1.14
	-0.602
	-0.542
	-0.409
	-0.539
	-0.303
	-0.552
	-0.893
	-0.594
	-0.401
	-0.531
	-0.946
	-0.389
	-0.535
	-1.02
	-0.708
	-0.359
	-0.969
	-0.467
	-0.391
	-1.1
	-0.473
	-0.747
	-0.639
	-0.919
	-0.978
	-0.352
	-0.425
	-0.684
	-0.508
	-3.35
	-0.966
	-0.476
	-0.558
	-0.635
	-0.731
	-0.32
	-0.452
	-0.768
	-0.748
	-0.657
	-0.916
	-0.698
	-0.61
	-0.552
	-0.377
	-0.325
	-0.324
	-1.04
	-0.556
	-2.74
	-0.432
	-0.778
	-0.963
	-0.363
	-0.483
	-0.355
	-3.11
	-0.331
	-1
	-0.424
	-0.875
	-1.1
	-0.964
	-0.603
	-0.714
	-0.644
	-0.933
	-0.511
	-0.376
	-1.02
	-0.848
	-0.488
	-0.332
	-0.499
	-1.24
	-0.425
	-1.04
	-0.811
	-0.665
	-0.438
	-0.397
	-0.938
	-0.852
	-0.951
	-0.41
	-0.592
	-1.36
	-0.547
	-0.405
	-0.974
	-0.671
	-0.384
	-0.577
	-0.35
	-2.51
	-0.598
	-0.378
	-1.38
	-0.947
	-0.351
	-0.746
	-0.606
	-0.421
	-0.478
	-0.452
	-0.897
	-0.814
	-3.09
	-0.32
	-0.627
	-0.39
	-0.983
	-0.746
	-0.561
	-1.27
	-0.611
	-0.308
	-0.391
	-0.522
	-2.73
	-0.737
	-0.679
	-0.361
	-1.01
	-0.35
	-0.375
	-0.555
	-0.35
	-0.365
	-1.14
	-0.607
	-0.667
	-1.05
	-0.769
	-0.804
	-1.12
	-0.422
	-0.397
	-0.316
	-1.06
	-0.517
	-2.75
	-0.383
	-0.571
	-1.31
	-0.972
	-0.549
	-0.601
	-0.514
	-0.64
	-2.05
	-0.444
	-0.369
	-0.762
	-0.417
	-0.704
	-0.705
	-0.383
	-0.761
	-0.742
	-0.605
	-0.366
	-0.632
	-0.99
	-1.25
	-1.15
	-0.607
	-0.555
	-0.521
	-0.427
	-1.11
	-0.987
	-0.317
	-1.08
	-0.373
	-3.35
	-0.904
	-0.319
	-1.49
	-0.988
	-0.999
	-0.552
	-0.429
	-2.59
	-0.486
	-0.413
	-0.943
	-0.473
	-0.675
	-0.359
	-0.6
	-0.91
	-0.583
	-0.383
	-0.475
	-1.07
	-1.08
	-1.21
	-0.579
	-0.339
	-0.388
	-0.352
	-0.74
	-0.523
	-0.832
	-0.473
	-1.17
	-0.425
	-0.532
	-0.689
	-0.304
	-0.334
	-0.524
	-0.557
	-0.55
	-0.69
	-0.401
	-1.54
	-0.609
	-1.35
	-0.448
	-3.07
	-0.411
	-0.574
	-0.537
	-0.891
	-0.477
	-0.563
	-0.82
	-0.505
	-0.775
	-0.347
	-0.406
	-0.411
	-1.04
	-0.619
	-0.335
	-2.47
	-0.527
	-0.305
	-0.721
	-0.348
	-0.407
	-1.35
	-1.35
	-0.479
	-0.59
	-0.434
	-1.16
	-0.603
	-0.342
	-0.484
	-0.586
	-0.782
	-0.659
	-0.524
	-0.704
	-0.819
	-0.461
	-0.332
	-0.728
	-0.76
	-0.481
	-1.3
	-1.25
	-0.716
	-0.616
	-0.703
	-0.722
	-2.66
	-0.315
	-0.682
	-0.502
	-0.566
	-0.435
	-1.26
	-0.792
	-0.369
	-1.04
	-0.943
	-0.558
	-0.451
	-0.904
	-0.653
	-0.855
	-0.568
	-0.816
	-3.01
	-0.515
	-1.35
	-0.763
	-0.731
	-1.27
	-2.95
	-1.19
	-0.457
	-0.318
	-0.509
	-1.18
	-1.12
	-0.712
	-0.949
	-0.527
	-0.899
	-1.16
	-0.958
	-0.665
	-0.303
	-0.631
	-0.465
	-0.346
	-0.484
	-1.24
	-0.302
	-0.315
	-0.519
	-0.98
	-0.515
	-0.344
	-1.12
	-0.545
	-3.14
	-0.331
	-0.868
	-0.921
	-1.13
	-0.589
	-0.911
	-0.38
	-0.629
	-0.309
	-0.356
	-0.845
	-0.418
	-0.515
	-0.306
	-0.358
	-0.509
	-0.405
	-0.705
	-0.552
	-0.36
	-0.394
	-0.505
	-0.474
	-0.372
	-0.372
	-0.607
	-0.507
	-0.423
	-0.47
	-0.377
	-0.53
	-0.371
	-0.374
	-0.492
	-0.697
	-0.816
	-0.596
	-0.78
	-1.23
	-0.411
	-0.95
	-2.05
	-0.697
	-0.489
	-0.902
	-1.16
	-0.638
	-0.93
	-0.677
	-0.915
	-2.09
	-2.07
	-0.676
	-0.352
	-0.44
	-1.01
	-0.315
	-0.494
	-0.656
	-0.971
	-0.92
	-0.446
	-0.742
	-0.922
	-0.545
	-1.14
	-0.301
	-0.729
	-0.375
	-1.32
	-1.06
	-0.714
	-0.713
	-1.06
	-0.918
	-1.16
	-0.853
	-0.639
	-0.334
	-0.732
	-0.54
	-1.35
	-0.712
	-2.35
	-0.651
	-0.349
	-0.49
	-0.56
	-0.322
	-0.336
	-0.595
	-1.51
	-0.43
	-0.456
	-0.464
	-0.717
	-0.444
	-0.919
	-0.404
	-0.339
	-0.981
	-2.54
	-1.17
	-0.363
	-1.16
	-1.28
	-0.489
	-0.529
	-1.06
	-0.4
	-0.574
	-0.581
	-1.17
	-1.18
	-0.302
	-0.602
	-0.431
	-0.35
	-2.61
	-1.29
	-0.566
	-0.568
	-0.371
	-0.977
	-3.04
	-1.39
	-0.341
	-0.591
	-0.873
	-1.17
	-0.523
	-0.433
	-1.17
	-0.965
	-0.468
	-0.379
	-0.647
	-0.395
	-0.606
	-0.397
	-0.376
	-0.538
	-0.638
	-0.307
	-0.615
	-0.323
	-0.353
	-0.318
	-0.818
	-0.376
	-0.564
	-0.38
	-1.39
	-0.49
	-0.528
	-0.693
	-0.712
	-1.29
	-0.427
	-0.315
	-0.423
	-0.724
	-0.39
	-0.741
	-1.48
	-0.349
	-0.651
	-0.332
	-1.02
	-0.605
	-0.857
	-0.58
	-0.481
	-0.976
	-0.997
	-0.572
	-0.388
	-0.325
	-0.5
	-0.386
	-0.703
	-1.27
	-1.1
	-0.371
	-1.02
	-0.424
	-0.712
	-0.462
	-1.14
	-0.483
	-1.02
	-1.16
	-0.741
	-0.409
	-0.416
	-0.493
	-1.28
	-0.428
	-1.11
	-1.3
	-1.12
	-1.11
	-0.387
	-0.756
	-0.864
	-0.536
	-0.444
	-0.427
	-0.741
	-0.701
	-0.499
	-0.526
	-1.03
	-0.559
	-0.38
	-0.594
	-0.439
	-0.379
	-0.323
	-0.479
	-0.797
	-0.333
	-0.532
	-1.31
	-0.829
	-0.392
	-0.415
	-0.352
	-1.27
	-1.39
	-0.398
	-0.515
	-0.389
	-0.463
	-0.604
	-0.795
	-0.361
	-0.808
	-0.603
	-1.01
	-0.458
	-0.853
	-0.526
	-0.574
	-0.785
	-0.771
	-0.424
	-0.409
	-0.603
	-1.14
	-0.752
	-0.517
	-0.429
	-1.22
	-0.722
	-0.732
	-0.748
	-0.861
	-0.376
	-0.675
	-0.396
	-0.451
	-0.849
	-0.575
	-0.586
	-0.492
	-0.406
	-0.429
	-0.335
	-0.494
	-1.55
	-1.21
	-0.428
	-0.48
	-0.946
	-0.682
	-0.455
	-0.56
	-0.735
	-0.61
	-0.797
	-0.344
	-0.586
	-0.38
	-0.445
	-2.44
	-1.3
	-1.1
	-0.888
	-0.316
	-0.366
	-0.495
	-0.551
	-0.388
	-0.393
	-1.51
	-0.336
	-1.04
	-0.763
	-1.3
	-1.25
	-0.332
	-0.316
	-0.477
	-0.975
	-2.88
	-0.38
	-0.875
	-0.444
	-0.522
	-0.335
	-1.37
	-0.5
	-0.707
	-0.491
	-0.849
	-0.963
	-0.677
	-1.53
	-0.322
	-2.8
	-0.308
	-0.605
	-0.646
	-0.607
	-0.433
	-0.928
	-0.404
	-1.33
	-1.22
	-0.496
	-1.34
	-0.495
	-0.448
	-0.338
	-0.518
	-2.39
	-0.597
	-0.868
	-0.464
	-0.315
	-0.854
	-2.96
	-0.986
	-1.04
	-0.394
	-0.69
	-0.568
	-0.311
	-0.372
	-1.05
	-0.44
	-1.27
	-0.539
	-0.309
	-0.628
	-0.705
	-0.38
	-0.569
	-1.13
	-0.432
	-0.426
	-0.765
	-0.45
	-0.507
	-0.79
	-0.386
	-0.472
	-0.376
	-0.318
	-0.941
	-0.455
	-0.699
	-0.496
	-1.28
	-1.07
	-0.78
	-0.609
	-0.779
	-0.973
	-0.617
	-0.592
	-0.692
	-1.03
	-0.877
	-1.34
	-0.948
	-0.523
	-0.575
	-0.311
	-0.304
	-0.695
	-0.577
	-1.07
	-0.565
	-0.855
	-0.664
	-0.396
	-0.629
	-0.465
	-0.975
	-0.557
	-0.463
	-2.64
	-0.741
	-2.48
	-1.15
	-0.353
	-0.631
	-0.908
	-0.421
	-0.45
	-0.532
	-0.755
	-0.955
	-0.485
	-0.366
	-0.388
	-0.631
	-0.366
	-0.979
	-0.88
	-0.653
	-0.354
	-0.836
	-0.669
	-0.448
	-0.728
	-0.617
	-0.34
	-0.306
	-0.423
	-0.42
	-0.958
	-2.83
	-0.372
	-0.62
	-0.324
	-1.01
	-0.453
	-2.57
	-1.01
	-0.811
	-0.689
	-0.405
	-0.574
	-0.353
	-1.16
	-1.38
	-0.484
	-1.18
	-0.505
	-0.351
	-0.802
	-3.14
	-0.464
	-1.15
	-0.418
	-0.366
	-0.532
	-0.349
	-0.81
	-0.417
	-0.453
	-0.42
	-0.365
	-0.421
	-0.471
	-0.447
	-0.976
	-1.53
	-1.14
	-0.801
	-0.582
	-0.859
	-0.359
	-0.685
	-0.518
	-0.458
	-0.52
	-0.754
	-0.924
	-0.538
	-0.71
	-1.47
	-0.327
	-0.652
	-0.435
	-0.444
	-0.63
	-1.39
	-3.1
	-0.571
	-0.451
	-0.631
	-0.448
	-0.647
	-0.491
	-0.46
	-0.928
	-0.496
	-0.708
	-0.387
	-0.544
	-0.507
	-0.422
	-0.908
	-0.647
	-0.486
	-0.411
	-0.309
	-0.816
	-1.19
	-1.49
	-0.366
	-0.832
	-0.468
	-0.933
	-0.652
	-0.448
	-1.13
	-0.676
	-0.354
	-0.647
	-0.511
	-0.605
	-0.312
	-0.527
	-0.453
	-0.961
	-0.378
	-0.345
	-0.34
	-0.64
	-1.01
	-0.447
	-0.337
	-0.5
	-0.901
	-0.407
	-0.724
	-0.541
	-2.51
	-0.498
	-0.401
	-0.786
	-0.36
	-1.17
	-1.19
	-1.1
	-1.07
	-0.753
	-1.61
	-0.309
	-0.38
	-1.16
	-0.425
	-0.526
	-0.755
	-0.492
	-0.827
	-0.592
	-0.796
	-0.479
	-0.541
	-0.817
	-0.302
	-0.463
	-0.57
	-0.664
	-2.88
	-1.12
	-0.544
	-0.886
	-0.993
	-0.314
	-1.26
	-0.436
	-2.34
	-0.503
	-0.755
	-0.934
	-0.779
	-0.406
	-0.569
	-0.475
	-0.795
	-0.367
	-1.21
	-0.6
	-0.345
	-0.422
	-0.871
	-1.04
	-0.929
	-0.332
	-0.686
	-0.985
	-0.303
	-0.32
	-0.781
	-2.13
	-0.325
	-0.728
	-0.38
	-0.964
	-0.366
	-0.729
	-0.774
	-0.5
	-0.329
	-0.567
	-0.562
	-0.678
	-0.36
	-0.515
	-2.22
	-0.439
	-1.11
	-0.406
	-0.705
	-0.335
	-0.766
	-1.22
	-0.338
	-0.632
	-0.554
	-0.618
	-0.56
	-0.312
	-0.312
	-0.401
	-0.976
	-0.318
	-0.618
	-0.696
	-0.421
	-0.394
	-1.49
	-0.341
	-0.853
	-0.688
	-0.32
	-0.708
	-0.375
	-0.425
	-0.818
	-0.694
	-0.731
	-0.761
	-0.988
	-0.484
	-0.519
	-0.45
	-0.535
	-0.363
	-0.661
	-0.743
	-0.553
	-0.618
	-0.406
	-0.852
	-0.711
	-1.23
	-0.325
	-0.573
	-0.502
	-1.16
	-0.535
	-0.4
	-0.538
	-0.716
	-0.407
	-0.572
	-0.552
	-0.654
	-0.578
	-2.47
	-0.467
	-0.834
	-0.473
	-0.754
	-0.528
	-0.382
	-0.865
	-0.362
	-2.72
	-0.616
	-1.54
	-1.06
	-1.12
	-0.98
	-0.305
	-0.338
	-0.876
	-0.706
	-0.746
	-0.863
	-1.14
	-0.541
	-0.429
	-0.721
	-0.685
	-2.65
	-0.556
	-1.06
	-0.407
	-0.398
	-0.372
	-0.875
	-0.306
	-0.887
	-1.14
	-0.538
	-0.373
	-0.717
	-0.528
	-0.494
	-0.781
	-0.972
	-0.797
	-0.508
	-0.782
	-0.525
	-0.621
	-0.357
	-0.553
	-0.555
	-0.891
	-0.682
	-0.576
	-0.921
	-0.496
	-0.556
	-0.536
	-0.62
	-0.464
	-0.812
	-0.724
	-0.589
	-0.316
	-1.14
	-0.733
	-0.629
	-0.357
	-0.306
	-0.459
	-0.342
	-0.824
	-0.497
	-0.528
	-0.578
	-3.27
	-0.398
	-1.16
	-0.974
	-0.679
	-1.09
	-0.532
	-1.2
	-0.326
	-0.844
	-0.842
	-1.2
	-0.304
	-0.459
	-0.386
	-0.496
	-0.512
	-0.495
	-0.402
	-1.05
	-0.344
	-0.4
	-0.414
	-2.34
	-0.347
	-0.594
	-0.6
	-0.597
	-0.76
	-0.435
	-0.326
	-0.426
	-0.671
	-0.833
	-0.707
	-1.01
	-0.322
	-0.513
	-0.542
	-0.49
	-0.781
	-0.788
	-0.422
	-2.88
	-0.524
	-0.41
	-0.339
	-0.648
	-0.895
	-0.635
	-0.457
	-0.319
	-0.509
	-0.353
	-0.652
	-1.84
	-0.322
	-0.347
	-0.986
	-0.77
	-0.349
	-0.88
	-0.961
	-0.931
	-0.387
	-0.945
	-0.352
	-0.666
	-0.658
	-1.03
	-0.749
	-1.09
	-0.92
	-0.385
	-0.645
	-1.03
	-1.52
	-0.97
	-0.586
	-0.45
	-0.366
	-0.437
	-1
	-0.309
	-0.837
	-0.317
	-1.05
	-0.399
	-0.46
	-0.637
	-0.319
	-0.579
	-0.518
	-1.22
	-0.361
	-0.471
	-0.368
	-1.2
	-0.311
	-0.486
	-0.467
	-0.305
	-0.492
	-1.37
	-0.549
	-0.405
	-1.21
	-0.354
	-0.559
	-0.362
	-2.5
	-0.327
	-0.625
	-0.515
	-0.557
	-0.746
	-0.841
	-1.18
	-0.54
	-0.346
	-0.592
	-1.16
	-0.995
	-0.829
	-0.314
	-0.428
	-0.824
	-0.556
	-0.328
	-1
	-1.09
	-0.497
	-0.531
	-0.603
	-0.435
	-0.332
	-0.442
	-0.757
	-0.379
	-0.697
	-0.57
	-0.544
	-0.304
	-0.42
	-0.494
	-0.346
	-0.904
	-1.16
	-0.377
	-0.394
	-0.808
	-0.44
	-0.6
	-0.736
	-1.23
	-0.447
	-0.404
	-0.678
	-0.377
	-0.841
	-0.623
	-0.654
	-0.303
	-0.505
	-0.387
	-0.308
	-0.57
	-0.776
	-0.823
	-1.1
	-0.362
	-0.807
	-0.454
	-0.742
	-0.445
	-0.357
	-0.41
	-0.405
	-1.02
	-1.02
	-0.451
	-0.491
	-0.375
	-0.454
	-0.725
	-0.93
	-0.639
	-0.326
	-0.636
	-0.423
	-0.443
	-1.43
	-0.484
	-1.1
	-0.334
	-0.457
	-0.938
	-0.722
	-0.383
	-0.714
	-0.31
	-0.947
	-0.621
	-0.315
	-1.1
	-0.661
	-0.592
	-0.515
	-0.465
	-0.439
	-0.702
	-0.332
	-0.626
	-0.708
	-0.393
	-3.33
	-0.87
	-0.469
	-0.393
	-0.471
	-0.783
	-0.63
	-0.373
	-1.04
	-0.446
	-0.336
	-1.09
	-0.546
	-0.631
	-0.744
	-0.803
	-0.598
	-0.971
	-0.869
	-0.366
	-0.597
	-2.8
	-0.488
	-0.979
	-0.485
	-0.308
	-0.337
	-0.514
	-0.862
	-0.931
	-0.422
	-0.456
	-0.689
	-0.372
	-1.61
	-0.518
	-0.802
	-0.946
	-0.736
	-0.308
	-0.453
	-0.46
	-0.457
	-0.853
	-0.673
	-0.351
	-1.04
	-0.587
	-1.16
	-0.684
	-0.468
	-0.821
	-0.315
	-0.418
	-0.413
	-0.641
	-0.389
	-1.97
	-0.582
	-0.378
	-0.709
	-0.921
	-0.655
	-0.538
	-0.343
	-0.784
	-0.766
	-0.863
	-1
	-0.664
	-3.16
	-1.29
	-1.23
	-2.68
	-0.94
	-0.562
	-0.443
	-0.727
	-0.357
	-0.627
	-0.809
	-0.324
	-0.364
	-0.33
	-0.706
	-0.321
	-0.481
	-0.922
	-1.17
	-0.706
	-0.631
	-0.473
	-0.332
	-1.13
	-0.948
	-0.421
	-0.673
	-0.433
	-0.326
	-0.345
	-0.383
	-0.615
	-2.27
	-0.315
	-0.585
	-0.706
	-0.327
	-0.595
	-0.38
	-0.313
	-0.337
	-0.516
	-0.625
	-0.521
	-2.56
	-1.25
	-0.508
	-0.8
	-0.726
	-0.652
	-0.694
	-0.472
	-0.317
	-1.33
	-0.318
	-0.486
	-0.414
	-0.374
	-0.819
	-0.616
	-0.615
	-0.303
	-0.491
	-0.385
	-1.01
	-0.536
	-0.643
	-0.999
	-0.768
	-0.469
	-0.326
	-0.386
	-1.25
	-0.381
	-0.825
	-2.98
	-0.834
	-0.448
	-0.332
	-0.385
	-1.17
	-0.487
	-0.319
	-0.61
	-0.833
	-0.788
	-0.327
	-0.464
	-0.502
	-1
	-0.76
	-1.09
	-0.591
	-0.365
	-1.09
	-0.415
	-0.794
	-0.567
	-0.971
	-0.458
	-0.951
	-0.398
	-0.324
	-0.353
	-0.429
	-0.852
	-0.34
	-0.362
	-0.513
	-1.15
	-0.601
	-0.695
	-0.726
	-0.492
	-0.457
	-0.438
	-0.66
	-0.699
	-0.45
	-0.417
	-0.514
	-0.477
	-0.363
	-0.392
	-1.06
	-1.09
	-2.4
	-0.745
	-0.642
	-0.384
	-0.491
	-1.01
	-0.618
	-0.326
	-0.66
	-0.32
	-0.893
	-0.424
	-0.439
	-0.394
	-0.306
	-1.15
	-2.5
	-0.416
	-0.525
	-0.715
	-0.38
	-0.607
	-0.836
	-1.13
	-1.05
	-0.828
	-0.99
	-0.741
	-0.507
	-0.526
	-0.704
	-0.63
	-0.688
	-0.463
	-0.372
	-0.381
	-0.42
	-0.54
	-1.28
	-0.774
	-0.429
	-0.389
	-1.49
	-2.42
	-1.23
	-0.603
	-0.851
	-0.442
	-0.324
	-0.628
	-0.714
	-0.411
	-0.747
	-1.18
	-0.658
	-0.749
	-0.938
	-0.345
	-0.449
	-0.762
	-0.559
	-0.367
	-0.348
	-0.404
	-0.681
	-0.473
	-0.545
	-0.307
	-1.17
	-0.352
	-0.573
	-0.793
	-0.532
	-0.485
	-0.506
	-0.499
	-0.602
	-0.433
	-0.927
	-1.33
	-0.699
	-0.307
	-0.876
	-0.362
	-1.18
	-1.05
	-0.419
	-1.33
	-0.315
	-1.1
	-0.314
	-0.347
	-0.582
	-0.669
	-0.6
	-0.37
	-0.747
	-0.803
	-0.345
	-0.718
	-0.714
	-0.528
	-0.369
	-1.07
	-1.34
	-0.713
	-0.352
	-0.571
	-0.384
	-0.398
	-0.445
	-0.395
	-0.72
	-0.607
	-0.43
	-0.314
	-0.335
	-0.413
	-0.543
	-0.806
	-0.551
	-0.338
	-0.593
	-0.602
	-1.05
	-0.413
	-0.322
	-1.37
	-0.801
	-0.742
	-0.378
	-0.319
	-0.648
	-2.82
	-0.324
	-0.678
	-0.358
	-0.414
	-0.521
	-0.682
	-0.608
	-0.512
	-0.734
	-1.25
	-0.918
	-1.3
	-0.433
	-0.804
	-0.488
	-0.401
	-0.455
	-0.538
	-0.569
	-0.352
	-0.578
	-0.515
	-0.438
	-0.507
	-0.342
	-0.608
	-0.578
	-0.655
	-0.329
	-0.588
	-1.34
	-1.33
	-0.652
	-0.314
	-0.439
	-0.316
	-0.935
	-0.396
	-0.451
	-0.366
	-0.411
	-1.39
	-0.816
	-0.481
	-0.941
	-0.347
	-0.589
	-0.445
	-0.358
	-0.861
	-0.747
	-0.517
	-0.464
	-0.346
	-0.925
	-0.414
	-0.69
	-0.344
	-0.355
	-0.638
	-0.344
	-0.57
	-0.745
	-0.606
	-0.88
	-1.12
	-0.318
	-0.46
	-0.715
	-0.811
	-1.1
	-1.1
	-0.666
	-0.326
	-0.354
	-0.574
	-1.08
	-0.894
	-1.07
	-1.03
	-0.831
	-0.695
	-1.41
	-0.964
	-0.731
	-0.808
	-0.681
	-0.928
	-1.42
	-0.803
	-0.355
	-1.47
	-0.849
	-1.15
	-0.511
	-1.36
	-0.445
	-0.487
	-0.395
	-0.586
	-0.66
	-0.797
	-0.495
	-0.593
	-0.614
	-0.865
	-0.396
	-0.608
	-1.05
	-0.584
	-1.26
	-0.52
	-0.467
	-0.333
	-1.05
	-0.442
	-0.408
	-0.31
	-0.5
	-0.504
	-0.571
	-0.328
	-0.402
	-0.623
	-0.787
	-0.417
	-0.862
	-0.463
	-0.675
	-1.31
	-0.613
	-0.775
	-0.434
	-1.53
	-0.581
	-0.425
	-1.13
	-0.519
	-1.07
	-0.743
	-0.366
	-0.792
	-0.644
	-0.415
	-2.42
	-0.362
	-2.61
	-0.801
	-0.584
	-0.407
	-0.712
	-0.362
	-0.642
	-0.436
	-0.464
	-0.615
	-0.712
	-1.39
	-0.826
	-0.394
	-0.458
	-3.19
	-0.328
	-0.519
	-0.621
	-0.417
	-1.17
	-0.337
	-0.498
	-0.531
	-0.638
	-0.669
	-0.784
	-0.522
	-0.522
	-1.2
	-0.57
	-0.794
	-0.347
	-0.312
	-0.389
	-0.343
	-0.87
	-0.525
	-0.673
	-1.12
	-0.698
	-0.716
	-0.409
	-1.11
	-0.444
	-0.95
	-0.378
	-0.463
	-1.19
	-1.14
	-0.681
	-0.471
	-0.742
	-0.425
	-0.527
	-0.717
	-0.786
	-1.3
	-0.386
	-0.589
	-0.404
	-1.18
	-0.878
	-1.34
	-0.339
	-0.799
	-0.581
	-0.419
	-0.793
	-0.375
	-0.677
	-0.422
	-0.53
	-0.403
	-0.432
	-0.345
	-0.31
	-0.587
	-0.828
	-1.4
	-0.759
	-0.895
	-0.642
	-0.562
	-0.441
	-2.47
	-0.7
	-0.738
	-0.501
	-0.516
	-0.442
	-1.08
	-0.519
	-0.515
	-1.24
	-0.865
	-0.339
	-0.837
	-0.557
	-2.84
	-0.387
	-0.401
	-0.818
	-1.14
	-0.354
	-0.454
	-1
	-0.943
	-0.795
	-0.82
	-0.655
	-0.655
	-1.42
	-0.37
	-0.424
	-0.847
	-0.527
	-0.579
	-0.305
	-0.669
	-0.437
	-0.544
	-0.549
	-2.61
	-1.11
	-0.744
	-0.845
	-0.377
	-0.475
	-1.06
	-0.533
	-0.786
	-0.404
	-0.399
	-0.426
	-0.338
	-0.323
	-2.82
	-0.323
	-0.5
	-0.544
	-1.18
	-0.429
	-0.772
	-0.856
	-0.374
	-0.592
	-1.25
	-0.357
	-2.51
	-0.397
	-0.328
	-0.923
	-0.984
	-1.09
	-0.422
	-0.464
	-0.649
	-0.546
	-0.502
	-0.781
	-3.1
	-0.536
	-0.596
	-0.306
	-0.587
	-0.607
	-0.311
	-0.663
	-0.352
	-0.411
	-2.64
	-0.406
	-0.801
	-0.447
	-0.317
	-0.622
	-0.903
	-0.986
	-0.623
	-0.463
	-0.878
	-0.395
	-0.557
	-0.396
	-0.85
	-0.45
	-0.32
	-0.766
	-0.641
	-0.583
	-0.618
	-0.961
	-0.557
	-1.03
	-1.37
	-0.45
	-0.321
	-0.707
	-1.6
	-1.13
	-0.319
	-0.307
	-0.809
	-0.31
	-0.323
	-0.868
	-0.448
	-0.772
	-2.45
	-0.611
	-0.508
	-0.419
	-0.42
	-0.417
	-0.322
	-0.381
	-0.412
	-0.565
	-0.449
	-0.383
	-0.359
	-0.475
	-1.03
	-0.37
	-0.622
	-0.771
	-1.06
	-0.642
	-0.728
	-0.415
	-0.437
	-0.88
	-0.704
	-0.613
	-0.376
	-0.423
	-0.492
	-0.641
	-0.657
	-0.891
	-0.815
	-0.376
	-0.832
	-0.344
	-0.497
	-0.376
	-0.621
	-0.497
	-0.335
	-0.69
	-0.55
	-0.902
	-0.502
	-0.427
	-0.426
	-0.728
	-0.452
	-0.785
	-1.03
	-2.4
	-0.498
	-0.461
	-0.401
	-0.675
	-0.663
	-0.436
	-1.16
	-0.322
	-0.301
	-0.313
	-0.344
	-0.628
	-0.78
	-0.686
	-0.497
	-0.674
	-1.36
	-0.642
	-0.727
	-0.311
	-0.332
	-0.48
	-0.443
	-0.595
	-0.914
	-0.582
	-0.684
	-0.445
	-0.977
	-0.677
	-0.519
	-0.488
	-0.644
	-0.93
	-0.647
	-0.459
	-0.339
	-0.595
	-0.331
	-0.419
	-0.412
	-1.02
	-0.717
	-0.456
	-0.641
	-0.338
	-0.62
	-0.311
	-0.593
	-0.341
	-1.15
	-0.397
	-0.306
	-0.552
	-0.587
	-0.848
	-0.586
	-0.323
	-1.47
	-0.825
	-0.599
	-0.422
	-0.307
	-0.398
	-0.307
	-0.385
	-0.823
	-0.342
	-0.989
	-0.528
	-0.676
	-0.313
	-0.352
	-0.683
	-0.371
	-0.587
	-0.307
	-0.618
	-0.442
	-0.313
	-0.892
	-0.385
	-0.439
	-0.391
	-0.453
	-0.388
	-0.86
	-1.17
	-0.514
	-0.792
	-0.678
	-0.398
	-0.314
	-0.451
	-0.869
	-0.468
	-0.315
	-0.566
	-1.18
	-0.602
	-1.03
	-0.426
	-0.371
	-0.317
	-0.921
	-0.516
	-1.26
	-0.502
	-0.502
	-0.372
	-0.41
	-0.887
	-0.582
	-0.342
	-1.28
	-0.467
	-0.73
	-0.569
	-0.821
	-0.7
	-0.666
	-1.21
	-0.558
	-0.876
	-0.648
	-1.52
	-1.1
	-0.313
	-0.497
	-0.468
	-0.623
	-0.638
	-1.07
	-0.746
	-0.812
	-0.516
	-1.06
	-0.339
	-1.29
	-0.476
	-0.922
	-0.562
	-0.996
	-0.462
	-1.25
	-0.55
	-0.444
	-1.29
	-0.692
	-0.533
	-0.327
	-0.859
	-0.827
	-0.536
	-1.02
	-0.486
	-2.7
	-0.784
	-0.755
	-0.426
	-0.441
	-0.492
	-0.982
	-0.544
	-0.935
	-0.561
	-0.638
	-0.836
	-0.422
	-0.461
	-0.604
	-0.6
	-1.05
	-0.374
	-0.781
	-0.519
	-0.46
	-0.379
	-0.31
	-1.26
	-0.7
	-1.22
	-0.874
	-0.947
	-1.04
	-1.24
	-2.84
	-2.57
	-1.01
	-0.312
	-0.419
	-0.312
	-0.891
	-0.369
	-0.768
	-0.726
	-0.688
	-0.4
	-0.468
	-0.402
	-0.578
	-2.54
	-0.305
	-0.368
	-0.529
	-0.855
	-0.745
	-0.415
	-0.66
	-0.306
	-0.657
	-0.83
	-3.35
	-1.34
	-0.947
	-0.572
	-0.621
	-0.442
	-0.393
	-0.79
	-0.592
	-0.306
	-0.38
	-0.335
	-0.336
	-1.65
	-0.594
	-0.823
	-0.337
	-0.378
	-0.747
	-0.586
	-0.994
	-0.582
	-1.15
	-1.09
	-0.712
	-0.306
	-0.31
	-0.392
	-0.462
	-0.705
	-0.572
	-0.853
	-1.36
	-0.39
	-0.325
	-0.523
	-0.639
	-0.308
	-0.393
	-0.355
	-1.67
	-0.552
	-0.35
	-0.498
	-0.714
	-0.788
	-1.05
	-0.629
	-0.354
	-0.453
	-0.578
	-0.467
	-0.928
	-0.724
	-0.75
	-0.415
	-0.488
	-0.854
	-0.33
	-0.677
	-1.14
	-2.31
	-2.34
	-0.535
	-0.482
	-0.487
	-0.317
	-0.653
	-0.838
	-0.5
	-0.342
	-0.556
	-1
	-0.641
	-0.472
	-0.311
	-0.357
	-0.41
	-0.533
	-0.621
	-0.389
	-0.332
	-0.39
	-0.646
	-0.606
	-0.484
	-0.518
	-0.642
	-0.342
	-0.608
	-0.616
	-0.786
	-0.778
	-0.773
	-0.306
	-2.73
	-0.547
	-0.62
	-2.95
	-0.353
	-0.575
	-1.06
	-0.701
	-0.96
	-1.23
	-0.538
	-0.357
	-0.371
	-0.355
	-0.698
	-0.703
	-0.853
	-0.306
	-0.508
	-0.52
	-0.723
	-0.868
	-0.314
	-0.719
	-0.615
	-0.955
	-0.742
	-0.382
	-0.721
	-1.24
	-0.63
	-0.312
	-0.51
	-1.55
	-0.924
	-0.676
	-0.312
	-0.537
	-0.797
	-0.695
	-0.907
	-0.376
	-0.662
	-1.34
	-0.34
	-0.359
	-0.419
	-0.356
	-0.494
	-1.35
	-0.426
	-0.311
	-0.946
	-0.835
	-0.953
	-0.663
	-0.321
	-0.389
	-0.448
	-0.732
	-0.899
	-0.584
	-0.378
	-1.13
	-0.427
	-0.374
	-1.05
	-0.402
	-0.731
	-0.311
	-0.429
	-0.878
	-0.71
	-0.681
	-0.672
	-0.885
	-0.827
	-0.782
	-0.841
	-1.23
	-0.418
	-0.919
	-0.373
	-1.29
	-0.543
	-0.39
	-0.397
	-0.747
	-0.704
	-1.01
	-0.814
	-1.2
	-0.725
	-0.638
	-0.324
	-0.354
	-0.502
	-0.354
	-0.783
	-0.548
	-0.372
	-0.659
	-0.501
	-0.422
	-0.635
	-1.12
	-0.32
	-1.09
	-0.59
	-0.376
	-0.52
	-1.79
	-0.554
	-2.22
	-0.353
	-0.629
	-0.34
	-0.52
	-0.559
	-0.582
	-0.393
	-0.504
	-0.34
	-0.438
	-0.455
	-0.391
	-0.511
	-0.51
	-0.336
	-0.518
	-0.422
	-1.01
	-0.453
	-0.312
	-0.53
	-0.853
	-0.562
	-0.358
	-0.561
	-0.65
	-1.18
	-0.813
	-0.633
	-0.929
	-0.522
	-1.84
	-0.472
	-0.777
	-0.452
	-0.521
	-0.36
	-0.662
	-0.565
	-0.879
	-0.962
	-0.39
	-0.488
	-0.608
	-0.529
	-1.01
	-0.808
	-0.499
	-0.606
	-0.341
	-0.369
	-0.78
	-1.03
	-0.303
	-0.81
	-0.859
	-1.58
	-1.07
	-1.07
	-0.419
	-0.709
	-0.416
	-0.764
	-0.575
	-0.668
	-0.673
	-0.873
	-0.321
	-1.77
	-0.389
	-0.845
	-0.7
	-0.419
	-0.374
	-0.538
	-0.781
	-0.663
	-0.785
	-0.783
	-0.646
	-0.387
	-0.345
	-1.08
	-0.659
	-0.451
	-1.54
	-1.27
	-1.02
	-0.344
	-0.382
	-0.914
	-0.312
	-0.357
	-0.359
	-0.593
	-0.588
	-1.21
	-0.515
	-1.14
	-0.419
	-0.635
	-0.501
	-0.381
	-0.377
	-0.458
	-0.422
	-0.351
	-1.4
	-1.02
	-0.414
	-1.03
	-0.397
	-0.351
	-0.865
	-0.369
	-0.936
	-0.603
	-0.747
	-0.555
	-0.472
	-0.311
	-1.05
	-0.911
	-0.496
	-0.952
	-1.48
	-0.501
	-0.717
	-0.787
	-0.514
	-1.11
	-0.845
	-0.451
	-0.867
	-0.364
	-1.08
	-1.23
	-0.603
	-0.35
	-0.469
	-2.68
	-0.518
	-0.391
	-0.797
	-0.462
	-0.647
	-0.822
	-0.399
	-1.01
	-0.557
	-0.457
	-0.404
	-0.377
	-0.809
	-0.872
	-0.419
	-0.419
	-0.359
	-1.37
	-0.335
	-0.659
	-0.333
	-0.736
	-1.06
	-0.335
	-0.618
	-0.424
	-0.335
	-0.476
	-0.433
	-0.909
	-0.508
	-1.07
	-1.16
	-0.301
	-0.972
	-0.534
	-1.05
	-0.426
	-1.16
	-0.418
	-2.62
	-0.548
	-0.498
	-1.01
	-1.05
	-0.433
	-0.579
	-0.308
	-0.382
	-0.464
	-0.865
	-0.329
	-0.588
	-0.883
	-0.393
	-0.316
	-0.739
	-0.503
	-0.955
	-0.679
	-0.399
	-0.492
	-0.492
	-0.372
	-0.514
	-0.416
	-0.489
	-0.371
	-0.372
	-0.513
	-0.336
	-0.349
	-0.973
	-0.421
	-0.432
	-0.897
	-0.386
	-0.903
	-0.415
	-0.96
	-0.771
	-0.659
	-0.381
	-0.47
	-0.579
	-0.391
	-1.14
	-1.06
	-0.424
	-2.85
	-3.15
	-0.761
	-0.506
	-0.742
	-1.49
	-1.32
	-0.436
	-0.333
	-0.813
	-0.569
	-0.505
	-0.5
	-0.44
	-0.937
	-0.366
	-1.13
	-2.16
	-0.438
	-0.832
	-0.481
	-0.318
	-0.586
	-1.02
	-1.26
	-0.447
	-0.429
	-0.501
	-0.381
	-0.452
	-0.401
	-0.413
	-0.667
	-3.34
	-1.38
	-0.371
	-0.469
	-0.362
	-0.646
	-0.33
	-1.51
	-0.784
	-0.701
	-1.25
	-0.363
	-0.541
	-0.487
	-0.49
	-0.476
	-0.383
	-0.766
	-0.528
	-0.771
	-0.968
	-0.34
	-0.98
	-2.53
	-1.15
	-1.1
	-0.765
	-0.44
	-0.63
	-0.399
	-0.892
	-0.538
	-0.856
	-1
	-1.18
	-0.439
	-0.738
	-1.05
	-0.673
	-0.335
	-0.578
	-0.381
	-0.366
	-0.878
	-0.663
	-0.305
	-0.546
	-0.601
	-0.433
	-0.515
	-0.541
	-0.322
	-0.473
	-0.661
	-0.457
	-0.875
	-1.13
	-0.407
	-0.709
	-0.321
	-0.455
	-0.811
	-0.328
	-0.437
	-1.5
	-0.509
	-0.549
	-0.656
	-0.525
	-0.424
	-0.334
	-0.322
	-0.417
	-0.421
	-0.328
	-2.63
	-0.472
	-0.461
	-0.306
	-0.668
	-1.28
	-0.346
	-0.321
	-1.45
	-1.09
	-0.725
	-0.387
	-0.358
	-0.862
	-0.32
	-1.46
	-0.458
	-0.906
	-1.09
	-0.456
	-0.307
	-0.943
	-0.41
	-0.336
	-0.399
	-0.665
	-0.365
	-0.423
	-1.02
	-0.962
	-0.425
	-0.513
	-0.893
	-0.409
	-0.391
	-0.493
	-0.752
	-0.541
	-0.79
	-0.469
	-0.349
	-0.829
	-0.535
	-2.74
	-0.445
	-0.634
	-0.351
	-0.382
	-0.35
	-0.599
	-0.612
	-0.758
	-1.2
	-0.706
	-1.4
	-0.691
	-0.338
	-1.26
	-0.597
	-0.795
	-1.16
	-0.829
	-1.22
	-0.513
	-0.415
	-0.848
	-0.971
	-0.976
	-0.38
	-0.346
	-0.711
	-0.813
	-0.381
	-0.937
	-0.779
	-0.698
	-1.29
	-0.399
	-0.679
	-0.645
	-0.891
	-0.603
	-0.787
	-0.677
	-0.469
	-0.772
	-0.549
	-0.746
	-0.839
	-0.314
	-0.612
	-0.751
	-0.468
	-0.465
	-0.92
	-0.362
	-0.738
	-0.338
	-1.09
	-1.15
	-0.703
	-1.66
	-0.403
	-0.582
	-0.802
	-0.795
	-0.432
	-1.52
	-0.547
	-0.327
	-0.719
	-0.732
	-1.09
	-0.707
	-0.799
	-0.423
	-0.801
	-0.838
	-0.435
	-0.303
	-1.01
	-0.532
	-0.392
	-0.335
	-1.61
	-0.635
	-0.616
	-0.435
	-0.475
	-0.745
	-0.496
	-0.376
	-0.305
	-0.787
	-0.802
	-0.409
	-0.796
	-0.561
	-0.633
	-0.981
	-0.952
	-1.3
	-0.536
	-0.992
	-0.932
	-0.706
	-1.05
	-0.919
	-1.18
	-0.313
	-0.394
	-1.1
	-0.306
	-0.668
	-0.484
	-0.51
	-0.614
	-0.718
	-0.66
	-0.728
	-0.923
	-1.34
	-0.761
	-0.62
	-0.691
	-0.534
	-1.07
	-0.553
	-0.546
	-0.617
	-0.68
	-0.972
	-0.517
	-0.481
	-0.539
	-0.611
	-0.336
	-0.521
	-0.681
	-0.317
	-1.56
	-0.536
	-0.353
	-0.452
	-0.653
	-0.357
	-0.67
	-0.548
	-0.673
	-1.33
	-0.311
	-0.821
	-0.591
	-0.748
	-0.694
	-0.691
	-0.931
	-0.714
	-0.45
	-0.953
	-0.955
	-0.391
	-0.405
	-0.409
	-0.324
	-0.725
	-1.16
	-0.459
	-0.338
	-0.372
	-0.603
	-0.666
	-0.696
	-0.89
	-0.645
	-0.374
	-0.301
	-0.548
	-0.452
	-0.46
	-0.415
	-0.364
	-0.322
	-1.1
	-0.497
	-0.393
	-1.25
	-0.541
	-0.484
	-1.21
	-0.388
	-0.401
	-0.41
	-0.466
	-0.54
	-0.658
	-0.353
	-0.593
	-0.456
	-0.726
	-0.417
	-0.486
	-0.777
	-1.12
	-1.11
	-0.829
	-1.41
	-1.22
	-0.592
	-0.742
	-0.331
	-0.905
	-0.684
	-0.312
	-0.509
	-0.806
	-0.492
	-0.762
	-0.313
	-0.416
	-0.34
	-0.373
	-1.2
	-0.429
	-0.364
	-0.563
	-0.631
	-0.389
	-0.837
	-0.318
	-0.635
	-0.582
	-0.39
	-0.921
	-0.438
	-0.489
	-0.746
	-1.07
	-0.564
	-0.737
	-1
	-0.386
	-0.827
	-0.966
	-0.874
	-0.902
	-0.343
	-0.614
	-0.43
	-0.732
	-0.346
	-0.843
	-0.87
	-0.572
	-1.19
	-1.19
	-0.926
	-0.407
	-0.732
	-0.377
	-0.362
	-1.25
	-0.323
	-0.402
	-0.534
	-0.406
	-0.319
	-0.936
	-0.31
	-0.478
	-0.597
	-0.478
	-0.626
	-0.65
	-0.369
	-0.352
	-0.444
	-0.747
	-0.45
	-0.36
	-0.534
	-1.33
	-0.523
	-0.413
	-0.551
	-0.932
	-2.27
	-1.28
	-0.495
	-0.358
	-0.628
	-0.956
	-1.06
	-0.488
	-0.576
	-0.679
	-0.321
	-1.04
	-2.5
	-0.58
	-0.355
	-0.519
	-0.685
	-1.02
	-0.349
	-2.55
	-0.549
	-0.6
	-0.439
	-0.666
	-0.327
	-0.481
	-1.41
	-0.312
	-0.456
	-2.29
	-0.439
	-0.964
	-0.622
	-0.395
	-0.543
	-0.471
	-0.61
	-0.702
	-0.76
	-0.76
	-0.529
	-0.315
	-0.634
	-0.729
	-0.748
	-0.886
	-0.52
	-0.405
	-1.5
	-0.449
	-0.32
	-0.732
	-1.05
	-0.331
	-1.3
	-0.483
	-0.744
	-0.467
	-0.797
	-0.641
	-0.801
	-0.516
	-0.642
	-0.439
	-0.565
	-0.624
	-0.518
	-0.309
	-0.303
	-0.534
	-0.352
	-2.74
	-0.429
	-0.815
	-0.419
	-0.884
	-1.05
	-0.303
	-0.967
	-1.5
	-0.905
	-0.438
	-0.74
	-2.88
	-0.381
	-0.792
	-0.546
	-0.322
	-0.854
	-1.04
	-1.58
	-0.75
	-0.357
	-0.721
	-1.34
	-1.25
	-0.852
	-1.18
	-0.523
	-0.914
	-2.27
	-0.631
	-0.703
	-0.393
	-0.523
	-0.35
	-0.54
	-0.768
	-0.884
	-0.504
	-0.788
	-0.312
	-0.537
	-0.33
	-0.462
	-1.04
	-0.747
	-0.984
	-0.683
	-1.09
	-1.18
	-1.02
	-0.408
	-0.304
	-0.302
	-0.798
	-1.27
	-0.564
	-0.42
	-0.496
	-0.519
	-0.909
	-0.374
	-0.339
	-0.471
	-0.359
	-0.764
	-0.514
	-0.778
	-0.441
	-0.496
	-0.833
	-0.465
	-0.53
	-0.967
	-0.422
	-0.507
	-0.542
	-1.07
	-0.535
	-0.452
	-0.654
	-1.49
	-0.328
	-0.596
	-0.707
	-0.392
	-0.525
	-0.337
	-0.57
	-0.554
	-0.768
	-0.807
	-0.705
	-1.06
	-0.345
	-0.701
	-0.967
	-0.306
	-1.08
	-0.42
	-1.56
	-0.42
	-0.377
	-0.754
	-0.322
	-0.585
	-0.334
	-0.366
	-0.306
	-1.4
	-0.349
	-0.524
	-0.335
	-0.942
	-0.936
	-0.332
	-0.721
	-1.16
	-0.94
	-0.76
	-0.576
	-0.749
	-0.617
	-0.371
	-1.33
	-0.461
	-0.753
	-1.24
	-1.1
	-0.611
	-1.34
	-0.5
	-0.516
	-0.463
	-0.547
	-0.601
	-0.503
	-0.414
	-0.525
	-1.15
	-0.83
	-1.04
	-0.705
	-0.622
	-0.708
	-0.49
	-0.843
	-0.55
	-0.807
	-0.895
	-0.478
	-0.531
	-0.489
	-0.469
	-1.29
	-1.28
	-0.719
	-0.321
	-0.379
	-0.303
	-0.894
	-0.606
	-0.547
	-1.36
	-0.525
	-0.601
	-0.952
	-0.711
	-0.34
	-0.314
	-1.26
	-0.537
	-2.37
	-0.799
	-1.27
	-0.559
	-0.305
	-0.456
	-1.4
	-0.571
	-0.782
	-0.57
	-0.45
	-0.806
	-2.26
	-1.01
	-0.558
	-0.728
	-0.561
	-0.889
	-0.999
	-2.37
	-0.315
	-0.376
	-0.864
	-0.389
	-0.369
	-0.375
	-0.648
	-0.316
	-0.576
	-0.548
	-0.435
	-0.469
	-0.598
	-0.44
	-0.537
	-0.455
	-0.833
	-3.05
	-0.773
	-0.787
	-0.319
	-0.377
	-0.56
	-0.379
	-1.09
	-0.573
	-0.568
	-0.326
	-0.57
	-1.14
	-2.85
	-0.565
	-0.385
	-1.31
	-1.16
	-0.77
	-0.378
	-0.551
	-0.318
	-2.89
	-0.465
	-0.309
	-0.376
	-0.384
	-0.568
	-0.341
	-0.375
	-0.556
	-0.626
	-0.393
	-1.2
	-0.526
	-0.649
	-0.325
	-0.531
	-0.613
	-1.35
	-0.313
	-0.65
	-0.318
	-0.309
	-0.479
	-0.545
	-0.382
	-1.06
	-0.689
	-0.315
	-0.687
	-0.722
	-0.362
	-1.12
	-0.477
	-0.391
	-0.971
	-0.613
	-3.06
	-2.42
	-0.665
	-0.812
	-0.581
	-0.31
	-0.516
	-0.337
	-0.722
	-0.335
	-0.756
	-0.309
	-0.578
	-0.396
	-1.06
	-0.334
	-2.63
	-0.54
	-0.74
	-0.368
	-0.681
	-0.537
	-0.536
	-0.35
	-0.919
	-0.628
	-0.751
	-0.8
	-0.549
	-0.547
	-0.408
	-0.348
	-0.731
	-0.378
	-1.3
	-0.402
	-0.562
	-0.443
	-0.657
	-0.41
	-0.802
	-0.563
	-2.81
	-0.644
	-0.35
	-0.613
	-0.318
	-0.54
	-0.711
	-0.986
	-1.05
	-1.1
	-0.722
	-0.824
	-2.76
	-0.987
	-1.4
	-0.983
	-1.12
	-0.466
	-0.399
	-0.347
	-0.345
	-0.713
	-0.651
	-1.82
	-0.493
	-0.941
	-0.432
	-0.567
	-0.588
	-0.691
	-0.497
	-0.601
	-0.324
	-1.96
	-0.677
	-0.376
	-0.739
	-0.514
	-0.433
	-0.862
	-0.303
	-0.403
	-0.836
	-0.427
	-0.582
	-0.52
	-1.02
	-0.739
	-0.751
	-0.728
	-0.626
	-1.16
	-0.62
	-0.446
	-0.467
	-0.622
	-0.936
	-0.675
	-0.385
	-0.652
	-0.459
	-0.745
	-0.573
	-0.947
	-0.497
	-0.447
	-1.25
	-1.02
	-0.305
	-0.348
	-0.735
	-0.461
	-0.426
	-0.41
	-1.08
	-3.1
	-0.77
	-0.735
	-0.492
	-0.51
	-0.418
	-0.567
	-1.22
	-0.388
	-0.962
	-0.548
	-0.411
	-0.69
	-0.779
	-0.833
	-0.409
	-0.303
	-0.822
	-0.402
	-1.04
	-0.432
	-0.424
	-0.718
	-0.559
	-0.446
	-0.384
	-0.589
	-0.532
	-0.99
	-0.885
	-0.682
	-0.938
	-0.423
	-0.506
	-1.53
	-0.414
	-0.365
	-0.431
	-0.484
	-1.22
	-1.02
	-0.44
	-1.01
	-0.947
	-1.03
	-0.321
	-0.711
	-0.651
	-0.352
	-0.596
	-0.867
	-0.381
	-0.893
	-0.38
	-0.481
	-0.531
	-0.441
	-0.533
	-0.907
	-0.493
	-0.538
	-0.339
	-0.834
	-1.21
	-0.524
	-0.491
	-0.611
	-0.401
	-0.349
	-0.424
	-0.526
	-0.451
	-0.621
	-0.42
	-0.506
	-0.414
	-0.53
	-0.962
	-0.927
	-0.955
	-0.316
	-0.59
	-0.459
	-0.423
	-0.944
	-0.763
	-0.909
	-0.93
	-0.587
	-0.32
	-0.342
	-0.572
	-0.564
	-0.436
	-0.466
	-0.8
	-0.914
	-0.472
	-1.43
	-0.944
	-0.926
	-1.31
	-0.818
	-0.328
	-2.89
	-0.702
	-0.553
	-0.896
	-1.2
	-0.424
	-0.514
	-0.612
	-1.03
	-0.907
	-0.53
	-0.503
	-0.393
	-0.847
	-0.916
	-0.371
	-0.545
	-0.316
	-0.517
	-2.97
	-0.498
	-0.396
	-0.598
	-0.796
	-0.742
	-1.18
	-0.573
	-0.471
	-2.03
	-0.713
	-0.65
	-0.656
	-1.43
	-0.554
	-0.995
	-0.973
	-0.43
	-0.808
	-0.314
	-0.366
	-0.721
	-0.355
	-0.754
	-0.681
	-0.56
	-0.414
	-0.71
	-1.14
	-0.737
	-0.371
	-0.843
	-0.424
	-0.485
	-1.08
	-0.437
	-1.08
	-0.326
	-0.516
	-0.653
	-1.95
	-0.418
	-0.572
	-1.28
	-1.07
	-0.516
	-0.358
	-0.55
	-0.485
	-0.864
	-0.702
	-1.08
	-0.342
	-0.493
	-0.444
	-0.841
	-0.46
	-0.757
	-0.709
	-0.408
	-0.732
	-0.305
	-0.801
	-0.38
	-0.695
	-0.325
	-0.513
	-0.348
	-0.32
	-1.14
	-0.301
	-0.489
	-0.405
	-0.69
	-0.961
	-0.568
	-0.454
	-0.316
	-0.634
	-0.547
	-0.725
	-0.578
	-0.661
	-0.652
	-1.15
	-0.812
	-0.953
	-0.517
	-0.661
	-1.11
	-0.618
	-1.17
	-0.612
	-0.342
	-0.321
	-0.638
	-0.929
	-0.672
	-0.609
	-0.773
	-0.458
	-1.28
	-0.5
	-0.464
	-0.745
	-0.489
	-1.04
	-0.78
	-0.657
	-0.948
	-0.696
	-0.417
	-0.84
	-1.15
	-0.475
	-0.716
	-1.31
	-0.465
	-0.665
	-0.419
	-0.51
	-0.394
	-0.406
	-0.418
	-0.762
	-0.628
	-0.468
	-2.26
	-0.601
	-0.314
	-0.595
	-0.93
	-1.19
	-0.304
	-0.396
	-0.326
	-0.317
	-0.337
	-0.677
	-0.901
	-0.959
	-0.431
	-0.305
	-0.742
	-0.631
	-0.615
	-0.591
	-0.575
	-0.422
	-0.392
	-0.545
	-0.634
	-0.88
	-0.947
	-1.67
	-1.04
	-1.17
	-1.33
	-0.442
	-0.614
	-0.418
	-0.517
	-0.824
	-0.373
	-0.496
	-0.515
	-0.82
	-0.672
	-0.448
	-0.437
	-0.319
	-2.41
	-0.884
	-0.635
	-1.21
	-0.321
	-1.37
	-2.81
	-0.518
	-0.303
	-0.732
	-0.752
	-0.454
	-0.46
	-1.08
	-0.874
	-0.383
	-0.582
	-0.34
	-0.694
	-1.24
	-0.741
	-0.989
	-2.98
	-0.977
	-1.04
	-0.376
	-0.413
	-1.23
	-0.455
	-1.07
	-0.972
	-0.621
	-0.98
	-0.323
	-0.336
	-1.6
	-1.25
	-0.589
	-0.572
	-0.52
	-0.915
	-2.27
	-0.778
	-1.25
	-0.696
	-0.426
	-0.342
	-1.16
	-0.815
	-0.393
	-0.798
	-0.979
	-0.61
	-0.469
	-0.762
	-0.333
	-0.385
	-0.495
	-0.338
	-0.385
	-0.679
	-0.462
	-0.802
	-1.02
	-0.858
	-0.876
	-0.754
	-0.435
	-0.373
	-0.944
	-0.635
	-0.572
	-1.4
	-0.897
	-0.823
	-0.475
	-0.55
	-0.714
	-0.71
	-0.82
	-0.715
	-0.313
	-0.991
	-0.353
	-0.574
	-0.783
	-0.306
	-0.529
	-0.601
	-0.586
	-1.05
	-0.321
	-0.488
	-0.679
	-0.346
	-0.357
	-1.91
	-1.05
	-0.638
	-0.689
	-1.19
	-0.732
	-0.351
	-0.36
	-0.523
	-0.354
	-0.61
	-0.699
	-0.396
	-0.423
	-0.651
	-0.62
	-1.19
	-1.09
	-0.482
	-1.17
	-0.952
	-0.323
	-0.721
	-0.882
	-0.665
	-1.24
	-0.595
	-0.728
	-1.29
	-0.587
	-1.27
	-0.325
	-0.483
	-0.636
	-0.762
	-0.311
	-0.544
	-0.517
	-0.54
	-0.747
	-0.71
	-0.392
	-1.13
	-0.929
	-0.748
	-0.536
	-0.308
	-1.45
	-0.449
	-0.387
	-0.87
	-1.27
	-1.07
	-0.788
	-0.782
	-0.624
	-0.349
	-1.2
	-1.12
	-0.919
	-0.538
	-0.713
	-2.25
	-0.348
	-0.583
	-0.905
	-2.16
	-0.348
	-0.487
	-0.753
	-0.546
	-0.692
	-1
	-0.338
	-2.79
	-0.467
	-0.5
	-1.09
	-0.738
	-0.314
	-0.997
	-0.524
	-0.857
	-0.929
	-0.304
	-1.08
	-0.847
	-0.926
	-0.767
	-0.664
	-0.422
	-0.937
	-0.319
	-0.615
	-0.332
	-0.464
	-0.486
	-0.615
	-0.952
	-0.472
	-0.535
	-0.472
	-0.315
	-0.763
	-1.12
	-0.442
	-0.523
	-0.537
	-0.614
	-0.414
	-0.325
	-0.423
	-0.626
	-0.426
	-0.458
	-0.539
	-0.476
	-0.326
	-0.532
	-0.85
	-0.502
	-0.995
	-0.577
	-1.07
	-0.577
	-0.5
	-0.726
	-0.51
	-0.426
	-0.621
	-0.423
	-0.612
	-0.79
	-0.353
	-1.02
	-0.434
	-0.34
	-0.498
	-0.527
	-0.459
	-0.57
	-0.308
	-0.694
	-0.337
	-0.905
	-0.872
	-0.442
	-0.705
	-0.332
	-0.67
	-1.31
	-0.979
	-0.564
	-1.28
	-0.406
	-0.547
	-0.472
	-0.96
	-0.392
	-0.33
	-0.682
	-0.47
	-0.948
	-0.557
	-0.622
	-0.62
	-0.656
	-0.904
	-0.612
	-0.595
	-0.754
	-0.617
	-1.45
	-0.429
	-0.348
	-0.316
	-1.01
	-0.542
	-1.02
	-0.4
	-0.436
	-0.448
	-0.806
	-0.434
	-0.567
	-0.449
	-0.381
	-1.07
	-2.98
	-0.515
	-0.342
	-0.436
	-1.4
	-0.323
	-0.811
	-0.374
	-0.355
	-0.471
	-0.517
	-0.594
	-0.772
	-0.303
	-0.318
	-0.564
	-0.623
	-2.43
	-0.685
	-0.417
	-0.498
	-0.59
	-0.404
	-1.22
	-0.847
	-0.337
	-0.637
	-0.913
	-0.823
	-0.932
	-1.06
	-0.457
	-0.654
	-0.305
	-0.64
	-0.619
	-0.488
	-1.01
	-1.3
	-0.606
	-1.22
	-0.599
	-2.44
	-0.48
	-2.63
	-0.873
	-0.692
	-0.617
	-1.51
	-1.08
	-0.414
	-1.17
	-0.416
	-0.65
	-1.13
	-0.406
	-0.344
	-0.336
	-0.326
	-1.1
	-0.419
	-0.415
	-0.696
	-0.307
	-0.78
	-0.774
	-0.881
	-0.372
	-0.81
	-3.07
	-0.392
	-0.815
	-1.45
	-0.944
	-0.674
	-0.529
	-0.834
	-2.74
	-2.42
	-0.618
	-2.23
	-1.39
	-0.371
	-0.305
	-0.406
	-1.05
	-0.349
	-0.33
	-0.322
	-1.02
	-0.366
	-1.35
	-3.29
	-0.777
	-0.809
	-0.346
	-0.759
	-0.808
	-0.926
	-1.12
	-0.901
	-0.635
	-0.75
	-0.454
	-0.432
	-0.408
	-0.672
	-0.863
	-0.348
	-1.17
	-0.861
	-1.39
	-0.755
	-0.337
	-0.793
	-0.414
	-1.07
	-0.529
	-0.696
	-0.737
	-0.482
	-2.94
	-0.893
	-0.554
	-0.585
	-0.51
	-0.381
	-0.641
	-0.791
	-0.409
	-1.02
	-0.946
	-0.529
	-0.636
	-0.389
	-0.373
	-0.343
	-0.305
	-0.303
	-1.52
	-0.938
	-1.12
	-0.446
	-0.346
	-0.416
	-0.997
	-0.644
	-0.393
	-0.42
	-0.333
	-0.761
	-0.531
	-3.31
	-0.524
	-0.461
	-0.736
	-0.98
	-1.05
	-1.25
	-0.355
	-0.419
	-2.71
	-0.662
	-0.466
	-0.82
	-0.421
	-0.39
	-0.48
	-2.39
	-1.33
	-0.578
	-0.801
	-0.413
	-0.509
	-0.953
	-0.312
	-0.456
	-0.627
	-0.575
	-0.949
	-0.412
	-0.913
	-1.13
	-0.641
	-0.621
	-0.447
	-0.437
	-0.586
	-0.76
	-0.387
	-0.774
	-0.865
	-0.437
	-0.865
	-0.411
	-0.4
	-0.5
	-0.495
	-0.687
	-0.51
	-0.632
	-0.596
	-0.869
	-0.825
	-0.348
	-1.28
	-0.636
	-0.362
	-0.776
	-0.514
	-0.708
	-0.459
	-0.333
	-0.449
	-2.91
	-0.809
	-2.73
	-0.389
	-1.11
	-0.326
	-1.01
	-2.89
	-0.335
	-0.437
	-0.309
	-0.541
	-0.364
	-0.76
	-0.971
	-0.668
	-0.308
	-0.384
	-0.395
	-0.475
	-0.341
	-1.02
	-1.19
	-0.587
	-0.352
	-1.3
	-0.695
	-1.06
	-0.797
	-0.465
	-0.411
	-0.645
	-0.44
	-0.342
	-0.342
	-1.07
	-0.494
	-1.17
	-1.48
	-0.327
	-0.374
	-1.08
	-0.429
	-0.461
	-0.387
	-1.16
	-0.335
	-0.432
	-1.18
	-0.917
	-0.765
	-0.378
	-0.385
	-0.48
	-0.342
	-2.19
	-0.42
	-1
	-0.647
	-0.771
	-0.653
	-1.11
	-0.506
	-0.966
	-0.503
	-0.736
	-0.329
	-0.55
	-0.623
	-1.17
	-0.386
	-0.306
	-1.37
	-0.506
	-0.389
	-0.348
	-0.397
	-0.739
	-0.802
	-0.783
	-0.911
	-0.405
	-0.452
	-0.564
	-2.51
	-1.45
	-0.931
	-1.15
	-0.607
	-0.649
	-0.382
	-0.37
	-0.43
	-0.384
	-1.03
	-0.383
	-1.08
	-0.854
	-0.622
	-0.56
	-0.35
	-0.321
	-0.431
	-1.42
	-0.431
	-0.573
	-0.457
	-0.82
	-0.338
	-0.45
	-0.402
	-0.425
	-0.732
	-1.01
	-1.34
	-0.666
	-1.04
	-0.372
	-0.456
	-0.941
	-1.12
	-0.57
	-1.04
	-0.47
	-0.538
	-1.58
	-0.417
	-0.427
	-0.469
	-2.9
	-0.658
	-0.467
	-0.495
	-0.467
	-0.824
	-0.784
	-0.577
	-0.896
	-0.503
	-0.949
	-0.781
	-0.321
	-0.695
	-0.721
	-0.319
	-0.881
	-0.727
	-1.07
	-1.42
	-0.369
	-0.816
	-0.326
	-3.08
	-0.338
	-0.411
	-0.396
	-0.36
	-0.485
	-1.24
	-0.395
	-0.382
	-0.63
	-0.857
	-0.491
	-0.413
	-0.305
	-0.381
	-1.04
	-0.435
	-0.43
	-1.36
	-0.31
	-0.827
	-0.938
	-0.384
	-0.898
	-0.611
	-1.16
	-0.763
	-0.572
	-2.59
	-0.635
	-0.645
	-1.32
	-0.629
	-1.36
	-0.753
	-0.482
	-0.337
	-0.409
	-0.333
	-1.15
	-0.96
	-0.499
	-0.55
	-2.34
	-0.449
	-0.544
	-0.533
	-0.414
	-0.326
	-0.326
	-1.17
	-0.549
	-0.921
	-1.34
	-1.11
	-0.358
	-0.597
	-0.497
	-1.34
	-2.94
	-0.486
	-0.801
	-0.401
	-0.419
	-1
	-0.634
	-1.07
	-0.786
	-0.487
	-1.02
	-0.33
	-0.372
	-0.322
	-1.21
	-0.489
	-0.372
	-0.737
	-1.12
	-0.641
	-0.943
	-0.403
	-0.518
	-0.328
	-0.59
	-0.406
	-1.32
	-0.387
	-0.704
	-0.41
	-0.475
	-0.371
	-0.49
	-0.588
	-0.424
	-1.15
	-0.83
	-0.48
	-0.889
	-0.927
	-0.498
	-0.405
	-0.503
	-0.774
	-0.468
	-0.78
	-1.28
	-1.3
	-0.322
	-0.438
	-1.15
	-0.863
	-0.564
	-1.01
	-0.468
	-0.352
	-0.533
	-0.551
	-0.398
	-0.393
	-1.3
	-0.559
	-0.834
	-0.757
	-0.638
	-0.308
	-0.391
	-0.64
	-0.358
	-0.562
	-0.304
	-0.557
	-0.843
	-0.413
	-0.463
	-0.564
	-0.418
	-0.897
	-0.454
	-0.826
	-0.309
	-0.918
	-0.965
	-0.672
	-0.607
	-1.04
	-0.331
	-0.429
	-0.457
	-1.29
	-0.614
	-0.599
	-1.02
	-0.651
	-0.606
	-0.858
	-1.04
	-0.707
	-0.549
	-0.838
	-0.41
	-0.434
	-1.42
	-0.582
	-0.39
	-0.691
	-0.394
	-0.831
	-0.338
	-1.39
	-0.42
	-0.939
	-0.428
	-0.798
	-0.38
	-0.644
	-0.481
	-0.313
	-0.902
	-0.421
	-0.484
	-0.375
	-2.91
	-0.43
	-0.849
	-0.312
	-0.859
	-0.52
	-0.884
	-0.748
	-0.621
	-1.39
	-0.529
	-0.34
	-0.831
	-0.552
	-0.68
	-2.81
	-0.762
	-0.428
	-0.518
	-0.482
	-0.381
	-0.348
	-0.325
	-0.565
	-0.841
	-0.961
	-0.448
	-0.312
	-0.453
	-0.328
	-0.67
	-2.95
	-2.73
	-0.362
	-0.902
	-0.986
	-1.42
	-0.601
	-0.579
	-0.396
	-0.713
	-0.544
	-0.586
	-0.345
	-0.518
	-0.635
	-1.38
	-0.509
	-0.401
	-0.403
	-0.303
	-0.31
	-0.322
	-0.52
	-1.06
	-0.624
	-0.428
	-0.422
	-0.506
	-1.22
	-0.344
	-0.603
	-0.517
	-0.95
	-0.422
	-0.788
	-0.399
	-0.773
	-1.09
	-2.03
	-0.732
	-1.16
	-0.323
	-0.71
	-0.549
	-0.957
	-0.518
	-0.45
	-0.384
	-0.341
	-0.376
	-0.417
	-0.552
	-1.07
	-0.755
	-0.482
	-0.593
	-0.931
	-0.64
	-0.576
	-0.749
	-0.706
	-1.33
	-2.19
	-0.938
	-0.787
	-0.326
	-0.469
	-0.399
	-0.416
	-1.33
	-0.685
	-0.423
	-0.326
	-0.8
	-0.656
	-0.475
	-0.443
	-0.465
	-0.63
	-0.887
	-0.528
	-0.917
	-1.15
	-1.11
	-0.414
	-0.691
	-0.382
	-0.439
	-0.6
	-1.11
	-0.767
	-0.793
	-0.381
	-0.346
	-0.335
	-0.502
	-0.746
	-0.833
	-0.521
	-0.375
	-1.09
	-1.09
	-0.728
	-1.03
	-0.899
	-0.423
	-0.654
	-0.35
	-0.422
	-1.51
	-0.462
	-0.385
	-0.403
	-0.937
	-0.308
	-0.489
	-0.839
	-0.482
	-0.484
	-1.24
	-2.53
	-0.475
	-1.17
	-1.21
	-0.664
	-0.374
	-0.502
	-0.344
	-0.634
	-0.31
	-2.86
	-0.423
	-0.65
	-0.647
	-0.446
	-0.786
	-0.634
	-0.98
	-0.943
	-0.305
	-0.411
	-0.481
	-0.439
	-0.685
	-0.334
	-0.426
	-0.417
	-0.63
	-0.534
	-2.77
	-0.752
	-0.362
	-0.405
	-0.857
	-0.308
	-1.29
	-0.594
	-0.444
	-0.762
	-0.645
	-1.05
	-0.863
	-0.478
	-0.404
	-0.399
	-0.62
	-0.607
	-0.391
	-0.717
	-0.358
	-0.652
	-0.606
	-0.423
	-0.326
	-0.957
	-0.362
	-0.849
	-0.394
	-0.478
	-0.722
	-0.317
	-0.309
	-0.698
	-0.897
	-0.53
	-0.305
	-0.441
	-0.829
	-0.393
	-1.27
	-0.567
	-0.682
	-0.912
	-0.605
	-0.304
	-0.578
	-0.555
	-1.02
	-0.597
	-0.731
	-0.344
	-1.05
	-1.56
	-0.847
	-0.305
	-0.413
	-2.95
	-0.86
	-0.463
	-1.02
	-1.12
	-0.585
	-0.888
	-0.612
	-2.34
	-0.396
	-1.01
	-0.583
	-0.572
	-0.495
	-0.467
	-0.55
	-0.404
	-0.302
	-0.657
	-0.673
	-0.407
	-0.413
	-0.802
	-0.482
	-0.505
	-0.827
	-0.88
	-0.459
	-1.2
	-0.307
	-0.302
	-0.322
	-0.626
	-2.53
	-0.957
	-0.312
	-1.16
	-0.947
	-0.738
	-0.476
	-0.564
	-0.444
	-1.09
	-0.403
	-0.628
	-0.804
	-0.82
	-2.48
	-0.839
	-0.302
	-0.881
	-0.517
	-0.581
	-0.859
	-0.463
	-0.792
	-0.677
	-0.358
	-0.861
	-0.405
	-0.641
	-0.454
	-0.716
	-0.999
	-0.729
	-1.4
	-2.26
	-0.564
	-0.592
	-0.775
	-0.707
	-1.05
	-0.63
	-0.982
	-0.467
	-0.876
	-0.91
	-1.13
	-0.856
	-0.595
	-1.09
	-0.776
	-0.395
	-0.419
	-0.357
	-1.32
	-0.308
	-0.693
	-0.594
	-0.527
	-1.37
	-0.624
	-0.336
	-0.489
	-1.17
	-0.661
	-0.607
	-0.82
	-0.646
	-0.533
	-0.79
	-0.32
	-0.611
	-0.679
	-2.97
	-0.595
	-0.317
	-0.849
	-0.47
	-0.965
	-0.782
	-0.537
	-2.5
	-1.18
	-0.478
	-0.602
	-0.351
	-0.747
	-0.378
	-0.708
	-0.921
	-0.385
	-0.444
	-0.626
	-0.792
	-0.566
	-0.994
	-0.333
	-0.69
	-0.671
	-0.872
	-0.422
	-0.638
	-0.469
	-0.531
	-0.347
	-0.369
	-0.457
	-1.12
	-0.442
	-0.427
	-0.641
	-1.1
	-1.06
	-0.844
	-0.957
	-0.456
	-0.78
	-0.38
	-0.468
	-0.626
	-0.78
	-1.58
	-1.15
	-0.391
	-1.12
	-0.461
	-3
	-0.366
	-0.619
	-0.418
	-0.496
	-0.779
	-0.303
	-1.06
	-0.724
	-0.786
	-2.56
	-0.338
	-0.708
	-2.95
	-0.609
	-0.387
	-0.821
	-0.357
	-0.316
	-0.97
	-0.495
	-0.368
	-0.315
	-0.877
	-0.821
	-0.499
	-0.438
	-0.997
	-0.403
	-1.23
	-0.853
	-0.728
	-0.623
	-0.388
	-0.611
	-0.444
	-0.437
	-0.711
	-0.531
	-0.801
	-0.648
	-1.15
	-0.304
	-1
	-0.991
	-0.968
	-0.642
	-0.491
	-0.777
	-1.12
	-0.845
	-0.627
	-0.593
	-0.334
	-1.18
	-0.515
	-0.594
	-0.446
	-0.304
	-0.822
	-0.318
	-1.31
	-0.532
	-0.658
	-0.373
	-0.412
	-0.39
	-0.438
	-0.766
	-0.329
	-0.408
	-0.652
	-0.908
	-0.429
	-1.24
	-2.33
	-0.735
	-0.801
	-0.729
	-0.66
	-0.848
	-0.627
	-1.39
	-0.648
	-0.604
	-0.508
	-0.709
	-0.71
	-0.563
	-0.555
	-0.441
	-0.73
	-1.28
	-0.308
	-0.499
	-0.356
	-0.661
	-1.08
	-0.587
	-0.404
	-0.437
	-0.365
	-0.619
	-0.788
	-0.557
	-0.674
	-0.659
	-0.357
	-1.35
	-1.2
	-0.992
	-0.784
	-1.59
	-0.544
	-0.551
	-0.79
	-0.677
	-1.23
	-0.759
	-0.312
	-0.366
	-0.74
	-0.67
	-0.542
	-0.516
	-0.353
	-1.06
	-0.956
	-0.675
	-0.661
	-0.574
	-1.27
	-0.555
	-0.535
	-0.813
	-0.855
	-0.734
	-0.866
	-0.865
	-0.913
	-0.753
	-0.832
	-1.3
	-0.355
	-0.858
	-0.486
	-0.482
	-0.314
	-1.3
	-0.521
	-0.807
	-0.547
	-1.48
	-0.513
	-0.347
	-0.515
	-1.11
	-0.414
	-0.404
	-0.387
	-0.521
	-1.25
	-0.874
	-0.56
	-0.349
	-0.45
	-0.672
	-0.457
	-0.464
	-0.459
	-0.4
	-0.552
	-0.789
	-0.487
	-0.359
	-1.02
	-0.325
	-1.17
	-0.379
	-0.346
	-1.21
	-0.33
	-0.438
	-2.03
	-0.534
	-0.352
	-2.85
	-0.412
	-0.695
	-0.522
	-0.614
	-0.358
	-0.415
	-0.73
	-0.551
	-0.645
	-0.849
	-0.975
	-0.305
	-1.12
	-0.53
	-0.4
	-0.604
	-0.87
	-1.17
	-0.314
	-0.438
	-0.434
	-0.613
	-0.485
	-1.06
	-0.516
	-1.24
	-0.385
	-0.684
	-1.07
	-1.3
	-0.746
	-0.511
	-0.593
	-0.798
	-0.462
	-0.388
	-0.325
	-0.785
	-0.438
	-0.771
	-1.07
	-0.638
	-0.538
	-0.325
	-0.561
	-2.78
	-0.89
	-0.669
	-0.695
	-0.501
	-0.673
	-0.985
	-2.83
	-0.347
	-1.13
	-1.73
	-0.93
	-0.487
	-0.368
	-1.41
	-0.331
	-0.448
	-0.607
	-0.531
	-1.26
	-0.641
	-0.725
	-0.664
	-1.02
	-0.99
	-0.6
	-0.414
	-0.766
	-0.787
	-0.345
	-0.785
	-0.508
	-0.361
	-0.321
	-0.641
	-0.766
	-0.379
	-0.742
	-0.784
	-0.363
	-0.665
	-0.661
	-0.348
	-0.689
	-0.419
	-1.34
	-0.385
	-0.8
	-0.464
	-1.61
	-1.07
	-0.404
	-0.334
	-0.427
	-1.18
	-0.361
	-1.36
	-0.565
	-0.433
	-0.378
	-0.968
	-0.611
	-1.31
	-0.52
	-0.47
	-0.76
	-0.346
	-0.365
	-0.477
	-0.867
	-1.1
	-0.518
	-0.695
	-1.37
	-0.686
	-0.643
	-0.481
	-0.604
	-0.347
	-1.03
	-0.434
	-0.476
	-1.76
	-1.25
	-0.467
	-0.467
	-0.642
	-0.99
	-0.395
	-0.359
	-0.405
	-0.681
	-0.372
	-1.13
	-0.347
	-0.499
	-0.436
	-0.311
	-0.845
	-0.38
	-0.38
	-0.311
	-0.476
	-0.524
	-0.594
	-0.424
	-0.39
	-0.53
	-0.976
	-0.384
	-0.385
	-0.883
	-0.349
	-0.597
	-0.334
	-0.745
	-0.45
	-0.311
	-0.456
	-1.07
	-0.726
	-0.815
	-0.777
	-1.27
	-0.531
	-0.631
	-0.623
	-1.27
	-0.8
	-0.457
	-0.341
	-0.502
	-0.837
	-1.13
	-1.26
	-0.33
	-0.373
	-0.456
	-0.598
	-0.482
	-0.377
	-0.585
	-0.685
	-2.5
	-0.425
	-1.38
	-0.874
	-0.385
	-0.813
	-0.828
	-0.389
	-0.516
	-0.662
	-0.327
	-0.461
	-0.849
	-0.746
	-0.343
	-0.47
	-0.615
	-0.879
	-0.53
	-0.46
	-0.959
	-0.359
	-0.496
	-0.51
	-0.747
	-0.746
	-0.486
	-0.968
	-0.975
	-0.345
	-1.11
	-1.53
	-0.496
	-0.549
	-1.06
	-0.877
	-0.757
	-1.05
	-0.557
	-0.543
	-0.684
	-0.981
	-0.799
	-1.14
	-0.319
	-0.86
	-0.448
	-0.497
	-0.809
	-0.35
	-0.536
	-0.389
	-0.724
	-1.69
	-0.442
	-0.431
	-0.669
	-0.482
	-0.513
	-1.13
	-0.413
	-0.327
	-0.475
	-0.356
	-0.471
	-0.549
	-1.37
	-0.324
	-0.428
	-0.384
	-0.739
	-0.763
	-0.765
	-0.43
	-0.513
	-0.33
	-0.922
	-1.09
	-0.458
	-0.436
	-0.434
	-0.453
	-0.98
	-1.07
	-0.688
	-0.966
	-1.16
	-0.53
	-0.545
	-0.382
	-0.52
	-0.635
	-0.962
	-0.594
	-0.311
	-0.947
	-0.564
	-0.794
	-0.327
	-1.1
	-0.793
	-0.96
	-0.367
	-0.499
	-0.903
	-0.664
	-0.454
	-0.64
	-0.754
	-1.25
	-0.845
	-0.351
	-0.859
	-0.638
	-0.815
	-0.873
	-0.52
	-0.568
	-1.13
	-0.46
	-1.37
	-0.548
	-0.35
	-0.557
	-0.401
	-0.582
	-0.408
	-0.351
	-0.6
	-0.923
	-0.376
	-0.623
	-1.16
	-0.648
	-0.523
	-0.469
	-0.376
	-0.592
	-0.817
	-0.32
	-2.91
	-0.92
	-0.461
	-0.83
	-0.865
	-0.7
	-0.786
	-0.735
	-0.792
	-0.622
	-0.307
	-0.946
	-2.7
	-0.5
	-0.607
	-0.683
	-1.06
	-1.28
	-0.94
	-0.867
	-0.846
	-0.363
	-0.497
	-0.598
	-0.45
	-1.03
	-0.48
	-0.509
	-1.31
	-0.536
	-0.721
	-0.464
	-0.432
	-0.345
	-0.518
	-0.386
	-0.349
	-0.757
	-0.452
	-0.557
	-0.46
	-0.995
	-0.98
	-0.814
	-0.439
	-0.515
	-1.47
	-1.27
	-0.822
	-1.09
	-0.536
	-0.449
	-0.62
	-0.638
	-1.11
	-0.755
	-0.52
	-0.757
	-1.2
	-1.23
	-0.378
	-0.313
	-0.487
	-0.536
	-1.2
	-0.781
	-1.04
	-0.53
	-0.858
	-1.06
	-0.4
	-1.1
	-0.345
	-0.546
	-0.618
	-0.459
	-0.365
	-0.503
	-0.471
	-0.492
	-0.786
	-0.443
	-0.313
	-0.491
	-0.757
	-1.27
	-0.903
	-0.544
	-0.606
	-0.915
	-0.983
	-1.1
	-0.379
	-2.79
	-0.91
	-0.304
	-0.393
	-0.726
	-0.72
	-0.435
	-0.394
	-0.468
	-0.439
	-0.653
	-0.703
	-0.387
	-0.488
	-0.627
	-0.913
	-0.644
	-0.377
	-0.485
	-0.333
	-0.593
	-0.87
	-0.407
	-1.02
	-0.424
	-0.697
	-0.699
	-0.786
	-0.4
	-0.356
	-1.14
	-1.67
	-0.333
	-0.37
	-0.314
	-0.816
	-0.67
	-0.434
	-2.84
	-0.558
	-0.811
	-0.322
	-0.615
	-1.27
	-0.893
	-0.741
	-0.453
	-0.409
	-0.82
	-0.57
	-0.71
	-0.661
	-0.367
	-0.875
	-0.333
	-0.508
	-0.354
	-0.332
	-2.63
	-1.06
	-1.55
	-0.465
	-1.18
	-0.325
	-2.27
	-0.459
	-0.708
	-0.644
	-0.665
	-0.313
	-0.302
	-0.576
	-0.725
	-0.384
	-0.493
	-0.386
	-0.932
	-0.397
	-1.19
	-1.14
	-1.03
	-0.355
	-0.727
	-0.302
	-0.578
	-0.645
	-0.908
	-0.345
	-0.924
	-0.369
	-1.15
	-0.409
	-0.633
	-0.414
	-0.401
	-0.689
	-0.615
	-0.435
	-0.769
	-0.719
	-0.624
	-1.22
	-1.02
	-0.365
	-0.429
	-0.349
	-1.22
	-0.574
	-0.48
	-0.362
	-0.38
	-0.412
	-0.419
	-0.668
	-0.54
	-0.801
	-0.304
	-0.395
	-0.542
	-0.525
	-0.409
	-0.603
	-1.25
	-0.368
	-0.672
	-0.751
	-3.32
	-0.325
	-0.871
	-0.351
	-0.97
	-0.392
	-0.571
	-0.363
	-1.28
	-0.557
	-0.636
	-0.577
	-0.706
	-0.712
	-0.331
	-1.05
	-1.12
	-0.719
	-0.406
	-0.393
	-0.5
	-0.922
	-0.735
	-0.81
	-0.309
	-0.569
	-0.355
	-0.692
	-0.445
	-1.1
	-0.983
	-0.469
	-0.874
	-0.534
	-0.707
	-0.455
	-1.31
	-0.869
	-0.332
	-0.738
	-0.46
	-0.379
	-0.317
	-0.467
	-0.375
	-0.334
	-0.389
	-0.374
	-0.856
	-0.339
	-1.16
	-1.24
	-1.03
	-1.39
	-0.929
	-0.536
	-0.594
	-0.525
	-0.374
	-1.38
	-0.728
	-0.697
	-0.483
	-0.719
	-1.51
	-0.92
	-0.46
	-0.821
	-0.5
	-0.447
	-0.79
	-0.484
	-0.354
	-0.571
	-0.346
	-0.356
	-0.612
	-0.895
	-0.426
	-0.403
	-0.391
	-0.415
	-0.931
	-0.986
	-0.449
	-0.846
	-0.637
	-0.575
	-0.352
	-0.405
	-0.339
	-0.462
	-1.3
	-0.434
	-0.421
	-0.511
	-1.02
	-2.13
	-0.412
	-0.836
	-0.973
	-0.977
	-1.24
	-0.444
	-1.14
	-0.477
	-0.317
	-0.374
	-0.519
	-0.63
	-0.526
	-0.307
	-0.49
	-0.631
	-0.443
	-0.771
	-0.599
	-1.07
	-0.853
	-0.501
	-0.717
	-0.392
	-0.653
	-0.624
	-0.661
	-1.17
	-0.471
	-0.61
	-0.66
	-0.474
	-0.993
	-0.703
	-0.495
	-0.524
	-0.519
	-0.764
	-0.512
	-0.425
	-1.16
	-1.25
	-0.674
	-1.47
	-1.16
	-0.357
	-0.568
	-0.665
	-0.638
	-0.444
	-1.36
	-0.346
	-0.898
	-0.33
	-0.42
	-0.445
	-1.11
	-0.337
	-0.346
	-0.315
	-0.341
	-0.585
	-0.327
	-1.42
	-0.669
	-0.948
	-0.678
	-1.24
	-0.549
	-0.427
	-0.366
	-1.06
	-0.499
	-0.574
	-0.855
	-0.348
	-0.578
	-0.44
	-1.14
	-0.43
	-0.467
	-0.547
	-0.587
	-0.862
	-0.59
	-0.634
	-0.477
	-0.679
	-1.4
	-0.338
	-0.342
	-0.785
	-0.589
	-0.37
	-0.53
	-0.384
	-0.418
	-0.413
	-1.2
	-0.329
	-1.2
	-0.435
	-0.916
	-0.318
	-0.335
	-0.316
	-0.371
	-0.379
	-0.736
	-0.342
	-0.821
	-0.341
	-0.933
	-1.57
	-0.491
	-0.558
	-0.442
	-0.51
	-0.941
	-0.444
	-0.336
	-1.13
	-1.26
	-0.346
	-0.408
	-0.414
	-0.394
	-0.377
	-1.33
	-1.46
	-0.335
	-0.401
	-0.393
	-0.316
	-0.435
	-1.05
	-0.373
	-0.818
	-1.43
	-0.824
	-0.468
	-0.348
	-0.778
	-0.319
	-0.648
	-0.463
	-0.79
	-0.303
	-0.383
	-0.374
	-1.11
	-0.452
	-0.861
	-0.509
	-0.642
	-0.684
	-0.367
	-0.374
	-0.754
	-0.389
	-1.24
	-1.39
	-0.963
	-0.392
	-0.382
	-0.513
	-0.362
	-0.919
	-0.409
	-0.819
	-1.36
	-0.364
	-0.303
	-1.2
	-0.342
	-0.313
	-0.593
	-1.52
	-0.849
	-1.07
	-1.76
	-0.446
	-0.609
	-0.594
	-2.1
	-0.9
	-0.91
	-0.539
	-0.383
	-0.345
	-0.386
	-0.361
	-0.856
	-2.11
	-0.313
	-1.22
	-0.409
	-0.333
	-1.05
	-0.636
	-0.8
	-0.365
	-0.445
	-0.482
	-0.442
	-0.965
	-0.652
	-0.394
	-0.735
	-0.355
	-0.329
	-0.322
	-0.478
	-0.495
	-0.523
	-2.89
	-0.411
	-0.359
	-0.421
	-0.423
	-0.516
	-0.497
	-0.57
	-0.699
	-1.12
	-0.39
	-0.501
	-1.62
	-0.48
	-0.501
	-0.757
	-0.747
	-0.371
	-0.852
	-0.539
	-1.32
	-2.83
	-0.561
	-0.591
	-1.25
	-0.396
	-1.15
	-0.634
	-0.329
	-0.599
	-0.94
	-0.37
	-0.879
	-0.848
	-0.33
	-1.2
	-0.412
	-0.451
	-0.95
	-0.532
	-0.754
	-0.381
	-0.663
	-0.722
	-0.353
	-0.62
	-0.453
	-0.598
	-1.41
	-0.619
	-0.352
	-0.764
	-0.484
	-0.35
	-0.561
	-0.69
	-0.385
	-0.459
	-1.32
	-0.444
	-0.375
	-0.529
	-0.467
	-0.722
	-0.524
	-0.414
	-0.392
	-0.957
	-0.304
	-0.43
	-0.542
	-0.678
	-2.79
	-0.332
	-1.24
	-0.488
	-0.574
	-0.492
	-0.529
	-1.2
	-0.9
	-0.893
	-2.59
	-1.48
	-2.3
	-0.418
	-0.628
	-0.466
	-0.759
	-1.44
	-0.925
	-0.38
	-2.74
	-0.743
	-0.97
	-1.19
	-0.435
	-0.443
	-0.859
	-0.565
	-0.512
	-0.368
	-0.418
	-2.83
	-0.663
	-1.03
	-0.42
	-0.686
	-0.493
	-0.455
	-0.478
	-0.421
	-0.565
	-0.382
	-0.384
	-2.12
	-0.849
	-0.434
	-0.386
	-0.452
	-0.305
	-0.816
	-0.491
	-0.39
	-0.74
	-2.22
	-0.796
	-0.448
	-0.704
	-0.582
	-0.684
	-1.34
	-1.42
	-1.05
	-0.806
	-0.84
	-0.738
	-0.927
	-0.874
	-0.413
	-0.678
	-0.413
	-0.315
	-0.967
	-0.303
	-0.686
	-0.438
	-0.461
	-0.385
	-0.407
	-0.547
	-0.557
	-0.429
	-1.47
	-0.491
	-1.7
	-1.13
	-0.992
	-0.458
	-0.562
	-0.83
	-0.316
	-0.592
	-0.308
	-1.15
	-1
	-0.369
	-0.599
	-1.49
	-0.462
	-0.395
	-1.62
	-0.804
	-0.556
	-0.431
	-0.409
	-0.667
	-0.381
	-0.543
	-1.4
	-0.377
	-0.788
	-0.563
	-0.44
	-0.498
	-0.357
	-0.649
	-1.62
	-0.503
	-0.367
	-0.569
	-0.565
	-0.431
	-1.21
	-0.622
	-2.81
	-0.636
	-2.83
	-0.522
	-0.827
	-0.545
	-0.566
	-0.797
	-0.316
	-0.573
	-0.343
	-0.335
	-0.384
	-0.664
	-0.524
	-0.992
	-0.626
	-0.766
	-0.331
	-0.491
	-0.934
	-0.866
	-0.379
	-0.396
	-0.426
	-0.575
	-0.392
	-0.307
	-0.374
	-0.681
	-0.93
	-0.785
	-0.871
	-0.77
	-1.58
	-0.628
	-0.802
	-0.343
	-0.368
	-0.503
	-0.303
	-0.839
	-0.348
	-0.765
	-0.357
	-1.03
	-0.398
	-0.484
	-0.509
	-0.647
	-0.319
	-0.915
	-0.762
	-0.593
	-0.354
	-0.432
	-1.08
	-0.684
	-0.486
	-0.502
	-0.91
	-0.693
	-0.302
	-0.498
	-1.48
	-0.831
	-0.318
	-0.342
	-0.49
	-0.37
	-0.356
	-0.366
	-1.02
	-0.697
	-2.4
	-0.366
	-0.412
	-0.318
	-0.429
	-1.08
	-0.87
	-0.398
	-0.921
	-0.54
	-0.488
	-0.891
	-0.32
	-0.344
	-1.04
	-0.382
	-1.1
	-0.474
	-1.12
	-0.344
	-0.443
	-0.601
	-0.344
	-0.85
	-0.759
	-0.387
	-0.758
	-1.57
	-0.356
	-0.47
	-1.3
	-0.403
	-0.362
	-0.44
	-0.435
	-0.754
	-1.4
	-1.13
	-0.778
	-0.975
	-0.542
	-1.01
	-0.35
	-1.37
	-0.626
	-0.869
	-0.704
	-0.387
	-0.31
	-0.601
	-0.68
	-0.81
	-0.767
	-0.437
	-0.983
	-0.359
	-1.04
	-0.389
	-0.624
	-0.327
	-0.314
	-0.309
	-0.443
	-1.13
	-0.354
	-0.55
	-0.839
	-0.503
	-0.555
	-1.44
	-0.341
	-0.956
	-0.439
	-1.18
	-0.712
	-2.89
	-0.64
	-0.854
	-0.476
	-0.483
	-0.782
	-1.28
	-0.58
	-0.427
	-0.688
	-0.357
	-0.876
	-0.547
	-0.527
	-0.41
	-1.47
	-0.463
	-0.771
	-0.356
	-2.26
	-0.391
	-0.696
	-0.768
	-1.28
	-1.35
	-0.852
	-1.45
	-0.6
	-0.31
	-0.491
	-0.37
	-0.891
	-0.639
	-0.818
	-0.715
	-0.614
	-0.82
	-0.37
	-0.533
	-0.382
	-0.608
	-0.773
	-0.404
	-0.483
	-0.595
	-0.629
	-1.13
	-0.371
	-0.405
	-0.607
	-1.57
	-1.07
	-0.993
	-1.07
	-2.3
	-0.677
	-0.304
	-0.588
	-0.395
	-0.328
	-1.33
	-0.361
	-0.616
	-0.48
	-0.512
	-0.607
	-0.336
	-0.428
	-1.15
	-0.978
	-1.5
	-0.775
	-0.385
	-0.373
	-1.52
	-0.685
	-0.621
	-0.48
	-0.364
	-0.338
	-0.339
	-0.444
	-0.946
	-0.36
	-0.638
	-0.685
	-0.414
	-0.381
	-1.12
	-0.351
	-0.783
	-0.619
	-0.622
	-0.321
	-0.395
	-0.767
	-0.313
	-0.966
	-0.312
	-0.438
	-0.752
	-0.462
	-0.429
	-1.29
	-1.46
	-0.808
	-0.45
	-0.879
	-0.955
	-0.565
	-0.325
	-0.653
	-0.644
	-1.1
	-0.387
	-0.932
	-0.983
	-0.431
	-1.3
	-0.479
	-0.363
	-0.537
	-0.4
	-0.822
	-0.478
	-0.403
	-0.54
	-0.361
	-0.365
	-0.838
	-0.649
	-0.492
	-1.17
	-0.433
	-0.553
	-0.508
	-0.407
	-0.892
	-0.344
	-0.953
	-0.461
	-2.81
	-1.12
	-1.21
	-1.07
	-0.661
	-1.16
	-1.2
	-1.15
	-0.715
	-0.453
	-0.435
	-1.05
	-0.476
	-1.06
	-0.338
	-0.402
	-0.447
	-0.606
	-0.785
	-0.72
	-0.612
	-1.43
	-0.679
	-0.372
	-0.549
	-0.569
	-0.431
	-0.641
	-1.03
	-0.477
	-0.457
	-0.759
	-1.04
	-2.85
	-0.309
	-0.342
	-0.553
	-0.733
	-0.467
	-0.645
	-0.698
	-0.753
	-0.456
	-0.579
	-0.586
	-1.46
	-0.425
	-0.7
	-0.357
	-0.341
	-1.17
	-0.306
	-0.368
	-0.533
	-0.372
	-0.429
	-0.801
	-0.306
	-0.548
	-0.555
	-0.563
	-0.573
	-0.358
	-0.367
	-0.91
	-0.563
	-0.985
	-1.35
	-1.05
	-0.741
	-0.491
	-0.741
	-0.347
	-0.496
	-1.09
	-0.79
	-0.448
	-0.83
	-0.421
	-0.634
	-0.43
	-0.615
	-0.474
	-0.448
	-0.645
	-0.346
	-0.474
	-0.448
	-0.628
	-0.52
	-0.511
	-0.486
	-0.613
	-0.512
	-0.843
	-0.701
	-0.508
	-0.661
	-0.306
	-1.14
	-1.06
	-0.465
	-0.59
	-0.362
	-0.72
	-0.525
	-0.315
	-0.986
	-0.464
	-0.655
	-0.525
	-0.359
	-0.373
	-0.526
	-0.754
	-0.39
	-0.772
	-0.436
	-0.673
	-0.344
	-0.787
	-1.08
	-0.627
	-0.435
	-1.28
	-0.713
	-0.996
	-0.867
	-0.479
	-1.04
	-0.43
	-0.618
	-0.729
	-0.444
	-0.352
	-1.4
	-0.419
	-0.7
	-0.441
	-0.854
	-0.791
	-1.05
	-0.511
	-0.336
	-0.523
	-0.523
	-0.344
	-0.306
	-1.42
	-0.562
	-0.883
	-0.347
	-0.32
	-0.786
	-0.947
	-0.648
	-1.28
	-0.859
	-1.19
	-0.488
	-0.683
	-0.391
	-1.02
	-0.693
	-1.08
	-1.21
	-0.876
	-0.431
	-1.14
	-0.716
	-0.324
	-0.404
	-1.46
	-0.579
	-1.22
	-1.02
	-0.819
	-1.32
	-0.623
	-0.844
	-0.871
	-0.596
	-0.362
	-0.841
	-0.426
	-0.715
	-1.15
	-0.34
	-0.824
	-0.413
	-0.466
	-0.573
	-0.464
	-0.321
	-0.38
	-0.48
	-0.313
	-0.631
	-0.323
	-0.874
	-0.747
	-1.16
	-0.382
	-1.21
	-0.318
	-0.62
	-1.05
	-0.866
	-0.316
	-2.84
	-0.637
	-1.47
	-0.888
	-0.43
	-2.66
	-0.575
	-0.853
	-0.396
	-0.557
	-0.872
	-1.16
	-1.08
	-0.58
	-0.7
	-0.62
	-0.463
	-0.697
	-0.336
	-0.568
	-0.47
	-0.48
	-0.629
	-2.34
	-0.396
	-0.337
	-0.333
	-0.485
	-0.475
	-0.966
	-0.356
	-0.394
	-0.416
	-0.393
	-1.31
	-0.628
	-0.344
	-0.46
	-0.937
	-0.402
	-0.869
	-0.423
	-0.345
	-0.358
	-0.36
	-0.378
	-0.397
	-3
	-1.14
	-0.375
	-0.758
	-0.906
	-1.03
	-0.642
	-0.675
	-0.44
	-0.479
	-0.505
	-0.348
	-0.748
	-0.914
	-1.11
	-1.37
	-0.363
	-0.599
	-0.348
	-0.584
	-3.06
	-0.706
	-0.635
	-1.21
	-0.928
	-0.61
	-0.463
	-1.03
	-0.485
	-0.78
	-0.321
	-0.56
	-0.393
	-1.1
	-0.324
	-0.433
	-0.856
	-0.356
	-0.341
	-0.339
	-0.966
	-0.614
	-0.447
	-0.478
	-0.717
	-0.42
	-1.09
	-0.322
	-0.556
	-0.707
	-0.656
	-0.422
	-0.315
	-1.31
	-0.315
	-0.321
	-0.406
	-2.25
	-0.68
	-0.394
	-0.82
	-0.859
	-0.4
	-0.854
	-0.974
	-1.21
	-1
	-0.651
	-0.356
	-0.462
	-0.545
	-0.438
	-1.08
	-0.303
	-0.489
	-0.985
	-0.341
	-0.378
	-0.424
	-0.939
	-0.584
	-0.596
	-0.31
	-0.615
	-0.576
	-0.558
	-0.704
	-0.467
	-0.875
	-0.346
	-0.344
	-0.751
	-0.74
	-0.483
	-0.623
	-1.33
	-0.713
	-0.354
	-0.984
	-0.982
	-0.825
	-1.02
	-0.312
	-1.27
	-0.399
	-0.439
	-0.343
	-0.489
	-0.52
	-0.763
	-0.333
	-0.533
	-1.02
	-0.621
	-0.5
	-0.303
	-0.376
	-0.93
	-0.95
	-1.11
	-1.61
	-0.338
	-0.887
	-1.03
	-0.545
	-2.72
	-0.778
	-0.322
	-0.467
	-0.453
	-0.403
	-1.1
	-0.57
	-0.682
	-0.557
	-0.53
	-1.35
	-0.599
	-0.311
	-0.642
	-0.391
	-0.32
	-1.21
	-0.505
	-0.987
	-0.316
	-0.833
	-0.733
	-0.383
	-1.43
	-1.18
	-0.858
	-0.582
	-0.771
	-0.412
	-0.65
	-1.05
	-2.21
	-0.781
	-0.343
	-0.486
	-1.02
	-0.926
	-1.09
	-0.588
	-0.367
	-0.693
	-0.97
	-0.67
	-0.302
	-0.419
	-0.342
	-1.03
	-0.421
	-0.339
	-1.12
	-0.454
	-0.547
	-0.396
	-0.452
	-0.384
	-0.88
	-0.429
	-0.381
	-0.338
	-0.474
	-0.709
	-0.892
	-0.317
	-0.476
	-0.305
	-1
	-0.814
	-0.597
	-0.433
	-0.893
	-1.22
	-0.489
	-3.1
	-0.877
	-0.974
	-0.513
	-0.458
	-0.312
	-0.424
	-1.03
	-0.6
	-0.33
	-0.584
	-0.98
	-1.14
	-0.449
	-0.372
	-0.587
	-0.699
	-0.33
	-0.565
	-0.356
	-0.679
	-0.629
	-0.432
	-0.833
	-0.94
	-0.885
	-0.648
	-0.402
	-0.799
	-0.595
	-0.642
	-0.694
	-1.17
	-0.637
	-1.46
	-1.41
	-0.616
	-0.383
	-1.04
	-0.384
	-0.364
	-0.813
	-0.705
	-0.6
	-0.522
	-0.833
	-0.956
	-2.88
	-0.639
	-0.306
	-0.663
	-0.385
	-0.366
	-0.365
	-0.355
	-0.44
	-1.11
	-0.402
	-0.449
	-0.423
	-0.463
	-0.314
	-0.302
	-0.424
	-0.377
	-0.371
	-0.807
	-0.426
	-0.977
	-0.341
	-0.386
	-0.529
	-0.734
	-0.343
	-0.788
	-0.461
	-0.617
	-0.38
	-0.437
	-2.3
	-0.614
	-0.422
	-0.572
	-0.549
	-0.315
	-0.758
	-0.425
	-0.395
	-0.667
	-0.555
	-0.684
	-0.789
	-1.38
	-0.502
	-0.956
	-0.347
	-0.684
	-0.954
	-0.327
	-0.551
	-0.411
	-0.359
	-0.359
	-0.447
	-0.537
	-0.477
	-0.43
	-0.368
	-0.433
	-0.975
	-0.569
	-1.12
	-0.399
	-0.452
	-0.358
	-0.948
	-0.686
	-1.22
	-0.607
	-0.677
	-0.457
	-0.539
	-0.394
	-0.846
	-0.448
	-0.798
	-0.974
	-0.686
	-1.03
	-0.333
	-0.31
	-1.01
	-0.323
	-0.588
	-0.604
	-0.713
	-2.73
	-0.868
	-0.435
	-1.03
	-0.854
	-0.383
	-0.479
	-1.28
	-0.687
	-0.849
	-0.928
	-0.327
	-0.862
	-0.985
	-0.367
	-0.782
	-1.25
	-0.833
	-3.13
	-0.533
	-0.646
	-0.505
	-0.945
	-0.687
	-0.832
	-0.37
	-0.532
	-1.06
	-0.474
	-0.397
	-0.638
	-0.401
	-0.888
	-0.419
	-0.692
	-0.749
	-1.07
	-0.319
	-0.501
	-0.89
	-0.6
	-1.49
	-0.918
	-0.452
	-0.7
	-0.472
	-0.714
	-0.839
	-0.51
	-0.513
	-0.451
	-0.989
	-0.588
	-0.939
	-0.651
	-0.343
	-0.353
	-0.374
	-0.571
	-0.977
	-0.744
	-0.587
	-1.8
	-1.07
	-0.504
	-0.541
	-0.602
	-0.708
	-0.565
	-0.458
	-1.23
	-0.527
	-0.556
	-1.26
	-0.322
	-1.01
	-0.769
	-0.474
	-0.324
	-0.558
	-0.762
	-0.481
	-0.799
	-0.44
	-0.332
	-0.399
	-1.11
	-0.622
	-0.724
	-0.477
	-0.725
	-0.501
	-0.926
	-0.354
	-0.949
	-0.584
	-0.875
	-0.581
	-0.537
	-0.521
	-0.475
	-0.99
	-0.371
	-0.372
	-0.598
	-0.583
	-0.585
	-0.429
	-0.639
	-0.574
	-0.698
	-0.446
	-0.936
	-0.37
	-1.02
	-0.466
	-0.52
	-0.356
	-0.376
	-0.526
	-0.395
	-0.979
	-1.25
	-0.389
	-0.834
	-1.44
	-0.49
	-2.52
	-0.689
	-0.417
	-0.67
	-0.503
	-1.41
	-1.05
	-0.492
	-1.21
	-1
	-0.523
	-0.782
	-0.306
	-0.425
	-2.82
	-0.319
	-0.407
	-0.857
	-3.03
	-0.504
	-0.434
	-0.308
	-0.373
	-0.339
	-0.763
	-0.503
	-0.939
	-0.323
	-0.423
	-0.702
	-0.374
	-1.12
	-0.795
	-0.814
	-1.14
	-0.636
	-0.447
	-0.994
	-1.78
	-0.464
	-0.942
	-0.629
	-0.482
	-0.671
	-0.345
	-0.557
	-0.392
	-0.314
	-0.393
	-0.315
	-0.653
	-0.521
	-0.407
	-1.12
	-0.339
	-0.318
	-0.977
	-1.5
	-0.439
	-0.623
	-0.523
	-0.493
	-0.724
	-0.85
	-0.355
	-1.31
	-0.758
	-0.923
	-0.656
	-1.45
	-0.417
	-0.773
	-0.765
	-0.418
	-0.342
	-0.427
	-0.538
	-0.527
	-0.481
	-0.974
	-0.65
	-0.661
	-0.327
	-0.41
	-1.32
	-0.315
	-0.983
	-0.373
	-0.93
	-0.322
	-0.52
	-0.575
	-1.09
	-0.41
	-0.325
	-0.308
	-0.425
	-0.485
	-0.702
	-0.591
	-0.375
	-0.321
	-0.321
	-0.5
	-1.17
	-1.04
	-0.632
	-0.727
	-0.556
	-0.393
	-0.489
	-0.406
	-0.586
	-0.517
	-0.815
	-0.845
	-0.333
	-0.79
	-0.491
	-0.309
	-0.428
	-0.706
	-0.715
	-0.483
	-0.986
	-0.51
	-0.428
	-0.588
	-0.515
	-0.483
	-0.888
	-0.978
	-0.558
	-0.531
	-0.398
	-0.308
	-0.337
	-0.365
	-0.551
	-0.889
	-0.945
	-0.425
	-0.351
	-0.312
	-0.807
	-1.19
	-1.06
	-0.407
	-1.26
	-0.67
	-0.402
	-3.06
	-0.853
	-0.444
	-0.786
	-0.59
	-0.437
	-0.613
	-0.662
	-0.856
	-0.827
	-0.77
	-0.351
	-0.379
	-2.87
	-0.499
	-0.491
	-0.339
	-0.412
	-0.933
	-0.411
	-1.11
	-0.306
	-0.457
	-0.32
	-0.597
	-0.582
	-0.773
	-0.631
	-0.992
	-0.583
	-0.797
	-0.996
	-0.362
	-0.79
	-0.772
	-0.508
	-0.437
	-0.397
	-0.93
	-0.427
	-0.869
	-0.739
	-1.02
	-1.38
	-0.324
	-0.394
	-0.841
	-0.659
	-2.5
	-0.474
	-1.18
	-1.23
	-0.547
	-0.314
	-0.337
	-0.306
	-0.682
	-0.81
	-0.494
	-0.486
	-0.534
	-0.471
	-0.696
	-0.615
	-0.751
	-0.498
	-0.406
	-1.38
	-0.409
	-0.303
	-0.502
	-1.05
	-0.53
	-1.14
	-0.892
	-0.71
	-0.556
	-0.986
	-0.356
	-0.513
	-0.525
	-0.465
	-0.55
	-0.441
	-0.402
	-0.586
	-0.571
	-1.06
	-1.01
	-0.423
	-0.854
	-0.724
	-0.309
	-0.764
	-0.382
	-1
	-1.07
	-0.552
	-0.368
	-0.538
	-0.735
	-0.321
	-0.639
	-0.72
	-0.518
	-0.41
	-0.909
	-0.33
	-0.647
	-0.417
	-0.412
	-0.659
	-0.537
	-0.438
	-0.602
	-0.595
	-1.06
	-0.447
	-0.653
	-2.44
	-0.405
	-0.416
	-0.323
	-0.631
	-0.653
	-1.1
	-1
	-0.695
	-0.384
	-1.19
	-0.499
	-0.601
	-0.993
	-0.343
	-0.6
	-0.699
	-0.755
	-0.381
	-0.746
	-0.474
	-0.998
	-0.523
	-0.35
	-0.685
	-0.996
	-0.809
	-0.547
	-0.833
	-0.429
	-0.786
	-0.723
	-0.612
	-0.566
	-0.302
	-0.482
	-0.415
	-0.324
	-1.18
	-1.04
	-0.371
	-0.411
	-0.658
	-0.373
	-0.334
	-0.469
	-0.373
	-0.325
	-0.559
	-1.19
	-0.752
	-0.561
	-0.641
	-0.994
	-1.27
	-0.345
	-0.357
	-1.12
	-0.471
	-0.87
	-0.531
	-0.483
	-1.17
	-0.465
	-0.902
	-0.686
	-2.77
	-1.17
	-1.15
	-0.739
	-0.402
	-0.312
	-2.38
	-0.859
	-0.58
	-0.446
	-0.81
	-0.496
	-0.683
	-0.541
	-1.05
	-0.432
	-0.48
	-0.459
	-0.525
	-0.333
	-0.528
	-0.754
	-0.661
	-0.403
	-1.08
	-1.06
	-1.21
	-1
	-0.682
	-0.583
	-0.374
	-0.34
	-0.755
	-0.439
	-0.42
	-0.696
	-1.18
	-1.25
	-3.24
	-2.55
	-0.701
	-0.316
	-0.302
	-0.614
	-0.374
	-0.88
	-0.461
	-0.38
	-0.46
	-0.378
	-1.51
	-0.428
	-0.412
	-0.399
	-0.607
	-1.31
	-0.636
	-0.721
	-0.427
	-0.504
	-0.736
	-0.362
	-0.753
	-0.66
	-0.531
	-0.555
	-0.515
	-0.917
	-0.431
	-0.643
	-0.509
	-0.638
	-2.39
	-0.375
	-0.47
	-0.384
	-0.35
	-1.61
	-0.477
	-0.872
	-0.367
	-0.541
	-0.567
	-0.379
	-0.81
	-0.433
	-0.31
	-0.412
	-1.08
	-0.432
	-1.03
	-0.313
	-0.674
	-0.401
	-0.866
	-0.804
	-0.571
	-0.756
	-0.601
	-0.324
	-0.515
	-0.535
	-0.489
	-0.437
	-1.02
	-0.81
	-0.516
	-0.782
	-0.722
	-0.368
	-0.433
	-0.308
	-0.499
	-0.52
	-0.487
	-0.853
	-0.33
	-0.973
	-0.748
	-0.51
	-0.618
	-1.02
	-0.428
	-3.1
	-0.358
	-0.862
	-0.435
	-0.405
	-1.04
	-1.06
	-0.643
	-0.526
	-0.662
	-0.704
	-0.499
	-0.516
	-1.41
	-0.701
	-0.682
	-0.469
	-0.532
	-2.71
	-1.33
	-0.341
	-1.09
	-0.544
	-0.538
	-0.481
	-0.403
	-0.662
	-0.724
	-0.802
	-1.08
	-0.497
	-0.934
	-1.44
	-0.773
	-0.325
	-0.434
	-0.368
	-0.405
	-0.335
	-0.745
	-0.475
	-0.473
	-0.544
	-0.467
	-0.445
	-0.504
	-0.328
	-0.881
	-0.445
	-0.677
	-0.315
	-0.961
	-2.84
	-0.377
	-0.685
	-0.67
	-0.483
	-0.409
	-0.445
	-1.62
	-0.328
	-0.436
	-0.569
	-0.875
	-0.942
	-0.352
	-0.867
	-0.679
	-1
	-0.77
	-0.999
	-3.01
	-0.647
	-0.346
	-1.59
	-0.381
	-1.13
	-1.07
	-0.705
	-0.442
	-0.345
	-0.471
	-0.896
	-0.861
	-0.485
	-1.22
	-0.319
	-0.385
	-0.35
	-0.539
	-0.432
	-0.41
	-0.665
	-0.876
	-0.635
	-0.384
	-0.38
	-0.365
	-0.614
	-0.54
	-0.323
	-0.381
	-1.16
	-0.685
	-3
	-0.486
	-0.339
	-2.87
	-0.43
	-0.603
	-0.597
	-0.776
	-1.49
	-0.308
	-0.836
	-0.488
	-0.506
	-2.97
	-0.719
	-0.75
	-1.1
	-0.731
	-0.799
	-0.34
	-0.876
	-0.341
	-2.79
	-0.44
	-1.01
	-0.321
	-0.657
	-0.453
	-0.645
	-0.758
	-0.364
	-0.622
	-1.67
	-0.751
	-0.44
	-0.627
	-0.836
	-0.383
	-0.476
	-1.46
	-0.364
	-0.375
	-1.31
	-0.562
	-0.939
	-0.328
	-0.332
	-0.469
	-0.327
	-0.935
	-0.454
	-0.384
	-1.02
	-1.19
	-0.367
	-1.07
	-0.433
	-0.913
	-0.987
	-0.384
	-0.406
	-0.644
	-0.974
	-0.979
	-0.41
	-0.971
	-0.541
	-0.737
	-0.442
	-0.973
	-0.335
	-0.311
	-0.521
	-0.481
	-0.849
	-0.311
	-0.698
	-0.686
	-0.393
	-1.85
	-0.342
	-0.493
	-0.408
	-0.587
	-0.608
	-0.883
	-0.466
	-0.378
	-0.368
	-0.621
	-0.42
	-0.604
	-0.469
	-0.308
	-1.3
	-1.46
	-0.44
	-0.497
	-0.765
	-0.535
	-3
	-0.593
	-0.409
	-0.899
	-0.428
	-0.887
	-0.503
	-0.335
	-0.419
	-0.914
	-0.357
	-0.642
	-0.446
	-0.317
	-0.391
	-0.62
	-0.857
	-2.58
	-0.771
	-0.906
	-0.337
	-0.484
	-0.875
	-0.772
	-1.03
	-0.723
	-0.686
	-0.477
	-0.365
	-0.413
	-0.31
	-0.427
	-0.598
	-0.813
	-0.43
	-0.36
	-2.56
	-0.401
	-0.686
	-0.575
	-0.403
	-0.445
	-0.468
	-0.466
	-0.586
	-0.323
	-0.562
	-1.48
	-0.419
	-0.923
	-0.723
	-2.79
	-0.541
	-1.19
	-0.898
	-0.825
	-1.18
	-0.546
	-0.785
	-0.61
	-0.34
	-0.437
	-0.643
	-0.375
	-0.403
	-0.412
	-1.61
	-0.706
	-0.465
	-0.487
	-0.525
	-1.01
	-0.341
	-0.349
	-0.678
	-0.908
	-0.719
	-0.497
	-0.358
	-0.756
	-0.305
	-1.42
	-0.629
	-0.811
	-0.664
	-1.39
	-0.943
	-0.862
	-0.466
	-0.643
	-0.644
	-0.379
	-1.21
	-0.356
	-0.839
	-0.765
	-0.544
	-0.485
	-0.349
	-1
	-0.369
	-1.45
	-0.706
	-1.54
	-0.526
	-0.46
	-0.717
	-0.33
	-1.38
	-1.54
	-0.337
	-0.578
	-0.429
	-0.653
	-0.817
	-0.45
	-0.794
	-0.699
	-0.483
	-0.84
	-0.465
	-0.877
	-0.543
	-0.717
	-0.675
	-0.563
	-0.902
	-0.306
	-0.895
	-0.615
	-0.432
	-0.671
	-0.511
	-0.848
	-0.305
	-0.496
	-0.427
	-0.467
	-0.414
	-1
	-0.553
	-0.446
	-0.797
	-1.17
	-0.749
	-0.435
	-0.513
	-0.378
	-0.435
	-0.429
	-1.1
	-0.402
	-0.365
	-0.684
	-0.78
	-0.616
	-2.84
	-0.606
	-0.852
	-0.561
	-0.648
	-1.25
	-0.949
	-0.377
	-0.343
	-0.807
	-0.593
	-0.348
	-0.618
	-0.369
	-0.437
	-0.46
	-2.99
	-0.512
	-0.65
	-0.669
	-0.38
	-0.317
	-1.09
	-0.819
	-0.701
	-1.11
	-0.763
	-1.37
	-0.56
	-1.27
	-0.899
	-0.441
	-0.727
	-0.343
	-0.304
	-0.458
	-1.43
	-0.689
	-0.316
	-0.538
	-0.757
	-0.317
	-0.884
	-0.41
	-0.692
	-2.8
	-0.402
	-0.628
	-0.436
	-0.848
	-0.828
	-1.02
	-0.532
	-0.341
	-0.625
	-0.431
	-0.547
	-0.415
	-0.355
	-1.02
	-0.729
	-0.641
	-0.561
	-0.551
	-0.891
	-0.845
	-0.484
	-1.16
	-0.855
	-0.781
	-0.442
	-0.302
	-0.366
	-0.518
	-0.486
	-0.31
	-0.552
	-0.319
	-2.81
	-0.686
	-0.696
	-1.02
	-0.606
	-0.476
	-0.384
	-0.684
	-0.551
	-0.522
	-0.445
	-0.543
	-1.3
	-0.985
	-0.705
	-0.575
	-0.787
	-0.375
	-0.329
	-0.451
	-3.28
	-0.473
	-1.57
	-0.455
	-0.85
	-0.649
	-0.388
	-0.463
	-0.757
	-0.489
	-0.604
	-0.473
	-1.08
	-1.34
	-0.523
	-0.346
	-0.823
	-0.711
	-1.25
	-0.32
	-0.721
	-0.709
	-0.584
	-1.57
	-0.533
	-0.816
	-0.497
	-0.452
	-0.869
	-3.34
	-0.316
	-0.602
	-0.8
	-1.68
	-0.676
	-0.4
	-0.558
	-3.01
	-0.354
	-0.435
	-2.31
	-0.923
	-0.899
	-0.532
	-1.54
	-0.434
	-0.423
	-0.307
	-0.713
	-0.46
	-2.99
	-0.44
	-0.398
	-0.705
	-0.43
	-0.387
	-0.393
	-0.481
	-0.498
	-0.66
	-0.589
	-0.645
	-0.325
	-1.13
	-0.422
	-0.521
	-0.728
	-2
	-0.563
	-0.73
	-0.604
	-0.309
	-0.591
	-0.455
	-0.583
	-0.439
	-0.323
	-1.1
	-1.25
	-0.621
	-0.532
	-0.373
	-1.22
	-0.525
	-0.435
	-1.12
	-0.828
	-1.09
	-0.366
	-0.917
	-0.467
	-0.787
	-0.781
	-0.455
	-0.367
	-1.41
	-0.368
	-0.568
	-0.32
	-0.449
	-1.05
	-0.467
	-0.351
	-0.594
	-0.627
	-0.929
	-1.32
	-0.378
	-0.506
	-1.3
	-0.738
	-0.703
	-0.981
	-0.345
	-0.881
	-0.928
	-0.373
	-1.15
	-0.324
	-0.367
	-0.554
	-0.663
	-0.627
	-1.55
	-0.81
	-0.455
	-0.515
	-0.574
	-0.459
	-0.626
	-0.549
	-0.636
	-1.01
	-0.97
	-0.487
	-0.572
	-0.527
	-0.722
	-0.904
	-0.773
	-0.372
	-0.457
	-1.16
	-0.528
	-0.863
	-0.773
	-0.377
	-0.363
	-0.607
	-0.537
	-0.686
	-0.31
	-0.981
	-0.671
	-0.462
	-1.3
	-0.799
	-0.314
	-0.715
	-1.1
	-0.875
	-2.33
	-0.653
	-0.439
	-0.42
	-3.24
	-0.539
	-1.17
	-1.29
	-0.731
	-0.651
	-0.375
	-0.489
	-1.35
	-0.31
	-0.479
	-0.43
	-0.536
	-0.696
	-0.341
	-0.415
	-1.05
	-0.44
	-0.743
	-0.651
	-0.494
	-3.29
	-0.832
	-1.78
	-0.444
	-0.324
	-0.34
	-0.932
	-1.22
	-0.529
	-0.357
	-0.322
	-1.3
	-1.13
	-0.43
	-0.532
	-1.07
	-0.455
	-0.484
	-0.546
	-0.399
	-0.553
	-0.968
	-0.813
	-0.722
	-0.94
	-0.492
	-0.457
	-0.34
	-0.488
	-2.96
	-0.476
	-0.821
	-0.531
	-0.607
	-1.14
	-0.456
	-0.51
	-0.95
	-0.925
	-0.537
	-1.59
	-0.668
	-0.593
	-1.01
	-0.371
	-0.533
	-0.309
	-0.712
	-0.361
	-0.654
	-0.484
	-0.455
	-1.09
	-1.56
	-1.13
	-1.27
	-0.689
	-1.03
	-0.547
	-0.435
	-0.618
	-0.66
	-1.57
	-0.894
	-0.778
	-0.351
	-1.34
	-0.558
	-0.629
	-0.695
	-0.698
	-0.347
	-1.26
	-0.857
	-0.358
	-0.81
	-2.79
	-0.784
	-0.502
	-1.12
	-0.812
	-0.726
	-0.58
	-0.774
	-0.848
	-1.01
	-1.15
	-0.419
	-0.459
	-0.406
	-0.374
	-0.979
	-0.575
	-0.605
	-0.671
	-0.898
	-1.25
	-0.868
	-2.76
	-0.564
	-0.486
	-0.726
	-0.586
	-0.608
	-0.597
	-0.79
	-0.73
	-0.568
	-0.423
	-0.58
	-0.402
	-0.593
	-0.775
	-0.308
	-1.36
	-0.307
	-0.547
	-0.719
	-0.619
	-0.318
	-0.408
	-0.358
	-0.439
	-0.419
	-0.339
	-1.25
	-0.772
	-0.761
	-1.69
	-0.632
	-0.334
	-0.595
	-0.723
	-0.335
	-0.476
	-0.422
	-0.415
	-1.1
	-0.398
	-1.02
	-0.436
	-0.422
	-1.27
	-0.539
	-0.565
	-0.398
	-0.384
	-0.374
	-0.549
	-0.348
	-0.476
	-0.977
	-0.425
	-0.602
	-0.347
	-0.39
	-0.377
	-0.458
	-1.02
	-0.685
	-0.589
	-1.63
	-0.49
	-0.439
	-0.353
	-1.54
	-0.843
	-0.407
	-0.641
	-0.716
	-0.689
	-0.484
	-0.429
	-0.395
	-0.825
	-0.683
	-0.423
	-1.5
	-1.2
	-0.433
	-1.29
	-0.322
	-0.666
	-0.33
	-0.412
	-0.429
	-1.01
	-0.308
	-1.22
	-0.353
	-0.415
	-1
	-0.794
	-0.646
	-0.518
	-0.629
	-0.396
	-0.768
	-0.573
	-0.514
	-0.972
	-0.884
	-0.456
	-0.539
	-0.375
	-1.12
	-0.766
	-0.433
	-0.729
	-1.15
	-0.577
	-0.37
	-1.27
	-0.446
	-0.341
	-0.521
	-0.43
	-0.48
	-0.646
	-0.545
	-0.985
	-0.5
	-0.728
	-0.429
	-0.603
	-0.391
	-0.407
	-0.613
	-0.477
	-0.52
	-0.453
	-0.545
	-0.39
	-0.363
	-0.376
	-0.375
	-0.608
	-0.914
	-0.668
	-1.41
	-0.378
	-0.732
	-0.4
	-0.425
	-0.967
	-0.434
	-0.427
	-0.501
	-0.593
	-0.46
	-3.01
	-1.37
	-0.808
	-1.21
	-0.544
	-0.595
	-0.915
	-0.627
	-0.448
	-0.892
	-0.354
	-0.67
	-2.83
	-0.394
	-0.769
	-0.559
	-0.378
	-0.861
	-0.31
	-0.408
	-0.439
	-0.326
	-0.507
	-0.816
	-0.8
	-0.496
	-0.716
	-0.364
	-0.57
	-0.568
	-1.17
	-0.345
	-0.749
	-0.675
	-0.41
	-0.509
	-0.442
	-0.387
	-0.697
	-0.422
	-0.994
	-0.354
	-0.412
	-0.742
	-0.744
	-0.577
	-0.328
	-1.25
	-0.909
	-0.43
	-0.313
	-0.411
	-0.465
	-0.458
	-0.621
	-0.324
	-0.32
	-0.584
	-0.674
	-0.439
	-0.342
	-0.814
	-0.516
	-0.612
	-0.328
	-0.72
	-0.407
	-0.588
	-0.559
	-1.03
	-0.979
	-1.06
	-0.322
	-0.437
	-0.403
	-1.01
	-0.51
	-0.428
	-0.486
	-0.389
	-0.462
	-0.574
	-0.52
	-0.544
	-0.485
	-0.357
	-0.673
	-0.436
	-1.05
	-0.436
	-0.673
	-1.09
	-0.759
	-0.75
	-0.86
	-0.38
	-0.364
	-0.375
	-0.604
	-0.575
	-0.527
	-1.18
	-0.385
	-0.578
	-0.538
	-0.356
	-0.353
	-0.594
	-0.693
	-0.875
	-0.661
	-0.315
	-0.487
	-0.673
	-0.411
	-0.881
	-0.897
	-0.382
	-2.42
	-0.963
	-0.397
	-0.878
	-0.586
	-0.972
	-0.844
	-0.721
	-1.27
	-0.601
	-0.354
	-0.392
	-0.681
	-0.495
	-1.05
	-0.308
	-0.392
	-0.435
	-0.694
	-0.33
	-0.395
	-1.32
	-0.65
	-0.639
	-0.412
	-0.6
	-0.692
	-0.381
	-0.545
	-0.902
	-0.96
	-2.16
	-0.495
	-0.499
	-0.623
	-0.528
	-0.52
	-0.377
	-0.32
	-0.454
	-0.311
	-0.582
	-0.838
	-2.85
	-0.466
	-0.327
	-0.909
	-0.409
	-0.332
	-0.49
	-0.606
	-0.744
	-1.23
	-0.334
	-0.497
	-0.406
	-0.633
	-0.899
	-0.907
	-0.434
	-0.322
	-0.413
	-0.314
	-0.897
	-0.321
	-1.14
	-0.773
	-0.43
	-1.13
	-0.363
	-0.602
	-0.691
	-0.361
	-0.345
	-0.48
	-0.493
	-0.723
	-0.658
	-0.377
	-1.03
	-0.457
	-0.72
	-0.347
	-0.466
	-1.34
	-0.421
	-1.07
	-2.71
	-0.531
	-0.382
	-0.379
	-0.415
	-1.63
	-0.609
	-0.734
	-0.49
	-0.831
	-0.383
	-1.26
	-0.625
	-0.586
	-0.629
	-0.784
	-0.413
	-0.676
	-1.47
	-0.321
	-0.48
	-0.353
	-1.3
	-0.551
	-1.2
	-0.898
	-0.425
	-0.321
	-0.457
	-0.528
	-0.437
	-0.972
	-0.877
	-2.59
	-1.18
	-1.05
	-0.441
	-0.346
	-0.721
	-0.903
	-0.845
	-0.414
	-0.726
	-0.58
	-0.585
	-0.615
	-0.886
	-0.489
	-0.959
	-0.776
	-0.623
	-0.609
	-0.581
	-0.765
	-1.97
	-0.653
	-0.509
	-0.66
	-0.326
	-0.553
	-0.784
	-0.569
	-0.368
	-0.998
	-0.468
	-0.37
	-0.697
	-0.729
	-0.406
	-0.348
	-0.887
	-0.306
	-0.734
	-0.799
	-0.953
	-1.37
	-1.18
	-0.411
	-0.626
	-0.424
	-0.362
	-1.21
	-0.359
	-0.462
	-0.94
	-0.393
	-0.354
	-1.19
	-0.809
	-0.564
	-0.383
	-0.77
	-1.25
	-1.32
	-0.462
	-0.445
	-0.649
	-1.18
	-0.936
	-0.672
	-0.49
	-1.04
	-0.376
	-0.334
	-0.918
	-0.616
	-1.43
	-0.49
	-0.759
	-0.934
	-0.352
	-0.787
	-1.23
	-0.327
	-0.315
	-0.431
	-0.407
	-0.801
	-1.32
	-0.556
	-0.937
	-0.384
	-0.653
	-0.336
	-1.3
	-0.448
	-0.488
	-0.461
	-0.489
	-1.05
	-0.358
	-0.477
	-0.878
	-0.439
	-0.586
	-0.695
	-0.67
	-0.419
	-0.353
	-0.746
	-0.367
	-1.15
	-0.834
	-0.562
	-0.342
	-0.472
	-0.958
	-0.545
	-0.421
	-0.666
	-0.754
	-0.644
	-1.27
	-0.567
	-0.618
	-0.335
	-0.562
	-0.434
	-0.745
	-0.384
	-0.444
	-2.98
	-1.42
	-0.398
	-0.722
	-1.28
	-0.451
	-0.394
	-0.517
	-0.461
	-2.48
	-0.703
	-0.459
	-0.812
	-1.05
	-1.39
	-3.44
	-0.41
	-0.666
	-0.343
	-1.05
	-0.388
	-0.398
	-0.525
	-0.888
	-0.358
	-0.48
	-0.883
	-0.412
	-0.481
	-2.27
	-0.454
	-0.385
	-0.954
	-0.462
	-0.351
	-0.647
	-0.353
	-1.23
	-0.37
	-0.329
	-0.362
	-2.05
	-1.69
	-0.321
	-0.377
	-0.452
	-1.96
	-0.432
	-0.809
	-0.647
	-0.323
	-0.366
	-0.45
	-0.99
	-0.575
	-0.744
	-0.401
	-0.456
	-0.763
	-0.528
	-0.366
	-0.653
	-0.435
	-0.723
	-0.837
	-0.316
	-0.375
	-0.512
	-0.366
	-0.75
	-0.77
	-1.05
	-0.743
	-0.366
	-0.601
	-0.358
	-0.533
	-0.743
	-0.357
	-0.53
	-0.468
	-1.3
	-0.607
	-0.339
	-0.313
	-0.869
	-0.342
	-0.371
	-0.323
	-1.03
	-2.86
	-1.16
	-1.08
	-0.52
	-0.308
	-1.01
	-0.649
	-0.816
	-0.509
	-0.306
	-0.361
	-0.435
	-0.445
	-0.595
	-0.416
	-1.07
	-0.975
	-0.539
	-0.568
	-0.812
	-1.03
	-0.567
	-0.321
	-2.48
	-0.52
	-0.609
	-0.336
	-0.655
	-0.782
	-0.582
	-0.455
	-0.476
	-0.378
	-1.09
	-0.603
	-0.628
	-0.356
	-0.777
	-0.72
	-0.988
	-0.349
	-0.785
	-0.944
	-0.489
	-0.362
	-0.583
	-0.705
	-0.557
	-0.32
	-0.755
	-0.397
	-0.495
	-0.349
	-0.361
	-0.678
	-0.665
	-0.437
	-0.611
	-0.496
	-0.821
	-0.419
	-1.13
	-0.514
	-0.572
	-0.518
	-0.606
	-1.07
	-0.388
	-0.508
	-0.515
	-0.513
	-0.353
	-0.651
	-0.34
	-0.411
	-0.935
	-0.69
	-0.316
	-0.624
	-1.1
	-0.917
	-0.544
	-1.17
	-0.682
	-1.68
	-0.367
	-0.737
	-0.619
	-0.84
	-0.404
	-0.332
	-0.428
	-0.384
	-1.29
	-0.345
	-0.414
	-0.75
	-0.712
	-1.08
	-0.47
	-0.622
	-2.6
	-0.613
	-0.365
	-0.567
	-1.12
	-0.621
	-2.31
	-0.401
	-0.366
	-0.802
	-0.915
	-0.592
	-2.91
	-1.03
	-0.723
	-0.804
	-0.318
	-0.595
	-0.318
	-2.88
	-0.393
	-0.615
	-0.428
	-0.553
	-0.935
	-0.699
	-1
	-0.758
	-0.51
	-0.355
	-0.328
	-0.651
	-0.578
	-0.571
	-0.83
	-0.727
	-0.526
	-0.31
	-0.855
	-0.462
	-0.526
	-0.426
	-0.374
	-0.532
	-0.579
	-0.387
	-0.602
	-0.478
	-0.341
	-0.632
	-0.625
	-0.446
	-0.437
	-0.413
	-0.584
	-0.35
	-0.674
	-1.13
	-0.396
	-0.461
	-0.614
	-0.634
	-0.57
	-0.32
	-0.534
	-0.966
	-0.313
	-0.498
	-0.527
	-0.634
	-0.622
	-0.578
	-0.48
	-0.323
	-0.332
	-0.769
	-0.4
	-0.947
	-0.312
	-0.308
	-0.559
	-0.736
	-0.497
	-0.969
	-0.99
	-0.5
	-0.852
	-0.471
	-0.439
	-0.609
	-0.815
	-0.654
	-0.408
	-1.37
	-0.629
	-0.39
	-1.32
	-1.11
	-0.342
	-0.805
	-0.344
	-0.965
	-1.15
	-0.762
	-0.519
	-0.36
	-0.38
	-0.91
	-0.375
	-0.393
	-0.596
	-0.364
	-0.335
	-1.24
	-0.499
	-0.521
	-0.438
	-0.315
	-0.749
	-0.645
	-0.849
	-1.42
	-0.696
	-0.418
	-0.949
	-0.306
	-0.354
	-0.556
	-0.465
	-1.44
	-1.04
	-0.453
	-0.308
	-0.513
	-0.316
	-1.46
	-0.579
	-0.484
	-0.667
	-0.449
	-0.66
	-0.498
	-0.666
	-0.776
	-0.807
	-0.302
	-0.725
	-0.628
	-0.576
	-0.63
	-0.891
	-0.786
	-0.496
	-0.509
	-0.373
	-1.32
	-1.02
	-0.592
	-0.978
	-0.495
	-0.499
	-1.31
	-0.32
	-0.337
	-0.726
	-0.529
	-0.466
	-0.311
	-0.389
	-0.364
	-1.19
	-0.566
	-0.84
	-0.439
	-0.368
	-0.437
	-0.929
	-0.476
	-1.09
	-0.375
	-1
	-3.03
	-0.429
	-0.896
	-0.669
	-0.504
	-0.608
	-0.443
	-0.515
	-0.341
	-0.339
	-0.431
	-0.307
	-0.834
	-0.672
	-0.42
	-0.552
	-0.305
	-0.83
	-0.429
	-1.83
	-0.829
	-0.885
	-0.803
	-0.502
	-0.79
	-0.813
	-0.383
	-0.476
	-0.412
	-1.25
	-1.28
	-0.852
	-0.377
	-3.38
	-0.43
	-0.689
	-0.944
	-0.644
	-0.797
	-0.593
	-0.509
	-0.417
	-0.792
	-0.473
	-0.976
	-0.411
	-1.15
	-0.334
	-0.597
	-0.81
	-0.991
	-0.762
	-1.04
	-0.917
	-0.969
	-0.55
	-0.349
	-0.719
	-2.66
	-3.38
	-1.21
	-0.662
	-0.581
	-0.576
	-0.554
	-0.693
	-0.759
	-0.791
	-3.08
	-0.63
	-0.304
	-1.57
	-1.15
	-0.588
	-0.355
	-1.01
	-1.02
	-0.406
	-0.402
	-1.21
	-1.1
	-0.664
	-0.397
	-0.395
	-0.346
	-0.383
	-0.32
	-0.934
	-1.16
	-1.22
	-2.09
	-1.16
	-0.491
	-0.445
	-0.654
	-0.388
	-0.437
	-0.878
	-0.401
	-0.334
	-0.597
	-0.601
	-0.332
	-0.48
	-0.453
	-0.82
	-0.581
	-0.581
	-0.376
	-0.641
	-0.779
	-0.689
	-0.667
	-0.317
	-0.515
	-1.21
	-0.66
	-1.18
	-0.911
	-0.37
	-0.319
	-0.313
	-0.503
	-0.423
	-0.397
	-1.1
	-0.418
	-0.523
	-0.538
	-0.397
	-0.858
	-0.333
	-0.52
	-0.307
	-1.08
	-0.448
	-1.33
	-0.35
	-0.453
	-0.303
	-0.354
	-0.368
	-0.616
	-0.445
	-0.715
	-0.313
	-0.455
	-0.65
	-0.535
	-0.591
	-0.63
	-0.659
	-0.451
	-0.394
	-0.766
	-0.91
	-0.438
	-0.353
	-0.992
	-0.377
	-0.445
	-0.335
	-1.01
	-0.957
	-0.725
	-0.482
	-0.494
	-0.914
	-0.303
	-0.691
	-0.618
	-0.685
	-0.785
	-0.771
	-0.445
	-0.335
	-0.559
	-0.814
	-2.93
	-0.794
	-0.316
	-0.997
	-0.624
	-0.606
	-0.38
	-0.61
	-0.498
	-0.489
	-0.592
	-0.802
	-0.817
	-0.673
	-0.33
	-0.687
	-0.473
	-0.949
	-0.392
	-0.322
	-0.716
	-0.628
	-0.324
	-0.591
	-0.392
	-0.337
	-0.803
	-1.07
	-1.04
	-0.37
	-1.09
	-0.405
	-0.628
	-0.446
	-0.815
	-0.844
	-0.387
	-0.317
	-0.343
	-0.573
	-0.527
	-1.43
	-0.691
	-0.439
	-0.426
	-0.379
	-0.469
	-0.518
	-2.82
	-0.434
	-0.463
	-0.434
	-0.549
	-0.758
	-0.439
	-0.591
	-3.38
	-0.853
	-0.742
	-0.583
	-1.21
	-0.515
	-0.453
	-0.778
	-0.447
	-0.884
	-0.808
	-0.655
	-0.531
	-0.673
	-0.404
	-0.657
	-0.55
	-0.522
	-0.623
	-0.352
	-0.656
	-0.341
	-0.317
	-0.47
	-1.45
	-0.679
	-0.61
	-1.01
	-0.337
	-0.575
	-0.34
	-0.361
	-0.665
	-0.342
	-0.382
	-1.11
	-0.574
	-0.361
	-0.537
	-0.49
	-0.342
	-0.817
	-0.543
	-1.14
	-0.434
	-0.98
	-0.94
	-0.485
	-0.624
	-0.616
	-0.392
	-0.312
	-0.916
	-0.599
	-0.465
	-0.723
	-0.604
	-0.667
	-2.52
	-0.456
	-1.5
	-0.51
	-1.21
	-2.23
	-0.556
	-0.677
	-0.331
	-0.328
	-0.331
	-0.597
	-0.379
	-0.308
	-0.48
	-0.564
	-0.313
	-1.21
	-0.344
	-1.46
	-0.519
	-0.374
	-0.525
	-0.302
	-0.466
	-0.363
	-0.31
	-0.543
	-0.374
	-0.469
	-0.562
	-0.717
	-0.413
	-1.12
	-0.478
	-0.925
	-0.757
	-0.351
	-0.553
	-0.319
	-0.991
	-1.15
	-1.15
	-0.801
	-0.388
	-0.436
	-1.1
	-0.31
	-1.02
	-0.94
	-1.03
	-0.762
	-0.321
	-0.512
	-0.667
	-0.324
	-0.454
	-0.479
	-0.41
	-0.633
	-0.354
	-0.566
	-0.658
	-0.525
	-0.368
	-0.638
	-0.399
	-0.51
	-0.844
	-0.371
	-0.607
	-0.506
	-0.314
	-0.768
	-0.483
	-0.316
	-0.702
	-0.465
	-0.65
	-0.664
	-0.361
	-0.628
	-0.487
	-0.345
	-0.354
	-0.404
	-0.851
	-0.339
	-0.456
	-1.03
	-0.31
	-0.628
	-0.712
	-0.342
	-0.332
	-0.655
	-0.699
	-0.685
	-0.312
	-0.808
	-0.358
	-0.51
	-0.508
	-0.566
	-0.436
	-0.762
	-0.767
	-0.313
	-0.685
	-0.91
	-0.386
	-0.357
	-0.798
	-0.41
	-0.368
	-0.644
	-0.313
	-0.373
	-1
	-0.658
	-0.383
	-0.501
	-0.628
	-1.04
	-0.936
	-1.22
	-0.43
	-0.457
	-0.421
	-0.315
	-0.553
	-0.557
	-0.789
	-0.379
	-0.334
	-0.341
	-0.862
	-0.331
	-0.617
	-1
	-0.355
	-0.78
	-0.882
	-0.734
	-0.705
	-0.368
	-0.556
	-0.356
	-0.453
	-0.702
	-0.672
	-0.583
	-0.645
	-0.831
	-0.735
	-0.591
	-0.803
	-0.338
	-0.499
	-0.726
	-0.497
	-1.24
	-0.557
	-0.637
	-2.46
	-0.349
	-0.4
	-0.912
	-0.542
	-1.26
	-0.994
	-0.474
	-1.05
	-0.806
	-0.752
	-0.8
	-0.49
	-0.435
	-0.366
	-1
	-0.347
	-1.37
	-0.954
	-0.547
	-0.98
	-0.787
	-0.565
	-0.431
	-0.329
	-0.375
	-0.403
	-0.509
	-0.668
	-0.841
	-1.2
	-1.08
	-0.46
	-0.518
	-0.483
	-0.479
	-0.61
	-0.776
	-0.37
	-0.305
	-1.18
	-1.22
	-0.305
	-0.484
	-1.34
	-1.1
	-1.2
	-0.532
	-0.401
	-1.36
	-0.375
	-0.617
	-0.327
	-0.404
	-1.14
	-0.341
	-0.721
	-0.458
	-0.495
	-0.333
	-0.903
	-0.443
	-0.689
	-0.532
	-0.64
	-0.423
	-0.744
	-0.717
	-1.21
	-0.701
	-0.582
	-0.368
	-0.911
	-2.34
	-0.469
	-0.604
	-0.602
	-0.414
	-1.08
	-0.477
	-0.892
	-0.345
	-0.421
	-1.28
	-0.643
	-0.347
	-0.49
	-0.77
	-0.405
	-0.818
	-0.368
	-0.684
	-0.524
	-0.509
	-0.312
	-0.334
	-0.52
	-1.28
	-1.07
	-0.622
	-0.48
	-0.443
	-0.38
	-0.31
	-0.475
	-0.671
	-0.928
	-0.754
	-0.558
	-1.03
	-0.456
	-1.02
	-0.377
	-1.24
	-1.29
	-0.583
	-0.303
	-0.633
	-0.432
	-0.346
	-0.342
	-0.495
	-0.823
	-0.362
	-0.35
	-1.12
	-1.69
	-0.483
	-0.583
	-0.398
	-0.675
	-1.98
	-0.317
	-0.386
	-0.898
	-0.939
	-1.15
	-0.376
	-0.36
	-0.55
	-0.543
	-0.488
	-1.19
	-0.314
	-3.17
	-0.677
	-1.23
	-0.382
	-0.825
	-0.521
	-0.392
	-0.686
	-1.29
	-0.428
	-0.824
	-0.306
	-0.518
	-0.442
	-0.478
	-0.569
	-0.536
	-0.734
	-0.692
	-0.902
	-0.75
	-0.418
	-0.435
	-0.662
	-0.922
	-0.914
	-0.458
	-0.898
	-0.346
	-0.661
	-0.64
	-0.494
	-2.85
	-0.659
	-0.602
	-0.419
	-1.24
	-0.538
	-0.318
	-0.35
	-1.07
	-0.87
	-1.21
	-0.655
	-0.642
	-0.338
	-0.836
	-0.33
	-0.757
	-0.51
	-0.961
	-0.411
	-0.424
	-0.695
	-0.842
	-0.456
	-0.68
	-2.29
	-0.303
	-0.36
	-0.715
	-0.925
	-0.341
	-0.526
	-0.667
	-0.609
	-2.87
	-0.408
	-0.321
	-0.613
	-0.737
	-0.955
	-0.813
	-1.2
	-0.71
	-0.647
	-2.76
	-0.336
	-0.36
	-0.423
	-0.98
	-0.476
	-0.305
	-0.597
	-0.526
	-0.522
	-0.679
	-0.382
	-0.596
	-1.07
	-0.641
	-0.655
	-0.35
	-0.321
	-0.498
	-0.57
	-0.34
	-0.702
	-0.419
	-1.3
	-0.355
	-1.21
	-1.16
	-0.548
	-0.709
	-0.645
	-1.13
	-0.412
	-0.362
	-0.986
	-0.503
	-1.44
	-0.332
	-0.329
	-0.404
	-0.824
	-0.595
	-0.566
	-0.391
	-0.718
	-0.587
	-0.412
	-1.13
	-0.659
	-0.317
	-0.329
	-0.318
	-0.532
	-0.402
	-0.94
	-0.5
	-0.402
	-0.462
	-0.425
	-0.841
	-0.413
	-0.502
	-0.449
	-0.528
	-0.395
	-2.46
	-0.735
	-0.885
	-0.373
	-0.602
	-0.945
	-1.08
	-0.578
	-0.409
	-0.565
	-0.798
	-0.31
	-0.766
	-1.64
	-0.471
	-0.407
	-1.06
	-1.62
	-0.546
	-0.438
	-0.932
	-0.533
	-0.476
	-2.19
	-0.721
	-0.513
	-0.673
	-0.337
	-0.404
	-0.322
	-0.65
	-0.905
	-0.567
	-0.312
	-1.49
	-0.374
	-0.643
	-0.372
	-0.497
	-0.376
	-0.512
	-1.03
	-0.304
	-0.326
	-0.511
	-0.529
	-0.84
	-0.497
	-0.719
	-0.942
	-0.302
	-0.349
	-0.837
	-0.423
	-0.464
	-0.383
	-0.639
	-0.739
	-1.26
	-1.05
	-3.03
	-3
	-0.751
	-0.454
	-0.394
	-0.84
	-0.9
	-0.485
	-1.13
	-0.653
	-0.875
	-0.58
	-0.761
	-0.998
	-0.48
	-0.404
	-0.755
	-0.388
	-0.977
	-0.498
	-0.397
	-0.4
	-0.83
	-0.426
	-0.751
	-1.02
	-0.348
	-0.756
	-0.464
	-0.847
	-0.759
	-0.324
	-0.415
	-1.01
	-0.701
	-0.514
	-1.07
	-0.328
	-0.324
	-0.304
	-1.95
	-1.07
	-0.333
	-0.314
	-0.387
	-0.361
	-1.1
	-0.458
	-0.464
	-0.696
	-0.43
	-1.19
	-1.59
	-1.02
	-1.2
	-0.62
	-0.494
	-0.759
	-0.616
	-0.791
	-0.841
	-0.841
	-1.24
	-0.537
	-0.349
	-0.405
	-0.306
	-0.312
	-0.99
	-1.24
	-0.38
	-0.84
	-0.745
	-0.76
	-0.316
	-0.844
	-0.401
	-0.336
	-0.584
	-0.745
	-3.1
	-0.681
	-0.856
	-0.478
	-0.375
	-0.536
	-0.345
	-1.04
	-0.864
	-1.33
	-1.29
	-0.99
	-0.315
	-0.711
	-2.41
	-0.644
	-0.716
	-0.883
	-0.646
	-0.391
	-0.438
	-0.473
	-1.19
	-0.86
	-0.476
	-0.367
	-0.644
	-0.306
	-0.937
	-0.356
	-1.15
	-1.18
	-0.527
	-0.315
	-1.18
	-0.703
	-0.627
	-0.407
	-0.77
	-0.359
	-0.318
	-0.403
	-0.399
	-1.13
	-0.662
	-0.711
	-0.475
	-0.458
	-0.556
	-1.33
	-0.763
	-0.337
	-0.907
	-0.325
	-0.773
	-0.446
	-0.408
	-0.564
	-0.673
	-0.802
	-0.504
	-1.2
	-0.564
	-0.791
	-0.358
	-0.481
	-0.776
	-0.393
	-0.355
	-0.414
	-1.04
	-0.542
	-0.424
	-0.437
	-0.537
	-0.664
	-0.642
	-2.85
	-0.885
	-0.455
	-0.476
	-1.12
	-0.334
	-0.73
	-0.551
	-0.837
	-0.317
	-1.08
	-0.6
	-0.667
	-0.314
	-0.676
	-0.706
	-0.553
	-0.663
	-1.57
	-0.697
	-0.566
	-0.769
	-1.26
	-0.341
	-2.17
	-0.8
	-0.471
	-0.316
	-0.705
	-0.618
	-0.512
	-1.52
	-1.08
	-0.453
	-0.387
	-1.2
	-0.781
	-1.32
	-0.643
	-0.387
	-0.75
	-0.33
	-0.428
	-1.32
	-0.32
	-0.311
	-1.79
	-0.56
	-1.23
	-0.733
	-0.572
	-1.22
	-0.503
	-0.443
	-3.08
	-0.428
	-0.573
	-0.562
	-0.407
	-0.372
	-0.58
	-0.675
	-0.828
	-0.84
	-0.597
	-1.19
	-2.92
	-0.446
	-0.413
	-0.527
	-0.412
	-0.702
	-0.623
	-0.433
	-0.561
	-0.436
	-0.491
	-0.604
	-0.672
	-0.422
	-0.904
	-0.473
	-0.603
	-0.653
	-0.46
	-0.402
	-0.598
	-0.748
	-0.667
	-0.679
	-2.26
	-1.42
	-0.317
	-0.604
	-0.363
	-0.489
	-0.867
	-0.574
	-0.873
	-0.631
	-1.19
	-0.384
	-0.678
	-1.57
	-0.506
	-0.338
	-1.63
	-0.408
	-0.394
	-0.715
	-1.08
	-0.906
	-0.475
	-0.627
	-0.441
	-0.898
	-0.622
	-0.658
	-0.699
	-0.481
	-0.572
	-0.309
	-0.581
	-0.506
	-0.687
	-0.5
	-0.382
	-0.47
	-0.309
	-0.509
	-0.81
	-0.877
	-1.01
	-0.321
	-0.318
	-0.858
	-0.366
	-0.425
	-0.747
	-1.12
	-0.746
	-0.368
	-0.569
	-0.491
	-1.03
	-1.14
	-0.352
	-0.47
	-0.368
	-0.591
	-0.696
	-0.626
	-0.322
	-0.608
	-0.927
	-0.328
	-0.466
	-0.752
	-1.22
	-1.51
	-0.436
	-0.414
	-1.01
	-0.968
	-1.12
	-0.64
	-0.329
	-1.47
	-1.04
	-0.363
	-1.02
	-0.763
	-0.669
	-0.953
	-1.35
	-0.595
	-0.327
	-0.85
	-0.666
	-0.384
	-0.699
	-0.653
	-0.443
	-0.373
	-0.681
	-2.81
	-0.431
	-0.409
	-0.747
	-0.685
	-0.693
	-1.15
	-0.613
	-0.356
	-0.652
	-0.43
	-0.645
	-0.74
	-0.745
	-0.365
	-0.556
	-0.421
	-1.57
	-0.357
	-0.447
	-0.526
	-1.08
	-0.91
	-0.509
	-0.631
	-0.521
	-0.319
	-0.318
	-0.619
	-0.975
	-0.865
	-0.739
	-0.371
	-1.66
	-1.03
	-0.75
	-3.08
	-0.306
	-0.535
	-2.72
	-0.376
	-0.517
	-0.717
	-0.432
	-0.772
	-0.678
	-0.396
	-0.475
	-0.607
	-1.29
	-0.305
	-0.892
	-0.308
	-0.58
	-0.491
	-0.551
	-0.35
	-0.788
	-0.437
	-0.696
	-0.769
	-0.952
	-0.487
	-0.518
	-1.72
	-0.773
	-0.323
	-0.395
	-0.792
	-0.819
	-0.456
	-0.417
	-1.19
	-0.634
	-0.374
	-0.42
	-0.347
	-0.67
	-0.802
	-0.501
	-0.402
	-0.536
	-0.37
	-0.908
	-0.395
	-0.908
	-2.26
	-3.1
	-0.594
	-2.65
	-0.464
	-0.47
	-0.563
	-0.42
	-0.659
	-1.36
	-0.381
	-0.406
	-0.413
	-0.616
	-0.329
	-0.712
	-0.7
	-0.719
	-0.6
	-0.591
	-1.1
	-1.03
	-0.317
	-2.71
	-0.462
	-0.857
	-0.657
	-1.51
	-1.02
	-0.34
	-1.14
	-0.503
	-1.29
	-1.46
	-0.433
	-0.331
	-1.15
	-0.505
	-0.709
	-0.715
	-0.602
	-0.848
	-0.828
	-0.349
	-0.791
	-0.363
	-0.87
	-1.55
	-0.631
	-0.651
	-2.81
	-0.348
	-0.605
	-0.66
	-1.4
	-0.653
	-0.664
	-0.6
	-0.656
	-1.06
	-0.637
	-1.35
	-0.306
	-0.378
	-0.309
	-0.476
	-0.55
	-0.464
	-0.487
	-1.06
	-0.479
	-1.06
	-0.539
	-0.833
	-0.359
	-0.582
	-0.614
	-0.822
	-0.304
	-0.537
	-0.357
	-0.416
	-0.459
	-0.458
	-0.328
	-1.09
	-0.478
	-1.28
	-3.01
	-0.357
	-0.422
	-0.919
	-0.818
	-0.474
	-0.961
	-0.999
	-1.35
	-0.341
	-0.732
	-0.444
	-0.586
	-3.17
	-0.351
	-0.461
	-0.558
	-1.16
	-0.538
	-0.546
	-0.658
	-0.337
	-0.888
	-0.436
	-0.499
	-1.03
	-0.52
	-0.667
	-0.325
	-0.629
	-0.74
	-0.358
	-0.323
	-0.96
	-1.08
	-0.466
	-0.385
	-0.361
	-2.61
	-0.724
	-0.553
	-0.452
	-0.515
	-0.505
	-0.737
	-0.305
	-0.859
	-0.886
	-0.581
	-1.25
	-0.624
	-0.728
	-0.451
	-0.621
	-0.355
	-1.12
	-0.514
	-0.641
	-0.629
	-0.336
	-0.351
	-0.441
	-0.383
	-0.411
	-0.368
	-0.393
	-0.428
	-1.19
	-0.518
	-0.67
	-1.36
	-0.53
	-0.498
	-0.313
	-0.618
	-1.4
	-3.07
	-0.996
	-0.626
	-0.787
	-0.398
	-2.66
	-0.51
	-0.6
	-1.26
	-0.649
	-0.616
	-0.333
	-0.759
	-0.525
	-0.4
	-0.971
	-0.474
	-0.376
	-0.41
	-1.3
	-0.508
	-0.499
	-0.356
	-0.569
	-0.368
	-1.08
	-0.517
	-0.316
	-0.349
	-0.577
	-1.01
	-0.59
	-1.27
	-0.639
	-0.394
	-0.579
	-0.659
	-0.628
	-0.625
	-0.624
	-1.15
	-0.334
	-1.02
	-0.686
	-0.694
	-0.627
	-0.624
	-0.318
	-0.762
	-0.627
	-0.714
	-0.305
	-0.444
	-0.789
	-0.331
	-0.552
	-0.567
	-0.553
	-0.767
	-0.374
	-1.05
	-0.45
	-0.797
	-0.898
	-0.806
	-0.812
	-0.835
	-0.592
	-0.301
	-0.7
	-0.989
	-0.424
	-0.655
	-2.58
	-3.07
	-0.492
	-1.41
	-0.783
	-0.387
	-0.312
	-0.355
	-0.571
	-0.617
	-0.433
	-0.498
	-0.626
	-0.436
	-0.722
	-0.372
	-0.562
	-1.33
	-0.55
	-0.678
	-0.859
	-1.3
	-0.767
	-0.43
	-0.599
	-0.486
	-0.401
	-0.667
	-0.859
	-0.898
	-0.437
	-0.596
	-0.597
	-0.544
	-0.452
	-0.793
	-1.23
	-0.593
	-0.392
	-0.629
	-0.561
	-0.373
	-0.603
	-0.492
	-0.761
	-0.868
	-0.359
	-0.313
	-0.565
	-0.489
	-0.348
	-0.962
	-0.402
	-0.473
	-0.598
	-2.72
	-2.42
	-1.02
	-0.38
	-0.444
	-0.322
	-0.324
	-0.395
	-0.347
	-2.48
	-0.425
	-0.489
	-0.906
	-0.549
	-1.05
	-2.67
	-0.416
	-0.537
	-0.378
	-1.2
	-0.658
	-0.312
	-1.18
	-3.15
	-0.472
	-0.452
	-0.359
	-0.787
	-0.316
	-0.559
	-1.03
	-0.461
	-0.509
	-0.37
	-0.962
	-0.588
	-1.25
	-0.726
	-0.482
	-1.08
	-0.499
	-1.08
	-0.879
	-0.578
	-0.467
	-0.51
	-0.595
	-0.524
	-1.12
	-1.48
	-0.393
	-0.791
	-0.464
	-0.919
	-0.321
	-0.357
	-0.602
	-0.335
	-0.314
	-0.736
	-0.406
	-0.914
	-0.751
	-0.699
	-0.479
	-0.748
	-0.42
	-0.753
	-1.04
	-0.78
	-0.573
	-0.335
	-1.14
	-0.837
	-0.76
	-0.446
	-0.497
	-0.731
	-0.306
	-0.492
	-0.998
	-0.806
	-0.391
	-0.33
	-0.567
	-0.561
	-0.728
	-2.5
	-0.434
	-1.1
	-0.606
	-0.504
	-0.678
	-0.53
	-0.854
	-0.802
	-0.474
	-0.375
	-1.25
	-0.82
	-0.725
	-0.457
	-1.66
	-0.859
	-0.329
	-0.316
	-0.576
	-0.983
	-0.341
	-0.344
	-0.451
	-1.03
	-0.808
	-0.475
	-2.56
	-0.565
	-0.511
	-0.33
	-0.384
	-0.542
	-0.999
	-0.425
	-0.326
	-0.632
	-0.564
	-1.07
	-0.709
	-0.357
	-0.476
	-0.58
	-0.311
	-1.06
	-0.327
	-0.851
	-0.608
	-0.425
	-0.607
	-0.718
	-0.714
	-0.466
	-1.08
	-0.825
	-0.638
	-0.549
	-0.73
	-0.453
	-0.376
	-0.555
	-0.489
	-0.693
	-0.541
	-0.308
	-0.502
	-0.494
	-0.651
	-2.65
	-0.568
	-0.532
	-0.361
	-0.533
	-0.526
	-0.795
	-0.411
	-0.915
	-0.537
	-0.623
	-0.628
	-0.714
	-0.494
	-0.515
	-1.1
	-0.498
	-1.08
	-1.17
	-0.359
	-3.06
	-0.645
	-2.78
	-0.677
	-0.405
	-0.366
	-0.501
	-0.345
	-0.5
	-1.08
	-1.28
	-0.351
	-0.507
	-2.74
	-0.835
	-1.68
	-1.01
	-0.806
	-0.792
	-0.554
	-0.816
	-0.512
	-0.738
	-0.894
	-0.405
	-0.418
	-1.08
	-0.53
	-0.92
	-1.28
	-0.484
	-0.802
	-0.391
	-0.579
	-0.843
	-0.442
	-0.49
	-0.492
	-0.943
	-0.427
	-0.319
	-0.345
	-0.75
	-0.352
	-0.88
	-0.374
	-0.46
	-1.55
	-0.498
	-0.646
	-0.391
	-0.569
	-0.66
	-0.343
	-0.414
	-0.633
	-0.589
	-0.37
	-0.87
	-2.79
	-0.372
	-0.452
	-0.728
	-0.473
	-0.517
	-0.699
	-0.942
	-0.362
	-0.477
	-0.895
	-0.397
	-1.13
	-0.324
	-0.624
	-1.25
	-0.992
	-0.72
	-1.13
	-0.355
	-0.933
	-0.446
	-0.558
	-1.19
	-1.24
	-0.796
	-1.83
	-1.5
	-0.416
	-0.451
	-0.859
	-0.99
	-0.422
	-2.83
	-0.458
	-0.583
	-0.905
	-1.46
	-0.415
	-0.508
	-0.353
	-0.522
	-0.585
	-0.433
	-0.344
	-2.07
	-0.644
	-1.43
	-0.53
	-0.315
	-0.52
	-0.627
	-0.38
	-0.36
	-0.787
	-0.342
	-0.588
	-0.548
	-0.447
	-0.416
	-3.08
	-0.788
	-0.824
	-0.669
	-0.689
	-0.314
	-0.38
	-0.606
	-0.75
	-0.315
	-0.303
	-0.705
	-0.453
	-0.397
	-0.899
	-0.744
	-0.946
	-0.66
	-0.397
	-1.01
	-0.443
	-0.384
	-1.22
	-0.992
	-0.64
	-0.547
	-0.482
	-0.648
	-0.359
	-0.917
	-0.417
	-0.412
	-1.03
	-0.577
	-0.411
	-0.683
	-0.571
	-0.388
	-0.368
	-0.353
	-1.05
	-1.08
	-0.36
	-0.563
	-1.09
	-0.664
	-1.22
	-0.838
	-0.567
	-0.535
	-0.547
	-0.454
	-0.593
	-0.374
	-0.93
	-1.41
	-0.723
	-0.445
	-0.405
	-0.73
	-0.316
	-3.04
	-0.321
	-2.53
	-0.927
	-0.377
	-0.52
	-0.988
	-0.516
	-0.507
	-0.54
	-0.504
	-0.329
	-0.789
	-0.564
	-1.28
	-0.664
	-1.22
	-0.963
	-1.05
	-0.446
	-0.422
	-1.55
	-1.03
	-0.457
	-0.474
	-0.891
	-1.11
	-0.452
	-0.711
	-1.15
	-0.508
	-1.27
	-0.741
	-0.307
	-0.426
	-0.75
	-0.34
	-1.5
	-0.305
	-0.734
	-0.319
	-0.883
	-0.462
	-0.584
	-0.473
	-0.343
	-0.9
	-0.321
	-0.651
	-1.01
	-0.789
	-0.863
	-0.424
	-0.983
	-0.463
	-0.9
	-0.677
	-0.532
	-0.746
	-1
	-0.332
	-1.35
	-0.942
	-0.413
	-0.733
	-0.371
	-1.4
	-0.417
	-0.619
	-1.07
	-0.594
	-0.399
	-0.517
	-1.64
	-1.16
	-0.409
	-0.397
	-0.446
	-1.09
	-0.347
	-1.12
	-1.37
	-0.495
	-0.632
	-0.973
	-0.497
	-0.321
	-0.97
	-0.384
	-0.354
	-0.307
	-0.675
	-0.417
	-0.711
	-0.979
	-1.03
	-0.43
	-0.389
	-0.529
	-1.06
	-0.512
	-0.304
	-0.339
	-0.662
	-0.51
	-0.479
	-0.318
	-0.618
	-0.644
	-3.04
	-0.557
	-0.827
	-0.353
	-0.952
	-0.674
	-0.559
	-3.16
	-0.728
	-0.497
	-0.637
	-0.476
	-0.646
	-0.402
	-1.04
	-0.348
	-1.05
	-0.9
	-0.641
	-0.516
	-0.925
	-1.17
	-0.83
	-0.304
	-1.07
	-0.504
	-0.699
	-0.421
	-0.54
	-0.343
	-0.668
	-0.405
	-0.517
	-0.525
	-1.39
	-0.518
	-0.553
	-0.363
	-0.77
	-0.862
	-0.421
	-0.554
	-0.821
	-0.775
	-0.499
	-0.797
	-2.11
	-1.4
	-0.487
	-0.511
	-1.01
	-0.425
	-0.414
	-0.36
	-1.32
	-0.36
	-0.304
	-0.709
	-0.421
	-0.385
	-0.5
	-0.591
	-0.428
	-0.431
	-0.35
	-0.327
	-1.2
	-0.506
	-0.751
	-0.8
	-1.34
	-0.653
	-2.52
	-0.345
	-0.489
	-0.816
	-0.927
	-0.453
	-0.333
	-1.18
	-2.93
	-0.338
	-0.355
	-0.334
	-1.66
	-0.8
	-0.37
	-0.992
	-0.748
	-0.814
	-0.303
	-0.365
	-1.15
	-0.945
	-0.509
	-0.365
	-0.582
	-0.324
	-0.436
	-1.02
	-0.321
	-0.496
	-1.59
	-0.991
	-0.793
	-0.729
	-0.312
	-0.613
	-0.756
	-0.745
	-1.12
	-0.338
	-0.459
	-0.45
	-0.709
	-0.578
	-0.379
	-0.702
	-0.379
	-0.307
	-0.936
	-0.319
	-1.45
	-0.942
	-0.531
	-0.875
	-1.2
	-0.471
	-0.43
	-0.766
	-1.21
	-0.316
	-0.581
	-1.24
	-1.01
	-0.765
	-0.525
	-0.71
	-0.327
	-0.601
	-0.851
	-0.396
	-0.363
	-0.618
	-0.437
	-1.05
	-0.825
	-0.918
	-0.487
	-0.524
	-0.925
	-1.07
	-1.92
	-0.614
	-0.346
	-0.436
	-0.484
	-0.651
	-0.84
	-0.32
	-0.986
	-1.44
	-0.352
	-0.805
	-0.456
	-0.564
	-0.641
	-0.465
	-0.407
	-0.486
	-0.302
	-0.539
	-0.405
	-0.601
	-0.667
	-0.807
	-0.307
	-0.626
	-1.1
	-0.959
	-1.08
	-0.393
	-0.371
	-0.452
	-1.16
	-0.56
	-0.728
	-0.346
	-0.958
	-0.468
	-0.421
	-0.554
	-0.622
	-1.09
	-0.402
	-0.51
	-1.27
	-0.595
	-0.752
	-0.676
	-0.442
	-1.06
	-0.425
	-0.639
	-0.953
	-0.527
	-0.663
	-0.538
	-0.855
	-0.81
	-0.555
	-0.318
	-0.569
	-0.439
	-0.329
	-0.32
	-0.69
	-1.11
	-0.552
	-0.512
	-0.381
	-0.729
	-0.673
	-0.356
	-0.481
	-0.432
	-0.326
	-0.867
	-0.438
	-0.53
	-0.601
	-0.564
	-0.483
	-0.454
	-0.631
	-1.14
	-0.934
	-0.45
	-0.41
	-0.52
	-0.503
	-0.308
	-0.683
	-0.353
	-0.57
	-0.685
	-0.601
	-1.15
	-0.326
	-0.987
	-0.42
	-0.304
	-0.783
	-0.431
	-0.912
	-0.456
	-0.357
	-0.346
	-0.793
	-0.866
	-0.681
	-0.665
	-0.987
	-1.12
	-0.438
	-0.604
	-0.313
	-1.31
	-0.736
	-0.686
	-0.401
	-0.533
	-0.675
	-1.18
	-0.474
	-1.62
	-1.27
	-1.51
	-0.77
	-0.889
	-0.742
	-0.972
	-0.452
	-0.525
	-0.489
	-0.456
	-0.628
	-0.368
	-0.398
	-0.314
	-1.07
	-1.48
	-0.603
	-0.354
	-2.15
	-1.33
	-0.348
	-1.54
	-0.535
	-0.44
	-0.763
	-0.794
	-0.434
	-0.763
	-0.345
	-1.11
	-1.03
	-0.688
	-0.763
	-0.783
	-1.33
	-2.48
	-1.06
	-0.73
	-1.72
	-0.857
	-2.25
	-0.717
	-0.412
	-0.742
	-0.46
	-0.311
	-0.624
	-0.369
	-0.401
	-0.921
	-0.524
	-0.794
	-0.43
	-0.736
	-0.855
	-0.512
	-0.398
	-0.582
	-0.543
	-2.51
	-0.366
	-0.571
	-0.516
	-0.458
	-0.677
	-1.17
	-0.495
	-0.704
	-0.582
	-1.15
	-0.392
	-0.468
	-1.37
	-0.356
	-0.466
	-0.821
	-0.314
	-0.893
	-0.677
	-0.658
	-0.591
	-1.33
	-1.21
	-0.437
	-0.702
	-0.43
	-0.81
	-0.321
	-1.7
	-0.397
	-0.559
	-0.646
	-0.794
	-0.491
	-0.44
	-0.464
	-0.356
	-0.351
	-0.342
	-0.931
	-0.357
	-0.503
	-0.606
	-0.354
	-0.75
	-0.402
	-0.303
	-0.434
	-0.457
	-0.345
	-1.62
	-0.723
	-0.592
	-1.85
	-0.562
	-0.446
	-0.518
	-0.89
	-1.31
	-0.957
	-1.38
	-1.22
	-0.507
	-0.442
	-2.36
	-0.402
	-0.51
	-0.488
	-0.363
	-0.515
	-1.26
	-1.13
	-0.504
	-1.41
	-0.551
	-1.15
	-0.402
	-0.499
	-0.55
	-1.45
	-1.39
	-0.526
	-0.865
	-0.951
	-1.38
	-1.06
	-0.717
	-0.703
	-0.338
	-0.388
	-0.428
	-0.458
	-0.341
	-0.739
	-2.45
	-0.617
	-0.813
	-2.31
	-0.498
	-0.369
	-0.331
	-0.516
	-0.447
	-0.415
	-0.309
	-0.715
	-1.37
	-0.712
	-1.17
	-0.495
	-0.432
	-0.582
	-0.365
	-0.542
	-0.367
	-0.495
	-0.312
	-0.608
	-0.666
	-0.577
	-0.634
	-0.352
	-0.778
	-0.809
	-3
	-0.92
	-0.537
	-0.694
	-0.303
	-1.13
	-1.05
	-0.565
	-0.673
	-0.399
	-0.35
	-0.732
	-0.68
	-0.399
	-0.476
	-0.513
	-0.332
	-0.34
	-0.676
	-0.306
	-1.34
	-0.416
	-0.812
	-0.74
	-0.398
	-0.632
	-0.468
	-0.779
	-0.822
	-0.412
	-0.309
	-2.57
	-0.447
	-0.486
	-1.33
	-0.57
	-0.457
	-0.862
	-0.48
	-0.691
	-0.906
	-1.18
	-0.364
	-0.306
	-0.815
	-0.78
	-0.698
	-0.303
	-0.377
	-0.354
	-0.423
	-0.508
	-0.347
	-0.503
	-0.356
	-0.614
	-0.56
	-1.17
	-0.843
	-0.443
	-1.3
	-0.707
	-0.738
	-0.355
	-0.65
	-0.31
	-0.321
	-0.93
	-1.02
	-0.38
	-0.336
	-0.451
	-0.336
	-0.629
	-0.83
	-0.36
	-0.357
	-0.312
	-0.867
	-0.538
	-0.429
	-1.13
	-2.91
	-1.27
	-0.354
	-0.468
	-0.587
	-1.26
	-0.488
	-0.636
	-0.604
	-0.805
	-0.308
	-1.36
	-0.693
	-0.866
	-0.412
	-0.955
	-0.482
	-1.38
	-0.32
	-0.858
	-0.467
	-1.06
	-0.675
	-0.351
	-0.629
	-0.638
	-0.664
	-0.736
	-0.446
	-0.309
	-0.677
	-0.805
	-0.835
	-0.632
	-0.374
	-0.9
	-0.452
	-1.38
	-3.46
	-0.432
	-0.599
	-0.397
	-1.19
	-0.427
	-0.303
	-0.506
	-2.67
	-1.06
	-0.649
	-1.17
	-0.688
	-0.714
	-0.738
	-1.37
	-0.718
	-0.834
	-0.37
	-0.577
	-0.429
	-0.684
	-0.378
	-0.353
	-0.382
	-0.388
	-0.585
	-0.679
	-0.521
	-0.481
	-0.411
	-0.364
	-2.18
	-0.319
	-0.636
	-1.03
	-0.483
	-0.466
	-0.327
	-0.529
	-0.443
	-0.601
	-0.467
	-1.02
	-0.334
	-0.455
	-0.657
	-0.324
	-0.504
	-1.24
	-0.429
	-2.36
	-0.328
	-0.388
	-0.56
	-0.35
	-0.4
	-0.35
	-0.956
	-0.401
	-0.488
	-0.866
	-0.569
	-0.429
	-0.722
	-0.976
	-1.16
	-0.627
	-0.534
	-0.742
	-0.406
	-0.747
	-0.745
	-0.548
	-0.333
	-0.49
	-1.21
	-0.408
	-0.643
	-0.521
	-0.929
	-0.346
	-0.729
	-0.379
	-0.576
	-0.723
	-0.482
	-0.722
	-0.991
	-1.94
	-0.48
	-0.714
	-0.448
	-0.509
	-0.685
	-0.489
	-0.523
	-0.855
	-0.575
	-0.771
	-0.447
	-0.369
	-0.598
	-0.631
	-1.34
	-0.429
	-0.421
	-0.946
	-0.617
	-1.2
	-0.302
	-0.606
	-0.432
	-0.912
	-1.06
	-1.09
	-0.372
	-0.623
	-0.403
	-0.303
	-0.339
	-0.526
	-0.353
	-1.25
	-0.688
	-1.21
	-0.358
	-0.425
	-0.539
	-0.829
	-1.02
	-0.475
	-0.658
	-0.968
	-0.696
	-0.933
	-1.47
	-0.881
	-0.54
	-0.609
	-0.433
	-0.583
	-0.448
	-0.387
	-0.779
	-1
	-0.362
	-0.343
	-0.368
	-0.328
	-1.13
	-0.771
	-0.972
	-0.836
	-0.901
	-0.549
	-0.327
	-0.434
	-0.512
	-0.478
	-0.605
	-0.857
	-0.467
	-0.341
	-0.808
	-0.607
	-0.409
	-0.344
	-0.693
	-0.619
	-0.501
	-0.5
	-0.666
	-0.64
	-0.419
	-0.478
	-1.01
	-0.401
	-0.511
	-1.21
	-0.513
	-0.381
	-1.11
	-0.308
	-0.722
	-0.919
	-1.07
	-0.829
	-0.575
	-0.453
	-0.585
	-0.731
	-0.701
	-0.491
	-0.674
	-1.01
	-0.593
	-0.453
	-0.787
	-0.444
	-0.377
	-0.899
	-0.338
	-0.394
	-0.446
	-0.632
	-0.668
	-0.68
	-2.15
	-0.585
	-0.324
	-1.01
	-0.777
	-0.349
	-0.356
	-0.934
	-0.392
	-0.333
	-0.377
	-1.37
	-2.46
	-2.51
	-0.373
	-0.453
	-0.781
	-0.463
	-0.894
	-0.324
	-0.575
	-0.432
	-0.491
	-1.28
	-0.936
	-0.396
	-0.998
	-1.21
	-0.651
	-0.365
	-0.369
	-0.666
	-0.602
	-0.395
	-0.946
	-0.35
	-0.332
	-2.47
	-0.825
	-0.483
	-0.711
	-0.478
	-1.08
	-1.32
	-0.37
	-0.334
	-0.303
	-0.611
	-0.529
	-0.536
	-0.596
	-0.348
	-0.704
	-1.3
	-0.816
	-0.873
	-0.812
	-0.499
	-0.517
	-1.06
	-0.984
	-0.636
	-0.43
	-0.688
	-0.395
	-1.02
	-0.697
	-0.659
	-1.27
	-0.451
	-0.365
	-0.333
	-0.664
	-0.319
	-0.58
	-0.375
	-1.17
	-1.31
	-0.733
	-2.31
	-0.432
	-0.421
	-0.47
	-0.675
	-0.859
	-0.591
	-0.4
	-0.919
	-0.364
	-0.927
	-0.306
	-0.894
	-0.395
	-0.57
	-1.52
	-0.536
	-0.629
	-0.334
	-0.569
	-0.329
	-0.476
	-0.404
	-1.04
	-0.545
	-0.702
	-3.21
	-0.567
	-0.34
	-1.13
	-0.509
	-0.645
	-0.822
	-0.904
	-1.02
	-0.467
	-2.93
	-0.737
	-3.09
	-0.876
	-1.42
	-2.91
	-0.847
	-0.761
	-0.71
	-0.716
	-0.585
	-0.956
	-0.777
	-0.406
	-0.593
	-0.438
	-0.402
	-0.33
	-0.511
	-0.434
	-1.03
	-0.712
	-0.356
	-1.21
	-0.474
	-0.72
	-0.886
	-0.962
	-0.399
	-0.494
	-0.399
	-0.451
	-0.371
	-0.446
	-0.933
	-0.529
	-0.939
	-2.22
	-2.69
	-0.957
	-0.34
	-0.324
	-0.579
	-0.882
	-1.07
	-0.49
	-0.553
	-0.613
	-0.368
	-1.33
	-0.551
	-0.78
	-0.401
	-0.971
	-0.325
	-0.777
	-0.667
	-0.617
	-0.314
	-0.326
	-1.26
	-0.385
	-0.364
	-0.449
	-0.388
	-0.948
	-0.451
	-0.501
	-1.19
	-0.846
	-0.647
	-0.614
	-1.27
	-0.384
	-0.321
	-0.712
	-1.37
	-1.05
	-1.1
	-0.716
	-1.02
	-0.929
	-0.55
	-0.446
	-0.925
	-0.753
	-0.362
	-0.588
	-0.912
	-0.32
	-0.337
	-0.43
	-0.841
	-0.383
	-0.356
	-1.03
	-0.467
	-0.511
	-0.907
	-0.531
	-1.06
	-0.309
	-0.664
	-1.33
	-0.847
	-0.473
	-0.488
	-0.656
	-0.549
	-1.31
	-0.695
	-0.674
	-0.632
	-0.308
	-2.4
	-0.749
	-0.405
	-1
	-0.521
	-0.424
	-0.59
	-0.659
	-0.574
	-0.491
	-0.568
	-0.738
	-0.579
	-0.305
	-1.08
	-2.96
	-0.89
	-0.506
	-0.316
	-0.46
	-0.307
	-0.304
	-0.555
	-0.709
	-0.507
	-0.948
	-0.357
	-0.687
	-0.44
	-0.812
	-0.745
	-0.314
	-1.27
	-0.326
	-0.676
	-0.48
	-0.548
	-0.318
	-0.53
	-1.11
	-0.328
	-0.585
	-0.465
	-0.356
	-0.33
	-0.381
	-0.368
	-0.314
	-0.511
	-0.35
	-0.572
	-0.661
	-0.613
	-0.408
	-0.424
	-0.618
	-0.444
	-0.648
	-0.36
	-1.09
	-0.697
	-0.434
	-0.426
	-0.703
	-1.21
	-0.562
	-0.414
	-0.898
	-0.318
	-0.412
	-0.308
	-0.593
	-0.672
	-0.596
	-0.763
	-1.3
	-0.549
	-0.654
	-0.539
	-0.334
	-0.363
	-0.553
	-0.574
	-0.814
	-0.308
	-0.607
	-1.3
	-1.4
	-0.565
	-0.474
	-1.33
	-0.401
	-0.509
	-1.07
	-0.674
	-0.362
	-0.317
	-0.958
	-0.62
	-1.06
	-0.676
	-1.19
	-0.305
	-0.452
	-1.03
	-0.842
	-1.18
	-0.358
	-0.478
	-1.05
	-1.29
	-1.15
	-0.385
	-0.543
	-2.84
	-0.571
	-0.802
	-0.497
	-0.891
	-0.363
	-2.77
	-0.33
	-0.351
	-0.408
	-1.33
	-0.814
	-0.422
	-0.609
	-1.18
	-0.595
	-0.436
	-0.668
	-0.41
	-1.29
	-0.655
	-0.758
	-0.826
	-0.379
	-1.36
	-0.514
	-0.657
	-0.384
	-0.382
	-1.01
	-0.768
	-0.907
	-0.523
	-1.18
	-1.13
	-0.317
	-0.353
	-0.522
	-1.01
	-0.738
	-1.07
	-0.466
	-2.74
	-0.524
	-0.781
	-0.506
	-0.401
	-0.835
	-0.406
	-0.304
	-0.664
	-0.331
	-0.778
	-0.365
	-0.509
	-0.792
	-0.442
	-0.646
	-0.394
	-0.498
	-0.809
	-0.822
	-0.624
	-0.389
	-0.595
	-0.915
	-0.432
	-0.738
	-0.37
	-1.02
	-0.336
	-1.02
	-0.6
	-0.351
	-0.714
	-0.638
	-1.11
	-0.338
	-0.442
	-0.404
	-0.813
	-0.493
	-0.494
	-0.421
	-0.585
	-0.316
	-0.616
	-0.331
	-0.712
	-0.695
	-0.514
	-0.481
	-0.412
	-0.452
	-0.342
	-0.924
	-0.354
	-0.471
	-0.392
	-0.8
	-1.27
	-0.999
	-0.303
	-0.747
	-0.362
	-0.466
	-0.398
	-2.39
	-0.576
	-0.984
	-0.353
	-0.542
	-0.419
	-0.58
	-0.564
	-0.922
	-0.379
	-0.314
	-0.53
	-0.339
	-1.06
	-0.325
	-2.97
	-0.455
	-0.5
	-0.35
	-0.358
	-0.42
	-0.404
	-0.537
	-0.435
	-0.513
	-0.54
	-0.854
	-0.523
	-0.48
	-1.02
	-2.66
	-0.52
	-0.839
	-0.642
	-1.11
	-0.993
	-0.693
	-0.754
	-0.525
	-0.905
	-0.673
	-0.35
	-0.373
	-0.661
	-1.02
	-0.33
	-0.339
	-0.406
	-0.46
	-1.4
	-1.07
	-0.532
	-0.557
	-0.344
	-0.372
	-0.439
	-0.431
	-0.927
	-0.509
	-0.833
	-0.341
	-0.351
	-0.764
	-0.466
	-0.647
	-0.388
	-0.339
	-2.85
	-0.776
	-1.32
	-0.578
	-0.576
	-0.796
	-0.612
	-0.388
	-0.529
	-1.04
	-0.53
	-0.42
	-0.938
	-0.371
	-0.472
	-0.744
	-0.407
	-0.666
	-0.972
	-0.464
	-0.454
	-0.647
	-0.443
	-1.47
	-0.969
	-1.38
	-0.33
	-0.595
	-0.759
	-0.397
	-1.07
	-0.439
	-1.52
	-0.547
	-1.15
	-0.912
	-0.804
	-0.529
	-0.796
	-0.707
	-0.368
	-0.561
	-0.368
	-0.659
	-0.668
	-1.01
	-0.492
	-0.34
	-1.03
	-0.384
	-2.48
	-0.71
	-0.893
	-0.759
	-1.05
	-0.527
	-0.792
	-0.984
	-0.369
	-0.99
	-0.703
	-1.08
	-0.412
	-0.431
	-1.03
	-0.64
	-0.546
	-1.16
	-0.578
	-0.33
	-0.379
	-0.639
	-0.318
	-1.28
	-0.696
	-0.307
	-0.377
	-0.359
	-0.474
	-0.361
	-1.23
	-0.406
	-0.929
	-1.27
	-1.29
	-0.387
	-0.583
	-0.557
	-1.59
	-0.876
	-0.332
	-0.562
	-0.887
	-0.42
	-0.345
	-1.04
	-0.494
	-0.424
	-0.923
	-0.62
	-0.471
	-0.77
	-0.367
	-0.52
	-0.358
	-0.73
	-0.509
	-0.622
	-0.492
	-0.771
	-0.305
	-0.375
	-0.317
	-0.69
	-0.643
	-0.549
	-0.392
	-1.1
	-0.666
	-0.994
	-1.13
	-0.501
	-1.64
	-0.394
	-0.925
	-0.367
	-0.612
	-0.998
	-0.491
	-1.57
	-0.333
	-1.33
	-0.616
	-0.311
	-1.17
	-0.753
	-0.506
	-1.11
	-3.09
	-0.777
	-1.12
	-0.602
	-0.795
	-1.08
	-0.467
	-0.41
	-0.343
	-0.423
	-0.853
	-0.583
	-0.348
	-0.522
	-0.545
	-0.338
	-1.64
	-0.72
	-1.08
	-1.07
	-1.08
	-0.406
	-0.491
	-0.506
	-0.332
	-0.329
	-0.891
	-1.05
	-0.313
	-0.567
	-0.659
	-0.302
	-0.311
	-0.638
	-0.806
	-2.16
	-0.342
	-0.351
	-0.339
	-0.306
	-0.675
	-0.783
	-0.857
	-0.735
	-0.733
	-0.4
	-0.65
	-1.02
	-0.751
	-0.519
	-0.373
	-1.23
	-0.824
	-0.858
	-0.827
	-2.69
	-0.37
	-0.339
	-0.649
	-0.525
	-0.531
	-0.624
	-0.484
	-0.839
	-0.565
	-0.405
	-0.767
	-0.372
	-0.375
	-2.69
	-0.332
	-0.649
	-0.376
	-0.462
	-0.82
	-0.56
	-0.374
	-1.04
	-0.822
	-0.46
	-0.473
	-0.473
	-0.335
	-1.49
	-0.766
	-0.736
	-0.52
	-1.04
	-0.327
	-0.649
	-0.316
	-0.317
	-1.15
	-0.367
	-0.362
	-0.43
	-1.48
	-0.404
	-0.338
	-2.86
	-1.05
	-0.918
	-0.667
	-0.577
	-0.913
	-0.42
	-0.339
	-0.66
	-0.483
	-0.599
	-0.433
	-0.406
	-0.885
	-1.04
	-0.527
	-0.364
	-0.959
	-0.401
	-1.22
	-1.35
	-0.633
	-0.775
	-1.13
	-0.705
	-0.481
	-0.345
	-0.538
	-0.312
	-0.733
	-0.332
	-0.346
	-0.923
	-0.355
	-0.636
	-1.06
	-0.515
	-0.781
	-0.831
	-0.504
	-0.424
	-1.06
	-1.1
	-0.472
	-0.436
	-1.28
	-0.338
	-1.34
	-1.16
	-0.78
	-1.1
	-0.509
	-0.347
	-0.399
	-0.409
	-0.456
	-0.467
	-0.844
	-1.44
	-0.371
	-0.356
	-0.446
	-0.385
	-0.787
	-0.759
	-0.906
	-0.937
	-0.442
	-0.512
	-0.606
	-0.484
	-0.703
	-0.738
	-0.597
	-0.692
	-0.507
	-0.598
	-0.411
	-0.383
	-0.72
	-0.951
	-0.838
	-1.35
	-0.411
	-0.443
	-0.816
	-0.39
	-1.02
	-3.04
	-0.376
	-0.503
	-0.381
	-0.725
	-0.652
	-1
	-0.404
	-0.602
	-0.32
	-0.408
	-0.705
	-0.327
	-0.314
	-0.435
	-0.972
	-0.613
	-0.47
	-0.325
	-0.306
	-0.769
	-0.722
	-1.15
	-0.905
	-0.636
	-2.72
	-0.992
	-0.349
	-0.447
	-0.478
	-0.777
	-0.508
	-0.62
	-0.437
	-0.517
	-0.675
	-0.537
	-0.741
	-0.804
	-2.27
	-1.16
	-0.723
	-0.706
	-0.994
	-0.587
	-0.548
	-0.345
	-0.372
	-2.13
	-0.966
	-0.407
	-1.2
	-0.584
	-0.712
	-0.648
	-1.17
	-0.523
	-0.896
	-0.36
	-0.781
	-0.359
	-1.09
	-0.799
	-0.924
	-0.611
	-1.3
	-0.661
	-0.559
	-0.313
	-0.692
	-1.16
	-0.814
	-0.632
	-0.413
	-0.571
	-1.01
	-0.757
	-0.651
	-0.704
	-0.521
	-0.586
	-0.363
	-0.562
	-0.339
	-1.01
	-0.956
	-2.57
	-0.499
	-1.44
	-0.356
	-0.836
	-0.494
	-0.758
	-0.368
	-0.334
	-0.92
	-0.502
	-0.413
	-0.551
	-0.932
	-0.539
	-0.392
	-0.532
	-0.665
	-0.652
	-0.709
	-0.378
	-0.834
	-1.11
	-0.879
	-1.1
	-0.664
	-0.341
	-0.39
	-0.309
	-1.11
	-0.465
	-0.697
	-0.37
	-0.32
	-0.642
	-0.531
	-0.372
	-1.13
	-0.871
	-0.595
	-0.33
	-1
	-1.27
	-0.406
	-0.403
	-0.635
	-1.21
	-0.56
	-0.385
	-0.371
	-0.601
	-0.354
	-0.409
	-0.723
	-0.448
	-1.12
	-0.41
	-0.737
	-0.477
	-1.03
	-1.31
	-0.359
	-0.44
	-0.598
	-0.619
	-1.09
	-0.548
	-0.663
	-0.633
	-0.32
	-0.637
	-0.559
	-0.318
	-0.448
	-0.976
	-3.38
	-1.02
	-0.759
	-0.316
	-0.365
	-0.51
	-0.309
	-0.41
	-0.413
	-0.632
	-0.613
	-0.46
	-0.414
	-0.444
	-0.707
	-1.23
	-0.971
	-0.479
	-0.703
	-0.527
	-2.52
	-0.4
	-0.486
	-0.441
	-0.559
	-0.542
	-0.492
	-0.886
	-0.474
	-0.335
	-0.784
	-0.356
	-0.735
	-0.599
	-0.599
	-0.46
	-0.647
	-0.552
	-0.813
	-1.49
	-0.357
	-0.91
	-0.413
	-1.17
	-0.587
	-0.819
	-0.374
	-0.423
	-0.409
	-0.942
	-0.455
	-1.13
	-0.856
	-0.366
	-0.45
	-0.635
	-0.75
	-0.327
	-0.341
	-0.726
	-0.708
	-0.466
	-0.775
	-0.71
	-0.551
	-0.768
	-0.477
	-0.786
	-0.438
	-0.345
	-2.48
	-0.493
	-0.848
	-1.16
	-0.486
	-0.774
	-0.794
	-0.439
	-0.438
	-0.596
	-2.64
	-0.344
	-0.621
	-0.321
	-0.999
	-0.601
	-0.576
	-0.492
	-1.33
	-0.981
	-0.908
	-0.854
	-0.509
	-0.668
	-0.368
	-0.444
	-0.583
	-0.406
	-0.457
	-1.97
	-0.558
	-0.414
	-0.848
	-0.584
	-0.386
	-0.697
	-0.639
	-0.423
	-0.313
	-0.907
	-0.908
	-0.459
	-0.622
	-0.825
	-0.312
	-0.447
	-0.319
	-1.08
	-0.451
	-0.474
	-0.494
	-0.34
	-0.564
	-2.93
	-0.514
	-0.422
	-0.52
	-0.383
	-0.459
	-0.353
	-0.936
	-1.09
	-0.503
	-0.53
	-0.418
	-1.08
	-0.775
	-0.49
	-0.649
	-1.25
	-0.419
	-0.842
	-0.723
	-0.874
	-0.734
	-0.34
	-0.371
	-0.428
	-0.408
	-0.378
	-0.896
	-0.828
	-0.349
	-0.687
	-1.03
	-0.833
	-0.423
	-1.53
	-0.554
	-0.376
	-1.13
	-0.514
	-0.759
	-0.885
	-0.355
	-1.15
	-0.343
	-0.864
	-0.538
	-0.948
	-0.734
	-0.681
	-0.465
	-0.48
	-0.684
	-0.78
	-0.898
	-0.407
	-0.335
	-0.955
	-0.439
	-0.464
	-0.495
	-0.804
	-0.513
	-1.12
	-0.364
	-0.653
	-0.569
	-0.459
	-0.569
	-0.331
	-0.406
	-1.45
	-0.344
	-0.585
	-0.54
	-0.41
	-0.325
	-0.6
	-0.42
	-0.386
	-1.32
	-0.498
	-0.748
	-0.757
	-0.334
	-0.385
	-0.829
	-0.385
	-0.353
	-0.497
	-0.515
	-0.654
	-0.398
	-0.378
	-0.391
	-0.662
	-0.412
	-0.338
	-0.392
	-0.512
	-1.21
	-0.509
	-1.08
	-0.673
	-0.624
	-0.784
	-0.532
	-2.45
	-0.369
	-0.336
	-0.602
	-0.602
	-0.582
	-0.55
	-0.869
	-0.856
	-0.677
	-0.495
	-0.454
	-0.857
	-0.912
	-0.308
	-1.26
	-0.367
	-0.579
	-0.799
	-0.406
	-1.39
	-1.41
	-0.684
	-0.867
	-0.686
	-1.23
	-0.463
	-0.52
	-0.398
	-1.04
	-0.43
	-0.439
	-0.351
	-0.58
	-0.433
	-0.629
	-0.31
	-0.324
	-1.44
	-0.571
	-0.313
	-0.305
	-0.498
	-0.6
	-0.719
	-0.851
	-1.22
	-0.544
	-0.351
	-0.586
	-0.424
	-0.327
	-0.765
	-1.22
	-0.428
	-0.528
	-0.446
	-0.481
	-1.61
	-1.18
	-0.33
	-0.549
	-0.377
	-0.976
	-0.361
	-0.344
	-0.753
	-0.325
	-0.389
	-0.929
	-0.621
	-2.69
	-1.38
	-0.344
	-0.391
	-0.55
	-1.39
	-0.391
	-1.35
	-0.884
	-1.5
	-0.308
	-0.336
	-0.65
	-0.497
	-0.682
	-0.469
	-0.665
	-0.627
	-0.307
	-0.36
	-0.337
	-0.51
	-0.325
	-0.371
	-0.826
	-0.696
	-0.497
	-0.334
	-1.27
	-0.621
	-0.691
	-0.328
	-0.861
	-0.893
	-0.473
	-0.778
	-0.894
	-0.423
	-1.32
	-0.831
	-0.504
	-0.621
	-1.29
	-0.947
	-0.311
	-0.62
	-0.348
	-0.646
	-0.404
	-0.557
	-1.02
	-0.539
	-1.33
	-0.545
	-0.371
	-0.602
	-0.732
	-2.76
	-0.471
	-0.635
	-1.14
	-0.618
	-0.529
	-0.545
	-0.505
	-0.365
	-0.867
	-0.345
	-0.973
	-0.831
	-0.489
	-0.667
	-0.782
	-0.397
	-0.419
	-1.12
	-0.417
	-0.514
	-0.688
	-0.357
	-0.77
	-0.688
	-0.44
	-0.475
	-0.53
	-0.693
	-0.355
	-0.82
	-2.01
	-1.18
	-1.28
	-0.555
	-0.784
	-0.801
	-0.596
	-0.688
	-0.843
	-2.71
	-0.33
	-0.656
	-0.354
	-0.403
	-0.996
	-0.489
	-0.843
	-0.327
	-0.556
	-0.317
	-2.6
	-0.367
	-0.757
	-0.553
	-1.09
	-1.08
	-0.688
	-0.435
	-0.316
	-0.441
	-0.48
	-0.543
	-0.315
	-0.735
	-0.687
	-0.638
	-0.365
	-0.389
	-1.23
	-0.774
	-0.307
	-0.505
	-1.17
	-1.04
	-1.17
	-0.321
	-0.892
	-0.518
	-0.586
	-1.5
	-0.667
	-0.402
	-0.382
	-1.66
	-0.419
	-0.56
	-0.442
	-0.478
	-0.33
	-0.761
	-0.313
	-1.3
	-1.08
	-1.37
	-0.529
	-0.488
	-0.59
	-0.365
	-0.588
	-2.67
	-0.723
	-0.867
	-0.43
	-0.428
	-0.757
	-0.372
	-0.431
	-2.03
	-0.461
	-1.12
	-0.51
	-0.464
	-0.675
	-1.21
	-0.643
	-1.07
	-1.01
	-1.15
	-0.4
	-0.542
	-0.632
	-0.589
	-0.358
	-1.63
	-1.3
	-0.473
	-0.515
	-1.03
	-0.324
	-0.766
	-0.445
	-0.337
	-0.644
	-0.493
	-0.371
	-1.01
	-0.327
	-0.469
	-0.384
	-0.444
	-0.332
	-0.61
	-0.77
	-0.635
	-0.501
	-0.705
	-0.474
	-0.469
	-0.354
	-0.358
	-0.904
	-0.388
	-1.97
	-0.389
	-0.443
	-0.421
	-0.762
	-0.664
	-0.615
	-0.449
	-0.34
	-0.975
	-1.01
	-0.369
	-1.2
	-0.404
	-0.831
	-1.1
	-0.954
	-0.944
	-0.98
	-0.367
	-0.449
	-0.463
	-0.52
	-0.331
	-0.527
	-1.49
	-0.909
	-0.985
	-0.684
	-0.327
	-1.49
	-2.31
	-0.484
	-0.81
	-0.576
	-0.52
	-0.389
	-0.339
	-0.516
	-0.341
	-0.814
	-0.389
	-0.358
	-0.758
	-0.914
	-0.549
	-0.524
	-0.304
	-0.898
	-0.469
	-0.605
	-0.55
	-0.584
	-1.06
	-0.819
	-0.504
	-1.05
	-0.542
	-1.09
	-0.417
	-0.57
	-0.314
	-0.931
	-2.28
	-1.15
	-1.94
	-0.803
	-0.703
	-0.56
	-0.537
	-0.343
	-0.459
	-0.374
	-0.844
	-0.78
	-0.735
	-0.444
	-0.366
	-0.873
	-0.325
	-0.557
	-1.18
	-0.449
	-0.72
	-0.869
	-0.465
	-0.984
	-0.325
	-0.799
	-0.856
	-0.375
	-0.453
	-0.762
	-0.542
	-1.05
	-1.09
	-1.16
	-0.819
	-0.429
	-0.601
	-0.733
	-0.459
	-0.494
	-1.21
	-0.369
	-0.457
	-0.695
	-0.372
	-0.489
	-1.63
	-0.609
	-1.22
	-0.4
	-0.478
	-0.333
	-1.13
	-1.07
	-0.441
	-0.373
	-0.569
	-0.615
	-0.465
	-0.396
	-0.443
	-0.311
	-3.03
	-0.556
	-0.76
	-0.554
	-1.27
	-2.39
	-0.377
	-0.816
	-1.33
	-1.17
	-1.05
	-0.488
	-0.697
	-0.312
	-0.573
	-0.345
	-0.532
	-0.722
	-0.381
	-0.337
	-1.28
	-0.814
	-1.28
	-0.448
	-0.557
	-0.907
	-0.527
	-0.344
	-0.396
	-0.408
	-0.421
	-0.576
	-0.364
	-1.51
	-0.506
	-0.81
	-0.463
	-0.324
	-0.808
	-1.13
	-0.471
	-0.36
	-0.43
	-0.435
	-0.641
	-1.17
	-0.668
	-1.53
	-0.5
	-0.597
	-0.414
	-0.803
	-0.361
	-0.421
	-0.482
	-0.863
	-0.629
	-0.492
	-0.782
	-0.416
	-1.31
	-1.27
	-0.616
	-1.64
	-0.451
	-1.45
	-0.344
	-0.518
	-0.341
	-0.604
	-0.654
	-0.574
	-0.54
	-0.449
	-0.372
	-0.519
	-0.668
	-0.385
	-1.2
	-0.958
	-0.362
	-0.573
	-0.729
	-1.46
	-0.356
	-0.478
	-3.22
	-0.312
	-0.342
	-0.313
	-0.347
	-0.371
	-0.549
	-0.393
	-0.594
	-0.317
	-0.493
	-0.437
	-0.453
	-0.407
	-0.507
	-0.77
	-0.349
	-0.725
	-0.702
	-0.379
	-0.558
	-0.579
	-0.952
	-0.326
	-0.518
	-0.69
	-0.947
	-1.37
	-0.512
	-0.636
	-0.543
	-0.68
	-0.353
	-1.3
	-0.483
	-3.18
	-0.337
	-0.348
	-0.457
	-0.459
	-0.68
	-0.599
	-0.441
	-0.687
	-0.366
	-0.693
	-0.305
	-1.44
	-0.704
	-0.759
	-0.558
	-2.45
	-0.367
	-0.312
	-0.354
	-2.74
	-0.43
	-0.512
	-0.467
	-0.613
	-0.435
	-0.646
	-0.544
	-0.652
	-0.627
	-0.44
	-0.488
	-0.398
	-0.41
	-1.08
	-0.624
	-1.02
	-0.435
	-0.531
	-0.324
	-0.807
	-0.513
	-0.827
	-0.869
	-0.659
	-0.472
	-1.51
	-0.869
	-0.371
	-0.534
	-0.569
	-0.313
	-0.927
	-0.938
	-2.39
	-0.626
	-2.87
	-1.08
	-0.666
	-0.47
	-0.618
	-0.706
	-0.366
	-0.474
	-0.519
	-0.491
	-0.975
	-0.418
	-0.528
	-2.77
	-0.942
	-0.449
	-0.777
	-0.311
	-0.436
	-0.99
	-0.318
	-0.786
	-0.918
	-0.432
	-1.26
	-1.27
	-0.376
	-0.617
	-0.541
	-0.632
	-0.515
	-0.746
	-0.83
	-1.06
	-1.58
	-0.777
	-0.503
	-0.528
	-0.551
	-0.33
	-0.789
	-0.477
	-0.323
	-0.503
	-0.643
	-0.461
	-1.01
	-0.643
	-0.894
	-1.03
	-0.356
	-0.887
	-0.363
	-0.487
	-0.475
	-0.308
	-0.35
	-0.312
	-0.337
	-0.503
	-0.855
	-0.533
	-0.305
	-0.536
	-0.605
	-0.324
	-1.27
	-0.577
	-0.501
	-0.899
	-0.623
	-0.489
	-0.455
	-0.348
	-0.463
	-0.454
	-0.487
	-0.944
	-0.379
	-2.65
	-0.407
	-1.08
	-0.524
	-0.538
	-0.784
	-0.794
	-0.401
	-0.891
	-0.492
	-0.494
	-0.958
	-0.787
	-0.75
	-0.478
	-0.367
	-0.707
	-0.408
	-0.851
	-0.542
	-0.303
	-0.491
	-0.529
	-0.755
	-1.14
	-0.601
	-0.814
	-0.351
	-0.889
	-0.808
	-0.428
	-0.433
	-0.654
	-1.05
	-0.409
	-3.18
	-0.632
	-1.28
	-0.531
	-0.631
	-1.26
	-0.821
	-0.454
	-1.06
	-0.582
	-0.801
	-0.38
	-0.779
	-0.33
	-0.33
	-0.682
	-0.512
	-0.351
	-1.18
	-0.722
	-0.645
	-1.29
	-1.02
	-1.3
	-0.636
	-0.401
	-0.714
	-0.525
	-0.352
	-0.456
	-1.17
	-0.69
	-0.604
	-0.509
	-0.302
	-0.447
	-0.537
	-0.704
	-0.355
	-0.674
	-0.367
	-0.576
	-0.643
	-1.12
	-3.03
	-0.545
	-0.423
	-0.657
	-0.591
	-0.528
	-0.828
	-0.386
	-0.335
	-0.324
	-0.967
	-0.947
	-0.818
	-0.471
	-0.406
	-1.24
	-1.05
	-0.311
	-0.819
	-0.412
	-0.593
	-1.04
	-0.835
	-0.734
	-0.42
	-0.674
	-0.338
	-0.496
	-0.545
	-0.314
	-0.674
	-0.42
	-0.407
	-0.528
	-0.42
	-0.406
	-2.47
	-0.812
	-0.331
	-0.411
	-1.1
	-0.497
	-0.741
	-0.635
	-0.318
	-0.369
	-0.797
	-0.603
	-0.967
	-0.609
	-0.791
	-0.601
	-0.534
	-0.995
	-0.406
	-0.344
	-0.4
	-1.46
	-0.477
	-1.11
	-0.605
	-0.489
	-0.593
	-0.628
	-0.776
	-0.36
	-1.12
	-1.03
	-0.315
	-0.493
	-0.828
	-0.567
	-0.684
	-0.478
	-0.539
	-0.454
	-0.365
	-0.457
	-0.827
	-0.373
	-0.926
	-0.579
	-0.439
	-0.408
	-3.03
	-0.652
	-0.588
	-0.744
	-0.39
	-0.336
	-0.427
	-0.314
	-0.586
	-0.328
	-0.389
	-0.446
	-0.546
	-0.328
	-0.434
	-0.322
	-0.518
	-0.62
	-0.456
	-0.791
	-0.489
	-0.554
	-0.867
	-0.72
	-1.07
	-0.809
	-0.478
	-0.609
	-0.756
	-1.51
	-0.526
	-0.486
	-0.393
	-0.763
	-0.806
	-0.645
	-0.774
	-0.693
	-0.716
	-0.742
	-0.662
	-0.687
	-0.656
	-0.857
	-0.546
	-0.314
	-0.807
	-0.312
	-0.781
	-0.427
	-0.556
	-0.765
	-0.596
	-0.355
	-0.811
	-0.397
	-0.759
	-1.14
	-0.685
	-0.704
	-1.48
	-0.602
	-0.608
	-0.888
	-0.865
	-0.487
	-0.815
	-0.324
	-1.24
	-0.523
	-0.402
	-0.844
	-0.416
	-0.645
	-0.614
	-0.44
	-0.448
	-0.954
	-0.63
	-0.658
	-0.402
	-1.5
	-0.323
	-0.404
	-0.66
	-0.361
	-0.383
	-0.337
	-0.35
	-0.414
	-0.42
	-0.447
	-0.506
	-2.82
	-1.03
	-1.02
	-0.725
	-0.317
	-0.327
	-0.527
	-0.589
	-1.03
	-0.39
	-0.606
	-0.628
	-1.04
	-0.903
	-0.882
	-1.69
	-0.957
	-0.732
	-0.322
	-0.597
	-0.679
	-0.63
	-0.343
	-1.16
	-0.765
	-0.894
	-0.437
	-2.53
	-0.464
	-0.57
	-0.534
	-0.823
	-0.893
	-0.677
	-0.935
	-0.668
	-0.426
	-0.746
	-1.15
	-0.35
	-1.3
	-0.311
	-0.997
	-0.699
	-0.448
	-0.817
	-0.528
	-1.03
	-0.354
	-0.319
	-1.18
	-0.561
	-1.14
	-0.927
	-0.303
	-0.819
	-0.664
	-0.377
	-0.864
	-3.33
	-0.452
	-0.495
	-0.484
	-0.468
	-1.46
	-0.532
	-3.08
	-0.333
	-1.24
	-0.698
	-0.344
	-0.639
	-1.27
	-0.405
	-0.854
	-0.588
	-0.478
	-0.359
	-0.624
	-1.44
	-0.455
	-0.573
	-0.521
	-0.336
	-0.429
	-0.446
	-1.27
	-1.32
	-0.777
	-0.731
	-0.383
	-1.35
	-0.328
	-0.993
	-0.623
	-0.605
	-2.47
	-0.57
	-1.09
	-2.63
	-0.363
	-0.546
	-0.378
	-0.548
	-0.474
	-0.426
	-0.782
	-1.24
	-0.576
	-0.312
	-0.433
	-0.627
	-0.4
	-0.545
	-0.451
	-0.484
	-0.751
	-0.506
	-0.755
	-1.02
	-0.459
	-0.533
	-0.394
	-0.707
	-0.67
	-0.441
	-0.308
	-0.359
	-1.08
	-1.14
	-0.799
	-0.572
	-0.491
	-1.03
	-0.521
	-0.576
	-0.578
	-0.361
	-0.366
	-1.4
	-1.16
	-0.922
	-0.407
	-0.404
	-0.988
	-0.48
	-0.502
	-0.318
	-0.839
	-0.391
	-0.321
	-0.35
	-0.767
	-0.779
	-0.307
	-1.41
	-0.514
	-0.385
	-0.647
	-0.307
	-0.352
	-0.418
	-2.64
	-0.313
	-0.524
	-1.12
	-0.358
	-0.425
	-0.712
	-0.794
	-0.373
	-0.895
	-0.306
	-0.367
	-0.963
	-0.543
	-0.374
	-0.806
	-0.39
	-0.696
	-0.428
	-0.36
	-0.864
	-0.44
	-0.646
	-0.361
	-1
	-0.659
	-0.92
	-0.848
	-1
	-0.324
	-1.01
	-0.824
	-0.738
	-1.13
	-0.329
	-1.63
	-1.14
	-0.522
	-0.957
	-0.503
	-0.7
	-0.383
	-0.469
	-2.64
	-0.486
	-0.664
	-1.06
	-0.896
	-1.15
	-0.572
	-0.441
	-1.11
	-0.552
	-1.35
	-0.425
	-0.706
	-0.367
	-1.14
	-0.496
	-0.7
	-0.533
	-0.463
	-0.428
	-0.371
	-0.41
	-0.905
	-0.484
	-0.885
	-0.74
	-0.646
	-0.917
	-0.442
	-0.91
	-0.422
	-0.315
	-0.46
	-0.946
	-0.776
	-0.715
	-1.04
	-1.07
	-0.931
	-0.365
	-0.423
	-0.654
	-0.602
	-1.35
	-0.688
	-1.07
	-0.485
	-0.368
	-0.58
	-0.754
	-0.687
	-0.893
	-0.35
	-0.33
	-1.41
	-0.483
	-0.744
	-0.885
	-0.433
	-0.309
	-0.329
	-0.543
	-1.13
	-0.377
	-0.617
	-0.888
	-0.92
	-0.498
	-1.17
	-0.916
	-1.05
	-0.472
	-0.346
	-0.616
	-0.455
	-0.402
	-0.445
	-1.12
	-0.38
	-0.34
	-0.829
	-0.455
	-0.903
	-0.847
	-0.833
	-0.609
	-0.397
	-1.81
	-0.541
	-0.641
	-0.452
	-0.474
	-0.562
	-1.12
	-1.36
	-0.585
	-0.864
	-0.7
	-0.371
	-0.58
	-0.972
	-0.738
	-0.379
	-0.545
	-1.19
	-0.869
	-0.458
	-0.506
	-0.369
	-0.469
	-0.451
	-1.22
	-0.662
	-0.307
	-1.08
	-0.437
	-0.689
	-0.874
	-1.26
	-0.737
	-0.525
	-1.03
	-0.322
	-0.52
	-0.632
	-0.599
	-0.587
	-0.943
	-0.715
	-0.324
	-0.748
	-0.373
	-0.537
	-0.563
	-0.581
	-0.42
	-0.402
	-0.398
	-0.6
	-0.978
	-0.851
	-0.932
	-1.66
	-0.645
	-0.594
	-0.304
	-0.962
	-0.519
	-1.86
	-0.347
	-0.414
	-0.359
	-0.495
	-0.621
	-0.417
	-0.668
	-0.92
	-0.641
	-0.506
	-0.793
	-0.351
	-0.366
	-1.01
	-0.404
	-1.14
	-0.318
	-0.778
	-0.692
	-0.302
	-0.548
	-1.22
	-0.457
	-0.641
	-1.42
	-0.586
	-0.46
	-0.532
	-0.573
	-1.39
	-0.787
	-0.369
	-0.758
	-1.19
	-0.439
	-1.01
	-0.538
	-0.645
	-0.505
	-0.419
	-0.333
	-0.846
	-0.613
	-0.431
	-0.796
	-0.488
	-0.793
	-1.33
	-0.723
	-0.479
	-0.373
	-0.313
	-0.583
	-0.553
	-0.442
	-0.373
	-0.6
	-0.867
	-0.512
	-0.967
	-1.08
	-0.473
	-1.02
	-0.499
	-0.662
	-0.618
	-0.411
	-0.624
	-0.344
	-0.314
	-1.36
	-0.371
	-0.381
	-0.623
	-0.486
	-0.991
	-0.333
	-0.314
	-0.477
	-0.306
	-0.313
	-0.725
	-0.634
	-0.336
	-1.33
	-0.314
	-0.615
	-0.484
	-0.651
	-0.411
	-0.926
	-0.405
	-1.07
	-0.848
	-0.568
	-1.16
	-0.563
	-0.571
	-0.482
	-0.668
	-0.979
	-0.879
	-0.31
	-0.706
	-0.844
	-0.974
	-1.39
	-0.92
	-1.25
	-2.32
	-0.323
	-0.487
	-0.962
	-1.16
	-0.542
	-0.715
	-0.603
	-0.325
	-0.514
	-0.635
	-0.608
	-0.468
	-0.587
	-1.52
	-1.39
	-0.419
	-1.5
	-0.741
	-0.403
	-0.722
	-0.419
	-0.898
	-0.82
	-0.352
	-0.331
	-0.985
	-0.484
	-0.596
	-0.748
	-0.823
	-0.501
	-0.465
	-0.7
	-0.744
	-0.459
	-1.67
	-2.72
	-2.31
	-0.321
	-1.18
	-0.442
	-0.328
	-0.789
	-0.762
	-0.347
	-0.964
	-0.331
	-0.554
	-0.417
	-0.834
	-1.23
	-0.317
	-2.9
	-0.691
	-0.836
	-2.62
	-0.619
	-0.709
	-1.29
	-0.44
	-0.372
	-0.481
	-0.342
	-1.16
	-0.314
	-0.34
	-0.408
	-0.632
	-0.372
	-0.467
	-0.402
	-1.17
	-0.856
	-0.487
	-0.645
	-0.764
	-0.375
	-0.709
	-0.363
	-0.572
	-0.952
	-0.725
	-0.757
	-0.372
	-0.722
	-0.31
	-0.412
	-0.511
	-1.12
	-0.396
	-1.31
	-0.764
	-0.666
	-0.452
	-0.85
	-0.353
	-0.56
	-0.528
	-0.386
	-0.389
	-0.982
	-0.765
	-0.333
	-0.636
	-0.38
	-0.403
	-0.557
	-0.615
	-1.18
	-0.469
	-0.809
	-0.921
	-0.593
	-2.66
	-1.26
	-0.306
	-0.544
	-2.34
	-0.589
	-0.424
	-0.388
	-0.464
	-0.756
	-0.531
	-0.724
	-0.978
	-0.373
	-1.12
	-1.14
	-0.6
	-0.332
	-0.488
	-0.405
	-0.414
	-0.659
	-0.448
	-0.32
	-0.831
	-0.877
	-0.725
	-0.843
	-0.751
	-0.326
	-1.07
	-0.409
	-0.665
	-0.382
	-0.441
	-0.492
	-1.24
	-0.637
	-0.42
	-0.371
	-0.308
	-0.861
	-0.559
	-0.374
	-0.848
	-3.09
	-0.349
	-0.923
	-2.52
	-0.415
	-0.495
	-1.06
	-0.403
	-0.414
	-1.08
	-0.81
	-0.929
	-0.403
	-0.521
	-0.649
	-1.02
	-0.437
	-0.344
	-0.431
	-0.322
	-0.312
	-1.12
	-0.439
	-0.392
	-1.02
	-0.542
	-0.367
	-0.529
	-0.33
	-0.338
	-0.486
	-0.859
	-0.739
	-1.12
	-0.466
	-0.438
	-0.466
	-0.32
	-0.88
	-1.11
	-0.353
	-0.544
	-0.651
	-0.616
	-1.24
	-0.317
	-0.937
	-0.321
	-0.599
	-0.322
	-0.318
	-0.779
	-0.351
	-0.631
	-0.473
	-0.815
	-0.31
	-0.432
	-0.362
	-0.469
	-0.356
	-0.779
	-0.329
	-0.324
	-0.973
	-0.449
	-0.398
	-0.969
	-3.31
	-1.96
	-0.857
	-0.544
	-0.328
	-0.331
	-0.857
	-0.512
	-0.762
	-0.479
	-0.614
	-0.393
	-0.669
	-0.493
	-0.808
	-0.381
	-0.362
	-0.819
	-0.366
	-0.405
	-0.374
	-0.465
	-0.366
	-0.563
	-0.709
	-1.37
	-0.306
	-0.481
	-0.349
	-0.378
	-0.439
	-0.841
	-0.619
	-0.311
	-0.613
	-0.306
	-0.541
	-0.329
	-0.361
	-0.484
	-0.313
	-0.757
	-0.742
	-0.872
	-0.379
	-0.586
	-0.444
	-0.542
	-0.535
	-0.444
	-0.66
	-0.619
	-0.663
	-0.845
	-0.601
	-1.06
	-0.503
	-0.337
	-0.801
	-0.454
	-0.54
	-0.632
	-0.555
	-0.311
	-0.508
	-0.482
	-0.534
	-0.699
	-0.671
	-0.594
	-0.596
	-0.433
	-0.36
	-0.301
	-0.49
	-0.518
	-0.628
	-0.326
	-0.787
	-1.39
	-0.504
	-0.533
	-0.471
	-1.77
	-0.417
	-0.804
	-0.44
	-0.368
	-1.6
	-0.396
	-0.86
	-0.335
	-0.561
	-0.528
	-0.591
	-0.479
	-1.52
	-1.28
	-0.93
	-0.471
	-0.463
	-0.495
	-0.941
	-0.31
	-0.597
	-0.346
	-0.784
	-0.456
	-0.39
	-0.622
	-0.356
	-2.44
	-0.4
	-0.324
	-0.832
	-0.534
	-0.486
	-2.09
	-2.89
	-0.306
	-0.491
	-0.848
	-0.46
	-1.19
	-0.329
	-0.473
	-0.446
	-0.372
	-0.336
	-0.416
	-0.797
	-0.417
	-0.698
	-0.87
	-1.07
	-0.837
	-0.32
	-0.496
	-0.89
	-0.376
	-0.55
	-0.708
	-0.624
	-0.362
	-0.591
	-0.441
	-0.99
	-0.314
	-0.639
	-1.36
	-0.932
	-1.57
	-1.07
	-0.474
	-0.764
	-0.543
	-0.899
	-0.47
	-0.987
	-2.92
	-0.686
	-0.692
	-1.01
	-0.469
	-0.773
	-0.887
	-0.38
	-1.42
	-0.305
	-0.422
	-1.08
	-1.39
	-0.366
	-0.482
	-0.484
	-0.318
	-0.868
	-0.363
	-0.339
	-0.362
	-0.584
	-0.688
	-1.07
	-0.711
	-0.557
	-1.22
	-0.321
	-0.427
	-0.607
	-0.429
	-0.708
	-0.923
	-0.853
	-0.58
	-0.702
	-0.422
	-0.361
	-0.38
	-0.303
	-0.72
	-0.524
	-0.849
	-0.502
	-0.751
	-0.341
	-0.71
	-0.72
	-0.643
	-0.448
	-0.442
	-0.88
	-0.94
	-0.511
	-2.19
	-0.42
	-0.311
	-0.564
	-0.862
	-0.741
	-1.21
	-0.892
	-0.632
	-0.958
	-0.61
	-0.45
	-0.341
	-0.442
	-0.709
	-0.47
	-0.37
	-0.454
	-0.302
	-0.313
	-0.586
	-0.484
	-2.67
	-0.383
	-0.326
	-1.06
	-0.901
	-0.607
	-0.546
	-0.454
	-0.405
	-0.618
	-0.86
	-0.337
	-0.931
	-0.771
	-1.37
	-0.511
	-0.698
	-0.726
	-0.316
	-0.451
	-0.458
	-0.447
	-0.5
	-0.397
	-0.47
	-0.941
	-0.338
	-0.471
	-0.322
	-0.414
	-2.64
	-0.578
	-0.612
	-0.629
	-0.635
	-0.479
	-0.355
	-1.07
	-0.898
	-0.759
	-0.775
	-1.41
	-0.866
	-0.67
	-1.3
	-0.506
	-0.444
	-1.07
	-0.354
	-0.768
	-0.44
	-0.432
	-0.307
	-0.383
	-0.539
	-2.35
	-0.498
	-0.427
	-0.507
	-0.766
	-0.722
	-0.325
	-0.321
	-0.629
	-0.443
	-0.431
	-1.17
	-0.85
	-0.422
	-0.421
	-0.424
	-0.517
	-0.406
	-0.403
	-1.04
	-0.541
	-0.546
	-0.694
	-0.654
	-0.657
	-0.923
	-0.448
	-0.443
	-0.675
	-0.937
	-0.481
	-0.702
	-3.16
	-1.06
	-0.394
	-0.509
	-1.22
	-0.732
	-0.687
	-0.357
	-0.395
	-1.26
	-1.08
	-0.487
	-1.01
	-0.412
	-0.725
	-0.364
	-1.51
	-1.08
	-0.715
	-0.318
	-0.418
	-0.479
	-0.474
	-0.508
	-0.969
	-0.769
	-0.817
	-0.541
	-0.945
	-0.526
	-0.463
	-0.544
	-0.527
	-0.993
	-0.595
	-1.47
	-0.442
	-1.21
	-3.01
	-0.364
	-0.643
	-0.442
	-0.306
	-0.824
	-0.344
	-0.314
	-0.982
	-0.393
	-0.328
	-0.568
	-0.37
	-0.395
	-0.769
	-0.501
	-0.502
	-0.866
	-0.301
	-0.419
	-0.374
	-0.824
	-0.467
	-0.385
	-0.58
	-0.726
	-0.453
	-0.304
	-0.733
	-0.748
	-0.662
	-0.428
	-0.894
	-0.505
	-0.666
	-0.754
	-0.569
	-1.17
	-0.373
	-1.14
	-0.345
	-0.621
	-0.876
	-0.404
	-1.04
	-0.918
	-0.458
	-0.471
	-0.691
	-1.48
	-1.02
	-1.63
	-1.23
	-0.722
	-0.688
	-0.341
	-2.15
	-0.642
	-1.54
	-0.463
	-0.723
	-0.535
	-0.383
	-0.659
	-0.396
	-0.628
	-0.323
	-0.73
	-0.401
	-0.671
	-0.327
	-0.318
	-0.492
	-0.79
	-0.469
	-0.632
	-0.746
	-0.393
	-0.358
	-0.858
	-0.473
	-0.312
	-0.839
	-0.594
	-1.43
	-0.383
	-0.818
	-0.431
	-2.8
	-1.15
	-1.07
	-0.391
	-0.816
	-0.951
	-0.621
	-0.357
	-0.889
	-0.629
	-0.403
	-0.617
	-0.659
	-0.4
	-1.43
	-0.31
	-0.934
	-0.409
	-0.499
	-0.808
	-0.665
	-0.354
	-1.01
	-0.429
	-0.612
	-1.02
	-0.463
	-0.392
	-1.13
	-0.739
	-0.434
	-1.36
	-1.48
	-0.714
	-0.721
	-0.548
	-0.749
	-0.656
	-3
	-0.438
	-0.397
	-0.367
	-0.363
	-0.516
	-0.773
	-0.773
	-0.427
	-0.305
	-0.428
	-0.338
	-0.493
	-0.425
	-0.758
	-0.332
	-0.526
	-0.816
	-1.58
	-0.835
	-1.08
	-0.451
	-0.707
	-0.993
	-0.501
	-0.635
	-1.08
	-0.366
	-0.754
	-1.08
	-2.74
	-0.86
	-0.538
	-0.669
	-0.407
	-0.626
	-0.479
	-0.641
	-0.521
	-0.329
	-0.786
	-0.846
	-0.561
	-0.9
	-0.655
	-0.455
	-2.58
	-0.416
	-0.399
	-0.465
	-0.907
	-0.602
	-0.427
	-0.417
	-0.367
	-0.373
	-0.686
	-1.13
	-0.979
	-0.68
	-0.913
	-0.431
	-0.312
	-0.379
	-0.346
	-1.3
	-0.802
	-0.563
	-1.03
	-1.07
	-0.524
	-1.4
	-1.13
	-2.95
	-0.34
	-0.389
	-1.52
	-1.04
	-0.603
	-0.39
	-1.03
	-0.694
	-0.81
	-0.539
	-0.342
	-0.526
	-0.958
	-0.432
	-0.456
	-0.362
	-0.519
	-0.97
	-0.485
	-0.346
	-0.917
	-0.412
	-0.897
	-0.386
	-1.3
	-0.439
	-2.56
	-0.574
	-0.919
	-1.24
	-0.634
	-0.353
	-0.466
	-1.2
	-0.682
	-0.765
	-0.882
	-0.957
	-0.791
	-0.42
	-0.376
	-0.325
	-0.369
	-0.41
	-0.816
	-0.734
	-0.853
	-1.37
	-0.317
	-0.485
	-0.856
	-0.359
	-0.322
	-0.463
	-0.335
	-0.444
	-0.691
	-1.02
	-0.318
	-0.962
	-1.01
	-0.31
	-0.75
	-0.737
	-0.303
	-0.577
	-1.36
	-0.332
	-1.15
	-0.735
	-0.379
	-0.796
	-0.398
	-0.401
	-0.907
	-0.67
	-0.708
	-0.874
	-0.418
	-0.515
	-0.333
	-0.951
	-0.746
	-0.609
	-0.982
	-0.39
	-0.691
	-0.613
	-0.305
	-0.421
	-0.365
	-0.312
	-1.27
	-0.573
	-0.382
	-0.433
	-0.725
	-0.314
	-1.33
	-0.473
	-0.456
	-0.856
	-0.432
	-0.498
	-0.399
	-0.631
	-0.367
	-0.315
	-0.684
	-0.305
	-0.757
	-0.401
	-0.457
	-0.556
	-0.391
	-0.508
	-0.642
	-0.588
	-0.564
	-1.11
	-1.18
	-0.749
	-0.377
	-0.344
	-0.75
	-0.692
	-0.425
	-0.311
	-0.395
	-0.5
	-0.339
	-0.65
	-0.522
	-0.611
	-0.701
	-0.52
	-1.11
	-0.878
	-0.894
	-0.428
	-1.32
	-0.602
	-0.338
	-0.322
	-0.61
	-0.818
	-0.395
	-1
	-0.399
	-0.303
	-0.499
	-0.41
	-0.91
	-0.327
	-1.02
	-0.682
	-1.42
	-1.04
	-0.551
	-0.578
	-0.647
	-0.43
	-0.59
	-1.22
	-0.359
	-0.481
	-0.429
	-0.821
	-1.59
	-0.945
	-0.387
	-3.16
	-0.634
	-0.449
	-0.651
	-0.487
	-0.406
	-0.446
	-0.427
	-0.406
	-0.803
	-0.532
	-0.632
	-0.54
	-0.425
	-0.666
	-1.2
	-0.636
	-0.393
	-0.449
	-0.47
	-0.408
	-0.587
	-0.447
	-0.83
	-0.922
	-0.884
	-0.555
	-0.965
	-0.409
	-0.346
	-0.723
	-0.452
	-1.02
	-0.655
	-0.579
	-0.707
	-1.16
	-0.5
	-0.726
	-0.886
	-0.312
	-0.328
	-0.819
	-1.93
	-0.752
	-0.521
	-0.325
	-0.582
	-0.61
	-0.505
	-0.46
	-0.596
	-2.11
	-0.416
	-0.608
	-0.789
	-0.332
	-0.375
	-0.399
	-0.306
	-0.474
	-1.16
	-0.431
	-0.73
	-0.385
	-0.852
	-0.851
	-0.379
	-0.446
	-3.09
	-0.749
	-0.355
	-0.543
	-0.374
	-0.415
	-0.47
	-0.798
	-0.782
	-0.598
	-1.27
	-1.35
	-0.34
	-0.49
	-0.629
	-0.355
	-0.353
	-0.615
	-0.39
	-0.306
	-0.785
	-0.319
	-0.991
	-0.995
	-0.787
	-0.347
	-0.635
	-0.522
	-0.534
	-0.885
	-0.677
	-0.56
	-0.446
	-0.623
	-0.569
	-3.29
	-0.387
	-0.428
	-0.365
	-0.844
	-0.863
	-0.779
	-0.509
	-0.447
	-0.346
	-0.628
	-1.15
	-0.619
	-0.659
	-2.98
	-0.5
	-0.511
	-0.495
	-0.433
	-0.34
	-0.595
	-0.855
	-0.835
	-0.306
	-0.536
	-0.368
	-0.549
	-0.322
	-1.41
	-1.07
	-0.733
	-1.3
	-0.308
	-0.474
	-0.53
	-0.381
	-1.12
	-0.303
	-0.506
	-1.21
	-0.363
	-0.779
	-0.434
	-0.575
	-0.455
	-0.699
	-0.408
	-1.21
	-1.01
	-0.631
	-0.843
	-1
	-0.826
	-0.647
	-0.909
	-0.81
	-0.627
	-0.72
	-0.74
	-0.497
	-0.782
	-0.751
	-0.311
	-0.919
	-0.523
	-0.334
	-0.443
	-0.601
	-0.351
	-0.9
	-1.06
	-1.05
	-0.881
	-0.347
	-0.755
	-0.394
	-0.481
	-0.345
	-1.05
	-0.701
	-0.674
	-1.08
	-0.355
	-0.743
	-0.386
	-0.528
	-0.49
	-2.18
	-0.495
	-0.741
	-0.361
	-1.16
	-0.543
	-0.668
	-0.38
	-0.617
	-0.395
	-0.684
	-0.946
	-1.07
	-1.45
	-0.49
	-0.601
	-0.636
	-0.308
	-1.09
	-0.662
	-0.901
	-0.998
	-0.595
	-0.459
	-0.628
	-0.468
	-0.4
	-0.365
	-0.979
	-0.374
	-0.325
	-0.42
	-0.475
	-0.372
	-0.881
	-0.349
	-0.324
	-0.612
	-0.391
	-0.428
	-0.762
	-0.455
	-1.04
	-0.675
	-1.29
	-0.792
	-0.546
	-0.726
	-0.661
	-0.614
	-0.92
	-0.773
	-0.916
	-0.432
	-0.662
	-0.43
	-0.318
	-0.432
	-0.413
	-0.438
	-0.885
	-0.34
	-1.16
	-2.7
	-0.459
	-0.479
	-1.72
	-0.723
	-0.354
	-0.362
	-0.355
	-0.695
	-0.355
	-0.788
	-1.99
	-0.651
	-1
	-0.864
	-0.452
	-0.534
	-0.488
	-0.749
	-0.627
	-0.529
	-0.489
	-0.628
	-0.873
	-0.319
	-0.59
	-0.412
	-1.35
	-1.03
	-0.304
	-0.624
	-0.581
	-2.53
	-0.855
	-0.428
	-0.821
	-0.57
	-0.368
	-0.532
	-0.373
	-0.637
	-1.29
	-0.711
	-0.886
	-0.309
	-0.601
	-0.476
	-0.535
	-0.324
	-0.473
	-0.523
	-0.825
	-0.581
	-0.716
	-1.49
	-0.54
	-2.32
	-0.479
	-2.84
	-0.35
	-0.948
	-0.793
	-0.415
	-0.424
	-0.42
	-0.325
	-0.729
	-1.23
	-0.47
	-0.955
	-0.825
	-0.596
	-0.371
	-0.392
	-0.778
	-0.81
	-1.06
	-0.528
	-0.848
	-0.758
	-1.11
	-1.2
	-0.732
	-0.648
	-0.31
	-0.975
	-0.323
	-0.491
	-0.424
	-0.847
	-0.926
	-1.29
	-0.404
	-0.927
	-0.404
	-0.935
	-0.672
	-0.808
	-0.976
	-0.503
	-0.502
	-0.378
	-0.842
	-0.341
	-2.91
	-1.32
	-1.58
	-0.368
	-1.01
	-0.764
	-0.47
	-3.2
	-2.72
	-0.627
	-0.357
	-1.08
	-0.431
	-0.637
	-0.468
	-0.544
	-0.5
	-0.457
	-0.478
	-0.529
	-0.576
	-0.721
	-1.23
	-0.943
	-0.336
	-0.904
	-0.315
	-1.12
	-0.489
	-0.722
	-1.01
	-0.891
	-0.374
	-0.946
	-0.964
	-0.363
	-0.375
	-0.919
	-0.344
	-0.632
	-0.359
	-0.473
	-0.743
	-0.356
	-0.477
	-0.314
	-0.494
	-0.613
	-0.4
	-0.998
	-1.28
	-0.458
	-0.359
	-0.625
	-0.684
	-0.551
	-1.14
	-0.462
	-0.342
	-0.658
	-0.825
	-0.633
	-0.439
	-0.46
	-0.398
	-0.516
	-0.521
	-0.902
	-0.89
	-1.09
	-0.611
	-0.45
	-0.44
	-1.16
	-1.39
	-1.03
	-0.334
	-1.19
	-1.19
	-0.332
	-0.628
	-1.04
	-1.95
	-0.338
	-0.634
	-0.919
	-0.466
	-0.477
	-1.67
	-0.435
	-0.435
	-0.416
	-0.46
	-1.18
	-0.685
	-0.354
	-0.541
	-0.603
	-0.313
	-0.643
	-0.873
	-0.806
	-0.995
	-0.555
	-0.724
	-0.925
	-0.33
	-0.371
	-0.333
	-0.535
	-0.336
	-0.505
	-1.28
	-0.964
	-0.344
	-0.387
	-0.981
	-0.393
	-0.367
	-0.832
	-0.333
	-0.336
	-1.48
	-0.324
	-0.329
	-0.6
	-0.87
	-0.865
	-0.488
	-0.443
	-0.831
	-0.639
	-0.619
	-0.734
	-0.415
	-0.77
	-0.421
	-0.306
	-0.554
	-1.03
	-0.439
	-0.49
	-0.765
	-1.24
	-0.57
	-1.07
	-0.317
	-0.575
	-0.482
	-0.318
	-0.502
	-1.29
	-0.605
	-0.378
	-2.18
	-0.469
	-0.481
	-0.472
	-0.47
	-0.31
	-0.554
	-0.809
	-0.755
	-0.374
	-0.617
	-0.877
	-0.331
	-0.324
	-1.54
	-0.414
	-0.574
	-0.447
	-0.747
	-0.79
	-0.309
	-1.77
	-0.584
	-2.98
	-0.562
	-1.05
	-0.318
	-0.881
	-1.3
	-0.354
	-0.402
	-0.452
	-0.402
	-1.34
	-2.76
	-0.65
	-3.25
	-0.352
	-0.323
	-0.643
	-0.398
	-0.502
	-0.464
	-0.552
	-0.915
	-0.406
	-1.01
	-0.457
	-0.398
	-1.05
	-0.834
	-0.365
	-0.663
	-0.685
	-0.322
	-0.318
	-1.1
	-0.343
	-0.327
	-1.13
	-0.926
	-0.52
	-0.694
	-0.61
	-0.593
	-1.31
	-0.931
	-0.837
	-0.878
	-0.493
	-0.45
	-0.313
	-0.363
	-0.601
	-0.341
	-0.626
	-0.364
	-0.503
	-0.547
	-0.687
	-0.399
	-1.29
	-0.494
	-0.444
	-0.869
	-1.06
	-0.892
	-0.452
	-1.02
	-0.382
	-1.03
	-0.33
	-0.638
	-0.748
	-0.381
	-0.495
	-0.393
	-0.833
	-0.336
	-0.351
	-0.751
	-0.886
	-0.686
	-1.17
	-0.403
	-0.462
	-0.589
	-0.421
	-0.658
	-0.34
	-0.389
	-0.873
	-0.372
	-0.396
	-0.92
	-0.807
	-1.01
	-0.66
	-0.571
	-0.408
	-0.358
	-1.01
	-1.66
	-0.646
	-0.704
	-1.03
	-0.818
	-0.337
	-0.679
	-0.507
	-0.328
	-0.533
	-0.408
	-1.52
	-0.868
	-0.361
	-0.389
	-0.423
	-0.461
	-0.846
	-0.704
	-0.652
	-0.913
	-1.08
	-1.13
	-0.381
	-0.699
	-0.564
	-0.404
	-0.431
	-0.331
	-0.304
	-0.811
	-1.05
	-0.574
	-0.303
	-0.487
	-1.28
	-0.361
	-0.375
	-0.396
	-0.528
	-1.44
	-0.33
	-1.05
	-1.18
	-0.386
	-0.522
	-0.348
	-0.396
	-0.565
	-0.409
	-1.17
	-0.754
	-2.63
	-0.41
	-0.559
	-0.362
	-0.651
	-1.14
	-0.44
	-0.583
	-0.315
	-0.346
	-0.508
	-1.23
	-0.353
	-0.836
	-0.607
	-1.34
	-0.346
	-0.404
	-0.387
	-0.307
	-0.58
	-0.505
	-0.437
	-0.589
	-1.17
	-0.936
	-0.331
	-0.471
	-1.03
	-2.56
	-0.402
	-0.355
	-0.567
	-0.678
	-0.594
	-0.398
	-0.479
	-0.491
	-0.828
	-0.87
	-0.562
	-0.357
	-0.366
	-0.491
	-1.02
	-0.303
	-0.815
	-0.373
	-0.835
	-0.538
	-0.595
	-0.337
	-1.3
	-0.65
	-0.715
	-0.945
	-0.467
	-0.444
	-0.574
	-0.326
	-0.592
	-0.817
	-0.314
	-1.21
	-0.63
	-0.315
	-0.534
	-0.399
	-0.441
	-0.747
	-0.407
	-0.94
	-0.439
	-0.35
	-0.339
	-0.358
	-0.374
	-0.798
	-0.954
	-2.68
	-0.464
	-0.7
	-2.75
	-0.514
	-0.546
	-1
	-0.322
	-0.674
	-0.791
	-0.417
	-0.637
	-1.06
	-0.472
	-0.851
	-0.525
	-0.533
	-0.436
	-0.365
	-1.15
	-0.916
	-1.29
	-1.24
	-0.687
	-0.975
	-0.667
	-0.644
	-0.568
	-0.639
	-1.26
	-0.368
	-0.318
	-1.21
	-0.336
	-0.45
	-0.671
	-0.795
	-0.363
	-0.721
	-0.887
	-0.383
	-0.388
	-0.798
	-0.303
	-0.599
	-0.542
	-1.09
	-0.532
	-2.8
	-0.484
	-0.382
	-0.824
	-0.459
	-0.482
	-0.588
	-0.358
	-0.312
	-0.427
	-0.365
	-0.703
	-0.576
	-0.851
	-0.45
	-0.742
	-0.988
	-1.02
	-0.313
	-0.578
	-0.305
	-0.817
	-1.18
	-0.938
	-0.748
	-0.581
	-0.934
	-0.602
	-0.481
	-0.592
	-1.16
	-0.367
	-0.495
	-0.326
	-0.34
	-0.882
	-2.78
	-0.44
	-0.857
	-0.802
	-1.07
	-0.412
	-0.874
	-0.799
	-0.668
	-0.699
	-0.34
	-0.347
	-0.764
	-0.316
	-0.896
	-0.405
	-0.477
	-0.634
	-1.47
	-0.354
	-1.3
	-2.7
	-0.943
	-1.02
	-1.01
	-1.1
	-0.449
	-0.69
	-0.55
	-1.03
	-0.455
	-0.625
	-1.16
	-0.339
	-0.537
	-0.502
	-1.07
	-1.39
	-1.09
	-0.515
	-0.652
	-1.01
	-0.928
	-0.52
	-1.42
	-1.19
	-0.39
	-0.368
	-0.391
	-0.714
	-0.331
	-0.551
	-0.334
	-0.339
	-0.579
	-1.02
	-0.634
	-0.735
	-0.379
	-1.25
	-0.976
	-0.44
	-0.637
	-0.566
	-0.748
	-0.517
	-1.09
	-0.647
	-1.1
	-0.335
	-0.615
	-0.795
	-0.702
	-0.47
	-0.587
	-1.3
	-1.18
	-0.572
	-0.503
	-0.423
	-1.24
	-0.708
	-0.427
	-0.717
	-0.614
	-0.897
	-2.04
	-0.342
	-2.67
	-1.3
	-0.647
	-0.39
	-3.22
	-0.635
	-0.753
	-2.7
	-0.901
	-0.664
	-0.32
	-0.334
	-0.501
	-0.338
	-0.718
	-0.623
	-0.368
	-0.691
	-0.777
	-2.27
	-1.38
	-0.617
	-0.429
	-0.36
	-1.11
	-0.356
	-0.484
	-0.354
	-0.565
	-0.855
	-1.13
	-0.666
	-0.621
	-0.547
	-0.352
	-0.868
	-0.665
	-0.304
	-0.896
	-1.06
	-0.572
	-0.357
	-1.24
	-3.15
	-0.545
	-0.35
	-0.78
	-0.382
	-0.851
	-0.418
	-1.29
	-0.376
	-0.548
	-1.07
	-0.782
	-0.547
	-0.526
	-0.405
	-0.506
	-0.321
	-1.09
	-0.885
	-0.537
	-0.712
	-1.19
	-0.32
	-0.552
	-0.981
	-1.11
	-0.369
	-0.686
	-0.393
	-0.777
	-0.397
	-1.17
	-1.14
	-0.374
	-0.912
	-0.591
	-0.432
	-0.354
	-0.719
	-1.42
	-0.378
	-0.416
	-0.352
	-0.679
	-0.595
	-0.326
	-0.345
	-1.51
	-0.612
	-0.644
	-1.01
	-0.558
	-0.67
	-1.13
	-0.433
	-1.09
	-0.582
	-0.416
	-0.44
	-0.55
	-0.621
	-1.1
	-0.424
	-0.488
	-0.586
	-0.347
	-0.59
	-0.391
	-1.08
	-2.08
	-0.565
	-0.353
	-0.426
	-0.303
	-0.911
	-0.414
	-0.412
	-0.449
	-1.19
	-0.341
	-0.378
	-0.423
	-0.687
	-0.641
	-0.339
	-0.421
	-0.874
	-0.356
	-0.306
	-0.618
	-1.22
	-0.34
	-2.94
	-0.997
	-0.951
	-0.338
	-0.691
	-0.932
	-0.532
	-1.07
	-0.358
	-0.385
	-1.02
	-0.632
	-0.94
	-0.579
	-0.715
	-0.394
	-0.351
	-0.643
	-0.597
	-0.377
	-1.1
	-1.48
	-0.316
	-0.819
	-0.972
	-0.807
	-0.802
	-0.576
	-0.525
	-0.875
	-0.63
	-0.874
	-0.597
	-0.844
	-1.43
	-0.543
	-0.528
	-0.403
	-0.626
	-0.437
	-0.454
	-0.598
	-0.414
	-0.8
	-0.319
	-0.345
	-0.524
	-1.5
	-1.28
	-1.28
	-0.341
	-0.62
	-0.562
	-0.38
	-1.01
	-0.536
	-0.888
	-0.624
	-0.501
	-0.612
	-0.404
	-0.366
	-0.728
	-0.619
	-0.442
	-0.74
	-0.558
	-1.14
	-0.358
	-0.499
	-1.02
	-0.428
	-0.643
	-0.853
	-0.398
	-0.368
	-0.372
	-0.374
	-0.652
	-0.707
	-0.453
	-0.366
	-0.512
	-1.04
	-0.489
	-1.18
	-0.663
	-0.381
	-0.98
	-0.414
	-0.708
	-1.09
	-1
	-1.44
	-0.603
	-0.528
	-0.88
	-0.307
	-0.451
	-0.316
	-0.713
	-0.892
	-0.969
	-0.497
	-0.496
	-0.363
	-0.561
	-0.407
	-0.426
	-0.387
	-0.511
	-0.749
	-0.333
	-2.61
	-0.368
	-0.693
	-0.466
	-0.533
	-0.456
	-0.548
	-2.11
	-0.334
	-0.521
	-0.787
	-0.389
	-0.565
	-0.982
	-1.48
	-0.579
	-0.778
	-0.687
	-0.45
	-0.542
	-0.594
	-0.421
	-0.966
	-0.825
	-0.932
	-0.485
	-0.334
	-1.19
	-0.525
	-0.324
	-0.381
	-0.889
	-0.514
	-1.14
	-0.577
	-0.589
	-0.605
	-0.341
	-0.398
	-0.862
	-0.444
	-0.781
	-0.702
	-0.766
	-0.41
	-0.811
	-0.829
	-0.721
	-0.808
	-0.577
	-0.387
	-0.633
	-0.839
	-0.539
	-0.613
	-0.538
	-3.54
	-0.494
	-0.615
	-0.535
	-1.28
	-0.702
	-0.662
	-1.04
	-0.404
	-0.627
	-0.93
	-0.322
	-0.332
	-0.591
	-0.983
	-0.964
	-0.326
	-1.43
	-0.417
	-0.954
	-0.51
	-0.408
	-1.26
	-0.509
	-0.506
	-0.92
	-0.907
	-0.659
	-0.366
	-0.839
	-0.347
	-0.985
	-0.75
	-0.963
	-0.482
	-0.411
	-0.433
	-0.41
	-0.605
	-0.977
	-0.309
	-0.319
	-0.493
	-1.15
	-0.307
	-0.768
	-0.57
	-0.998
	-0.713
	-0.486
	-0.317
	-0.361
	-0.798
	-0.576
	-0.324
	-0.473
	-0.435
	-0.394
	-0.477
	-0.565
	-0.836
	-0.436
	-0.392
	-0.337
	-0.454
	-1.07
	-0.378
	-0.588
	-0.539
	-1.28
	-0.741
	-0.867
	-0.364
	-0.682
	-0.673
	-0.419
	-0.312
	-0.75
	-1.06
	-0.368
	-0.776
	-1
	-1.47
	-0.576
	-0.633
	-1.19
	-0.374
	-1.33
	-0.775
	-0.805
	-0.476
	-1.24
	-1.23
	-0.773
	-0.409
	-0.374
	-0.929
	-0.401
	-0.346
	-0.67
	-0.867
	-0.427
	-0.35
	-0.833
	-0.309
	-0.728
	-1.03
	-1.12
	-0.819
	-0.78
	-1.35
	-0.376
	-0.82
	-0.606
	-0.52
	-0.949
	-2.49
	-0.521
	-0.465
	-0.496
	-0.388
	-0.706
	-0.845
	-0.303
	-0.457
	-0.325
	-0.381
	-0.663
	-0.408
	-0.532
	-0.51
	-0.364
	-0.469
	-0.668
	-0.647
	-1.03
	-0.919
	-0.427
	-0.343
	-0.34
	-2.29
	-0.557
	-1.2
	-0.323
	-0.372
	-1.02
	-0.53
	-0.314
	-0.846
	-0.408
	-0.33
	-0.452
	-0.877
	-0.455
	-0.436
	-0.962
	-0.849
	-0.554
	-0.397
	-0.543
	-0.352
	-0.84
	-0.444
	-0.544
	-0.633
	-0.967
	-0.43
	-0.328
	-1.13
	-0.943
	-0.66
	-0.899
	-0.517
	-0.339
	-0.681
	-0.336
	-0.717
	-0.8
	-0.732
	-0.311
	-0.495
	-0.376
	-0.498
	-0.464
	-0.576
	-0.603
	-0.343
	-0.365
	-0.51
	-0.505
	-0.982
	-0.543
	-0.307
	-0.474
	-0.839
	-0.42
	-1.28
	-0.539
	-0.752
	-0.643
	-0.691
	-2.83
	-0.919
	-1.09
	-0.61
	-0.742
	-0.378
	-0.618
	-0.441
	-0.439
	-0.811
	-0.74
	-1.03
	-0.488
	-0.368
	-0.461
	-1.13
	-0.645
	-1.04
	-0.549
	-0.866
	-0.489
	-0.347
	-0.623
	-0.568
	-0.463
	-1.03
	-0.874
	-0.887
	-2.86
	-0.414
	-0.446
	-0.367
	-0.419
	-1.26
	-0.331
	-0.495
	-0.524
	-0.35
	-0.711
	-0.722
	-0.485
	-0.923
	-0.499
	-0.378
	-1.01
	-0.38
	-0.909
	-0.774
	-1.34
	-0.645
	-0.814
	-0.454
	-0.989
	-0.559
	-0.412
	-0.386
	-0.496
	-0.953
	-0.869
	-0.723
	-0.49
	-0.39
	-1.18
	-0.386
	-1.09
	-0.823
	-0.328
	-0.863
	-0.374
	-0.562
	-0.479
	-0.782
	-0.477
	-1.13
	-0.555
	-1.06
	-0.498
	-1.35
	-0.318
	-0.915
	-0.922
	-0.336
	-0.515
	-0.427
	-0.447
	-0.367
	-0.46
	-0.375
	-0.418
	-0.512
	-0.426
	-1.36
	-0.323
	-0.354
	-0.543
	-1.17
	-0.321
	-1.5
	-0.929
	-0.311
	-0.364
	-0.32
	-0.417
	-0.57
	-0.545
	-0.303
	-0.523
	-0.661
	-1.19
	-0.521
	-1.88
	-0.778
	-0.633
	-0.351
	-1.12
	-0.506
	-0.587
	-0.767
	-0.609
	-0.451
	-0.72
	-0.615
	-0.562
	-2.14
	-0.839
	-0.617
	-0.307
	-0.39
	-0.853
	-0.835
	-0.847
	-0.383
	-0.801
	-0.739
	-0.392
	-0.593
	-0.512
	-0.775
	-0.495
	-1.27
	-1.34
	-0.782
	-0.841
	-0.469
	-0.348
	-0.462
	-0.987
	-0.524
	-0.621
	-0.314
	-1.63
	-1.07
	-0.325
	-0.308
	-0.722
	-0.64
	-0.442
	-0.424
	-1.24
	-0.44
	-0.94
	-0.456
	-1.01
	-0.903
	-0.644
	-1.01
	-0.54
	-0.329
	-0.334
	-0.656
	-0.433
	-0.366
	-0.312
	-0.54
	-0.676
	-0.419
	-0.347
	-0.583
	-0.654
	-0.431
	-0.715
	-0.311
	-1.17
	-2.81
	-0.454
	-0.512
	-0.755
	-0.462
	-0.369
	-0.51
	-0.341
	-1.09
	-0.325
	-0.446
	-0.967
	-0.543
	-3.24
	-0.51
	-0.336
	-0.549
	-0.564
	-2.66
	-0.935
	-0.357
	-0.879
	-0.577
	-0.587
	-0.426
	-0.386
	-0.347
	-0.781
	-0.554
	-0.497
	-0.689
	-0.684
	-0.568
	-0.397
	-0.38
	-1.17
	-0.385
	-0.345
	-1.02
	-0.308
	-0.329
	-0.997
	-0.355
	-0.684
	-0.731
	-0.968
	-1.11
	-0.599
	-0.627
	-0.609
	-0.367
	-0.367
	-1.14
	-0.506
	-0.366
	-0.44
	-0.852
	-0.419
	-1.36
	-0.873
	-0.568
	-0.615
	-0.434
	-0.698
	-0.668
	-0.573
	-0.322
	-0.441
	-0.345
	-0.497
	-0.448
	-0.371
	-0.615
	-0.994
	-0.381
	-0.758
	-0.345
	-0.566
	-0.646
	-0.492
	-0.472
	-0.642
	-0.337
	-0.437
	-0.66
	-0.92
	-0.594
	-2.7
	-0.777
	-0.368
	-1.16
	-0.459
	-0.37
	-1.03
	-0.322
	-0.345
	-0.435
	-0.351
	-0.358
	-0.44
	-0.361
	-0.797
	-0.842
	-0.322
	-0.33
	-0.452
	-0.545
	-0.44
	-1.39
	-0.652
	-0.431
	-0.954
	-1.18
	-0.611
	-0.433
	-0.799
	-0.5
	-0.798
	-0.48
	-2.42
	-0.534
	-0.63
	-0.405
	-0.509
	-1.23
	-0.56
	-0.339
	-0.952
	-0.515
	-0.374
	-1.33
	-0.328
	-0.358
	-0.498
	-0.353
	-1
	-0.777
	-0.679
	-0.305
	-0.358
	-1.31
	-0.395
	-0.742
	-0.512
	-0.644
	-0.319
	-0.352
	-0.569
	-0.611
	-0.37
	-0.374
	-0.463
	-0.442
	-0.598
	-0.365
	-0.781
	-0.357
	-1.42
	-0.775
	-1.14
	-0.303
	-0.315
	-1.01
	-0.423
	-0.436
	-0.309
	-0.742
	-0.42
	-1.07
	-0.98
	-0.304
	-0.422
	-0.941
	-0.796
	-0.311
	-0.465
	-0.695
	-0.555
	-0.382
	-0.314
	-0.371
	-0.371
	-0.465
	-0.308
	-0.993
	-0.571
	-0.998
	-0.375
	-0.457
	-0.337
	-0.754
	-0.61
	-1.46
	-0.567
	-0.824
	-0.906
	-1.02
	-0.808
	-0.335
	-0.842
	-0.57
	-0.492
	-0.59
	-0.511
	-1.51
	-1.29
	-0.788
	-0.876
	-0.763
	-0.455
	-0.496
	-0.969
	-0.632
	-0.662
	-0.879
	-0.559
	-0.586
	-1.58
	-1.03
	-0.363
	-0.726
	-0.546
	-0.902
	-0.943
	-0.576
	-0.336
	-0.739
	-0.571
	-1.38
	-0.541
	-0.602
	-0.427
	-1.07
	-0.68
	-0.477
	-0.624
	-0.339
	-1.16
	-0.442
	-0.626
	-1.6
	-0.321
	-0.302
	-0.341
	-0.37
	-0.926
	-0.314
	-1.13
	-0.639
	-2.96
	-0.633
	-0.927
	-0.354
	-0.536
	-0.603
	-1.16
	-1.13
	-1.29
	-0.374
	-2.97
	-3.26
	-1.07
	-0.42
	-0.388
	-0.342
	-0.699
	-0.326
	-0.638
	-0.574
	-0.652
	-1.02
	-0.969
	-0.316
	-0.697
	-0.359
	-0.469
	-0.46
	-0.551
	-0.886
	-0.995
	-0.372
	-0.95
	-0.433
	-0.412
	-0.45
	-0.997
	-0.374
	-1.26
	-0.417
	-0.338
	-1.47
	-0.361
	-1.99
	-0.864
	-0.674
	-0.453
	-0.606
	-0.665
	-0.303
	-0.415
	-0.367
	-0.439
	-0.454
	-0.908
	-2.36
	-0.565
	-0.404
	-0.542
	-1.08
	-0.525
	-0.617
	-0.82
	-0.353
	-0.365
	-0.67
	-0.638
	-0.321
	-0.485
	-0.693
	-0.377
	-0.523
	-0.452
	-0.542
	-0.414
	-0.563
	-1.14
	-0.493
	-0.905
	-0.766
	-1.04
	-1.39
	-1.21
	-0.737
	-1.09
	-0.835
	-0.51
	-0.678
	-0.559
	-0.718
	-0.644
	-0.601
	-1.34
	-0.423
	-0.349
	-0.394
	-0.761
	-0.613
	-0.445
	-0.509
	-0.337
	-0.448
	-0.565
	-0.735
	-1.54
	-0.414
	-0.399
	-0.536
	-0.491
	-0.315
	-0.585
	-0.355
	-0.518
	-0.66
	-3
	-1.05
	-0.568
	-0.699
	-0.38
	-0.886
	-0.9
	-0.532
	-0.431
	-0.834
	-1.14
	-0.704
	-1.06
	-1.02
	-0.303
	-0.529
	-1.19
	-0.698
	-0.313
	-1.29
	-0.427
	-1.79
	-0.454
	-0.381
	-0.51
	-0.494
	-0.51
	-0.383
	-0.365
	-1.04
	-0.43
	-0.914
	-0.327
	-0.385
	-0.446
	-0.576
	-0.401
	-0.751
	-0.473
	-0.719
	-0.362
	-1.12
	-1.04
	-1.26
	-0.332
	-0.332
	-0.338
	-0.491
	-0.328
	-1.33
	-0.529
	-0.356
	-0.542
	-0.436
	-0.968
	-0.722
	-0.507
	-0.377
	-0.526
	-0.862
	-0.309
	-1.56
	-1.02
	-0.659
	-0.963
	-0.686
	-0.849
	-0.852
	-1.12
	-0.755
	-0.662
	-0.792
	-0.307
	-0.628
	-0.345
	-0.321
	-0.325
	-1.29
	-0.322
	-0.623
	-0.428
	-0.451
	-0.859
	-0.654
	-0.46
	-0.917
	-1.02
	-0.469
	-0.364
	-1.01
	-1.38
	-1.18
	-0.562
	-0.77
	-0.44
	-0.842
	-0.369
	-1.54
	-0.964
	-0.398
	-0.541
	-0.437
	-3.07
	-0.428
	-0.485
	-0.864
	-0.596
	-0.857
	-1.47
	-0.324
	-0.414
	-0.666
	-0.456
	-0.783
	-0.871
	-0.392
	-0.349
	-0.608
	-0.399
	-0.633
	-0.992
	-0.491
	-0.657
	-0.848
	-0.321
	-1.15
	-0.414
	-0.45
	-0.512
	-0.421
	-0.525
	-0.579
	-1.06
	-1.09
	-0.947
	-1.53
	-0.848
	-0.465
	-0.388
	-0.474
	-0.37
	-0.752
	-0.599
	-0.793
	-0.597
	-0.786
	-0.36
	-0.638
	-0.59
	-0.991
	-0.875
	-0.946
	-0.386
	-1.18
	-0.496
	-1.13
	-0.494
	-0.385
	-0.59
	-0.37
	-0.46
	-0.382
	-0.404
	-1.47
	-0.573
	-0.481
	-0.562
	-0.307
	-2.41
	-0.623
	-0.428
	-0.512
	-0.683
	-0.358
	-0.632
	-0.449
	-1.77
	-0.409
	-0.46
	-0.333
	-0.534
	-0.306
	-0.55
	-0.732
	-0.571
	-0.564
	-0.62
	-0.523
	-0.537
	-0.476
	-0.364
	-1.27
	-0.62
	-0.42
	-0.649
	-1.01
	-0.451
	-0.374
	-0.468
	-0.538
	-0.409
	-0.777
	-0.79
	-1.12
	-0.988
	-0.318
	-0.604
	-0.926
	-1.46
	-0.339
	-0.466
	-1.49
	-0.387
	-0.691
	-0.321
	-0.671
	-0.648
	-0.723
	-0.555
	-0.492
	-0.444
	-0.315
	-0.522
	-0.363
	-1.29
	-1
	-0.435
	-0.6
	-0.301
	-0.376
	-0.385
	-0.41
	-0.492
	-0.804
	-0.707
	-0.545
	-1.37
	-0.373
	-0.882
	-0.324
	-0.429
	-1.11
	-1.21
	-1.29
	-0.827
	-0.584
	-0.443
	-0.497
	-0.461
	-0.531
	-1
	-0.784
	-0.914
	-0.67
	-0.716
	-1.45
	-2.47
	-0.594
	-0.404
	-0.375
	-1.58
	-0.509
	-0.44
	-0.301
	-0.405
	-0.452
	-0.61
	-0.439
	-0.393
	-0.555
	-0.543
	-0.305
	-0.431
	-2.41
	-0.414
	-0.377
	-0.363
	-0.517
	-1.25
	-0.684
	-0.6
	-0.434
	-0.33
	-0.88
	-0.819
	-0.856
	-0.49
	-0.814
	-0.405
	-0.751
	-0.316
	-0.6
	-0.767
	-0.703
	-0.846
	-1.41
	-1.04
	-0.74
	-0.902
	-0.321
	-0.429
	-0.672
	-0.572
	-0.326
	-0.572
	-0.57
	-0.343
	-0.877
	-1.23
	-0.484
	-0.352
	-1.19
	-0.711
	-0.417
	-0.342
	-0.642
	-0.499
	-0.408
	-0.713
	-1.09
	-0.312
	-0.643
	-0.304
	-0.38
	-0.451
	-0.664
	-1.03
	-0.489
	-0.766
	-0.537
	-2.7
	-0.647
	-0.421
	-0.606
	-0.579
	-1.1
	-0.641
	-0.503
	-0.441
	-0.367
	-1.65
	-0.678
	-0.398
	-0.732
	-0.321
	-0.538
	-0.781
	-0.4
	-0.491
	-0.74
	-0.648
	-0.428
	-0.303
	-0.413
	-1.38
	-0.419
	-0.379
	-0.459
	-0.794
	-0.621
	-0.383
	-0.438
	-1.01
	-0.884
	-0.394
	-0.547
	-0.436
	-0.386
	-1.02
	-0.596
	-1.38
	-0.442
	-2.56
	-0.301
	-0.484
	-0.93
	-0.335
	-0.553
	-0.301
	-0.417
	-0.604
	-0.795
	-0.837
	-0.832
	-0.4
	-0.319
	-0.337
	-0.342
	-1.12
	-1.2
	-1.05
	-0.409
	-1.02
	-0.588
	-1.39
	-0.322
	-0.631
	-0.527
	-0.623
	-0.419
	-0.471
	-0.322
	-0.651
	-0.753
	-0.449
	-0.476
	-0.445
	-0.624
	-0.313
	-1.05
	-0.719
	-0.562
	-0.427
	-0.369
	-0.75
	-0.452
	-0.638
	-0.338
	-0.565
	-0.717
	-0.394
	-0.831
	-0.799
	-0.58
	-1.08
	-0.391
	-0.816
	-0.395
	-0.491
	-1.22
	-0.919
	-0.415
	-0.823
	-0.876
	-1.52
	-0.421
	-0.608
	-0.488
	-0.334
	-1.02
	-0.651
	-0.449
	-0.57
	-0.556
	-0.394
	-0.511
	-0.326
	-0.606
	-0.959
	-0.441
	-0.409
	-2.8
	-0.34
	-0.695
	-0.98
	-0.606
	-0.473
	-1.15
	-0.38
	-1.19
	-1.06
	-0.309
	-1.28
	-0.322
	-0.628
	-0.609
	-0.58
	-0.604
	-0.584
	-0.573
	-0.686
	-1.53
	-0.989
	-1.03
	-1.23
	-0.706
	-0.788
	-0.364
	-0.579
	-1.18
	-0.652
	-0.74
	-1.16
	-1.28
	-0.452
	-0.361
	-0.45
	-0.357
	-0.53
	-1.1
	-0.395
	-1.19
	-0.713
	-0.471
	-0.387
	-0.889
	-0.505
	-0.549
	-1.1
	-0.842
	-0.842
	-1.21
	-1.01
	-0.92
	-0.607
	-0.533
	-0.761
	-0.829
	-0.697
	-0.762
	-0.446
	-0.318
	-0.704
	-0.609
	-0.667
	-0.602
	-0.734
	-1.18
	-2.38
	-0.679
	-0.899
	-0.435
	-0.956
	-0.724
	-0.32
	-1.31
	-0.619
	-0.616
	-0.81
	-0.333
	-0.544
	-0.322
	-0.333
	-0.343
	-0.944
	-0.333
	-0.856
	-0.32
	-0.383
	-0.815
	-0.596
	-0.392
	-0.664
	-0.735
	-0.759
	-0.409
	-0.322
	-0.355
	-1.28
	-0.579
	-0.503
	-0.623
	-0.679
	-0.324
	-0.575
	-0.302
	-0.338
	-0.527
	-0.416
	-0.366
	-0.392
	-0.358
	-0.418
	-0.625
	-0.573
	-0.491
	-0.62
	-0.639
	-0.582
	-0.621
	-0.359
	-0.805
	-0.302
	-0.702
	-1.27
	-1.02
	-0.666
	-0.515
	-0.634
	-0.413
	-0.317
	-0.334
	-0.516
	-0.932
	-0.483
	-0.79
	-0.344
	-0.66
	-1.03
	-1.19
	-0.676
	-0.497
	-0.432
	-0.436
	-0.494
	-0.684
	-0.639
	-0.463
	-0.529
	-0.403
	-0.304
	-0.599
	-0.413
	-0.992
	-0.576
	-0.634
	-0.663
	-0.305
	-1.14
	-1.22
	-0.944
	-0.476
	-0.975
	-0.759
	-0.951
	-0.496
	-0.67
	-0.651
	-1.33
	-0.939
	-0.839
	-0.66
	-0.935
	-0.86
	-0.376
	-0.392
	-0.867
	-1.14
	-0.349
	-0.679
	-0.563
	-0.602
	-0.365
	-1.14
	-0.644
	-0.335
	-0.492
	-0.803
	-0.562
	-1.37
	-1.39
	-0.721
	-0.53
	-0.683
	-0.45
	-0.891
	-0.391
	-1.09
	-0.844
	-0.456
	-0.927
	-0.351
	-0.307
	-0.532
	-0.492
	-0.692
	-0.305
	-0.321
	-1.2
	-0.659
	-0.431
	-0.644
	-0.713
	-0.436
	-0.468
	-0.376
	-0.327
	-0.975
	-0.6
	-0.759
	-0.735
	-0.832
	-0.372
	-1.04
	-0.361
	-0.321
	-0.619
	-0.746
	-1.28
	-0.511
	-0.538
	-1.18
	-0.583
	-0.389
	-0.308
	-0.432
	-0.38
	-0.636
	-0.626
	-0.352
	-2.7
	-0.423
	-0.443
	-0.857
	-0.688
	-3.3
	-0.325
	-0.532
	-0.345
	-0.32
	-0.744
	-0.753
	-0.572
	-0.318
	-1.09
	-0.982
	-0.432
	-1.2
	-0.418
	-0.516
	-0.758
	-0.614
	-0.358
	-0.468
	-0.472
	-0.671
	-0.625
	-1.55
	-0.935
	-0.923
	-1.06
	-0.8
	-0.372
	-0.813
	-0.824
	-0.881
	-0.382
	-0.347
	-0.335
	-0.332
	-0.79
	-0.619
	-0.58
	-0.415
	-0.313
	-0.605
	-0.603
	-0.411
	-0.603
	-0.311
	-0.389
	-0.526
	-0.965
	-0.432
	-0.638
	-0.366
	-1
	-0.459
	-0.305
	-0.812
	-0.506
	-1.15
	-0.49
	-2.67
	-0.542
	-1.04
	-1.49
	-0.755
	-0.373
	-0.432
	-0.541
	-0.402
	-0.842
	-0.519
	-0.44
	-0.584
	-0.956
	-0.535
	-1.01
	-0.836
	-0.967
	-0.4
	-0.657
	-2.79
	-0.58
	-0.845
	-0.448
	-1.09
	-0.462
	-0.456
	-0.703
	-0.456
	-1.16
	-0.321
	-0.377
	-1.11
	-0.52
	-0.495
	-0.613
	-0.409
	-0.882
	-0.476
	-0.902
	-0.813
	-1.27
	-0.36
	-0.446
	-0.712
	-0.33
	-2.19
	-0.607
	-1.93
	-0.618
	-0.556
	-1.11
	-0.819
	-0.644
	-0.409
	-0.423
	-0.406
	-0.711
	-1.23
	-0.416
	-0.755
	-0.347
	-0.376
	-1.21
	-0.491
	-1.2
	-0.519
	-0.314
	-0.718
	-0.435
	-0.74
	-0.682
	-0.466
	-0.953
	-0.601
	-0.401
	-0.804
	-0.491
	-0.513
	-0.466
	-0.909
	-0.758
	-0.573
	-0.843
	-1.29
	-0.54
	-1.14
	-0.351
	-0.435
	-0.853
	-0.396
	-0.371
	-0.806
	-0.471
	-0.672
	-0.684
	-3.09
	-0.563
	-0.493
	-0.411
	-0.434
	-0.321
	-0.434
	-0.347
	-1.03
	-1.11
	-0.524
	-1.13
	-0.776
	-0.607
	-0.593
	-0.607
	-0.343
	-1.17
	-0.353
	-0.982
	-0.37
	-1.35
	-0.735
	-0.749
	-0.588
	-0.457
	-0.371
	-1.22
	-0.339
	-0.725
	-0.351
	-1.13
	-0.789
	-1.33
	-0.317
	-1.09
	-1.42
	-0.383
	-0.715
	-0.751
	-0.535
	-0.349
	-0.39
	-0.605
	-0.391
	-0.324
	-0.624
	-0.929
	-0.796
	-0.345
	-0.775
	-0.627
	-0.943
	-0.762
	-0.712
	-0.344
	-1.19
	-0.731
	-0.694
	-0.366
	-0.601
	-1.08
	-1.17
	-0.377
	-0.317
	-1.02
	-0.912
	-0.536
	-0.747
	-0.624
	-0.806
	-0.794
	-0.773
	-0.555
	-0.331
	-0.362
	-0.668
	-0.766
	-0.477
	-0.7
	-0.6
	-0.54
	-0.302
	-0.598
	-0.497
	-2.71
	-0.351
	-0.474
	-0.701
	-0.442
	-0.437
	-0.817
	-0.776
	-0.851
	-0.306
	-0.613
	-0.349
	-0.37
	-0.726
	-0.407
	-0.325
	-0.357
	-0.355
	-0.618
	-0.739
	-1.34
	-0.656
	-0.399
	-0.912
	-0.389
	-0.414
	-0.348
	-0.622
	-0.331
	-0.362
	-0.997
	-0.999
	-0.785
	-0.724
	-1.18
	-0.686
	-0.46
	-0.69
	-0.388
	-0.973
	-0.303
	-0.506
	-0.534
	-0.749
	-0.766
	-0.442
	-0.887
	-0.835
	-0.79
	-0.59
	-1.15
	-0.453
	-0.768
	-0.948
	-0.457
	-0.552
	-0.574
	-0.926
	-0.736
	-0.553
	-0.706
	-0.458
	-0.369
	-0.729
	-0.43
	-0.417
	-0.564
	-0.709
	-0.301
	-0.626
	-0.308
	-0.715
	-0.34
	-1.06
	-0.549
	-0.421
	-0.907
	-0.61
	-0.49
	-0.809
	-0.425
	-0.814
	-0.85
	-0.406
	-0.625
	-0.744
	-0.427
	-0.488
	-0.305
	-1
	-0.821
	-0.544
	-0.471
	-0.583
	-0.335
	-0.555
	-0.425
	-0.919
	-0.534
	-0.401
	-1.21
	-0.682
	-1.09
	-0.593
	-1.22
	-0.51
	-0.843
	-0.607
	-0.32
	-0.624
	-0.654
	-0.439
	-0.543
	-0.312
	-0.59
	-1.19
	-0.336
	-0.994
	-0.358
	-0.948
	-0.733
	-0.322
	-0.4
	-0.517
	-1.45
	-0.667
	-0.78
	-0.434
	-0.477
	-0.306
	-0.34
	-0.893
	-2.25
	-1.13
	-0.542
	-0.793
	-1.58
	-0.792
	-0.322
	-0.823
	-0.546
	-0.333
	-0.53
	-0.405
	-0.343
	-0.83
	-0.652
	-0.523
	-1.16
	-0.898
	-0.531
	-0.408
	-0.958
	-0.555
	-0.493
	-0.433
	-0.48
	-0.56
	-0.581
	-1.05
	-0.729
	-0.548
	-0.372
	-0.618
	-0.828
	-2.92
	-0.741
	-1.1
	-0.366
	-0.756
	-0.724
	-0.519
	-0.638
	-0.535
	-0.32
	-0.363
	-0.378
	-0.681
	-0.816
	-0.386
	-2.08
	-0.781
	-0.642
	-0.396
	-0.352
	-0.306
	-0.564
	-1.12
	-0.478
	-1.35
	-0.407
	-1.22
	-0.406
	-0.318
	-0.644
	-0.727
	-0.911
	-1.01
	-0.58
	-0.535
	-0.753
	-0.677
	-0.532
	-0.728
	-0.72
	-0.504
	-0.841
	-0.391
	-0.513
	-0.504
	-0.343
	-0.335
	-0.668
	-0.809
	-0.607
	-1.1
	-0.398
	-0.528
	-0.929
	-0.375
	-0.912
	-0.92
	-0.561
	-0.704
	-0.529
	-0.75
	-0.557
	-0.311
	-0.318
	-0.52
	-0.76
	-0.502
	-0.875
	-0.644
	-1.18
	-0.412
	-0.571
	-0.711
	-0.354
	-0.346
	-1.14
	-1.07
	-1.04
	-0.77
	-0.801
	-0.584
	-0.726
	-0.465
	-0.588
	-0.555
	-0.921
	-0.319
	-0.433
	-0.526
	-0.516
	-0.618
	-0.345
	-0.628
	-0.785
	-0.552
	-0.438
	-0.305
	-1.44
	-0.909
	-0.497
	-0.338
	-0.83
	-0.799
	-0.585
	-0.776
	-0.323
	-0.357
	-0.67
	-1.27
	-0.71
	-0.647
	-1.31
	-1.01
	-1.13
	-0.78
	-0.786
	-0.575
	-0.53
	-0.418
	-0.499
	-0.528
	-0.864
	-0.302
	-0.451
	-0.483
	-0.643
	-0.649
	-0.916
	-3.23
	-0.506
	-0.811
	-0.989
	-0.808
	-0.319
	-0.845
	-0.422
	-0.377
	-1.09
	-2.71
	-0.422
	-0.398
	-1.22
	-0.464
	-0.982
	-1.2
	-0.474
	-0.685
	-0.647
	-0.588
	-0.384
	-0.494
	-1.11
	-0.859
	-0.425
	-0.735
	-0.303
	-0.359
	-0.662
	-0.314
	-0.5
	-0.313
	-0.585
	-0.786
	-0.664
	-0.373
	-0.395
	-0.632
	-1.02
	-0.538
	-0.865
	-0.521
	-0.512
	-0.926
	-0.492
	-0.311
	-0.316
	-0.337
	-0.387
	-0.759
	-0.45
	-0.867
	-0.428
	-0.318
	-0.324
	-0.669
	-0.441
	-0.916
	-1.17
	-0.974
	-0.797
	-0.405
	-0.609
	-0.506
	-3.1
	-0.459
	-1.15
	-1.24
	-0.414
	-3.04
	-0.342
	-0.399
	-0.527
	-0.609
	-0.522
	-0.702
	-0.856
	-0.485
	-0.788
	-0.336
	-2.94
	-0.598
	-1
	-0.384
	-0.727
	-0.945
	-0.318
	-0.601
	-0.742
	-0.861
	-0.422
	-1.11
	-0.559
	-0.531
	-1.02
	-0.782
	-0.549
	-0.377
	-2.02
	-0.45
	-0.416
	-0.574
	-0.405
	-0.366
	-0.551
	-1.12
	-0.414
	-0.4
	-0.833
	-1.2
	-0.364
	-0.829
	-0.832
	-0.523
	-0.657
	-0.498
	-0.316
	-0.553
	-1.41
	-0.391
	-0.662
	-0.436
	-0.43
	-0.91
	-0.573
	-0.862
	-0.681
	-0.501
	-0.493
	-0.765
	-0.303
	-0.434
	-1.05
	-1.35
	-2.32
	-0.306
	-0.646
	-0.592
	-0.581
	-0.427
	-0.613
	-0.409
	-0.727
	-0.923
	-0.384
	-0.425
	-0.579
	-0.306
	-0.577
	-0.333
	-0.616
	-0.413
	-0.922
	-0.38
	-1.04
	-1.32
	-0.302
	-0.47
	-0.682
	-0.323
	-0.772
	-0.95
	-1.42
	-0.968
	-1.23
	-0.483
	-0.505
	-0.89
	-0.728
	-1.09
	-0.445
	-1.06
	-0.85
	-0.346
	-0.56
	-0.379
	-0.478
	-0.49
	-0.571
	-0.997
	-0.895
	-0.371
	-0.8
	-0.703
	-0.397
	-0.895
	-0.856
	-1.12
	-0.53
	-0.685
	-1.04
	-0.496
	-0.574
	-0.583
	-0.639
	-0.354
	-1.07
	-3.08
	-0.462
	-1.01
	-0.395
	-0.379
	-0.516
	-2.8
	-0.392
	-0.322
	-0.303
	-0.882
	-0.427
	-0.577
	-0.812
	-0.408
	-0.726
	-3.01
	-0.563
	-0.346
	-0.63
	-0.584
	-0.382
	-0.483
	-0.383
	-0.531
	-0.726
	-2.9
	-0.89
	-0.375
	-0.433
	-0.438
	-0.546
	-0.614
	-0.79
	-0.542
	-1.45
	-0.669
	-0.882
	-0.53
	-0.933
	-1.04
	-0.41
	-1.08
	-3.04
	-0.357
	-1.1
	-0.557
	-0.328
	-0.498
	-0.708
	-1.46
	-0.925
	-0.836
	-0.564
	-0.354
	-0.555
	-0.982
	-1.15
	-0.32
	-0.614
	-1.09
	-2.41
	-0.376
	-0.431
	-0.599
	-1.2
	-0.416
	-0.476
	-0.602
	-0.769
	-1.08
	-0.368
	-0.345
	-0.517
	-0.972
	-0.751
	-0.347
	-0.894
	-0.633
	-0.641
	-1.05
	-0.855
	-0.664
	-0.335
	-0.583
	-0.314
	-0.567
	-0.66
	-0.332
	-0.417
	-0.885
	-0.693
	-1.31
	-0.313
	-1.02
	-1.19
	-0.593
	-1.21
	-0.642
	-0.599
	-0.379
	-0.943
	-0.728
	-0.442
	-0.318
	-0.356
	-0.376
	-0.759
	-0.552
	-0.747
	-1.24
	-0.325
	-1.08
	-0.496
	-0.496
	-0.579
	-1.03
	-0.49
	-0.375
	-0.98
	-1.14
	-0.683
	-0.738
	-0.431
	-0.674
	-0.592
	-0.439
	-0.491
	-1.17
	-1.44
	-0.868
	-0.371
	-0.869
	-0.352
	-0.422
	-1.05
	-0.368
	-0.793
	-1.29
	-1.06
	-0.307
	-0.556
	-0.53
	-0.305
	-0.573
	-0.532
	-0.491
	-0.526
	-0.685
	-0.491
	-0.474
	-0.4
	-0.561
	-0.841
	-0.541
	-0.942
	-0.73
	-0.653
	-0.535
	-0.505
	-0.657
	-0.413
	-0.488
	-0.874
	-0.314
	-0.389
	-0.479
	-0.584
	-2.64
	-0.664
	-0.684
	-0.459
	-0.339
	-0.646
	-0.649
	-0.382
	-1.11
	-0.371
	-0.475
	-0.703
	-0.492
	-0.698
	-0.354
	-0.345
	-1.43
	-0.451
	-0.556
	-0.514
	-0.673
	-0.344
	-0.309
	-0.512
	-0.345
	-0.764
	-0.616
	-0.398
	-0.453
	-0.603
	-0.718
	-1.12
	-0.487
	-0.612
	-1.3
	-0.433
	-0.386
	-0.589
	-0.597
	-0.759
	-0.616
	-0.444
	-1.11
	-0.349
	-0.467
	-0.665
	-0.448
	-2.63
	-1.31
	-0.794
	-0.88
	-0.524
	-1.07
	-1.09
	-0.576
	-0.865
	-1.26
	-0.961
	-0.333
	-0.645
	-0.553
	-0.932
	-0.336
	-0.374
	-0.63
	-0.596
	-0.543
	-0.326
	-0.592
	-0.479
	-0.321
	-1.17
	-0.666
	-2.89
	-1.16
	-0.776
	-0.352
	-2.52
	-1.46
	-0.583
	-1.33
	-0.63
	-0.681
	-0.795
	-1.12
	-1.31
	-0.573
	-0.44
	-0.941
	-0.384
	-0.773
	-1.31
	-0.451
	-0.391
	-1.21
	-0.624
	-0.54
	-0.446
	-0.312
	-0.508
	-0.597
	-1.05
	-0.517
	-0.616
	-1.1
	-0.417
	-0.491
	-0.684
	-0.766
	-0.581
	-0.38
	-0.639
	-0.4
	-0.435
	-0.621
	-0.544
	-1.21
	-0.53
	-0.615
	-1.67
	-0.544
	-1.09
	-0.6
	-0.726
	-0.36
	-0.63
	-0.552
	-0.466
	-0.459
	-0.347
	-0.719
	-0.696
	-0.671
	-0.441
	-0.432
	-0.804
	-0.457
	-0.31
	-0.577
	-0.373
	-0.487
	-1.1
	-0.809
	-0.49
	-0.655
	-0.808
	-0.516
	-0.664
	-0.41
	-1.07
	-0.517
	-0.724
	-0.389
	-0.357
	-1.26
	-0.498
	-1.42
	-0.588
	-0.855
	-0.75
	-0.643
	-0.417
	-0.439
	-0.374
	-0.381
	-0.623
	-0.413
	-0.709
	-0.767
	-0.379
	-2.19
	-0.327
	-0.415
	-1.05
	-0.303
	-0.553
	-1.07
	-0.844
	-0.401
	-0.332
	-0.325
	-0.362
	-0.652
	-1.74
	-1.02
	-0.311
	-0.438
	-1.57
	-0.448
	-0.407
	-0.317
	-0.781
	-0.325
	-0.563
	-0.323
	-0.422
	-0.329
	-1.32
	-0.915
	-0.353
	-1.14
	-0.396
	-0.782
	-0.858
	-1.08
	-0.988
	-0.529
	-0.463
	-0.889
	-0.37
	-0.995
	-0.396
	-0.364
	-1.15
	-0.74
	-0.984
	-0.353
	-0.475
	-0.331
	-0.6
	-0.767
	-0.362
	-0.486
	-0.405
	-0.697
	-0.402
	-0.346
	-0.341
	-0.421
	-0.458
	-0.391
	-0.716
	-0.42
	-1.26
	-0.96
	-0.594
	-0.509
	-0.432
	-0.726
	-0.373
	-0.461
	-0.868
	-0.956
	-1.58
	-1.55
	-1.16
	-0.649
	-0.344
	-1.03
	-0.821
	-0.372
	-0.585
	-1.46
	-0.678
	-0.775
	-0.449
	-1.09
	-0.67
	-1.3
	-0.807
	-0.403
	-0.353
	-1.22
	-0.56
	-0.885
	-0.423
	-0.6
	-0.466
	-1.06
	-0.347
	-0.402
	-0.727
	-0.471
	-0.494
	-0.806
	-2.2
	-0.492
	-0.83
	-1.01
	-0.407
	-0.366
	-1.08
	-0.638
	-1.73
	-0.329
	-0.501
	-0.553
	-1.02
	-0.936
	-0.626
	-0.314
	-0.41
	-0.707
	-0.718
	-0.752
	-0.455
	-0.73
	-3.17
	-1.46
	-0.538
	-0.33
	-0.651
	-0.771
	-0.442
	-0.738
	-0.952
	-0.739
	-0.74
	-0.692
	-0.483
	-0.407
	-0.986
	-0.588
	-1.28
	-0.398
	-0.677
	-0.381
	-0.571
	-0.322
	-0.312
	-1.19
	-1.13
	-0.517
	-0.648
	-0.479
	-0.475
	-0.356
	-0.758
	-0.666
	-0.31
	-0.516
	-1.06
	-0.584
	-0.717
	-2.65
	-0.567
	-0.857
	-0.931
	-0.322
	-0.399
	-0.634
	-0.614
	-0.353
	-0.449
	-0.509
	-0.471
	-0.309
	-0.545
	-0.313
	-0.771
	-0.744
	-0.728
	-0.549
	-0.618
	-0.642
	-0.855
	-1.11
	-0.73
	-0.541
	-0.404
	-0.492
	-0.717
	-0.672
	-0.564
	-0.388
	-0.559
	-1.01
	-0.671
	-1.05
	-1.23
	-0.683
	-0.573
	-0.404
	-0.712
	-0.763
	-0.573
	-0.674
	-0.771
	-1.05
	-0.575
	-0.924
	-0.621
	-0.678
	-0.535
	-0.647
	-0.474
	-0.534
	-0.665
	-0.319
	-0.646
	-1.36
	-0.322
	-2.24
	-0.799
	-0.429
	-0.85
	-1.12
	-0.578
	-0.454
	-0.615
	-0.52
	-0.736
	-0.356
	-0.469
	-0.329
	-0.365
	-0.351
	-0.73
	-1.12
	-1.28
	-0.357
	-0.375
	-0.874
	-0.556
	-0.853
	-0.75
	-0.596
	-0.523
	-0.383
	-0.736
	-3.22
	-0.589
	-0.526
	-0.741
	-0.837
	-0.377
	-1.22
	-0.331
	-0.619
	-0.31
	-0.797
	-0.435
	-0.307
	-0.315
	-0.451
	-0.505
	-0.483
	-1.1
	-0.356
	-0.305
	-0.664
	-0.802
	-0.951
	-0.367
	-0.376
	-0.672
	-1.07
	-0.325
	-0.788
	-0.35
	-1.24
	-0.338
	-0.61
	-0.487
	-0.337
	-1.15
	-0.551
	-0.761
	-0.303
	-0.685
	-0.663
	-0.49
	-0.886
	-0.642
	-0.638
	-0.615
	-0.719
	-0.488
	-0.896
	-0.906
	-0.812
	-0.486
	-0.645
	-0.318
	-0.799
	-0.805
	-1.08
	-0.332
	-0.322
	-0.508
	-0.343
	-0.67
	-0.678
	-0.687
	-0.44
	-0.326
	-0.311
	-0.319
	-1.23
	-0.569
	-0.462
	-1.08
	-0.449
	-0.454
	-0.902
	-0.512
	-0.739
	-0.494
	-0.446
	-0.795
	-0.584
	-0.761
	-0.344
	-0.329
	-1.28
	-1.02
	-1.47
	-0.529
	-2.88
	-1.17
	-0.476
	-0.602
	-0.832
	-0.448
	-0.56
	-0.931
	-0.843
	-0.62
	-0.33
	-0.617
	-0.313
	-0.458
	-0.433
	-0.336
	-0.435
	-0.716
	-0.351
	-0.351
	-1
	-0.818
	-1.07
	-0.44
	-0.548
	-0.884
	-1.07
	-1.53
	-0.557
	-0.306
	-0.585
	-0.706
	-0.539
	-0.43
	-3.17
	-0.441
	-0.467
	-0.455
	-0.709
	-1.28
	-0.758
	-0.38
	-0.683
	-2.61
	-0.65
	-0.689
	-0.81
	-1.43
	-0.555
	-0.554
	-0.59
	-0.376
	-0.509
	-1.34
	-0.439
	-0.651
	-1.32
	-1.51
	-0.438
	-0.46
	-1.54
	-0.488
	-1.03
	-0.312
	-0.412
	-0.316
	-0.851
	-3.06
	-2.25
	-0.557
	-0.406
	-0.474
	-0.57
	-0.637
	-1.1
	-0.488
	-0.54
	-1.64
	-0.737
	-0.408
	-0.322
	-0.531
	-0.583
	-0.337
	-0.752
	-0.724
	-0.392
	-0.467
	-2.61
	-0.389
	-1.06
	-0.314
	-0.559
	-0.775
	-1.63
	-0.63
	-0.305
	-0.406
	-0.336
	-3.16
	-0.316
	-0.356
	-0.525
	-0.499
	-0.42
	-1.02
	-1.26
	-0.714
	-3.25
	-0.397
	-1
	-0.795
	-0.386
	-1.52
	-0.333
	-0.747
	-0.34
	-2.45
	-0.809
	-0.314
	-1.12
	-0.895
	-0.376
	-0.387
	-0.476
	-0.758
	-0.576
	-0.62
	-0.382
	-0.935
	-1.01
	-0.304
	-1.48
	-1.04
	-0.375
	-0.363
	-0.777
	-0.371
	-1.05
	-0.374
	-0.722
	-0.874
	-0.544
	-0.572
	-0.444
	-0.372
	-0.494
	-0.43
	-0.726
	-0.578
	-0.488
	-1
	-0.408
	-1.53
	-0.986
	-0.573
	-1.08
	-0.373
	-0.636
	-1.09
	-0.324
	-1.16
	-0.486
	-0.391
	-0.429
	-0.359
	-1.19
	-1.08
	-0.758
	-0.743
	-0.424
	-0.337
	-0.798
	-0.577
	-1.41
	-0.692
	-0.371
	-0.593
	-0.326
	-0.721
	-0.372
	-0.455
	-1.49
	-0.698
	-0.884
	-0.384
	-3.06
	-0.363
	-0.589
	-1.27
	-2.83
	-0.473
	-0.629
	-0.723
	-0.322
	-0.586
	-0.344
	-0.697
	-0.356
	-0.697
	-0.983
	-0.478
	-0.31
	-0.892
	-0.309
	-0.504
	-1.12
	-0.431
	-0.615
	-0.512
	-0.617
	-0.346
	-0.507
	-0.867
	-1.15
	-0.792
	-0.49
	-0.59
	-0.544
	-0.521
	-0.588
	-0.497
	-0.803
	-0.576
	-0.391
	-0.438
	-0.461
	-0.673
	-0.916
	-0.99
	-0.334
	-0.488
	-0.593
	-0.428
	-0.793
	-0.476
	-0.412
	-0.314
	-0.622
	-0.369
	-1.27
	-0.63
	-0.46
	-0.363
	-0.429
	-0.692
	-0.328
	-0.406
	-0.328
	-0.484
	-0.396
	-0.615
	-0.427
	-0.339
	-1.4
	-0.421
	-0.543
	-2.6
	-0.588
	-0.469
	-0.409
	-0.508
	-0.558
	-0.522
	-0.84
	-1.08
	-0.477
	-0.506
	-0.977
	-0.786
	-0.409
	-0.415
	-0.563
	-0.425
	-2.54
	-0.483
	-0.555
	-0.583
	-0.6
	-0.465
	-0.489
	-1.26
	-0.442
	-0.353
	-0.493
	-0.638
	-0.4
	-0.893
	-1.03
	-0.337
	-0.443
	-0.328
	-0.511
	-0.426
	-0.316
	-0.538
	-0.316
	-0.406
	-0.55
	-0.389
	-0.419
	-0.773
	-0.313
	-0.46
	-0.365
	-0.514
	-1.04
	-0.877
	-0.401
	-1.25
	-0.446
	-0.911
	-0.831
	-0.589
	-0.441
	-0.474
	-0.619
	-0.331
	-0.459
	-0.396
	-0.517
	-0.919
	-0.475
	-0.407
	-0.577
	-0.363
	-0.793
	-0.339
	-1.23
	-0.742
	-0.349
	-0.384
	-0.603
	-0.815
	-0.616
	-0.362
	-2.37
	-0.667
	-0.329
	-0.442
	-0.391
	-0.357
	-0.627
	-3.31
	-0.801
	-0.624
	-0.667
	-0.591
	-0.495
	-0.309
	-0.539
	-0.624
	-0.973
	-0.314
	-0.517
	-1.16
	-0.402
	-0.599
	-2.25
	-0.619
	-2.44
	-1.28
	-0.358
	-0.463
	-0.342
	-0.745
	-0.416
	-0.42
	-0.434
	-0.473
	-1.3
	-0.773
	-0.729
	-0.702
	-0.358
	-0.444
	-0.58
	-1
	-0.395
	-0.683
	-0.341
	-1.44
	-1.07
	-0.822
	-0.311
	-0.315
	-0.453
	-0.33
	-0.36
	-0.621
	-0.455
	-0.482
	-0.919
	-0.798
	-3.11
	-0.314
	-0.524
	-1.29
	-0.557
	-0.567
	-0.498
	-1.07
	-0.333
	-0.518
	-0.471
	-0.806
	-0.533
	-1.1
	-1.03
	-0.682
	-1.33
	-0.354
	-0.325
	-0.495
	-0.672
	-0.899
	-0.361
	-0.52
	-0.771
	-0.852
	-0.769
	-0.423
	-0.417
	-0.337
	-1.21
	-0.708
	-0.924
	-0.531
	-0.43
	-1.01
	-0.418
	-0.573
	-0.452
	-0.359
	-0.573
	-1.04
	-0.422
	-0.327
	-0.738
	-1.01
	-1.55
	-1.01
	-0.448
	-0.377
	-0.913
	-0.359
	-0.67
	-0.661
	-1.31
	-0.861
	-1.06
	-0.343
	-0.631
	-1.42
	-0.301
	-0.62
	-0.545
	-0.812
	-0.801
	-0.352
	-0.456
	-0.592
	-0.525
	-0.312
	-0.763
	-0.644
	-0.401
	-0.774
	-0.768
	-1.21
	-0.422
	-1.13
	-0.875
	-0.512
	-1.01
	-0.444
	-0.64
	-0.68
	-0.806
	-0.358
	-0.569
	-0.827
	-0.82
	-0.346
	-0.911
	-0.36
	-1.07
	-2.57
	-0.428
	-1.26
	-0.392
	-1.25
	-0.482
	-0.449
	-0.927
	-0.316
	-0.501
	-0.61
	-0.335
	-0.521
	-0.839
	-0.609
	-0.447
	-0.81
	-0.994
	-0.488
	-0.452
	-0.42
	-0.506
	-0.343
	-0.463
	-0.478
	-0.626
	-1.05
	-0.518
	-0.925
	-1.19
	-0.452
	-0.698
	-0.673
	-0.734
	-0.66
	-1.4
	-0.528
	-0.434
	-0.481
	-0.552
	-0.474
	-0.331
	-0.407
	-0.695
	-0.713
	-0.344
	-0.585
	-0.613
	-0.347
	-1.34
	-0.749
	-1.29
	-0.954
	-0.47
	-0.865
	-0.529
	-0.493
	-0.72
	-0.72
	-0.43
	-0.614
	-0.367
	-0.32
	-0.606
	-0.706
	-2.92
	-0.478
	-0.357
	-0.75
	-0.354
	-0.643
	-0.48
	-0.383
	-0.908
	-0.417
	-0.303
	-0.708
	-1.04
	-0.65
	-0.517
	-0.435
	-0.315
	-0.67
	-0.422
	-0.66
	-0.824
	-0.605
	-0.975
	-0.844
	-0.315
	-0.471
	-1.16
	-0.325
	-0.371
	-0.604
	-0.376
	-0.557
	-0.314
	-0.434
	-2.87
	-0.975
	-0.719
	-0.682
	-0.955
	-0.854
	-0.338
	-1.07
	-0.387
	-2.14
	-0.383
	-0.9
	-0.451
	-0.528
	-0.512
	-0.543
	-0.561
	-0.358
	-0.588
	-0.647
	-0.67
	-0.587
	-0.721
	-0.603
	-0.693
	-0.561
	-0.766
	-0.58
	-0.328
	-0.327
	-0.944
	-0.342
	-0.423
	-0.67
	-0.993
	-0.507
	-0.302
	-0.673
	-0.906
	-0.58
	-0.6
	-0.51
	-1.18
	-0.629
	-0.603
	-0.314
	-0.442
	-0.904
	-0.58
	-0.91
	-0.747
	-0.562
	-0.397
	-0.953
	-0.51
	-0.854
	-0.504
	-0.474
	-0.765
	-0.52
	-1.76
	-0.548
	-0.579
	-0.694
	-0.688
	-0.731
	-0.356
	-0.384
	-0.718
	-0.606
	-0.322
	-0.847
	-0.585
	-0.412
	-1.05
	-0.446
	-0.425
	-0.733
	-1.21
	-1.01
	-1.67
	-0.372
	-0.791
	-0.429
	-0.452
	-0.616
	-0.306
	-0.75
	-0.486
	-0.361
	-0.315
	-0.461
	-0.567
	-0.377
	-0.644
	-0.811
	-0.743
	-0.669
	-0.554
	-0.549
	-0.425
	-0.439
	-1.17
	-0.559
	-0.502
	-0.532
	-0.762
	-0.889
	-1.12
	-0.418
	-0.377
	-0.53
	-3.31
	-0.519
	-0.375
	-0.348
	-0.492
	-0.497
	-0.411
	-1.34
	-0.688
	-0.69
	-0.336
	-0.492
	-0.459
	-0.489
	-0.507
	-0.772
	-0.793
	-0.347
	-0.494
	-1.06
	-0.354
	-0.494
	-0.643
	-0.964
	-0.649
	-0.592
	-0.964
	-0.449
	-0.397
	-0.532
	-0.354
	-2.54
	-0.535
	-0.342
	-0.415
	-0.639
	-0.321
	-0.918
	-0.316
	-0.42
	-0.607
	-0.922
	-0.665
	-0.718
	-0.48
	-1.11
	-0.811
	-0.718
	-2.32
	-0.358
	-0.441
	-0.58
	-0.585
	-0.367
	-0.409
	-0.987
	-0.625
	-0.396
	-0.429
	-1.32
	-0.571
	-0.476
	-1.09
	-0.55
	-0.976
	-1.08
	-0.946
	-0.428
	-0.394
	-2.91
	-0.593
	-0.777
	-1.1
	-0.886
	-0.51
	-0.408
	-0.336
	-0.868
	-1.06
	-0.334
	-0.444
	-0.8
	-0.369
	-1.32
	-0.704
	-0.522
	-0.395
	-0.354
	-1.12
	-1.04
	-0.684
	-0.428
	-0.629
	-1.08
	-0.817
	-0.643
	-0.325
	-0.601
	-0.446
	-0.408
	-0.555
	-0.682
	-0.668
	-1.28
	-0.311
	-1.07
	-0.693
	-0.621
	-0.38
	-0.339
	-0.602
	-1.07
	-0.346
	-0.563
	-1.59
	-0.545
	-0.601
	-0.657
	-0.306
	-0.824
	-0.362
	-0.799
	-1.25
	-1.07
	-0.843
	-0.885
	-0.546
	-0.337
	-0.442
	-0.503
	-0.464
	-0.676
	-0.312
	-1.11
	-0.422
	-0.32
	-0.448
	-0.421
	-0.696
	-0.432
	-0.552
	-0.328
	-0.453
	-0.522
	-1.04
	-0.418
	-0.74
	-0.717
	-0.316
	-0.828
	-0.518
	-1
	-0.77
	-0.364
	-0.307
	-0.499
	-0.516
	-0.439
	-1.12
	-0.686
	-0.35
	-0.69
	-0.95
	-0.541
	-0.406
	-0.424
	-0.518
	-0.543
	-1.26
	-0.346
	-0.48
	-2.31
	-0.952
	-0.714
	-0.405
	-0.725
	-1.01
	-0.374
	-0.429
	-0.505
	-0.337
	-0.544
	-0.477
	-0.443
	-0.823
	-0.578
	-0.552
	-0.701
	-0.39
	-0.443
	-0.884
	-0.306
	-1.11
	-3.03
	-0.682
	-1.47
	-0.566
	-0.605
	-0.502
	-0.432
	-3.1
	-1.25
	-0.353
	-0.716
	-0.554
	-1.4
	-0.38
	-0.628
	-0.71
	-1.05
	-0.726
	-0.331
	-0.651
	-1.1
	-0.421
	-1.2
	-0.483
	-1.5
	-0.796
	-0.993
	-0.5
	-0.503
	-0.639
	-0.534
	-0.842
	-0.797
	-0.707
	-0.836
	-0.36
	-0.754
	-0.563
	-0.994
	-0.95
	-1.04
	-0.86
	-0.617
	-0.581
	-0.492
	-1.02
	-0.874
	-0.334
	-0.775
	-0.824
	-0.756
	-0.333
	-0.509
	-0.478
	-1.08
	-1.09
	-0.958
	-0.712
	-0.909
	-0.636
	-0.658
	-0.751
	-0.443
	-0.351
	-1.08
	-0.338
	-0.416
	-1.18
	-0.424
	-2.34
	-0.763
	-0.573
	-0.385
	-0.771
	-0.442
	-0.488
	-0.356
	-0.782
	-0.662
	-0.447
	-1.04
	-0.602
	-0.958
	-0.57
	-0.348
	-1.51
	-0.454
	-0.582
	-0.649
	-0.61
	-0.649
	-0.985
	-0.463
	-0.59
	-1.29
	-0.325
	-1.16
	-0.386
	-2.94
	-1.36
	-0.506
	-0.48
	-0.605
	-1.22
	-0.325
	-0.83
	-0.678
	-0.992
	-0.706
	-1.1
	-0.313
	-1.11
	-0.901
	-0.536
	-0.54
	-1.36
	-0.521
	-0.975
	-0.39
	-0.952
	-0.557
	-0.378
	-1.2
	-0.592
	-1.29
	-1.35
	-0.441
	-0.524
	-0.799
	-0.699
	-0.433
	-0.748
	-0.411
	-0.68
	-1.63
	-0.354
	-0.635
	-0.982
	-0.472
	-1.45
	-0.303
	-1.53
	-0.321
	-0.381
	-0.438
	-0.323
	-0.557
	-0.405
	-0.412
	-0.67
	-0.321
	-0.613
	-0.693
	-1.04
	-2.37
	-0.621
	-1.37
	-0.645
	-0.742
	-0.711
	-0.326
	-1.11
	-0.978
	-0.924
	-0.341
	-1.13
	-0.309
	-0.495
	-0.411
	-0.815
	-2.09
	-0.436
	-0.881
	-0.589
	-0.772
	-0.329
	-0.411
	-0.416
	-0.719
	-0.387
	-0.58
	-0.946
	-0.364
	-0.822
	-0.432
	-0.549
	-0.623
	-0.536
	-0.783
	-0.371
	-1.12
	-0.478
	-0.691
	-0.422
	-0.656
	-0.806
	-0.351
	-0.466
	-0.344
	-0.583
	-0.934
	-0.651
	-0.441
	-0.348
	-0.354
	-0.511
	-0.665
	-0.398
	-0.911
	-0.527
	-0.758
	-0.981
	-0.436
	-0.358
	-0.652
	-0.946
	-0.355
	-0.43
	-0.717
	-0.524
	-0.892
	-0.461
	-0.831
	-0.366
	-1.39
	-0.359
	-0.38
	-2.96
	-0.807
	-0.637
	-0.464
	-0.61
	-0.349
	-0.564
	-0.534
	-0.474
	-0.739
	-0.386
	-0.813
	-0.342
	-0.482
	-0.717
	-0.679
	-0.49
	-0.361
	-0.433
	-0.383
	-1.51
	-0.511
	-0.515
	-0.366
	-0.543
	-0.461
	-0.666
	-0.684
	-2.62
	-0.482
	-1.42
	-0.752
	-0.752
	-0.578
	-0.912
	-0.89
	-1.25
	-0.392
	-0.334
	-0.791
	-1.32
	-0.315
	-1.21
	-1.19
	-0.496
	-0.865
	-0.682
	-0.427
	-0.512
	-0.69
	-0.414
	-0.444
	-0.776
	-1.04
	-0.781
	-1.18
	-0.832
	-1.25
	-1.44
	-0.39
	-0.37
	-0.49
	-0.867
	-0.815
	-0.533
	-0.568
	-0.382
	-1.23
	-0.365
	-0.367
	-0.438
	-0.655
	-0.536
	-0.591
	-0.518
	-0.339
	-0.351
	-0.43
	-0.767
	-0.786
	-0.786
	-0.474
	-0.312
	-1.21
	-0.531
	-1.08
	-0.67
	-1.41
	-0.583
	-0.535
	-0.826
	-0.444
	-0.337
	-0.563
	-0.689
	-0.322
	-0.661
	-1.11
	-0.314
	-1.53
	-0.39
	-0.406
	-0.364
	-2.32
	-0.657
	-2.59
	-2.76
	-0.819
	-0.374
	-0.429
	-0.363
	-0.72
	-0.413
	-0.791
	-0.432
	-0.46
	-1.52
	-0.358
	-0.447
	-1.13
	-0.971
	-0.314
	-0.321
	-0.46
	-1.07
	-0.354
	-0.323
	-1.07
	-0.343
	-2.81
	-0.646
	-0.717
	-0.315
	-0.329
	-0.545
	-0.466
	-1.2
	-1.27
	-0.696
	-0.58
	-0.861
	-1.25
	-0.592
	-1.29
	-1.72
	-0.412
	-0.493
	-0.67
	-3.2
	-0.765
	-0.597
	-0.852
	-0.809
	-0.67
	-1.39
	-0.834
	-1.23
	-0.832
	-0.308
	-0.629
	-1.1
	-0.395
	-0.67
	-0.323
	-0.385
	-0.597
	-2.89
	-0.74
	-0.472
	-0.421
	-0.667
	-0.547
	-0.785
	-0.572
	-0.898
	-1.19
	-1.64
	-0.887
	-0.527
	-0.508
	-0.889
	-2.75
	-0.384
	-0.609
	-0.561
	-1.34
	-0.75
	-0.533
	-0.36
	-1.04
	-0.354
	-1.98
	-0.456
	-1.32
	-0.756
	-0.531
	-0.901
	-0.975
	-0.878
	-0.446
	-0.48
	-0.735
	-0.753
	-0.619
	-0.354
	-2.57
	-0.33
	-0.644
	-0.418
	-0.316
	-0.846
	-0.347
	-0.84
	-1.18
	-0.595
	-0.428
	-0.315
	-0.618
	-1.12
	-0.641
	-0.499
	-1.85
	-0.636
	-0.344
	-0.46
	-0.334
	-0.43
	-1.41
	-0.856
	-0.325
	-0.456
	-0.48
	-0.561
	-0.315
	-1
	-0.302
	-0.821
	-0.827
	-0.519
	-0.627
	-0.917
	-0.596
	-0.781
	-0.876
	-1
	-1
	-0.513
	-0.482
	-1.15
	-1.37
	-0.333
	-0.938
	-0.646
	-1.1
	-2.56
	-0.611
	-0.872
	-0.713
	-0.704
	-0.561
	-0.621
	-0.572
	-1.23
	-0.928
	-0.422
	-0.324
	-0.698
	-0.487
	-0.917
	-0.342
	-0.659
	-0.419
	-3.07
	-0.919
	-0.809
	-0.335
	-0.941
	-1.06
	-0.476
	-0.402
	-0.338
	-0.327
	-1.49
	-0.483
	-0.368
	-1.03
	-0.607
	-0.967
	-0.356
	-0.639
	-0.697
	-0.34
	-0.916
	-0.321
	-0.425
	-1.67
	-0.386
	-0.486
	-0.34
	-0.302
	-0.656
	-0.333
	-0.387
	-0.626
	-0.652
	-0.42
	-0.572
	-0.337
	-0.554
	-0.323
	-0.591
	-0.513
	-0.724
	-0.329
	-0.44
	-0.466
	-0.459
	-0.556
	-0.86
	-0.35
	-1.03
	-0.352
	-0.347
	-0.437
	-0.36
	-0.46
	-0.647
	-0.349
	-0.538
	-0.552
	-0.314
	-0.328
	-1.06
	-2.76
	-0.353
	-0.435
	-0.638
	-0.464
	-0.423
	-0.544
	-0.833
	-0.918
	-0.789
	-0.362
	-1.07
	-0.507
	-0.322
	-1.41
	-1.06
	-0.53
	-0.421
	-0.783
	-0.6
	-0.415
	-0.349
	-0.333
	-0.66
	-0.712
	-0.581
	-0.458
	-0.433
	-1.51
	-0.407
	-0.514
	-0.607
	-0.495
	-0.323
	-0.428
	-0.569
	-0.88
	-0.516
	-0.981
	-0.528
	-0.457
	-0.32
	-1.3
	-0.857
	-0.45
	-0.337
	-0.324
	-0.787
	-1.19
	-2.19
	-0.6
	-0.351
	-0.704
	-0.96
	-0.366
	-0.79
	-2
	-0.842
	-0.537
	-0.549
	-0.356
	-0.992
	-1.07
	-0.562
	-0.956
	-0.451
	-0.405
	-1.29
	-1.22
	-0.584
	-0.539
	-0.344
	-0.301
	-0.393
	-0.486
	-0.34
	-0.398
	-0.427
	-0.498
	-0.39
	-0.422
	-0.511
	-0.502
	-0.39
	-0.888
	-1.17
	-1.06
	-1.42
	-0.362
	-0.36
	-0.476
	-0.928
	-0.982
	-0.309
	-0.36
	-0.717
	-0.641
	-0.511
	-0.351
	-0.321
	-0.948
	-1.43
	-0.39
	-0.56
	-0.376
	-0.357
	-0.324
	-0.348
	-0.623
	-1.08
	-1.18
	-0.532
	-1.26
	-0.409
	-0.347
	-0.693
	-0.485
	-0.397
	-1.17
	-0.377
	-0.637
	-0.304
	-0.782
	-0.46
	-0.985
	-0.486
	-1.4
	-1.15
	-0.315
	-0.377
	-0.361
	-0.629
	-0.314
	-0.711
	-0.857
	-1.24
	-0.675
	-0.362
	-0.657
	-0.728
	-1.52
	-0.387
	-2.35
	-2.25
	-0.555
	-0.374
	-0.964
	-0.392
	-0.781
	-0.482
	-0.807
	-1.16
	-0.841
	-1.09
	-0.382
	-0.629
	-1.28
	-0.514
	-0.614
	-0.321
	-1.21
	-0.364
	-0.831
	-0.828
	-0.528
	-0.558
	-0.528
	-0.387
	-0.524
	-0.452
	-0.823
	-0.866
	-0.328
	-0.329
	-0.796
	-0.399
	-0.417
	-1.59
	-3.16
	-0.418
	-0.64
	-0.629
	-0.363
	-0.508
	-0.852
	-0.852
	-0.696
	-0.54
	-0.323
	-0.767
	-1.27
	-0.48
	-0.395
	-0.74
	-0.349
	-1.46
	-1.07
	-0.646
	-0.477
	-0.966
	-0.705
	-0.737
	-0.53
	-0.619
	-0.693
	-0.45
	-0.603
	-0.647
	-1.29
	-0.677
	-0.569
	-0.326
	-0.515
	-0.554
	-0.488
	-0.33
	-0.573
	-0.578
	-0.613
	-1.32
	-0.433
	-0.334
	-0.862
	-0.364
	-0.958
	-0.394
	-0.645
	-0.462
	-0.784
	-1.02
	-0.632
	-0.358
	-0.311
	-0.705
	-0.388
	-1.66
	-0.559
	-0.732
	-0.932
	-0.302
	-0.31
	-0.415
	-0.624
	-0.61
	-1.05
	-0.718
	-1
	-0.38
	-0.326
	-1.05
	-0.883
	-0.969
	-0.462
	-1.11
	-0.45
	-0.781
	-0.42
	-2.09
	-0.335
	-1.07
	-0.436
	-0.61
	-0.535
	-0.442
	-0.433
	-0.857
	-0.705
	-0.416
	-0.591
	-0.756
	-0.348
	-0.467
	-2.9
	-0.648
	-1.01
	-0.478
	-0.824
	-0.515
	-1.03
	-0.553
	-0.795
	-0.355
	-0.508
	-0.595
	-0.325
	-0.689
	-0.549
	-0.35
	-0.571
	-0.509
	-0.552
	-0.625
	-0.439
	-0.882
	-0.395
	-0.316
	-0.374
	-0.39
	-0.589
	-0.882
	-0.527
	-0.567
	-0.939
	-0.771
	-0.779
	-1.12
	-0.478
	-0.476
	-1.37
	-0.79
	-0.586
	-0.64
	-0.386
	-0.337
	-0.55
	-0.39
	-0.37
	-0.61
	-0.331
	-0.363
	-0.786
	-0.464
	-0.482
	-0.484
	-0.642
	-0.335
	-0.358
	-1.4
	-2.64
	-0.613
	-0.63
	-0.774
	-0.564
	-0.41
	-0.536
	-0.331
	-0.49
	-1.47
	-0.321
	-0.389
	-0.472
	-1.03
	-0.431
	-0.792
	-1.27
	-0.315
	-0.535
	-0.512
	-0.492
	-0.587
	-0.651
	-0.96
	-1.07
	-0.617
	-0.36
	-1.88
	-0.384
	-0.503
	-0.392
	-0.636
	-0.332
	-0.564
	-0.487
	-0.321
	-0.337
	-1
	-0.719
	-0.633
	-0.381
	-0.78
	-0.69
	-0.66
	-0.565
	-0.956
	-0.471
	-1.05
	-0.666
	-0.624
	-0.567
	-0.747
	-0.441
	-0.786
	-0.651
	-2.69
	-0.306
	-1.11
	-0.4
	-1.13
	-1.24
	-0.402
	-0.347
	-0.915
	-1.43
	-0.431
	-0.606
	-0.897
	-2.68
	-0.478
	-0.341
	-0.827
	-0.48
	-0.802
	-0.966
	-0.441
	-0.604
	-0.74
	-0.584
	-0.859
	-0.904
	-0.706
	-0.847
	-0.548
	-0.962
	-1.01
	-0.65
	-0.494
	-0.659
	-1.1
	-0.345
	-0.78
	-0.339
	-0.678
	-0.323
	-0.354
	-0.704
	-0.481
	-0.389
	-1.33
	-0.304
	-0.806
	-0.745
	-0.409
	-0.494
	-0.321
	-0.342
	-0.755
	-0.426
	-0.42
	-0.316
	-0.758
	-0.619
	-0.713
	-0.408
	-0.453
	-0.663
	-0.697
	-0.343
	-0.454
	-0.738
	-0.89
	-1.36
	-1.3
	-0.85
	-0.382
	-0.53
	-0.884
	-0.681
	-1.41
	-0.305
	-0.877
	-1.32
	-0.502
	-0.392
	-0.428
	-0.949
	-3.23
	-0.558
	-0.405
	-0.788
	-0.304
	-0.451
	-0.606
	-0.534
	-1.41
	-0.407
	-0.662
	-0.872
	-0.381
	-1.1
	-0.824
	-0.733
	-0.333
	-0.67
	-0.323
	-0.37
	-0.364
	-0.345
	-0.502
	-0.669
	-0.985
	-0.727
	-0.426
	-0.365
	-0.495
	-2.1
	-0.535
	-0.612
	-0.793
	-0.392
	-1.52
	-0.374
	-0.594
	-0.764
	-0.336
	-0.447
	-0.638
	-1.33
	-0.705
	-0.492
	-0.674
	-0.934
	-0.892
	-1.09
	-0.431
	-0.547
	-0.772
	-0.662
	-0.807
	-0.396
	-0.429
	-0.444
	-0.437
	-0.377
	-0.782
	-0.636
	-0.455
	-0.366
	-0.629
	-0.32
	-0.457
	-0.862
	-0.577
	-0.475
	-0.743
	-1.12
	-0.591
	-0.409
	-0.512
	-0.432
	-0.566
	-0.617
	-0.577
	-1.25
	-0.428
	-0.526
	-0.734
	-0.69
	-0.333
	-0.967
	-1.05
	-0.453
	-0.633
	-0.505
	-0.361
	-0.32
	-0.588
	-0.858
	-0.478
	-0.612
	-0.448
	-0.519
	-0.739
	-1.08
	-2.06
	-1.12
	-0.817
	-0.746
	-0.722
	-0.57
	-0.642
	-0.362
	-0.671
	-0.343
	-0.622
	-0.468
	-0.362
	-0.519
	-1.21
	-0.679
	-1.84
	-0.763
	-0.78
	-0.303
	-0.501
	-0.671
	-0.598
	-0.327
	-0.474
	-0.602
	-0.51
	-0.463
	-0.634
	-1.16
	-1.07
	-0.402
	-1.16
	-0.814
	-1.08
	-0.582
	-1.1
	-1.26
	-0.849
	-0.917
	-0.334
	-1.36
	-0.472
	-0.464
	-0.927
	-0.419
	-1.14
	-0.467
	-0.572
	-0.428
	-2.37
	-0.893
	-1.18
	-0.316
	-0.669
	-0.405
	-0.451
	-0.788
	-2.11
	-0.657
	-0.968
	-0.771
	-1.41
	-0.731
	-0.331
	-0.874
	-0.408
	-0.812
	-0.829
	-0.377
	-0.583
	-0.603
	-0.486
	-0.302
	-0.509
	-0.646
	-0.32
	-0.413
	-0.95
	-0.727
	-1.31
	-0.553
	-1.82
	-0.951
	-0.434
	-0.989
	-0.37
	-0.402
	-0.685
	-1.24
	-0.313
	-0.408
	-0.362
	-1.07
	-0.584
	-0.855
	-0.568
	-1.09
	-0.31
	-0.393
	-0.873
	-1.64
	-0.554
	-0.547
	-0.764
	-0.64
	-0.462
	-0.389
	-0.492
	-0.933
	-0.394
	-0.604
	-0.66
	-0.687
	-0.582
	-0.724
	-0.883
	-0.513
	-1.25
	-0.543
	-0.517
	-0.606
	-0.899
	-1.08
	-0.629
	-0.519
	-0.758
	-1.15
	-2.64
	-0.764
	-1.68
	-1.04
	-0.393
	-0.911
	-0.424
	-0.785
	-0.582
	-0.33
	-0.856
	-0.893
	-0.407
	-0.592
	-0.422
	-0.582
	-0.455
	-0.82
	-1.08
	-0.357
	-0.697
	-1.29
	-0.353
	-1.16
	-0.706
	-0.938
	-0.316
	-0.766
	-0.486
	-0.58
	-0.951
	-0.61
	-0.738
	-1.39
	-2.25
	-0.363
	-2.52
	-0.443
	-0.539
	-0.854
	-0.574
	-0.933
	-0.347
	-0.512
	-0.506
	-0.372
	-0.466
	-0.348
	-0.663
	-0.624
	-0.42
	-0.641
	-0.357
	-0.353
	-0.638
	-0.45
	-0.348
	-0.61
	-0.743
	-0.445
	-0.455
	-0.531
	-0.45
	-0.665
	-1.09
	-0.765
	-0.95
	-0.773
	-0.369
	-0.609
	-0.632
	-0.507
	-0.91
	-0.5
	-0.721
	-0.319
	-0.603
	-0.855
	-0.713
	-0.593
	-1.52
	-0.381
	-0.559
	-0.487
	-1.12
	-0.398
	-0.403
	-0.847
	-0.664
	-0.536
	-0.91
	-0.746
	-0.73
	-0.47
	-0.7
	-0.587
	-0.712
	-0.338
	-0.755
	-0.787
	-0.68
	-3.06
	-0.67
	-0.87
	-0.771
	-0.853
	-0.453
	-0.818
	-0.49
	-0.554
	-0.638
	-0.609
	-0.811
	-0.494
	-0.319
	-0.611
	-0.527
	-0.819
	-0.781
	-0.874
	-0.791
	-0.61
	-0.707
	-1.41
	-0.765
	-0.472
	-0.329
	-0.424
	-0.703
	-0.821
	-1.44
	-0.514
	-0.381
	-0.486
	-0.404
	-0.609
	-0.776
	-1.04
	-0.342
	-1.41
	-1.48
	-0.437
	-0.574
	-0.688
	-0.301
	-0.399
	-0.499
	-0.326
	-0.611
	-0.403
	-0.885
	-0.504
	-1.1
	-1.27
	-0.44
	-0.597
	-1.66
	-0.492
	-0.456
	-0.328
	-0.716
	-0.492
	-0.536
	-0.889
	-0.999
	-0.905
	-0.373
	-0.743
	-0.989
	-0.874
	-0.49
	-2.9
	-0.658
	-0.869
	-1.26
	-0.505
	-0.504
	-1.21
	-0.329
	-0.435
	-0.493
	-0.912
	-0.396
	-0.718
	-0.366
	-0.503
	-0.435
	-0.45
	-0.683
	-0.418
	-0.57
	-1.04
	-0.305
	-0.92
	-0.993
	-0.332
	-1.34
	-0.303
	-0.811
	-0.582
	-0.979
	-0.492
	-0.474
	-0.859
	-0.344
	-0.323
	-0.308
	-1.18
	-0.384
	-0.605
	-1.51
	-0.788
	-0.974
	-0.455
	-0.38
	-1.04
	-0.776
	-0.646
	-0.52
	-1.32
	-1.06
	-0.404
	-1.48
	-1.14
	-0.733
	-0.735
	-1.42
	-0.469
	-0.541
	-0.358
	-0.516
	-0.583
	-0.942
	-0.385
	-0.887
	-1.1
	-0.713
	-0.361
	-0.668
	-0.781
	-1.23
	-0.713
	-0.384
	-0.466
	-0.611
	-0.317
	-0.718
	-0.486
	-0.857
	-0.369
	-1.3
	-1.91
	-0.397
	-0.827
	-0.547
	-0.38
	-0.583
	-0.447
	-1.25
	-0.48
	-0.696
	-0.951
	-0.943
	-0.466
	-1.19
	-1.12
	-0.328
	-0.643
	-0.918
	-0.458
	-0.34
	-1.19
	-0.519
	-0.358
	-0.44
	-0.325
	-0.367
	-0.551
	-0.863
	-0.519
	-2.42
	-0.488
	-0.407
	-0.478
	-0.343
	-1.3
	-0.849
	-0.598
	-0.463
	-0.468
	-0.327
	-0.356
	-0.414
	-0.934
	-0.741
	-0.537
	-0.545
	-0.457
	-0.547
	-0.933
	-0.495
	-1.25
	-0.658
	-0.368
	-0.594
	-0.338
	-0.63
	-0.759
	-0.334
	-0.348
	-0.538
	-0.461
	-0.718
	-0.5
	-0.601
	-0.4
	-0.661
	-0.83
	-0.393
	-0.508
	-0.618
	-0.987
	-1.31
	-0.487
	-0.675
	-0.321
	-0.509
	-1.03
	-0.414
	-0.408
	-0.409
	-0.521
	-0.421
	-0.605
	-0.874
	-0.662
	-0.619
	-0.395
	-0.664
	-0.404
	-0.737
	-0.636
	-0.939
	-0.523
	-0.37
	-0.818
	-0.761
	-0.457
	-0.584
	-0.301
	-0.852
	-0.437
	-2.64
	-0.69
	-0.575
	-0.387
	-0.871
	-1.31
	-0.347
	-0.824
	-0.406
	-1.35
	-0.923
	-0.445
	-0.395
	-0.504
	-0.583
	-1.17
	-2.41
	-0.68
	-0.683
	-0.957
	-0.838
	-1.24
	-0.547
	-0.33
	-0.647
	-0.774
	-0.349
	-0.775
	-0.691
	-0.447
	-0.386
	-0.843
	-0.375
	-0.747
	-1.37
	-0.617
	-0.413
	-0.735
	-0.425
	-0.473
	-0.498
	-0.827
	-0.537
	-0.409
	-0.467
	-0.639
	-0.32
	-0.386
	-0.302
	-0.375
	-0.446
	-0.304
	-0.984
	-1.54
	-0.377
	-0.321
	-0.538
	-0.31
	-2.72
	-0.37
	-0.347
	-0.388
	-0.706
	-0.527
	-0.628
	-0.774
	-0.39
	-0.322
	-0.475
	-0.518
	-2.56
	-0.604
	-0.336
	-1.43
	-0.322
	-1.01
	-0.887
	-0.822
	-0.31
	-0.88
	-0.655
	-0.52
	-0.626
	-0.412
	-0.832
	-0.533
	-0.756
	-0.613
	-0.677
	-0.42
	-0.641
	-0.328
	-1.48
	-0.713
	-0.942
	-0.895
	-1.21
	-0.988
	-0.905
	-1.38
	-0.584
	-0.504
	-0.619
	-0.489
	-0.527
	-0.345
	-0.339
	-0.391
	-1.03
	-0.428
	-0.57
	-0.964
	-0.35
	-0.822
	-1.41
	-0.846
	-0.403
	-0.32
	-0.833
	-0.413
	-0.733
	-0.811
	-0.454
	-0.947
	-0.599
	-0.538
	-0.736
	-0.314
	-0.966
	-0.709
	-0.529
	-0.405
	-2.88
	-0.471
	-0.465
	-0.883
	-0.749
	-0.73
	-0.431
	-1.15
	-2.09
	-0.509
	-1.2
	-0.307
	-0.4
	-0.487
	-0.998
	-0.439
	-0.42
	-0.765
	-1.48
	-0.518
	-0.541
	-0.431
	-0.433
	-1.22
	-0.314
	-0.951
	-0.676
	-0.839
	-0.372
	-0.786
	-0.608
	-0.388
	-0.919
	-0.709
	-0.403
	-0.648
	-1.12
	-0.635
	-0.406
	-0.661
	-1.02
	-0.432
	-0.874
	-0.314
	-0.498
	-0.386
	-0.502
	-0.329
	-0.315
	-0.543
	-0.638
	-0.495
	-0.473
	-0.583
	-0.691
	-0.303
	-0.592
	-1.02
	-0.344
	-0.848
	-0.369
	-3.04
	-0.646
	-0.512
	-0.304
	-0.628
	-0.513
	-0.824
	-0.464
	-0.519
	-0.524
	-0.516
	-0.368
	-0.502
	-0.894
	-0.927
	-1.11
	-0.589
	-0.907
	-1.03
	-0.375
	-1.35
	-0.546
	-0.393
	-0.344
	-0.348
	-0.951
	-0.725
	-0.808
	-1.27
	-0.555
	-0.461
	-0.421
	-0.472
	-0.42
	-1.04
	-0.564
	-0.975
	-0.449
	-0.43
	-0.809
	-0.327
	-0.592
	-0.71
	-3.12
	-0.368
	-0.514
	-0.353
	-0.352
	-0.824
	-0.68
	-0.743
	-0.438
	-0.629
	-0.647
	-0.35
	-0.512
	-0.995
	-0.405
	-0.786
	-0.898
	-0.811
	-0.374
	-0.813
	-0.599
	-0.476
	-0.485
	-0.793
	-0.561
	-0.756
	-0.506
	-0.486
	-0.954
	-1.01
	-0.337
	-0.691
	-1.19
	-0.309
	-0.629
	-0.514
	-0.97
	-0.467
	-0.416
	-0.394
	-0.435
	-0.74
	-0.543
	-0.474
	-1.56
	-0.338
	-1.14
	-0.414
	-0.488
	-0.376
	-0.693
	-0.356
	-0.587
	-0.698
	-0.82
	-0.31
	-0.83
	-0.599
	-0.554
	-0.357
	-0.336
	-0.35
	-0.446
	-0.437
	-0.719
	-0.33
	-1.55
	-0.328
	-0.442
	-0.447
	-0.601
	-0.431
	-1.3
	-1.93
	-0.337
	-0.31
	-0.562
	-0.405
	-0.467
	-0.944
	-0.453
	-1.28
	-0.639
	-0.902
	-0.415
	-0.32
	-0.604
	-1.21
	-0.345
	-0.322
	-0.582
	-0.593
	-1.52
	-0.674
	-0.552
	-0.659
	-0.441
	-0.401
	-0.488
	-0.808
	-0.802
	-0.5
	-0.423
	-0.395
	-0.984
	-0.321
	-0.737
	-0.368
	-0.79
	-0.703
	-0.873
	-1.4
	-0.834
	-0.506
	-1.05
	-0.899
	-0.711
	-0.879
	-0.852
	-0.48
	-0.392
	-0.432
	-1.5
	-0.669
	-0.34
	-0.454
	-0.769
	-0.95
	-0.48
	-0.534
	-0.521
	-0.682
	-0.357
	-0.445
	-0.573
	-0.508
	-0.62
	-0.703
	-0.46
	-0.827
	-1.31
	-0.498
	-0.532
	-0.49
	-0.473
	-0.932
	-0.424
	-0.522
	-1.04
	-0.361
	-2.55
	-0.483
	-0.484
	-0.412
	-1.13
	-0.382
	-2.62
	-0.637
	-0.351
	-0.326
	-0.577
	-0.59
	-0.359
	-0.662
	-1.04
	-0.562
	-0.578
	-0.903
	-0.57
	-0.504
	-0.447
	-0.463
	-0.844
	-0.358
	-0.72
	-1.55
	-0.561
	-1.21
	-0.486
	-0.694
	-0.383
	-0.474
	-0.549
	-0.446
	-0.335
	-0.51
	-1.31
	-0.752
	-0.369
	-0.842
	-0.375
	-0.883
	-0.302
	-1.01
	-1.02
	-0.473
	-3.05
	-0.523
	-0.334
	-1.15
	-0.895
	-0.393
	-0.883
	-0.495
	-0.363
	-0.415
	-2.1
	-0.618
	-1.14
	-0.969
	-0.521
	-0.455
	-1.34
	-0.858
	-1.29
	-1.3
	-0.344
	-1.11
	-0.52
	-0.797
	-0.83
	-0.684
	-0.478
	-0.816
	-0.48
	-0.488
	-0.411
	-0.433
	-0.866
	-0.354
	-0.589
	-1.08
	-0.881
	-0.454
	-0.368
	-0.519
	-0.796
	-0.481
	-0.336
	-0.338
	-0.362
	-1
	-0.565
	-0.372
	-2.52
	-0.836
	-0.397
	-0.76
	-0.728
	-0.582
	-0.529
	-1.32
	-0.364
	-0.914
	-0.395
	-1.13
	-1.53
	-0.526
	-0.83
	-0.473
	-0.335
	-0.495
	-0.394
	-0.523
	-0.432
	-0.703
	-0.339
	-0.507
	-0.401
	-1.29
	-0.436
	-0.746
	-0.402
	-1.3
	-0.552
	-0.555
	-0.581
	-0.841
	-0.948
	-0.489
	-0.713
	-0.567
	-0.404
	-0.977
	-0.486
	-0.927
	-0.67
	-2.36
	-0.592
	-0.603
	-0.98
	-0.808
	-0.421
	-0.423
	-1.05
	-0.442
	-0.697
	-0.406
	-0.469
	-0.786
	-0.315
	-0.662
	-0.857
	-0.322
	-0.492
	-0.541
	-1.3
	-0.363
	-0.924
	-0.678
	-0.509
	-0.893
	-1.02
	-0.519
	-0.334
	-0.593
	-0.339
	-0.51
	-0.613
	-0.371
	-0.499
	-0.58
	-0.865
	-0.504
	-0.841
	-0.792
	-0.796
	-0.614
	-0.435
	-0.921
	-0.516
	-0.331
	-0.358
	-0.811
	-0.316
	-1.01
	-0.644
	-2.44
	-0.701
	-0.439
	-0.334
	-0.653
	-0.479
	-0.318
	-0.577
	-0.76
	-0.822
	-0.668
	-0.534
	-2.77
	-0.545
	-0.704
	-0.385
	-0.528
	-0.895
	-0.518
	-0.45
	-0.315
	-2.3
	-0.337
	-0.349
	-1.31
	-0.913
	-0.676
	-0.432
	-0.847
	-0.413
	-0.542
	-0.439
	-0.535
	-0.552
	-0.707
	-0.566
	-0.326
	-0.344
	-0.879
	-0.788
	-0.483
	-0.31
	-2.54
	-0.602
	-0.547
	-0.662
	-1.2
	-0.424
	-0.333
	-0.603
	-1.36
	-0.46
	-0.394
	-0.7
	-0.335
	-0.527
	-0.908
	-0.591
	-3.05
	-0.712
	-0.933
	-0.744
	-0.325
	-0.775
	-0.315
	-1.21
	-0.988
	-0.309
	-0.455
	-0.938
	-0.434
	-0.611
	-0.389
	-1.01
	-0.489
	-0.697
	-0.383
	-1.21
	-0.363
	-0.385
	-0.424
	-0.75
	-0.47
	-0.571
	-1.05
	-0.322
	-0.768
	-0.652
	-0.594
	-1.19
	-0.817
	-0.605
	-0.789
	-0.439
	-0.43
	-0.441
	-0.481
	-0.613
	-0.685
	-0.486
	-0.547
	-0.619
	-0.319
	-0.633
	-0.428
	-0.328
	-0.57
	-0.585
	-0.388
	-1.01
	-1.13
	-1.01
	-1.04
	-0.404
	-0.442
	-2.02
	-0.339
	-0.972
	-0.779
	-0.326
	-0.344
	-0.347
	-0.92
	-0.374
	-0.467
	-0.516
	-0.356
	-0.37
	-0.633
	-0.517
	-0.649
	-0.792
	-0.825
	-0.45
	-0.611
	-1.12
	-1.64
	-0.47
	-2.56
	-1.45
	-0.33
	-0.363
	-0.439
	-0.524
	-0.484
	-0.947
	-0.418
	-0.816
	-0.534
	-0.359
	-0.774
	-0.457
	-1.44
	-0.348
	-1.26
	-0.317
	-0.491
	-0.415
	-1.05
	-0.489
	-0.492
	-0.737
	-0.734
	-0.521
	-0.634
	-1.06
	-0.456
	-0.692
	-0.412
	-0.729
	-0.888
	-0.426
	-0.485
	-0.609
	-0.398
	-0.596
	-0.371
	-0.486
	-0.499
	-0.433
	-0.341
	-0.337
	-0.568
	-0.311
	-0.346
	-1.01
	-1.21
	-0.354
	-2.41
	-0.51
	-0.908
	-0.392
	-1.08
	-0.409
	-0.312
	-0.482
	-0.382
	-0.847
	-0.374
	-0.766
	-0.335
	-2.5
	-1.04
	-0.481
	-0.988
	-0.732
	-1.41
	-0.713
	-0.465
	-0.814
	-0.558
	-0.427
	-0.536
	-1.24
	-0.954
	-0.454
	-0.338
	-0.347
	-0.413
	-1.06
	-1.27
	-0.534
	-0.826
	-0.514
	-1.08
	-0.89
	-1.36
	-1.75
	-0.548
	-0.763
	-0.517
	-0.999
	-0.385
	-0.454
	-0.467
	-0.497
	-0.385
	-0.486
	-1.05
	-0.458
	-1.3
	-1.07
	-0.81
	-0.565
	-0.483
	-0.591
	-0.918
	-0.437
	-0.702
	-0.894
	-1.62
	-0.718
	-0.368
	-0.816
	-0.456
	-0.535
	-0.898
	-0.49
	-1.43
	-0.48
	-0.761
	-0.959
	-0.865
	-0.363
	-0.341
	-0.555
	-0.654
	-0.949
	-0.991
	-0.807
	-0.412
	-0.368
	-0.601
	-0.374
	-0.67
	-0.633
	-0.607
	-0.347
	-1.36
	-0.496
	-1.15
	-0.394
	-0.353
	-0.836
	-0.617
	-2.46
	-1.34
	-0.717
	-0.553
	-0.365
	-0.814
	-0.409
	-0.475
	-0.346
	-0.32
	-0.478
	-0.834
	-1.09
	-0.469
	-1.25
	-0.344
	-0.644
	-0.599
	-0.902
	-0.426
	-0.918
	-0.525
	-0.585
	-2.36
	-0.377
	-0.35
	-3.07
	-0.773
	-0.45
	-0.302
	-0.405
	-0.32
	-0.438
	-0.351
	-0.453
	-0.505
	-0.836
	-0.31
	-0.407
	-0.857
	-0.345
	-1.2
	-0.499
	-0.599
	-0.36
	-0.844
	-0.495
	-0.521
	-0.756
	-0.305
	-0.411
	-0.531
	-0.939
	-1.42
	-0.322
	-0.336
	-0.559
	-0.344
	-0.583
	-0.635
	-0.551
	-0.387
	-0.39
	-0.457
	-0.47
	-0.826
	-0.837
	-2.8
	-0.496
	-0.366
	-0.354
	-0.89
	-0.914
	-0.498
	-0.384
	-0.5
	-2.3
	-1.02
	-0.861
	-0.365
	-0.378
	-0.361
	-1.36
	-0.443
	-1.29
	-0.728
	-1.22
	-1.19
	-0.344
	-0.58
	-0.361
	-2.41
	-0.391
	-0.442
	-0.588
	-0.63
	-0.374
	-0.317
	-1.11
	-0.531
	-0.361
	-0.384
	-0.632
	-0.645
	-0.487
	-0.436
	-0.425
	-2.76
	-0.675
	-0.501
	-0.966
	-0.88
	-0.809
	-0.422
	-0.368
	-0.606
	-0.878
	-0.382
	-0.831
	-0.344
	-0.489
	-0.76
	-0.899
	-0.492
	-1.63
	-0.322
	-0.35
	-0.356
	-0.88
	-0.526
	-1.09
	-0.308
	-0.59
	-0.302
	-0.369
	-1.14
	-0.385
	-0.555
	-3.01
	-0.333
	-0.966
	-0.876
	-1.23
	-0.66
	-0.855
	-0.938
	-0.432
	-0.446
	-0.59
	-0.582
	-0.371
	-0.521
	-0.428
	-0.461
	-0.609
	-0.586
	-0.409
	-0.573
	-0.653
	-0.693
	-0.882
	-0.596
	-1.39
	-0.926
	-0.65
	-0.614
	-0.325
	-0.391
	-0.369
	-0.538
	-0.387
	-1.03
	-0.348
	-0.979
	-0.447
	-0.694
	-0.774
	-1
	-0.398
	-0.592
	-0.875
	-0.358
	-0.329
	-0.385
	-1.1
	-0.311
	-0.582
	-0.5
	-0.48
	-0.421
	-1.27
	-0.303
	-0.561
	-0.42
	-0.659
	-0.505
	-0.302
	-0.37
	-0.801
	-0.354
	-1.5
	-0.855
	-0.711
	-0.641
	-0.318
	-1.11
	-0.873
	-0.457
	-0.892
	-0.48
	-0.398
	-0.329
	-0.363
	-1.15
	-0.364
	-0.647
	-0.522
	-0.898
	-0.495
	-0.74
	-0.855
	-0.747
	-0.421
	-0.374
	-0.851
	-0.814
	-0.994
	-0.768
	-1
	-0.371
	-0.568
	-0.528
	-1.37
	-0.695
	-1.05
	-0.988
	-1.11
	-0.323
	-0.408
	-0.46
	-0.535
	-0.431
	-0.379
	-0.336
	-0.305
	-0.394
	-0.974
	-0.314
	-0.61
	-0.647
	-1.08
	-0.465
	-0.952
	-0.315
	-0.309
	-0.816
	-0.765
	-0.421
	-0.916
	-2.9
	-1.06
	-0.353
	-0.687
	-0.714
	-0.305
	-1.25
	-0.606
	-0.759
	-2.12
	-0.444
	-1.09
	-1.39
	-0.445
	-1.14
	-0.357
	-0.593
	-0.442
	-0.391
	-0.421
	-2.93
	-0.526
	-0.689
	-0.687
	-1.09
	-0.383
	-0.491
	-0.317
	-0.466
	-0.543
	-1.5
	-0.549
	-1.18
	-0.616
	-0.613
	-0.748
	-0.571
	-0.401
	-1.13
	-0.444
	-0.341
	-0.324
	-0.415
	-0.402
	-0.308
	-0.764
	-0.745
	-0.575
	-0.665
	-0.425
	-1.62
	-1.55
	-0.536
	-1.47
	-0.375
	-0.546
	-0.413
	-0.888
	-0.304
	-0.623
	-0.427
	-0.317
	-1.02
	-0.531
	-0.362
	-0.761
	-0.369
	-0.357
	-0.609
	-0.342
	-0.475
	-2.26
	-0.546
	-1.05
	-0.549
	-0.55
	-0.52
	-0.543
	-0.518
	-0.684
	-0.304
	-0.877
	-1.01
	-0.838
	-0.661
	-0.439
	-0.829
	-0.536
	-0.701
	-0.345
	-0.333
	-1.08
	-0.475
	-2.79
	-0.796
	-2.51
	-0.329
	-0.924
	-0.55
	-0.37
	-0.404
	-0.61
	-0.344
	-0.878
	-0.334
	-0.331
	-0.564
	-0.567
	-0.407
	-1.47
	-1.37
	-0.974
	-0.548
	-1.12
	-0.933
	-0.653
	-2.63
	-0.53
	-0.734
	-0.327
	-0.819
	-0.631
	-1.12
	-0.337
	-1.22
	-0.561
	-0.596
	-0.48
	-0.822
	-0.349
	-1.17
	-0.346
	-0.366
	-0.431
	-1.44
	-0.79
	-0.549
	-0.648
	-0.571
	-0.397
	-0.309
	-0.746
	-0.496
	-0.314
	-0.48
	-0.367
	-0.356
	-0.662
	-0.806
	-0.371
	-0.411
	-0.365
	-0.305
	-0.363
	-0.912
	-2.41
	-0.427
	-0.392
	-1.37
	-0.45
	-0.818
	-0.388
	-0.703
	-0.396
	-0.386
	-0.574
	-0.768
	-0.461
	-0.897
	-0.735
	-0.878
	-0.619
	-0.635
	-0.756
	-1.18
	-0.618
	-0.529
	-0.624
	-0.351
	-1.21
	-0.442
	-1.47
	-0.401
	-0.923
	-1.2
	-0.317
	-0.336
	-0.995
	-0.568
	-1.46
	-0.885
	-0.583
	-0.51
	-0.526
	-0.563
	-0.434
	-0.462
	-0.716
	-0.76
	-0.439
	-0.317
	-0.379
	-0.51
	-0.55
	-0.459
	-0.684
	-2.99
	-0.462
	-1.14
	-0.849
	-1.25
	-1.03
	-0.886
	-0.851
	-0.65
	-0.456
	-0.595
	-0.63
	-0.453
	-0.853
	-1.3
	-0.614
	-0.883
	-0.423
	-1.07
	-0.408
	-0.479
	-0.322
	-0.32
	-0.434
	-0.326
	-0.928
	-1.09
	-1.33
	-0.967
	-0.458
	-0.343
	-0.578
	-1.04
	-1.04
	-0.427
	-1.03
	-1.18
	-0.664
	-0.523
	-0.366
	-0.42
	-0.351
	-0.482
	-0.757
	-1.36
	-0.378
	-0.803
	-0.578
	-0.318
	-0.41
	-0.709
	-0.341
	-0.97
	-0.735
	-0.956
	-0.357
	-0.385
	-0.865
	-0.492
	-0.373
	-0.426
	-0.329
	-0.374
	-1.47
	-1.11
	-0.429
	-1.12
	-0.777
	-0.422
	-0.445
	-1.1
	-0.568
	-0.905
	-0.373
	-0.303
	-0.66
	-0.604
	-0.922
	-0.522
	-0.729
	-1
	-0.563
	-0.43
	-0.635
	-0.321
	-1.19
	-0.418
	-0.328
	-0.864
	-1.31
	-0.592
	-0.562
	-0.604
	-0.556
	-0.4
	-0.566
	-0.706
	-1.31
	-0.468
	-0.653
	-0.557
	-0.426
	-0.601
	-0.321
	-0.508
	-1.29
	-0.502
	-0.645
	-0.697
	-1.98
	-0.535
	-0.954
	-0.694
	-0.756
	-0.741
	-0.428
	-0.304
	-0.662
	-0.325
	-0.444
	-0.357
	-0.977
	-0.907
	-0.326
	-0.834
	-1.22
	-0.353
	-0.825
	-0.876
	-0.687
	-0.996
	-0.605
	-0.522
	-0.459
	-0.939
	-2.08
	-0.865
	-0.531
	-0.493
	-1.11
	-0.322
	-0.495
	-0.842
	-1.61
	-0.545
	-0.786
	-0.796
	-0.587
	-1.21
	-1.03
	-0.913
	-0.444
	-2.35
	-0.387
	-0.337
	-2.23
	-0.852
	-0.7
	-0.409
	-0.583
	-0.463
	-0.434
	-0.318
	-0.636
	-1.45
	-0.422
	-0.315
	-0.402
	-0.687
	-0.322
	-0.36
	-0.518
	-0.361
	-0.556
	-0.853
	-0.328
	-1.04
	-0.366
	-0.729
	-0.451
	-0.485
	-0.906
	-0.322
	-0.629
	-0.953
	-0.555
	-0.352
	-0.468
	-0.703
	-0.481
	-0.661
	-0.677
	-0.704
	-0.454
	-0.584
	-0.579
	-0.869
	-0.383
	-0.715
	-0.653
	-0.466
	-0.6
	-0.812
	-0.459
	-0.325
	-0.971
	-0.645
	-1.33
	-0.389
	-0.513
	-2.17
	-0.435
	-1.25
	-0.841
	-0.858
	-0.795
	-0.36
	-0.501
	-0.54
	-0.492
	-0.758
	-0.577
	-0.38
	-1.22
	-0.325
	-0.549
	-1.01
	-0.753
	-0.342
	-0.598
	-2.84
	-1.28
	-0.848
	-0.543
	-0.481
	-1.31
	-0.365
	-1.14
	-0.41
	-0.448
	-1.03
	-1.07
	-1.32
	-1.35
	-0.552
	-0.616
	-0.858
	-0.999
	-0.391
	-0.607
	-0.493
	-0.512
	-0.339
	-0.772
	-1.55
	-0.338
	-0.371
	-0.549
	-0.83
	-0.368
	-0.355
	-0.506
	-0.544
	-0.871
	-0.665
	-0.404
	-1.52
	-0.374
	-0.674
	-0.605
	-0.685
	-0.324
	-1.14
	-0.672
	-0.798
	-0.759
	-0.5
	-1.26
	-0.366
	-0.328
	-0.404
	-1.33
	-0.671
	-0.469
	-2.83
	-0.421
	-0.556
	-1
	-0.31
	-1.06
	-0.383
	-0.744
	-0.441
	-0.323
	-0.445
	-0.9
	-0.989
	-0.402
	-0.828
	-0.643
	-0.495
	-0.504
	-0.377
	-0.422
	-0.327
	-0.735
	-0.771
	-0.337
	-0.672
	-0.804
	-1.43
	-0.509
	-0.36
	-0.789
	-0.482
	-0.588
	-0.563
	-0.725
	-2.77
	-0.589
	-0.353
	-0.755
	-0.422
	-0.774
	-0.305
	-0.611
	-0.694
	-3.25
	-0.541
	-0.309
	-1.44
	-0.356
	-0.825
	-0.814
	-0.632
	-1.24
	-0.356
	-0.544
	-1.29
	-1.56
	-0.507
	-0.445
	-1.27
	-0.339
	-0.403
	-0.645
	-0.858
	-0.307
	-0.584
	-0.559
	-0.989
	-0.63
	-0.472
	-1.25
	-0.972
	-1.42
	-0.497
	-0.818
	-0.349
	-0.816
	-0.737
	-0.621
	-0.602
	-0.352
	-1
	-0.604
	-0.426
	-0.601
	-0.737
	-0.475
	-1.22
	-1.22
	-0.765
	-0.34
	-0.6
	-0.387
	-0.735
	-0.347
	-0.342
	-0.426
	-0.501
	-0.635
	-0.619
	-0.4
	-0.431
	-0.581
	-0.429
	-0.524
	-0.612
	-1.07
	-0.399
	-0.537
	-1.3
	-0.389
	-0.807
	-0.408
	-0.532
	-0.492
	-0.336
	-0.838
	-0.919
	-0.317
	-0.529
	-0.506
	-0.515
	-0.417
	-1.52
	-0.389
	-0.369
	-0.888
	-2.85
	-0.344
	-0.402
	-0.472
	-0.809
	-1.11
	-0.969
	-0.538
	-1.49
	-0.849
	-0.76
	-1.06
	-2.61
	-0.322
	-0.635
	-0.888
	-2.61
	-0.854
	-1.31
	-1.01
	-0.379
	-0.341
	-1.16
	-0.351
	-0.368
	-0.415
	-1.22
	-1.48
	-0.543
	-1.33
	-0.522
	-0.545
	-0.445
	-0.575
	-1.46
	-0.734
	-0.788
	-0.321
	-0.695
	-0.609
	-0.848
	-0.486
	-2.15
	-0.507
	-3.35
	-0.57
	-0.488
	-0.48
	-0.765
	-1.22
	-0.774
	-0.425
	-0.517
	-0.899
	-1.09
	-0.392
	-0.381
	-1.02
	-0.37
	-0.327
	-0.389
	-0.671
	-0.857
	-0.375
	-0.751
	-0.387
	-0.626
	-0.569
	-0.326
	-1.18
	-1.05
	-0.376
	-0.519
	-0.985
	-0.903
	-0.995
	-0.648
	-0.34
	-0.564
	-0.699
	-0.672
	-0.733
	-0.796
	-0.71
	-1.15
	-0.746
	-0.605
	-0.459
	-0.558
	-0.76
	-0.628
	-1.27
	-0.626
	-0.786
	-0.723
	-0.546
	-0.323
	-1.03
	-0.698
	-0.536
	-1.96
	-1.22
	-1.24
	-0.734
	-0.353
	-0.527
	-0.427
	-1.18
	-1.06
	-0.306
	-1.45
	-0.592
	-0.701
	-1.48
	-0.814
	-1.81
	-0.41
	-0.415
	-0.376
	-0.677
	-0.355
	-0.893
	-1.12
	-1.62
	-0.78
	-1.07
	-0.493
	-0.384
	-0.708
	-1.38
	-0.309
	-1.17
	-0.777
	-0.397
	-1.59
	-0.654
	-0.927
	-0.73
	-0.542
	-0.509
	-0.85
	-2.96
	-0.699
	-1.01
	-0.334
	-0.59
	-0.459
	-0.607
	-0.356
	-0.414
	-0.422
	-0.868
	-0.848
	-1.03
	-0.473
	-0.447
	-0.749
	-1.09
	-0.363
	-0.523
	-0.44
	-0.639
	-0.425
	-0.631
	-1.3
	-1.05
	-0.348
	-0.419
	-0.984
	-0.461
	-0.927
	-0.338
	-0.477
	-0.388
	-1.32
	-0.346
	-0.916
	-0.922
	-0.629
	-0.388
	-0.429
	-0.51
	-0.713
	-0.471
	-0.954
	-0.685
	-0.599
	-0.358
	-0.35
	-0.581
	-0.682
	-0.62
	-0.433
	-0.347
	-0.577
	-0.549
	-0.947
	-0.382
	-0.524
	-0.46
	-0.381
	-0.366
	-0.662
	-0.427
	-0.614
	-0.498
	-0.681
	-0.626
	-0.464
	-1.48
	-0.995
	-0.824
	-0.31
	-0.494
	-0.672
	-0.373
	-0.383
	-0.424
	-1
	-0.656
	-0.655
	-0.433
	-0.363
	-0.361
	-0.526
	-0.769
	-0.449
	-0.373
	-0.507
	-0.433
	-1.74
	-0.868
	-0.431
	-0.424
	-0.655
	-0.352
	-0.84
	-0.397
	-0.371
	-0.852
	-0.326
	-0.399
	-0.479
	-0.753
	-0.542
	-0.668
	-0.448
	-0.52
	-0.321
	-0.916
	-0.836
	-3.17
	-0.576
	-0.534
	-0.319
	-0.793
	-0.637
	-1.13
	-1.01
	-1.01
	-0.38
	-0.745
	-1.29
	-0.661
	-1.04
	-1.3
	-0.381
	-0.412
	-0.363
	-0.564
	-1.44
	-1.13
	-1.13
	-0.304
	-0.722
	-2.69
	-0.403
	-1.59
	-0.505
	-0.708
	-0.379
	-0.797
	-1.04
	-0.978
	-0.488
	-0.504
	-0.587
	-1.28
	-0.757
	-0.398
	-0.615
	-0.781
	-0.553
	-0.539
	-0.627
	-0.431
	-1.67
	-0.482
	-0.633
	-0.52
	-0.304
	-0.391
	-0.311
	-0.92
	-0.39
	-0.754
	-0.493
	-0.954
	-0.394
	-0.747
	-0.754
	-0.371
	-0.888
	-1.11
	-0.584
	-0.775
	-0.758
	-1.72
	-0.403
	-0.6
	-0.797
	-0.582
	-0.319
	-0.327
	-0.439
	-0.68
	-0.411
	-0.821
	-0.309
	-0.67
	-0.628
	-0.416
	-0.339
	-0.548
	-0.386
	-0.321
	-0.527
	-2.79
	-0.952
	-0.604
	-1.06
	-0.459
	-1.42
	-0.398
	-0.521
	-0.347
	-0.357
	-0.308
	-0.447
	-0.388
	-0.485
	-0.559
	-0.614
	-0.769
	-2.79
	-2.86
	-0.521
	-0.659
	-0.681
	-0.44
	-0.427
	-0.493
	-1.43
	-1.18
	-0.402
	-0.63
	-1.48
	-0.62
	-0.382
	-0.905
	-0.403
	-0.432
	-0.51
	-1.11
	-0.418
	-0.562
	-0.318
	-1.14
	-1.19
	-0.906
	-0.333
	-0.329
	-0.479
	-0.382
	-0.98
	-0.407
	-0.585
	-1.12
	-0.338
	-0.957
	-0.329
	-0.814
	-1.25
	-0.378
	-0.397
	-0.428
	-0.407
	-0.983
	-0.603
	-0.6
	-0.963
	-2.35
	-0.317
	-0.744
	-0.847
	-0.524
	-0.458
	-0.45
	-0.593
	-0.381
	-0.49
	-0.764
	-0.792
	-0.761
	-0.309
	-0.488
	-0.468
	-0.937
	-1.17
	-0.535
	-0.684
	-0.64
	-0.673
	-0.356
	-0.372
	-1.28
	-0.577
	-0.463
	-0.961
	-0.327
	-0.442
	-0.455
	-0.655
	-0.314
	-0.326
	-0.88
	-1.24
	-1.41
	-0.65
	-0.607
	-0.558
	-0.347
	-0.472
	-1.18
	-0.385
	-1.05
	-0.712
	-1.03
	-0.542
	-0.525
	-0.964
	-0.344
	-0.382
	-0.415
	-0.667
	-0.628
	-0.616
	-0.352
	-0.34
	-0.431
	-0.36
	-0.434
	-0.504
	-0.873
	-0.777
	-0.324
	-0.766
	-0.522
	-0.386
	-0.59
	-1.07
	-0.714
	-0.476
	-0.435
	-0.554
	-0.305
	-0.522
	-1.25
	-0.861
	-0.316
	-0.579
	-0.938
	-0.713
	-0.476
	-0.531
	-0.689
	-0.375
	-1.32
	-0.572
	-0.486
	-0.611
	-0.702
	-0.472
	-0.999
	-0.767
	-0.42
	-0.982
	-0.958
	-0.795
	-0.38
	-0.878
	-0.68
	-0.61
	-0.997
	-0.774
	-0.385
	-0.569
	-0.735
	-0.318
	-0.682
	-0.539
	-0.47
	-0.434
	-0.915
	-0.842
	-0.723
	-0.854
	-0.317
	-0.819
	-0.86
	-0.928
	-0.537
	-0.76
	-0.783
	-0.321
	-0.688
	-0.49
	-0.666
	-0.43
	-1.01
	-0.371
	-0.582
	-0.924
	-0.417
	-0.36
	-0.349
	-0.569
	-0.405
	-0.856
	-0.594
	-0.401
	-0.425
	-0.676
	-0.369
	-1.68
	-0.752
	-0.815
	-0.381
	-0.505
	-0.529
	-0.414
	-0.643
	-0.394
	-0.515
	-0.443
	-1.06
	-0.722
	-0.539
	-1.03
	-0.861
	-0.441
	-0.382
	-1.03
	-0.501
	-0.428
	-0.346
	-0.663
	-0.758
	-0.302
	-0.788
	-0.735
	-0.946
	-0.313
	-0.32
	-0.896
	-1.05
	-1.45
	-0.463
	-0.412
	-0.903
	-0.837
	-0.491
	-0.885
	-0.723
	-0.738
	-1.09
	-0.586
	-0.976
	-0.633
	-0.647
	-0.478
	-0.725
	-0.328
	-0.396
	-0.501
	-0.473
	-0.418
	-0.592
	-1.23
	-0.459
	-0.639
	-1
	-0.688
	-0.727
	-1.26
	-2.52
	-1.07
	-0.769
	-0.729
	-0.379
	-0.515
	-0.514
	-0.473
	-0.789
	-0.808
	-0.617
	-0.478
	-0.559
	-0.462
	-0.995
	-0.639
	-0.338
	-0.366
	-0.722
	-0.475
	-0.671
	-1.01
	-0.4
	-0.586
	-0.586
	-0.952
	-0.759
	-0.429
	-0.823
	-0.513
	-0.328
	-1.15
	-0.377
	-0.596
	-0.509
	-0.568
	-0.609
	-0.345
	-0.699
	-1.22
	-0.384
	-0.358
	-1.31
	-0.963
	-1.01
	-0.46
	-0.326
	-1.28
	-0.485
	-0.373
	-0.653
	-0.692
	-1.19
	-0.571
	-0.43
	-0.637
	-1.28
	-0.934
	-0.496
	-0.563
	-0.404
	-0.401
	-0.335
	-0.602
	-0.625
	-0.754
	-0.455
	-0.45
	-0.52
	-0.423
	-0.884
	-0.387
	-0.736
	-0.433
	-0.519
	-0.362
	-1.15
	-0.594
	-0.44
	-0.446
	-0.542
	-0.434
	-0.79
	-0.79
	-0.323
	-0.401
	-0.4
	-0.798
	-0.402
	-0.384
	-0.506
	-0.546
	-0.442
	-0.58
	-0.351
	-0.416
	-0.773
	-0.599
	-0.89
	-0.39
	-3.06
	-0.435
	-0.327
	-0.65
	-0.536
	-0.657
	-0.323
	-0.607
	-0.506
	-0.428
	-0.91
	-0.433
	-0.421
	-0.42
	-0.414
	-0.381
	-1.23
	-0.814
	-1.9
	-0.442
	-1.04
	-0.469
	-0.916
	-0.887
	-0.336
	-0.434
	-0.33
	-0.506
	-1.59
	-0.353
	-0.829
	-3.02
	-0.84
	-0.336
	-0.511
	-1.27
	-0.808
	-1.01
	-0.386
	-0.347
	-0.522
	-0.701
	-0.893
	-0.385
	-0.725
	-0.416
	-0.459
	-0.993
	-0.443
	-0.807
	-0.325
	-0.952
	-0.994
	-2.71
	-0.544
	-0.492
	-0.696
	-0.321
	-0.52
	-0.698
	-0.322
	-0.749
	-1.42
	-0.311
	-0.474
	-0.337
	-0.699
	-0.467
	-0.953
	-0.939
	-0.355
	-0.554
	-0.494
	-2.93
	-0.542
	-3.14
	-0.419
	-0.53
	-0.32
	-0.794
	-1.67
	-0.736
	-0.345
	-0.352
	-0.308
	-0.485
	-0.412
	-1.14
	-0.348
	-0.349
	-0.895
	-0.726
	-1.03
	-0.846
	-1.17
	-0.309
	-0.409
	-0.546
	-0.798
	-0.429
	-0.43
	-0.812
	-1.17
	-0.798
	-0.347
	-0.352
	-0.758
	-0.576
	-3.08
	-0.532
	-1.07
	-0.814
	-0.724
	-0.305
	-0.384
	-0.46
	-0.325
	-0.324
	-0.417
	-0.329
	-0.35
	-0.448
	-0.418
	-0.5
	-1.43
	-0.483
	-0.403
	-0.395
	-0.424
	-0.757
	-1.11
	-0.789
	-0.416
	-0.69
	-0.971
	-0.692
	-0.349
	-0.598
	-0.389
	-0.943
	-0.342
	-0.352
	-0.417
	-1.14
	-0.676
	-0.502
	-0.308
	-0.302
	-1.03
	-0.76
	-0.442
	-1.31
	-0.548
	-0.718
	-0.501
	-0.843
	-2.81
	-0.376
	-1.07
	-0.303
	-1.09
	-0.783
	-0.594
	-0.319
	-0.605
	-0.309
	-1.09
	-0.333
	-0.33
	-0.448
	-0.722
	-0.683
	-0.517
	-0.432
	-0.946
	-1.01
	-0.379
	-0.415
	-0.59
	-0.36
	-0.844
	-0.337
	-0.84
	-0.811
	-2.35
	-0.634
	-0.611
	-0.932
	-0.481
	-0.547
	-0.775
	-0.449
	-0.553
	-0.647
	-0.408
	-0.622
	-0.381
	-0.593
	-0.436
	-0.732
	-0.526
	-0.352
	-1.52
	-0.651
	-0.4
	-0.547
	-0.686
	-0.439
	-0.675
	-0.496
	-0.508
	-1.01
	-0.686
	-0.542
	-0.395
	-0.323
	-1.2
	-0.872
	-0.505
	-0.381
	-0.314
	-0.305
	-0.472
	-1.45
	-1.26
	-0.556
	-0.544
	-0.302
	-0.573
	-0.443
	-0.426
	-0.755
	-0.507
	-1.02
	-0.74
	-0.871
	-0.608
	-0.682
	-0.495
	-0.7
	-0.36
	-0.76
	-0.306
	-0.612
	-0.307
	-0.457
	-0.396
	-0.811
	-0.693
	-0.336
	-0.728
	-0.592
	-0.813
	-1.13
	-0.442
	-1.33
	-0.428
	-0.452
	-0.525
	-0.33
	-0.33
	-0.775
	-1.43
	-0.468
	-0.349
	-0.396
	-0.483
	-0.992
	-0.407
	-0.382
	-0.36
	-0.567
	-0.771
	-0.493
	-0.522
	-0.38
	-0.487
	-0.502
	-1.03
	-0.439
	-0.624
	-1.38
	-0.458
	-0.414
	-1.11
	-0.931
	-0.371
	-0.412
	-1.38
	-0.749
	-0.741
	-1.03
	-0.469
	-0.335
	-0.523
	-0.316
	-0.463
	-0.491
	-0.965
	-1.41
	-0.337
	-0.516
	-0.771
	-0.575
	-0.391
	-1.2
	-1.25
	-3.34
	-0.539
	-0.395
	-0.345
	-0.627
	-0.784
	-0.51
	-0.481
	-1.16
	-0.834
	-0.664
	-0.462
	-0.648
	-0.351
	-0.476
	-0.672
	-0.59
	-0.391
	-0.631
	-1.09
	-0.516
	-0.708
	-0.74
	-0.647
	-0.99
	-0.659
	-2.7
	-1.06
	-0.622
	-0.308
	-1.23
	-0.715
	-0.317
	-0.429
	-0.416
	-0.656
	-0.641
	-0.356
	-0.372
	-0.35
	-0.379
	-0.863
	-0.316
	-0.438
	-0.39
	-0.573
	-0.583
	-0.617
	-0.621
	-2.93
	-0.688
	-0.405
	-2.77
	-1.28
	-0.367
	-0.588
	-0.934
	-0.466
	-0.946
	-0.353
	-0.567
	-0.337
	-1.4
	-0.936
	-1.52
	-1.42
	-0.335
	-0.423
	-0.914
	-0.304
	-0.573
	-0.476
	-0.751
	-0.697
	-0.889
	-0.599
	-0.477
	-0.343
	-0.763
	-0.584
	-0.547
	-0.403
	-0.654
	-0.528
	-0.575
	-0.337
	-0.355
	-0.378
	-1.15
	-1.2
	-1.23
	-0.373
	-0.641
	-0.504
	-1.35
	-0.457
	-1.05
	-0.449
	-0.541
	-0.646
	-0.83
	-0.596
	-2.81
	-0.549
	-0.474
	-1.02
	-0.842
	-0.956
	-0.46
	-0.643
	-0.809
	-0.373
	-0.902
	-0.694
	-1.09
	-0.369
	-0.526
	-0.377
	-0.312
	-0.377
	-0.639
	-0.359
	-1.18
	-0.414
	-0.343
	-0.849
	-0.33
	-0.312
	-0.387
	-0.339
	-0.351
	-0.492
	-0.737
	-1.25
	-0.676
	-0.924
	-1.09
	-0.428
	-0.448
	-0.431
	-0.79
	-2.1
	-0.579
	-0.641
	-0.725
	-0.464
	-1.11
	-0.537
	-0.549
	-0.494
	-0.668
	-0.374
	-0.359
	-0.854
	-0.756
	-0.37
	-0.409
	-1.22
	-0.568
	-2.31
	-0.834
	-0.349
	-0.484
	-0.359
	-0.846
	-0.756
	-0.515
	-0.507
	-0.687
	-1.06
	-0.455
	-0.66
	-1.2
	-0.908
	-0.754
	-0.462
	-0.469
	-0.832
	-0.9
	-0.332
	-0.366
	-0.634
	-0.403
	-0.963
	-0.359
	-0.311
	-0.507
	-0.432
	-0.967
	-0.824
	-0.346
	-1.54
	-3.03
	-0.331
	-0.468
	-0.634
	-0.337
	-2.08
	-0.678
	-0.303
	-0.596
	-0.623
	-0.547
	-0.552
	-0.758
	-0.445
	-0.403
	-0.51
	-0.943
	-0.578
	-0.747
	-0.73
	-0.821
	-0.325
	-1.11
	-3.03
	-0.482
	-0.71
	-0.508
	-0.524
	-0.876
	-0.348
	-0.338
	-0.325
	-1.28
	-0.462
	-0.407
	-0.374
	-0.608
	-1.05
	-1.14
	-0.836
	-0.704
	-0.638
	-0.508
	-0.447
	-0.317
	-1.35
	-0.416
	-0.94
	-0.348
	-0.395
	-0.775
	-1.06
	-0.399
	-0.96
	-0.345
	-0.309
	-0.331
	-1
	-1.05
	-0.717
	-0.443
	-1.16
	-0.452
	-0.552
	-0.503
	-0.314
	-0.372
	-0.327
	-0.432
	-0.946
	-0.472
	-0.428
	-0.519
	-0.831
	-0.659
	-0.364
	-0.535
	-0.377
	-0.328
	-0.81
	-0.489
	-0.997
	-0.446
	-0.319
	-1.1
	-0.308
	-0.894
	-0.85
	-0.532
	-1.07
	-0.445
	-0.545
	-0.48
	-0.582
	-0.535
	-0.427
	-0.983
	-0.707
	-0.693
	-0.451
	-1.23
	-0.767
	-1.5
	-0.483
	-0.384
	-0.397
	-0.765
	-0.343
	-0.737
	-0.453
	-0.671
	-0.388
	-0.526
	-0.681
	-0.695
	-0.384
	-0.503
	-0.564
	-0.928
	-0.735
	-0.512
	-0.49
	-0.385
	-0.839
	-0.382
	-0.548
	-0.566
	-0.683
	-0.505
	-0.598
	-0.32
	-0.665
	-0.328
	-0.404
	-1.56
	-0.314
	-0.385
	-0.329
	-1.29
	-1.03
	-1.05
	-0.345
	-0.965
	-0.318
	-0.691
	-0.626
	-0.535
	-0.927
	-0.87
	-0.637
	-0.504
	-0.862
	-0.456
	-0.337
	-0.519
	-0.472
	-0.392
	-0.382
	-0.663
	-0.712
	-0.322
	-0.312
	-0.315
	-1.46
	-0.864
	-1.05
	-0.504
	-0.381
	-1.32
	-0.41
	-0.849
	-0.424
	-0.647
	-1.08
	-0.483
	-0.78
	-0.617
	-1.23
	-0.366
	-1.11
	-0.764
	-0.362
	-0.308
	-0.757
	-0.84
	-0.385
	-0.904
	-0.507
	-1
	-0.689
	-1.08
	-0.319
	-0.86
	-0.53
	-1.45
	-0.564
	-0.309
	-1.25
	-0.447
	-0.439
	-0.691
	-2.74
	-0.656
	-1.02
	-0.718
	-0.372
	-0.368
	-0.898
	-1.34
	-1.45
	-0.451
	-0.406
	-0.406
	-0.996
	-0.424
	-0.348
	-0.905
	-0.527
	-2.73
	-0.97
	-0.478
	-1.11
	-0.338
	-0.576
	-0.597
	-0.556
	-0.367
	-0.35
	-0.531
	-0.496
	-0.864
	-0.542
	-0.337
	-0.385
	-0.418
	-0.541
	-0.48
	-0.351
	-0.707
	-0.739
	-0.303
	-0.833
	-0.84
	-1.09
	-0.562
	-0.355
	-0.577
	-0.658
	-0.963
	-0.489
	-0.381
	-0.41
	-1.43
	-0.39
	-0.854
	-0.552
	-0.518
	-0.86
	-0.774
	-0.321
	-3.07
	-0.491
	-0.364
	-0.847
	-0.724
	-0.526
	-0.65
	-0.552
	-0.875
	-0.483
	-1.11
	-0.572
	-1
	-0.588
	-0.939
	-0.356
	-0.428
	-1.39
	-0.708
	-0.676
	-0.316
	-0.515
	-0.89
	-0.697
	-0.381
	-0.496
	-0.451
	-0.764
	-0.354
	-0.426
	-0.57
	-0.536
	-0.673
	-1.29
	-0.39
	-0.53
	-0.344
	-0.454
	-0.613
	-0.893
	-0.855
	-0.305
	-0.493
	-0.896
	-0.434
	-0.925
	-0.542
	-0.484
	-0.573
	-1.03
	-0.492
	-0.452
	-0.435
	-0.897
	-0.583
	-0.612
	-0.752
	-0.475
	-0.542
	-0.364
	-0.602
	-0.384
	-3.14
	-0.416
	-0.691
	-0.749
	-0.76
	-0.35
	-0.42
	-0.512
	-1.27
	-0.346
	-0.888
	-0.385
	-0.922
	-0.342
	-0.442
	-0.608
	-0.935
	-0.814
	-0.545
	-0.314
	-0.73
	-0.458
	-0.557
	-0.527
	-0.303
	-0.939
	-0.682
	-1.2
	-0.406
	-0.734
	-0.684
	-0.33
	-0.749
	-1.09
	-0.426
	-0.704
	-0.519
	-0.352
	-0.442
	-0.714
	-0.412
	-1.16
	-0.509
	-1.18
	-0.465
	-1.12
	-0.504
	-0.785
	-0.496
	-1.21
	-0.636
	-0.854
	-0.5
	-0.309
	-0.861
	-0.677
	-0.995
	-0.94
	-0.431
	-0.326
	-0.718
	-0.904
	-1.1
	-0.735
	-0.392
	-0.441
	-0.407
	-0.837
	-0.688
	-1.31
	-0.903
	-0.611
	-0.67
	-0.359
	-0.476
	-0.31
	-0.638
	-0.413
	-0.46
	-1.17
	-0.954
	-1.02
	-1.19
	-1.05
	-0.629
	-1.26
	-0.886
	-0.891
	-0.584
	-1.02
	-0.474
	-0.499
	-0.779
	-0.741
	-0.341
	-0.339
	-0.839
	-1.2
	-0.543
	-1.54
	-0.508
	-0.432
	-0.509
	-0.397
	-0.592
	-0.666
	-0.448
	-0.54
	-0.655
	-0.319
	-0.478
	-1.19
	-0.569
	-0.484
	-0.964
	-0.673
	-0.874
	-0.822
	-0.342
	-0.595
	-0.738
	-0.689
	-0.784
	-1.28
	-0.762
	-0.594
	-0.505
	-0.303
	-0.529
	-0.325
	-0.33
	-0.356
	-1.06
	-0.323
	-0.531
	-0.324
	-1.21
	-1.08
	-0.478
	-0.564
	-0.489
	-0.952
	-0.581
	-1.05
	-0.378
	-0.817
	-0.349
	-1.46
	-0.654
	-0.339
	-1.36
	-0.746
	-0.848
	-0.467
	-0.481
	-0.519
	-0.48
	-0.724
	-0.306
	-0.628
	-0.483
	-0.416
	-2.38
	-2.6
	-1.94
	-0.501
	-0.41
	-0.559
	-0.424
	-0.858
	-0.438
	-0.318
	-0.548
	-0.762
	-1.34
	-1.6
	-0.428
	-0.723
	-0.47
	-1.12
	-0.97
	-0.532
	-0.622
	-0.358
	-0.741
	-0.45
	-0.353
	-0.377
	-0.999
	-0.524
	-0.632
	-1.03
	-0.46
	-3.38
	-0.692
	-0.742
	-0.317
	-0.305
	-0.511
	-0.624
	-0.339
	-1.03
	-0.447
	-0.549
	-0.988
	-0.422
	-1.33
	-0.515
	-0.306
	-0.6
	-0.326
	-0.354
	-1.04
	-0.675
	-0.349
	-0.593
	-0.45
	-0.359
	-1.35
	-2.98
	-0.978
	-0.395
	-0.507
	-0.493
	-0.524
	-0.684
	-0.637
	-0.316
	-0.658
	-1.13
	-1.3
	-1.34
	-0.322
	-0.342
	-0.443
	-0.359
	-0.778
	-0.351
	-0.68
	-0.602
	-0.613
	-1.03
	-1.07
	-0.467
	-0.38
	-1.35
	-0.312
	-0.851
	-0.673
	-0.401
	-1.47
	-0.807
	-0.593
	-0.428
	-0.483
	-0.438
	-0.692
	-0.842
	-0.494
	-0.787
	-0.619
	-0.366
	-1.22
	-0.591
	-0.318
	-0.6
	-0.514
	-0.548
	-0.69
	-0.623
	-0.891
	-0.399
	-0.637
	-0.436
	-0.398
	-0.31
	-0.31
	-1.03
	-0.829
	-0.365
	-0.588
	-0.583
	-0.967
	-0.752
	-0.407
	-0.573
	-0.412
	-0.872
	-0.518
	-0.581
	-0.518
	-0.599
	-0.431
	-0.483
	-0.735
	-0.346
	-0.928
	-0.771
	-1.25
	-0.62
	-0.592
	-0.342
	-0.693
	-0.364
	-1.76
	-0.306
	-0.556
	-0.649
	-0.598
	-0.677
	-1.42
	-0.396
	-0.367
	-0.797
	-0.975
	-0.462
	-0.715
	-0.338
	-0.445
	-0.329
	-0.664
	-0.309
	-1.3
	-0.504
	-0.35
	-1.23
	-0.5
	-0.488
	-2.81
	-0.303
	-0.38
	-0.956
	-0.798
	-0.689
	-0.635
	-0.348
	-1.21
	-0.381
	-0.355
	-0.768
	-0.824
	-0.415
	-0.871
	-0.807
	-0.625
	-0.444
	-0.794
	-0.83
	-0.877
	-0.992
	-1.21
	-0.461
	-0.424
	-0.623
	-0.361
	-0.776
	-0.354
	-0.374
	-0.696
	-0.91
	-0.317
	-0.511
	-0.517
	-0.424
	-0.648
	-0.413
	-0.336
	-0.562
	-0.746
	-0.819
	-0.385
	-0.799
	-0.574
	-0.376
	-0.566
	-1.08
	-0.404
	-0.587
	-0.37
	-0.696
	-0.558
	-0.585
	-0.655
	-0.55
	-0.651
	-0.877
	-0.657
	-0.789
	-0.416
	-0.368
	-0.588
	-0.818
	-0.317
	-0.591
	-0.423
	-0.364
	-0.747
	-0.788
	-0.784
	-0.704
	-0.609
	-0.37
	-0.304
	-0.582
	-0.656
	-0.373
	-0.776
	-0.851
	-0.515
	-0.536
	-0.39
	-0.387
	-0.585
	-0.341
	-1.31
	-0.469
	-0.769
	-0.653
	-0.84
	-0.794
	-0.7
	-0.747
	-0.309
	-2.38
	-0.627
	-0.537
	-0.385
	-0.654
	-0.523
	-0.423
	-0.565
	-0.436
	-0.573
	-0.56
	-0.369
	-0.502
	-0.348
	-0.357
	-0.653
	-0.445
	-0.594
	-1.14
	-0.863
	-1.09
	-0.675
	-0.509
	-0.493
	-0.355
	-0.356
	-0.966
	-0.538
	-0.34
	-0.924
	-0.327
	-0.412
	-1.34
	-0.803
	-2.14
	-0.331
	-0.436
	-0.812
	-0.409
	-0.707
	-0.442
	-0.873
	-0.531
	-0.416
	-0.473
	-0.624
	-0.553
	-0.714
	-0.854
	-0.663
	-0.669
	-0.489
	-0.493
	-0.606
	-1.14
	-1.05
	-0.496
	-0.443
	-0.718
	-1.57
	-0.379
	-0.555
	-0.764
	-0.533
	-0.413
	-1.36
	-0.774
	-0.461
	-0.466
	-0.744
	-0.876
	-0.361
	-0.305
	-0.741
	-0.509
	-0.43
	-0.436
	-0.512
	-0.596
	-0.394
	-0.624
	-0.338
	-0.91
	-1.13
	-0.697
	-0.412
	-0.324
	-0.748
	-0.337
	-0.715
	-0.538
	-0.667
	-0.623
	-1.12
	-0.954
	-1.44
	-1.07
	-0.316
	-0.799
	-0.612
	-1.07
	-0.469
	-0.45
	-0.835
	-1.17
	-1.32
	-0.513
	-0.482
	-0.443
	-0.805
	-0.395
	-0.403
	-1.1
	-0.682
	-0.657
	-0.91
	-1.47
	-0.396
	-0.67
	-0.332
	-0.554
	-0.643
	-0.509
	-1.18
	-0.663
	-0.634
	-0.436
	-0.955
	-0.806
	-0.88
	-0.316
	-0.37
	-0.564
	-0.392
	-0.304
	-1.92
	-0.473
	-0.35
	-0.843
	-0.445
	-0.558
	-0.674
	-0.54
	-0.836
	-1.51
	-0.888
	-0.461
	-0.897
	-0.447
	-0.34
	-1.13
	-0.749
	-1.03
	-1.03
	-1.21
	-0.877
	-0.452
	-0.527
	-1.09
	-0.675
	-0.487
	-0.626
	-2.21
	-0.428
	-1.05
	-0.305
	-1.13
	-0.328
	-0.337
	-1.09
	-1.48
	-0.612
	-0.806
	-0.446
	-0.476
	-0.704
	-0.468
	-0.862
	-0.514
	-1.6
	-0.499
	-0.897
	-0.445
	-0.678
	-0.477
	-0.701
	-1.32
	-0.608
	-0.74
	-0.612
	-0.898
	-0.439
	-1
	-0.507
	-1.22
	-0.411
	-0.687
	-0.505
	-0.857
	-0.363
	-0.501
	-0.342
	-0.508
	-0.666
	-1.2
	-0.379
	-0.475
	-0.62
	-0.563
	-0.402
	-0.622
	-1.09
	-0.657
	-2.2
	-0.494
	-0.703
	-0.537
	-0.554
	-0.304
	-0.83
	-0.439
	-2.4
	-0.315
	-0.77
	-0.637
	-0.456
	-1.25
	-0.635
	-0.626
	-0.387
	-0.386
	-1.45
	-0.34
	-0.648
	-0.404
	-1.43
	-0.755
	-0.964
	-0.432
	-1.07
	-0.619
	-0.801
	-0.804
	-2.48
	-0.741
	-0.355
	-0.411
	-0.443
	-0.394
	-0.414
	-0.415
	-2.26
	-3.22
	-0.866
	-0.865
	-1.1
	-0.401
	-1.22
	-0.454
	-0.913
	-0.45
	-0.72
	-0.424
	-0.455
	-0.571
	-0.307
	-0.44
	-0.438
	-0.671
	-0.674
	-1.83
	-0.354
	-0.895
	-0.317
	-0.474
	-0.32
	-0.606
	-0.512
	-0.923
	-0.389
	-0.745
	-0.476
	-0.64
	-0.634
	-0.355
	-0.374
	-0.387
	-0.559
	-0.861
	-0.767
	-0.36
	-0.448
	-0.608
	-0.341
	-0.635
	-0.314
	-0.409
	-0.501
	-1.08
	-0.403
	-0.597
	-0.704
	-0.493
	-0.681
	-1.38
	-0.884
	-0.406
	-0.563
	-0.315
	-0.482
	-0.429
	-0.589
	-0.313
	-0.564
	-0.571
	-0.458
	-0.641
	-0.714
	-0.523
	-0.546
	-0.591
	-0.364
	-0.412
	-0.425
	-0.649
	-0.585
	-0.63
	-0.835
	-0.797
	-0.807
	-0.856
	-1.13
	-0.442
	-1.09
	-0.391
	-0.381
	-0.436
	-1.31
	-0.33
	-1.19
	-0.475
	-3.59
	-1.35
	-0.383
	-0.517
	-0.549
	-0.401
	-0.306
	-0.614
	-0.364
	-0.339
	-0.599
	-0.52
	-0.337
	-0.577
	-0.368
	-0.404
	-0.416
	-0.634
	-0.764
	-1.11
	-0.621
	-0.951
	-0.361
	-0.369
	-1.36
	-3.05
	-0.368
	-0.318
	-0.357
	-0.612
	-1.16
	-0.699
	-1.01
	-0.402
	-0.764
	-1.4
	-0.785
	-0.474
	-0.6
	-0.354
	-0.313
	-0.477
	-1.29
	-0.445
	-0.96
	-1.04
	-1.5
	-0.762
	-0.568
	-0.463
	-0.566
	-0.834
	-0.659
	-1.4
	-1.08
	-1.12
	-0.357
	-0.513
	-0.798
	-0.476
	-0.467
	-0.907
	-0.376
	-0.979
	-0.855
	-0.804
	-0.408
	-0.313
	-0.561
	-0.807
	-0.565
	-0.33
	-0.746
	-2.83
	-0.391
	-1.12
	-0.404
	-0.306
	-0.317
	-0.396
	-0.71
	-0.325
	-0.629
	-0.958
	-0.691
	-0.743
	-0.468
	-0.566
	-0.52
	-0.46
	-0.425
	-0.559
	-1.05
	-0.364
	-0.405
	-2.19
	-0.335
	-0.859
	-0.49
	-0.998
	-0.385
	-0.699
	-0.707
	-0.311
	-0.725
	-0.722
	-0.376
	-1.03
	-0.512
	-0.582
	-0.382
	-0.477
	-0.304
	-0.554
	-1.66
	-1.21
	-0.401
	-0.304
	-0.419
	-0.625
	-0.673
	-0.528
	-2.55
	-0.713
	-0.364
	-0.363
	-0.584
	-0.805
	-1.27
	-0.325
	-1.29
	-1.18
	-0.419
	-2
	-0.714
	-0.408
	-0.395
	-1.47
	-0.753
	-2.52
	-0.695
	-0.91
	-0.634
	-0.77
	-0.435
	-1.49
	-0.545
	-1.54
	-0.696
	-0.555
	-0.761
	-0.616
	-0.324
	-0.315
	-0.362
	-0.346
	-0.493
	-0.36
	-1.42
	-1.24
	-0.376
	-0.335
	-0.333
	-0.863
	-0.399
	-0.371
	-0.319
	-0.843
	-0.663
	-0.55
	-0.585
	-0.433
	-2.88
	-0.719
	-0.894
	-0.798
	-0.905
	-1.27
	-0.371
	-0.309
	-0.941
	-0.694
	-0.423
	-1.05
	-0.434
	-1.21
	-0.326
	-1.41
	-0.394
	-0.429
	-2.35
	-0.894
	-0.307
	-0.782
	-0.352
	-0.823
	-1.17
	-1.12
	-3.04
	-1.41
	-1.33
	-0.713
	-0.379
	-0.308
	-0.855
	-0.507
	-0.59
	-0.778
	-0.761
	-0.48
	-2.52
	-0.45
	-0.464
	-0.31
	-0.331
	-0.379
	-0.94
	-0.317
	-0.352
	-0.508
	-0.604
	-0.43
	-0.882
	-0.316
	-0.662
	-0.437
	-1.48
	-1.42
	-0.831
	-0.49
	-1.05
	-0.945
	-0.55
	-0.636
	-0.635
	-0.43
	-0.97
	-0.343
	-1.29
	-0.753
	-0.765
	-1.12
	-0.472
	-1.05
	-1
	-0.631
	-0.924
	-0.663
	-0.613
	-0.322
	-2.38
	-0.744
	-0.317
	-0.304
	-0.668
	-0.314
	-0.537
	-0.318
	-0.335
	-0.597
	-0.409
	-0.614
	-0.842
	-0.335
	-0.337
	-0.568
	-1.05
	-0.421
	-2.61
	-0.439
	-0.814
	-0.589
	-0.494
	-0.323
	-0.426
	-0.522
	-0.497
	-0.587
	-0.789
	-0.505
	-0.392
	-0.331
	-0.662
	-0.564
	-0.359
	-0.485
	-1.17
	-0.49
	-0.323
	-0.893
	-0.384
	-0.667
	-0.487
	-1.04
	-0.352
	-1.04
	-0.498
	-0.778
	-0.493
	-0.545
	-0.408
	-0.781
	-0.959
	-0.627
	-0.483
	-1.11
	-0.484
	-0.62
	-0.338
	-0.512
	-0.679
	-0.386
	-0.636
	-1.07
	-0.303
	-0.388
	-0.46
	-0.385
	-3.42
	-0.37
	-0.348
	-0.393
	-0.324
	-1.36
	-0.642
	-0.531
	-0.6
	-0.448
	-0.459
	-0.324
	-0.512
	-0.728
	-0.498
	-0.745
	-0.856
	-0.873
	-0.407
	-0.395
	-0.34
	-0.423
	-0.49
	-0.478
	-0.782
	-1.01
	-0.67
	-0.776
	-0.457
	-0.486
	-0.52
	-0.459
	-0.375
	-0.818
	-0.74
	-0.438
	-0.671
	-0.919
	-0.347
	-0.807
	-0.455
	-0.494
	-0.647
	-0.535
	-0.598
	-0.459
	-0.709
	-0.371
	-0.352
	-1.49
	-0.817
	-0.401
	-0.556
	-0.733
	-0.653
	-0.347
	-0.339
	-0.626
	-1.36
	-0.579
	-0.744
	-0.474
	-0.331
	-0.492
	-0.529
	-0.426
	-1.17
	-0.39
	-0.428
	-0.704
	-0.517
	-0.412
	-0.483
	-0.667
	-0.713
	-0.626
	-0.336
	-1.42
	-0.479
	-0.331
	-0.399
	-0.402
	-0.524
	-0.389
	-0.723
	-0.312
	-3.04
	-0.558
	-0.599
	-0.314
	-0.319
	-0.683
	-0.717
	-0.574
	-0.305
	-0.552
	-0.441
	-1.09
	-1.02
	-0.376
	-1.27
	-0.975
	-1.11
	-1.51
	-1.31
	-0.877
	-0.714
	-0.439
	-0.523
	-0.355
	-0.388
	-0.521
	-0.393
	-0.971
	-0.597
	-0.435
	-1.29
	-0.529
	-1.39
	-1.07
	-0.584
	-0.537
	-0.893
	-0.337
	-0.334
	-0.531
	-0.477
	-0.313
	-0.502
	-0.717
	-0.486
	-0.397
	-0.545
	-0.312
	-0.644
	-0.452
	-0.525
	-1.18
	-0.615
	-0.549
	-1.13
	-1.57
	-0.836
	-0.356
	-0.389
	-0.654
	-0.321
	-0.849
	-0.323
	-0.413
	-1.27
	-0.546
	-0.404
	-2.5
	-0.352
	-0.894
	-0.789
	-0.348
	-0.49
	-0.544
	-0.628
	-0.588
	-0.845
	-0.739
	-1.12
	-0.548
	-0.972
	-2.99
	-0.55
	-0.815
	-0.516
	-0.483
	-0.7
	-0.512
	-0.84
	-1.38
	-1.31
	-0.628
	-0.741
	-0.505
	-0.482
	-1.47
	-0.768
	-0.431
	-3.04
	-1.61
	-0.709
	-0.487
	-1.02
	-0.451
	-0.775
	-0.72
	-0.919
	-0.444
	-1.05
	-0.604
	-0.527
	-0.708
	-0.656
	-0.796
	-0.507
	-0.693
	-0.731
	-0.404
	-0.462
	-0.835
	-0.31
	-1.27
	-0.571
	-0.499
	-0.826
	-0.751
	-0.38
	-0.4
	-0.397
	-0.842
	-0.48
	-0.501
	-0.422
	-0.323
	-0.371
	-0.948
	-0.867
	-0.775
	-0.481
	-0.328
	-0.398
	-0.338
	-0.605
	-0.517
	-0.573
	-0.665
	-0.885
	-1.14
	-0.645
	-1.03
	-0.384
	-0.476
	-0.463
	-0.383
	-0.335
	-0.856
	-2.73
	-0.403
	-0.803
	-0.451
	-0.972
	-0.999
	-0.735
	-0.356
	-0.953
	-0.95
	-0.652
	-1.06
	-1.12
	-0.521
	-0.607
	-0.393
	-0.331
	-0.479
	-0.35
	-1.22
	-0.317
	-0.742
	-0.388
	-0.413
	-0.447
	-0.557
	-0.799
	-1.32
	-0.48
	-0.989
	-0.775
	-0.576
	-0.779
	-0.828
	-1.09
	-0.996
	-1.01
	-0.432
	-0.547
	-0.363
	-0.865
	-0.853
	-0.336
	-0.894
	-0.595
	-0.311
	-2.76
	-0.619
	-0.372
	-1.05
	-1.04
	-0.358
	-0.59
	-0.385
	-0.593
	-1.11
	-0.394
	-0.425
	-1.05
	-1.02
	-0.468
	-0.689
	-2.6
	-0.345
	-0.368
	-0.564
	-0.67
	-0.411
	-0.466
	-0.706
	-0.744
	-0.91
	-0.359
	-1
	-0.528
	-0.316
	-0.57
	-0.833
	-0.355
	-0.903
	-0.468
	-0.339
	-0.483
	-0.506
	-0.747
	-0.515
	-2.01
	-1.24
	-0.861
	-0.491
	-2.24
	-0.343
	-0.584
	-0.552
	-0.611
	-0.425
	-1.14
	-0.659
	-0.819
	-0.407
	-0.491
	-0.467
	-0.329
	-0.535
	-0.47
	-0.483
	-0.832
	-0.387
	-0.399
	-0.339
	-0.362
	-0.312
	-0.424
	-0.36
	-0.418
	-0.57
	-0.628
	-0.72
	-0.574
	-0.379
	-0.674
	-0.565
	-0.668
	-1.42
	-0.721
	-0.818
	-0.478
	-0.945
	-0.994
	-0.467
	-0.686
	-0.32
	-0.473
	-0.436
	-0.767
	-1.01
	-0.674
	-0.371
	-0.304
	-0.644
	-0.361
	-0.482
	-0.723
	-0.464
	-0.585
	-1.47
	-0.662
	-0.934
	-0.902
	-0.441
	-0.789
	-0.506
	-0.713
	-0.641
	-1.31
	-0.829
	-0.326
	-0.574
	-0.54
	-0.557
	-0.504
	-0.402
	-0.302
	-0.71
	-0.315
	-0.312
	-0.383
	-0.728
	-0.303
	-1.04
	-0.454
	-1.59
	-0.411
	-0.665
	-1.25
	-0.829
	-0.641
	-0.752
	-0.792
	-0.426
	-0.48
	-0.338
	-0.53
	-0.346
	-0.971
	-0.447
	-0.551
	-0.329
	-0.797
	-1.32
	-0.65
	-0.834
	-0.565
	-0.645
	-0.427
	-0.6
	-0.59
	-1.44
	-0.411
	-0.456
	-1.11
	-0.655
	-0.353
	-0.895
	-0.524
	-1.15
	-0.692
	-0.661
	-0.495
	-0.709
	-0.601
	-1.29
	-0.366
	-1.38
	-0.783
	-0.977
	-0.668
	-1.06
	-0.582
	-0.388
	-1.09
	-0.64
	-0.681
	-0.313
	-0.603
	-0.315
	-0.682
	-1.08
	-0.339
	-0.709
	-0.712
	-0.697
	-0.399
	-0.414
	-0.713
	-0.735
	-0.45
	-0.317
	-0.563
	-0.385
	-0.951
	-0.727
	-0.872
	-0.925
	-0.372
	-0.395
	-2.62
	-0.575
	-0.388
	-0.914
	-1.2
	-1.11
	-0.434
	-0.543
	-0.445
	-0.572
	-0.555
	-0.368
	-0.839
	-0.546
	-0.922
	-0.972
	-0.304
	-1.22
	-0.432
	-1.12
	-0.687
	-0.406
	-0.311
	-1.6
	-0.763
	-1.41
	-0.713
	-0.649
	-0.522
	-0.363
	-1.15
	-2.81
	-0.811
	-1.03
	-1
	-1.28
	-0.355
	-0.336
	-0.871
	-0.997
	-2.97
	-0.417
	-0.343
	-0.95
	-0.335
	-0.414
	-1.11
	-1.25
	-0.907
	-0.841
	-1.08
	-1.12
	-0.426
	-0.427
	-0.993
	-0.5
	-0.393
	-0.479
	-1.06
	-0.965
	-0.725
	-0.371
	-0.765
	-1.18
	-0.39
	-0.362
	-0.475
	-0.449
	-0.414
	-1.44
	-0.547
	-0.474
	-0.623
	-0.661
	-0.355
	-0.65
	-0.449
	-1.43
	-0.35
	-3
	-0.943
	-0.555
	-0.537
	-0.305
	-0.925
	-0.42
	-0.627
	-0.463
	-0.326
	-1
	-0.66
	-0.816
	-0.794
	-0.303
	-0.308
	-0.506
	-0.35
	-0.587
	-0.422
	-0.75
	-0.314
	-0.724
	-0.706
	-0.451
	-0.48
	-1.04
	-0.304
	-0.443
	-0.774
	-0.999
	-0.585
	-0.682
	-0.441
	-0.534
	-0.847
	-0.783
	-0.894
	-0.585
	-0.507
	-0.413
	-0.319
	-1.17
	-0.622
	-0.477
	-0.31
	-0.61
	-0.449
	-0.866
	-0.435
	-0.441
	-0.441
	-0.411
	-2.52
	-0.814
	-0.424
	-0.617
	-0.683
	-0.678
	-3.15
	-0.787
	-0.804
	-0.765
	-0.904
	-0.694
	-1.01
	-0.698
	-1.08
	-0.327
	-0.773
	-0.675
	-0.523
	-0.688
	-0.454
	-0.627
	-0.529
	-1.03
	-0.973
	-0.99
	-0.344
	-0.379
	-1.18
	-0.569
	-0.719
	-0.442
	-1.17
	-0.47
	-0.845
	-1.24
	-0.693
	-1.33
	-0.392
	-0.57
	-0.334
	-1.16
	-0.677
	-0.553
	-1.85
	-0.4
	-0.71
	-1.2
	-0.479
	-1.01
	-0.536
	-0.364
	-0.874
	-0.739
	-0.598
	-0.319
	-0.494
	-0.387
	-0.816
	-0.377
	-0.404
	-1.42
	-0.385
	-1.2
	-1.05
	-0.463
	-1.4
	-0.688
	-0.512
	-0.591
	-0.417
	-0.868
	-0.315
	-0.585
	-1.14
	-1.15
	-0.369
	-0.316
	-1.18
	-2.79
	-0.347
	-0.757
	-0.418
	-0.323
	-3.06
	-0.517
	-0.662
	-0.306
	-0.545
	-0.355
	-0.438
	-0.903
	-0.581
	-0.995
	-0.374
	-0.52
	-0.664
	-0.529
	-0.407
	-0.39
	-0.868
	-0.475
	-0.817
	-0.514
	-0.514
	-0.407
	-1.56
	-0.601
	-0.535
	-0.385
	-0.391
	-0.391
	-0.779
	-0.593
	-0.624
	-0.909
	-1.3
	-0.465
	-1.09
	-0.77
	-0.341
	-0.806
	-3
	-2.8
	-0.667
	-0.373
	-0.532
	-0.332
	-0.554
	-0.694
	-0.421
	-0.457
	-0.5
	-0.776
	-0.412
	-0.978
	-0.391
	-0.491
	-0.653
	-0.612
	-2.42
	-1.15
	-0.789
	-0.362
	-1.29
	-0.767
	-1.43
	-0.892
	-0.463
	-0.858
	-0.933
	-0.395
	-0.508
	-0.597
	-0.324
	-1.31
	-1.02
	-0.484
	-0.532
	-0.535
	-0.362
	-0.701
	-0.457
	-0.7
	-0.397
	-0.718
	-0.379
	-0.591
	-0.524
	-0.43
	-0.945
	-0.455
	-0.661
	-1.07
	-0.603
	-0.792
	-0.742
	-0.465
	-0.855
	-0.998
	-0.351
	-2.34
	-0.54
	-0.6
	-1.03
	-1.21
	-1.01
	-1.23
	-0.823
	-0.677
	-0.52
	-0.544
	-0.347
	-1.12
	-0.378
	-0.567
	-0.493
	-0.385
	-0.436
	-0.308
	-0.746
	-2.56
	-0.346
	-0.745
	-0.381
	-0.702
	-0.623
	-0.474
	-0.848
	-0.382
	-0.43
	-0.625
	-1.23
	-0.895
	-0.704
	-0.891
	-1.12
	-1.21
	-0.642
	-0.732
	-0.447
	-0.357
	-0.339
	-2.55
	-0.93
	-0.539
	-0.988
	-0.622
	-0.822
	-0.465
	-0.477
	-0.873
	-0.358
	-0.304
	-0.351
	-0.754
	-0.992
	-0.448
	-0.865
	-0.803
	-0.429
	-0.756
	-1.21
	-0.309
	-0.333
	-0.725
	-0.806
	-0.631
	-0.341
	-0.353
	-0.367
	-0.86
	-1.01
	-0.389
	-0.652
	-0.464
	-0.832
	-0.323
	-0.375
	-0.578
	-0.85
	-0.558
	-0.395
	-0.902
	-0.548
	-0.346
	-0.488
	-0.362
	-0.638
	-0.64
	-0.554
	-1.24
	-0.841
	-0.767
	-0.333
	-0.379
	-0.406
	-1.25
	-0.709
	-0.571
	-1.3
	-1.13
	-0.73
	-0.352
	-2.51
	-0.469
	-0.704
	-0.898
	-0.629
	-0.661
	-0.382
	-0.49
	-0.952
	-0.698
	-0.905
	-0.438
	-0.465
	-0.431
	-0.61
	-0.543
	-0.407
	-0.555
	-0.938
	-0.8
	-0.98
	-0.559
	-0.374
	-0.682
	-0.497
	-0.497
	-0.324
	-0.362
	-0.334
	-0.423
	-0.42
	-0.314
	-0.909
	-0.304
	-0.842
	-0.533
	-0.93
	-0.389
	-1.24
	-0.38
	-0.373
	-0.389
	-2.31
	-1.67
	-0.508
	-0.345
	-0.6
	-0.372
	-0.423
	-0.641
	-0.68
	-1.25
	-0.38
	-0.316
	-0.868
	-0.408
	-1.22
	-0.554
	-0.548
	-0.371
	-1.04
	-0.911
	-0.742
	-0.415
	-0.706
	-0.464
	-0.71
	-0.398
	-0.527
	-0.51
	-0.468
	-0.513
	-0.325
	-0.387
	-0.562
	-0.401
	-0.52
	-0.536
	-0.43
	-0.905
	-0.754
	-0.454
	-0.465
	-0.858
	-0.331
	-0.456
	-0.481
	-0.43
	-0.378
	-0.887
	-0.566
	-0.685
	-0.963
	-0.342
	-0.597
	-0.446
	-0.32
	-0.362
	-0.533
	-0.524
	-0.51
	-1.38
	-0.311
	-0.463
	-0.617
	-0.307
	-0.486
	-0.813
	-0.773
	-0.364
	-0.509
	-0.381
	-1.14
	-1.43
	-0.497
	-0.464
	-1.08
	-0.716
	-0.542
	-0.492
	-1.72
	-0.563
	-0.404
	-0.339
	-0.456
	-0.305
	-0.323
	-0.816
	-0.629
	-0.699
	-0.985
	-0.607
	-0.317
	-0.898
	-0.37
	-0.544
	-1.31
	-1.26
	-0.318
	-0.83
	-0.48
	-0.59
	-0.928
	-0.586
	-0.546
	-0.694
	-0.341
	-1.02
	-0.643
	-0.368
	-0.412
	-0.566
	-0.53
	-0.858
	-1.32
	-0.506
	-0.318
	-0.516
	-0.556
	-0.493
	-0.336
	-0.325
	-0.431
	-0.396
	-0.363
	-0.402
	-0.391
	-0.661
	-0.862
	-0.514
	-0.914
	-0.301
	-0.518
	-0.852
	-0.828
	-0.53
	-3.29
	-0.726
	-0.423
	-2.89
	-0.556
	-0.614
	-0.616
	-1.02
	-0.391
	-0.335
	-0.353
	-0.876
	-0.353
	-0.41
	-0.423
	-0.751
	-0.32
	-0.566
	-0.603
	-0.517
	-0.484
	-1.24
	-0.612
	-0.758
	-0.309
	-0.332
	-0.527
	-0.443
	-0.308
	-3
	-0.699
	-0.387
	-0.369
	-0.539
	-0.521
	-0.47
	-0.581
	-0.518
	-0.502
	-1.27
	-0.33
	-2.55
	-1.04
	-0.535
	-0.38
	-0.665
	-1.25
	-1.03
	-0.919
	-0.64
	-1.33
	-0.411
	-1.32
	-0.424
	-0.519
	-0.662
	-0.684
	-0.651
	-0.501
	-1.07
	-0.756
	-0.415
	-1.43
	-0.808
	-0.425
	-0.698
	-0.387
	-0.372
	-0.559
	-0.721
	-1.01
	-0.926
	-0.31
	-0.73
	-0.73
	-0.58
	-0.69
	-0.768
	-0.37
	-0.412
	-0.457
	-0.344
	-0.47
	-0.413
	-0.318
	-0.376
	-0.596
	-0.544
	-0.917
	-0.347
	-0.865
	-1.04
	-0.618
	-0.936
	-0.646
	-2.62
	-1.01
	-1.04
	-0.437
	-0.349
	-0.545
	-0.586
	-0.856
	-0.552
	-0.686
	-0.318
	-1.38
	-0.575
	-0.683
	-0.33
	-0.714
	-0.497
	-0.814
	-0.694
	-0.886
	-0.342
	-0.501
	-0.72
	-0.915
	-0.816
	-0.369
	-0.902
	-0.521
	-0.661
	-0.981
	-1.11
	-1.11
	-0.424
	-0.649
	-0.503
	-0.31
	-0.471
	-0.427
	-0.857
	-0.356
	-0.317
	-0.308
	-0.35
	-0.434
	-0.445
	-1.13
	-0.353
	-3
	-0.535
	-0.573
	-0.817
	-0.329
	-0.431
	-0.626
	-0.699
	-0.495
	-0.389
	-0.475
	-0.813
	-0.558
	-0.485
	-0.866
	-1.41
	-0.403
	-0.692
	-0.353
	-0.478
	-0.879
	-0.384
	-0.359
	-0.993
	-0.423
	-1.26
	-0.446
	-0.903
	-1.25
	-1.77
	-0.513
	-0.333
	-0.47
	-0.429
	-1.12
	-0.907
	-0.664
	-0.373
	-0.975
	-0.465
	-0.33
	-1.3
	-0.61
	-1.31
	-0.591
	-0.731
	-1.24
	-0.997
	-0.335
	-0.487
	-0.647
	-0.347
	-0.732
	-0.552
	-1.03
	-0.789
	-1.17
	-0.905
	-0.636
	-0.375
	-1.02
	-0.933
	-0.369
	-0.391
	-0.727
	-0.964
	-0.465
	-0.373
	-2.52
	-0.94
	-0.522
	-1.05
	-0.582
	-0.539
	-0.416
	-0.698
	-1.23
	-1
	-0.532
	-0.39
	-0.93
	-1.04
	-0.627
	-0.91
	-0.915
	-0.347
	-0.586
	-1.05
	-0.358
	-0.409
	-1.47
	-0.413
	-0.488
	-1.43
	-0.306
	-0.452
	-1.06
	-0.655
	-0.683
	-1.06
	-0.34
	-0.499
	-0.928
	-0.319
	-0.741
	-0.382
	-0.497
	-0.379
	-0.401
	-0.773
	-0.616
	-0.628
	-0.635
	-0.517
	-0.564
	-0.487
	-0.317
	-0.83
	-0.799
	-0.832
	-0.401
	-1.1
	-1.15
	-0.403
	-0.496
	-0.602
	-0.63
	-0.683
	-0.745
	-0.415
	-0.49
	-0.41
	-0.367
	-0.698
	-0.762
	-0.751
	-0.614
	-0.887
	-0.932
	-1
	-0.356
	-1.01
	-0.417
	-0.901
	-0.887
	-0.435
	-0.307
	-0.916
	-0.5
	-2.48
	-0.52
	-0.428
	-0.316
	-0.874
	-0.604
	-1.17
	-0.993
	-0.332
	-0.456
	-0.771
	-0.496
	-0.459
	-0.56
	-1.13
	-0.484
	-0.42
	-0.536
	-0.474
	-0.603
	-0.371
	-0.325
	-0.864
	-1.01
	-0.409
	-0.612
	-0.418
	-0.587
	-0.883
	-1.21
	-0.524
	-0.312
	-0.486
	-0.47
	-0.718
	-0.392
	-0.769
	-1.05
	-0.503
	-0.304
	-0.55
	-0.343
	-0.44
	-0.405
	-1.11
	-0.664
	-1
	-0.617
	-0.384
	-0.54
	-1.52
	-0.37
	-0.906
	-1.19
	-0.304
	-0.625
	-0.512
	-0.368
	-0.788
	-1.13
	-0.702
	-0.394
	-1.07
	-0.388
	-0.566
	-1.97
	-0.476
	-0.819
	-0.395
	-0.488
	-0.32
	-0.461
	-0.379
	-0.492
	-0.499
	-0.354
	-0.329
	-0.597
	-0.698
	-0.602
	-0.695
	-0.888
	-0.386
	-0.592
	-0.499
	-0.312
	-0.482
	-0.83
	-0.445
	-0.829
	-0.334
	-0.465
	-0.395
	-0.308
	-1.39
	-0.373
	-0.449
	-0.355
	-0.951
	-0.41
	-1.46
	-0.756
	-0.745
	-1.13
	-0.521
	-0.307
	-0.314
	-0.83
	-0.454
	-0.467
	-0.459
	-0.67
	-0.396
	-0.351
	-0.404
	-1.1
	-0.569
	-0.337
	-0.362
	-0.793
	-0.695
	-0.555
	-0.719
	-1.12
	-0.577
	-0.835
	-0.591
	-0.309
	-0.675
	-0.464
	-0.348
	-0.384
	-0.722
	-0.4
	-0.348
	-0.553
	-0.585
	-0.347
	-0.302
	-0.975
	-0.624
	-0.606
	-0.681
	-1.16
	-0.678
	-0.624
	-0.55
	-0.381
	-0.457
	-1.19
	-0.723
	-0.422
	-1.23
	-0.687
	-0.456
	-0.776
	-1.46
	-0.555
	-0.761
	-0.861
	-1.11
	-0.592
	-0.398
	-0.374
	-0.609
	-0.317
	-0.952
	-0.518
	-0.473
	-0.41
	-0.509
	-0.516
	-0.625
	-0.573
	-0.303
	-0.318
	-0.357
	-0.755
	-0.43
	-0.871
	-0.84
	-0.422
	-0.451
	-0.852
	-0.342
	-0.356
	-0.975
	-0.626
	-0.896
	-0.37
	-0.458
	-0.477
	-0.444
	-0.597
	-0.548
	-0.302
	-0.494
	-0.778
	-1.14
	-0.313
	-0.377
	-0.311
	-0.568
	-0.65
	-0.531
	-0.726
	-0.507
	-1.41
	-0.378
	-0.943
	-0.442
	-0.402
	-0.826
	-3.02
	-0.785
	-1.5
	-0.31
	-0.47
	-0.346
	-0.496
	-0.792
	-1.25
	-0.625
	-0.407
	-0.947
	-0.342
	-0.562
	-0.963
	-0.31
	-0.31
	-0.503
	-0.634
	-0.524
	-0.94
	-0.456
	-0.556
	-1.22
	-0.841
	-0.394
	-0.53
	-1.39
	-0.494
	-0.453
	-0.601
	-0.573
	-0.553
	-0.553
	-0.937
	-0.799
	-1.15
	-0.883
	-0.645
	-1.06
	-0.663
	-0.343
	-0.378
	-0.335
	-0.465
	-3.17
	-0.309
	-0.492
	-1.54
	-0.38
	-0.743
	-0.49
	-0.432
	-0.546
	-0.313
	-0.781
	-0.535
	-0.946
	-0.827
	-0.705
	-0.686
	-0.482
	-0.707
	-0.715
	-0.973
	-0.462
	-0.444
	-0.951
	-0.503
	-0.492
	-0.857
	-0.553
	-0.668
	-1.1
	-0.929
	-0.476
	-1.08
	-0.554
	-0.671
	-0.351
	-0.538
	-0.456
	-0.444
	-0.333
	-0.387
	-0.664
	-0.814
	-0.341
	-0.326
	-0.693
	-0.345
	-0.597
	-0.33
	-0.536
	-0.635
	-0.898
	-1.2
	-1.03
	-1.21
	-0.479
	-0.428
	-0.68
	-1.12
	-0.479
	-0.592
	-2.47
	-0.394
	-0.932
	-0.748
	-0.323
	-0.507
	-0.431
	-0.724
	-0.788
	-0.968
	-0.6
	-0.426
	-0.45
	-0.556
	-0.546
	-0.54
	-1.06
	-0.658
	-0.47
	-0.433
	-1.01
	-1.06
	-0.469
	-0.732
	-1.04
	-0.339
	-0.541
	-0.651
	-0.527
	-0.668
	-0.874
	-0.322
	-0.338
	-0.894
	-0.863
	-0.678
	-0.717
	-0.595
	-0.61
	-0.385
	-0.464
	-0.326
	-0.493
	-0.901
	-0.497
	-1.96
	-0.745
	-0.607
	-0.684
	-0.357
	-0.777
	-1.27
	-1.13
	-0.724
	-1.08
	-0.692
	-0.522
	-0.771
	-0.945
	-0.389
	-1.29
	-0.52
	-0.605
	-0.703
	-1.13
	-0.581
	-0.774
	-1
	-0.451
	-1
	-0.346
	-0.444
	-0.313
	-0.492
	-0.532
	-1.1
	-0.825
	-0.706
	-0.526
	-0.768
	-0.353
	-0.425
	-0.332
	-0.444
	-0.502
	-0.363
	-0.521
	-0.412
	-0.542
	-0.9
	-2.51
	-0.72
	-0.611
	-0.585
	-0.336
	-1.25
	-0.916
	-1.25
	-1.23
	-0.508
	-0.754
	-0.566
	-0.344
	-0.565
	-0.349
	-0.667
	-0.384
	-0.509
	-0.525
	-1.08
	-0.33
	-0.495
	-1.25
	-1.17
	-0.557
	-0.867
	-0.422
	-0.457
	-0.646
	-3.2
	-0.88
	-0.434
	-0.878
	-0.669
	-2.64
	-0.413
	-1.01
	-0.338
	-0.556
	-0.833
	-0.497
	-0.38
	-1.03
	-1.61
	-0.308
	-0.99
	-0.423
	-0.333
	-0.403
	-0.718
	-1.11
	-0.405
	-1.05
	-0.573
	-0.679
	-0.728
	-0.795
	-0.38
	-1.11
	-0.748
	-0.381
	-1.26
	-0.383
	-1.32
	-0.341
	-0.551
	-0.414
	-0.331
	-0.47
	-0.53
	-0.94
	-0.36
	-0.497
	-1.6
	-0.554
	-0.76
	-0.677
	-0.553
	-0.369
	-1.15
	-0.54
	-0.827
	-0.37
	-0.56
	-2.13
	-0.388
	-0.848
	-0.366
	-0.361
	-0.882
	-0.331
	-0.883
	-0.577
	-0.891
	-0.379
	-0.449
	-1.06
	-0.439
	-0.484
	-0.911
	-0.421
	-0.792
	-0.446
	-0.504
	-1.05
	-0.537
	-0.85
	-0.402
	-0.422
	-0.38
	-0.498
	-0.784
	-0.324
	-0.551
	-0.648
	-0.858
	-0.421
	-0.606
	-0.342
	-0.431
	-0.385
	-0.334
	-1.14
	-2.96
	-0.674
	-0.415
	-3.14
	-0.334
	-0.457
	-0.569
	-0.495
	-0.347
	-0.473
	-0.636
	-0.398
	-0.328
	-0.718
	-1.12
	-0.503
	-0.838
	-0.79
	-1.01
	-0.318
	-0.85
	-0.616
	-0.732
	-0.527
	-0.84
	-0.658
	-0.374
	-0.35
	-0.426
	-2.17
	-0.494
	-0.619
	-0.316
	-0.49
	-0.656
	-0.386
	-0.312
	-0.73
	-0.458
	-0.459
	-0.519
	-0.491
	-0.436
	-1.09
	-0.85
	-1.02
	-0.398
	-0.897
	-0.483
	-0.321
	-0.714
	-0.511
	-0.593
	-0.598
	-0.355
	-0.729
	-0.402
	-0.313
	-1.02
	-0.564
	-0.458
	-1.03
	-0.758
	-1.16
	-0.632
	-0.744
	-0.886
	-0.338
	-0.448
	-0.409
	-2.29
	-3.26
	-1.35
	-0.384
	-0.979
	-2.3
	-0.512
	-1.04
	-0.859
	-0.575
	-0.383
	-0.883
	-0.601
	-1.2
	-0.884
	-0.914
	-0.42
	-0.768
	-0.544
	-2.84
	-1.29
	-1.02
	-0.522
	-0.662
	-0.306
	-0.653
	-0.676
	-0.309
	-0.528
	-0.451
	-1.36
	-0.861
	-1.22
	-0.786
	-0.364
	-0.773
	-0.576
	-0.448
	-0.828
	-0.36
	-2.92
	-0.756
	-0.385
	-0.935
	-0.836
	-0.334
	-0.542
	-0.715
	-0.459
	-0.305
	-0.739
	-0.625
	-0.312
	-0.962
	-0.484
	-0.33
	-0.315
	-0.755
	-1.49
	-0.318
	-0.764
	-1.27
	-1.17
	-0.452
	-0.643
	-0.706
	-0.844
	-0.625
	-0.633
	-0.349
	-0.421
	-0.323
	-0.541
	-0.37
	-0.39
	-0.426
	-0.487
	-0.483
	-1.06
	-0.664
	-0.406
	-0.362
	-0.504
	-0.751
	-1.13
	-0.602
	-0.611
	-0.472
	-0.727
	-0.348
	-3.56
	-0.333
	-1.43
	-0.828
	-0.392
	-0.31
	-0.562
	-1.02
	-1.31
	-0.886
	-0.634
	-0.349
	-0.649
	-0.309
	-1.11
	-0.306
	-0.464
	-0.378
	-2.46
	-0.513
	-0.528
	-0.594
	-0.905
	-0.308
	-0.907
	-0.313
	-0.654
	-0.409
	-0.353
	-0.647
	-0.52
	-0.326
	-0.369
	-3
	-0.529
	-0.481
	-0.7
	-0.529
	-0.41
	-0.371
	-0.721
	-0.523
	-0.672
	-0.393
	-1.22
	-0.585
	-1.45
	-0.57
	-0.426
	-0.462
	-0.598
	-0.577
	-0.593
	-0.547
	-1.51
	-0.69
	-0.436
	-0.342
	-0.316
	-1.23
	-0.708
	-0.463
	-0.881
	-0.375
	-0.618
	-0.821
	-0.893
	-0.61
	-0.505
	-0.413
	-0.321
	-0.717
	-1.01
	-0.84
	-2.37
	-0.916
	-0.581
	-0.436
	-1.24
	-1.35
	-0.303
	-0.308
	-0.591
	-0.324
	-0.614
	-0.357
	-1.22
	-0.392
	-0.641
	-0.559
	-0.969
	-0.574
	-0.326
	-1.32
	-0.495
	-0.364
	-0.532
	-1.16
	-0.808
	-0.348
	-0.311
	-0.506
	-1.14
	-1.26
	-0.338
	-0.8
	-0.466
	-0.377
	-1
	-0.345
	-0.88
	-0.524
	-0.986
	-0.769
	-1.31
	-0.464
	-0.561
	-0.932
	-0.716
	-0.765
	-0.32
	-0.308
	-0.569
	-0.812
	-0.415
	-0.499
	-0.905
	-0.407
	-0.812
	-2.57
	-1.11
	-0.55
	-1.08
	-0.637
	-0.58
	-0.394
	-0.323
	-1.17
	-0.585
	-0.303
	-0.667
	-0.404
	-0.475
	-0.391
	-0.374
	-0.746
	-0.546
	-0.716
	-1.05
	-0.383
	-0.602
	-0.562
	-0.869
	-1.35
	-0.921
	-0.379
	-0.957
	-1.07
	-0.758
	-1.36
	-0.329
	-0.413
	-1.16
	-0.321
	-0.677
	-0.753
	-0.442
	-0.508
	-0.942
	-0.837
	-0.359
	-1.14
	-0.462
	-1.22
	-1.17
	-1.14
	-0.448
	-0.507
	-0.323
	-0.805
	-0.939
	-0.644
	-0.61
	-0.304
	-0.583
	-1.1
	-0.546
	-1.06
	-0.916
	-0.521
	-0.807
	-0.307
	-0.497
	-1.04
	-0.785
	-0.309
	-0.496
	-0.32
	-0.517
	-0.498
	-0.324
	-0.516
	-0.979
	-0.728
	-0.336
	-0.762
	-0.482
	-1.29
	-0.394
	-1.16
	-0.614
	-0.759
	-0.563
	-0.454
	-0.577
	-0.333
	-0.341
	-0.641
	-0.447
	-0.581
	-0.563
	-0.764
	-0.303
	-0.334
	-0.793
	-0.922
	-0.417
	-0.538
	-1.08
	-0.612
	-0.851
	-0.398
	-0.374
	-0.89
	-0.756
	-0.504
	-0.401
	-0.306
	-0.311
	-0.595
	-0.787
	-0.388
	-0.867
	-0.405
	-0.619
	-0.521
	-0.447
	-0.64
	-0.556
	-0.324
	-0.482
	-2.62
	-1.49
	-0.343
	-2.74
	-1.09
	-0.5
	-0.399
	-0.345
	-0.448
	-0.59
	-1.39
	-0.799
	-0.329
	-0.407
	-1.03
	-0.482
	-0.496
	-1.12
	-0.523
	-0.627
	-0.489
	-0.779
	-0.336
	-0.461
	-0.422
	-0.633
	-0.534
	-1.09
	-0.302
	-1.38
	-0.314
	-0.465
	-0.45
	-0.335
	-0.42
	-1.61
	-1.22
	-0.474
	-0.432
	-0.654
	-0.736
	-1.29
	-1.3
	-0.787
	-0.733
	-0.593
	-0.39
	-0.336
	-0.533
	-0.316
	-0.35
	-0.341
	-0.916
	-0.675
	-0.595
	-0.732
	-0.616
	-0.422
	-0.76
	-0.816
	-0.507
	-0.52
	-0.763
	-0.415
	-0.776
	-0.89
	-1.03
	-0.771
	-0.368
	-0.354
	-0.421
	-0.693
	-0.461
	-0.698
	-1.38
	-1.35
	-0.973
	-0.682
	-0.48
	-0.584
	-0.401
	-0.417
	-0.312
	-0.542
	-0.781
	-0.314
	-0.535
	-0.415
	-1.2
	-0.383
	-0.792
	-0.309
	-0.364
	-0.882
	-1.24
	-0.995
	-0.669
	-0.418
	-0.477
	-0.713
	-0.348
	-0.676
	-0.65
	-2.74
	-0.319
	-0.592
	-1.42
	-1.47
	-0.47
	-0.378
	-0.393
	-0.988
	-0.551
	-0.339
	-0.397
	-0.369
	-0.463
	-1.01
	-0.311
	-0.456
	-0.614
	-1
	-0.48
	-0.712
	-0.677
	-1.09
	-2.73
	-0.789
	-0.528
	-0.515
	-0.524
	-0.388
	-1.23
	-0.433
	-1.33
	-0.847
	-0.897
	-0.422
	-0.89
	-0.328
	-0.74
	-0.437
	-0.67
	-1.05
	-0.725
	-0.747
	-0.594
	-0.394
	-1.02
	-0.579
	-0.4
	-0.709
	-0.439
	-0.782
	-0.422
	-0.485
	-0.411
	-0.505
	-0.718
	-3.11
	-0.517
	-1.1
	-0.456
	-0.747
	-0.628
	-0.531
	-1.2
	-0.652
	-0.495
	-0.563
	-0.418
	-0.54
	-0.374
	-0.412
	-0.535
	-0.376
	-0.398
	-0.687
	-1.33
	-1.2
	-0.805
	-0.362
	-0.767
	-0.363
	-0.636
	-0.309
	-1.43
	-0.393
	-1.02
	-1.36
	-0.658
	-1.08
	-0.951
	-0.36
	-0.414
	-0.917
	-0.506
	-0.405
	-0.551
	-0.471
	-0.408
	-0.369
	-0.359
	-0.528
	-0.309
	-0.345
	-0.969
	-0.877
	-0.71
	-0.578
	-0.452
	-1.79
	-0.577
	-1.21
	-0.416
	-0.412
	-1.04
	-0.679
	-0.377
	-0.446
	-1.05
	-0.949
	-0.593
	-0.429
	-0.417
	-0.614
	-0.329
	-0.331
	-0.305
	-0.606
	-0.876
	-1.09
	-0.827
	-0.447
	-0.49
	-0.714
	-0.387
	-0.343
	-0.934
	-1.19
	-1.28
	-0.496
	-0.412
	-1.2
	-0.709
	-0.742
	-0.535
	-0.655
	-0.661
	-0.385
	-2.85
	-1.33
	-0.411
	-0.319
	-1.12
	-0.709
	-2.22
	-0.608
	-0.939
	-1.06
	-0.454
	-1.15
	-1.18
	-1.24
	-2.43
	-0.449
	-0.836
	-0.334
	-1.63
	-0.68
	-0.816
	-0.609
	-0.93
	-0.53
	-0.971
	-0.557
	-0.52
	-0.794
	-0.773
	-0.533
	-0.489
	-0.45
	-0.393
	-1.05
	-0.571
	-0.59
	-0.852
	-0.402
	-0.855
	-0.586
	-1.22
	-0.724
	-1.01
	-0.356
	-0.329
	-0.359
	-0.306
	-0.732
	-0.426
	-0.438
	-0.309
	-0.595
	-1.33
	-0.511
	-0.665
	-0.352
	-0.41
	-0.552
	-0.404
	-0.673
	-0.529
	-0.93
	-0.616
	-0.581
	-1.16
	-0.576
	-0.472
	-0.338
	-0.414
	-0.803
	-0.882
	-0.721
	-0.875
	-0.885
	-0.642
	-0.324
	-0.858
	-0.304
	-0.588
	-0.387
	-0.789
	-0.68
	-1.17
	-0.555
	-0.576
	-0.508
	-1.19
	-0.773
	-0.519
	-0.852
	-2.86
	-0.414
	-0.353
	-0.341
	-0.42
	-0.488
	-0.398
	-0.479
	-0.687
	-0.714
	-0.71
	-0.627
	-0.605
	-0.63
	-0.752
	-0.464
	-0.75
	-0.736
	-0.605
	-0.35
	-0.809
	-1.35
	-0.479
	-0.526
	-0.483
	-0.464
	-0.608
	-0.43
	-0.356
	-0.417
	-1.05
	-0.568
	-0.311
	-0.838
	-0.725
	-0.339
	-0.338
	-0.857
	-0.703
	-0.494
	-0.84
	-1.4
	-0.435
	-1.29
	-0.633
	-0.487
	-0.861
	-0.66
	-0.822
	-0.824
	-0.32
	-0.379
	-0.311
	-0.415
	-0.5
	-0.98
	-0.957
	-0.361
	-0.842
	-0.692
	-0.805
	-0.42
	-0.406
	-1.06
	-0.35
	-0.498
	-0.865
	-0.48
	-0.95
	-0.787
	-0.698
	-0.761
	-0.436
	-1.23
	-0.841
	-1.22
	-0.773
	-2.42
	-0.473
	-0.54
	-0.72
	-0.773
	-0.526
	-0.642
	-0.37
	-0.585
	-0.37
	-0.733
	-0.813
	-0.461
	-0.471
	-0.709
	-0.952
	-0.526
	-0.966
	-0.351
	-0.44
	-0.944
	-0.539
	-0.865
	-0.474
	-0.448
	-0.518
	-0.553
	-0.477
	-0.552
	-0.339
	-0.309
	-0.38
	-0.395
	-1.09
	-0.597
	-0.715
	-2.67
	-1.16
	-1.62
	-2.65
	-1.13
	-0.567
	-0.396
	-0.382
	-0.433
	-1.31
	-0.678
	-0.549
	-0.992
	-0.464
	-0.418
	-0.649
	-0.845
	-0.537
	-0.725
	-0.539
	-0.751
	-0.553
	-1.1
	-0.988
	-0.387
	-0.617
	-0.383
	-0.955
	-0.429
	-0.988
	-0.429
	-0.385
	-0.395
	-1.27
	-0.617
	-0.675
	-0.55
	-0.422
	-0.978
	-0.51
	-0.353
	-1.42
	-0.423
	-0.736
	-0.431
	-0.813
	-0.699
	-0.686
	-0.689
	-0.796
	-0.431
	-0.954
	-0.674
	-0.629
	-0.883
	-1.35
	-0.864
	-0.312
	-1.24
	-0.838
	-1.38
	-0.32
	-1.35
	-0.497
	-0.708
	-0.566
	-0.794
	-0.444
	-0.321
	-0.351
	-0.479
	-0.437
	-0.456
	-0.341
	-0.786
	-0.905
	-0.338
	-0.664
	-0.894
	-0.469
	-0.35
	-0.402
	-0.372
	-0.378
	-0.376
	-0.621
	-0.452
	-0.339
	-0.485
	-0.416
	-0.598
	-0.762
	-0.832
	-0.514
	-0.593
	-0.487
	-0.31
	-0.426
	-0.963
	-0.485
	-0.695
	-0.469
	-0.361
	-0.375
	-1.26
	-0.525
	-0.842
	-1.17
	-0.316
	-0.58
	-0.348
	-0.467
	-0.306
	-0.411
	-0.651
	-0.32
	-1.28
	-0.677
	-0.499
	-0.433
	-0.314
	-0.796
	-0.505
	-0.818
	-0.664
	-0.663
	-0.694
	-0.319
	-2.56
	-1.04
	-0.431
	-0.847
	-0.641
	-0.396
	-3.27
	-1.5
	-0.554
	-0.465
	-1.02
	-0.702
	-0.594
	-0.52
	-0.304
	-0.425
	-1.34
	-0.322
	-0.665
	-0.865
	-0.325
	-0.34
	-0.499
	-0.44
	-1.17
	-0.528
	-0.468
	-0.467
	-0.304
	-0.886
	-0.369
	-0.344
	-0.529
	-0.453
	-0.409
	-1.02
	-0.789
	-0.964
	-0.412
	-0.825
	-0.536
	-0.313
	-0.561
	-0.962
	-0.998
	-0.463
	-0.386
	-1.43
	-1.15
	-0.817
	-1.49
	-0.893
	-1.16
	-0.448
	-0.604
	-0.58
	-0.887
	-2.91
	-0.485
	-0.306
	-1.65
	-0.73
	-1.16
	-0.523
	-0.388
	-0.454
	-0.652
	-0.679
	-0.533
	-0.394
	-0.47
	-0.956
	-0.658
	-0.368
	-0.706
	-0.834
	-0.84
	-0.557
	-1.09
	-0.899
	-0.744
	-0.386
	-0.675
	-0.655
	-0.365
	-0.552
	-0.401
	-0.316
	-0.689
	-0.992
	-0.72
	-0.323
	-0.592
	-0.685
	-0.554
	-1
	-0.352
	-0.535
	-0.593
	-1.42
	-0.754
	-2.87
	-0.93
	-0.309
	-0.95
	-0.375
	-0.338
	-0.452
	-0.614
	-0.692
	-0.34
	-1.15
	-0.785
	-0.416
	-0.366
	-0.312
	-0.446
	-0.474
	-0.523
	-0.462
	-0.559
	-0.541
	-0.835
	-0.916
	-0.482
	-1.02
	-0.833
	-0.571
	-2.03
	-0.313
	-0.421
	-0.38
	-0.752
	-1.04
	-0.327
	-0.561
	-0.596
	-0.377
	-0.605
	-0.442
	-0.826
	-0.371
	-0.403
	-0.31
	-0.361
	-0.74
	-0.541
	-0.446
	-0.709
	-0.362
	-0.37
	-0.408
	-0.37
	-0.856
	-0.318
	-0.85
	-0.781
	-0.626
	-0.754
	-0.397
	-0.926
	-0.806
	-0.539
	-0.595
	-0.747
	-0.775
	-0.408
	-0.419
	-0.56
	-1.4
	-1.35
	-0.843
	-0.501
	-1.15
	-0.543
	-0.796
	-0.494
	-0.38
	-0.403
	-0.946
	-1.21
	-0.324
	-1.1
	-0.816
	-0.746
	-0.301
	-0.914
	-1.1
	-0.36
	-0.677
	-0.516
	-0.374
	-0.829
	-0.932
	-0.621
	-0.748
	-0.393
	-0.329
	-0.49
	-0.315
	-0.756
	-0.432
	-0.504
	-0.681
	-0.458
	-0.469
	-0.786
	-0.938
	-1.03
	-0.801
	-0.995
	-0.776
	-0.393
	-0.482
	-0.406
	-0.692
	-0.6
	-0.982
	-0.778
	-1.25
	-1.05
	-0.57
	-0.441
	-0.993
	-0.671
	-1.21
	-0.953
	-0.357
	-0.663
	-0.652
	-0.358
	-0.568
	-0.633
	-0.671
	-0.428
	-1.35
	-0.901
	-0.468
	-0.422
	-0.648
	-0.478
	-0.432
	-1.11
	-0.322
	-0.416
	-0.827
	-0.607
	-0.763
	-0.982
	-0.946
	-0.316
	-0.439
	-0.363
	-0.863
	-1.36
	-0.432
	-0.623
	-0.344
	-0.312
	-0.48
	-0.354
	-0.629
	-0.36
	-0.385
	-0.428
	-0.323
	-1.51
	-0.639
	-0.383
	-2.43
	-0.331
	-0.326
	-0.354
	-0.568
	-0.377
	-0.368
	-0.393
	-0.901
	-1.21
	-0.396
	-0.564
	-0.376
	-0.435
	-0.31
	-2.97
	-0.581
	-0.9
	-2.75
	-0.815
	-0.948
	-0.416
	-0.572
	-0.307
	-0.729
	-1.12
	-0.897
	-0.32
	-0.902
	-0.31
	-0.609
	-0.395
	-0.507
	-0.397
	-0.335
	-1.11
	-0.495
	-1.07
	-0.813
	-0.434
	-0.867
	-1.24
	-0.838
	-0.594
	-0.588
	-0.573
	-0.353
	-0.361
	-0.33
	-0.52
	-0.779
	-2.46
	-1.4
	-0.955
	-0.441
	-0.689
	-0.779
	-0.818
	-1.31
	-0.81
	-2.84
	-0.364
	-1.08
	-0.573
	-1.82
	-1.07
	-0.793
	-1.32
	-0.661
	-0.431
	-0.448
	-0.796
	-0.454
	-0.431
	-0.312
	-0.54
	-0.75
	-1.11
	-0.398
	-1.22
	-0.717
	-0.505
	-0.851
	-1.03
	-0.681
	-0.308
	-0.705
	-0.433
	-0.345
	-0.753
	-0.601
	-0.684
	-2.67
	-1.25
	-2.75
	-0.378
	-0.961
	-0.427
	-0.443
	-1.14
	-0.33
	-0.326
	-0.307
	-0.748
	-0.63
	-0.588
	-0.4
	-0.53
	-0.843
	-0.456
	-0.645
	-0.938
	-0.339
	-0.384
	-0.521
	-0.794
	-0.971
	-0.36
	-0.497
	-0.374
	-0.536
	-0.307
	-0.312
	-0.812
	-0.348
	-0.409
	-0.378
	-0.356
	-0.483
	-0.558
	-2.3
	-0.335
	-0.642
	-0.501
	-0.44
	-0.81
	-0.375
	-1.34
	-0.574
	-0.346
	-0.353
	-0.301
	-0.919
	-0.35
	-0.773
	-0.541
	-0.628
	-0.369
	-0.66
	-0.59
	-1.2
	-0.33
	-0.334
	-1.23
	-0.589
	-0.776
	-0.38
	-1.57
	-0.884
	-0.304
	-0.376
	-0.807
	-0.476
	-0.973
	-0.718
	-0.629
	-0.796
	-0.723
	-0.521
	-0.79
	-0.36
	-0.72
	-0.956
	-0.885
	-0.534
	-1.16
	-0.407
	-0.767
	-0.701
	-0.465
	-0.4
	-0.389
	-0.471
	-0.503
	-1.44
	-0.309
	-0.979
	-0.681
	-0.743
	-0.595
	-0.508
	-0.615
	-0.554
	-1.19
	-0.683
	-0.517
	-0.607
	-0.371
	-0.358
	-1.25
	-0.862
	-1.18
	-1.05
	-0.454
	-0.821
	-1.02
	-0.351
	-0.326
	-1.01
	-0.341
	-0.438
	-0.32
	-0.305
	-0.909
	-0.653
	-0.839
	-0.403
	-0.875
	-0.451
	-0.875
	-0.416
	-1.08
	-0.437
	-2.65
	-0.403
	-1.01
	-0.453
	-1.08
	-0.837
	-0.94
	-0.589
	-1.74
	-0.391
	-0.327
	-0.441
	-1.46
	-0.445
	-0.448
	-0.913
	-0.538
	-0.641
	-0.544
	-0.304
	-0.356
	-0.462
	-1.02
	-0.514
	-2.2
	-0.869
	-0.374
	-0.375
	-0.606
	-0.436
	-2.02
	-0.524
	-1.31
	-1.01
	-0.674
	-0.477
	-0.507
	-0.476
	-0.438
	-0.547
	-0.397
	-0.411
	-0.736
	-0.704
	-1.08
	-1.03
	-0.468
	-0.839
	-0.526
	-0.667
	-0.87
	-1.13
	-1.21
	-0.614
	-0.311
	-0.413
	-0.354
	-0.395
	-0.494
	-0.486
	-0.734
	-0.925
	-1.58
	-0.885
	-0.439
	-0.939
	-0.432
	-1.01
	-0.91
	-0.325
	-0.395
	-0.687
	-0.331
	-0.467
	-0.867
	-2.87
	-0.551
	-0.315
	-0.359
	-0.944
	-0.333
	-0.849
	-0.319
	-1.04
	-0.372
	-0.572
	-0.303
	-0.503
	-1.16
	-0.925
	-0.915
	-0.457
	-1.03
	-0.342
	-0.46
	-0.438
	-0.552
	-0.771
	-0.314
	-0.595
	-0.947
	-0.388
	-0.977
	-1.06
	-0.496
	-0.683
	-0.639
	-0.426
	-0.672
	-1.37
	-0.412
	-1.25
	-0.305
	-0.407
	-0.912
	-0.799
	-0.403
	-0.518
	-0.398
	-1.14
	-1.89
	-0.961
	-0.543
	-0.376
	-0.475
	-0.429
	-0.688
	-0.62
	-0.651
	-0.422
	-0.429
	-0.864
	-0.498
	-0.399
	-0.581
	-0.526
	-0.45
	-0.466
	-2.96
	-0.465
	-0.787
	-1.01
	-0.561
	-0.703
	-1.37
	-1.39
	-0.317
	-0.773
	-0.526
	-0.412
	-0.366
	-0.788
	-0.829
	-0.317
	-0.549
	-0.333
	-0.716
	-0.618
	-0.73
	-1.05
	-0.305
	-0.445
	-0.743
	-0.495
	-0.994
	-0.823
	-0.807
	-0.997
	-1.2
	-3.18
	-0.719
	-0.404
	-0.524
	-0.611
	-0.728
	-0.795
	-0.369
	-0.717
	-0.946
	-0.771
	-0.307
	-0.507
	-0.492
	-2.84
	-0.307
	-0.369
	-0.417
	-0.655
	-0.926
	-0.321
	-0.944
	-0.673
	-0.382
	-0.727
	-0.698
	-0.534
	-0.478
	-0.871
	-0.466
	-0.864
	-0.552
	-0.42
	-0.952
	-0.469
	-0.868
	-0.311
	-0.457
	-0.322
	-1.36
	-0.812
	-0.489
	-3.16
	-0.59
	-0.316
	-0.378
	-0.513
	-0.718
	-0.488
	-1.1
	-0.332
	-0.318
	-1.07
	-0.62
	-0.392
	-0.708
	-0.645
	-0.914
	-0.407
	-0.655
	-0.575
	-0.736
	-1.08
	-0.657
	-0.305
	-0.415
	-0.738
	-0.797
	-0.768
	-0.635
	-0.417
	-0.483
	-0.447
	-0.629
	-1.17
	-2.42
	-0.653
	-0.878
	-0.382
	-0.302
	-0.575
	-0.69
	-0.508
	-0.64
	-0.6
	-0.918
	-0.379
	-0.571
	-0.643
	-0.737
	-0.373
	-0.313
	-0.452
	-1.21
	-0.504
	-0.767
	-0.84
	-0.749
	-0.8
	-0.908
	-0.647
	-0.444
	-0.562
	-0.335
	-0.329
	-0.861
	-0.567
	-0.464
	-1.12
	-0.419
	-0.568
	-0.534
	-0.88
	-0.484
	-0.632
	-0.634
	-0.643
	-0.469
	-0.741
	-0.414
	-0.311
	-1.37
	-0.853
	-0.831
	-0.596
	-0.43
	-0.659
	-0.796
	-0.449
	-0.338
	-0.317
	-1.19
	-0.877
	-0.349
	-0.832
	-1.35
	-0.305
	-0.558
	-0.457
	-0.335
	-2.42
	-1.04
	-0.382
	-1.13
	-0.464
	-0.734
	-0.344
	-0.392
	-0.367
	-0.35
	-0.497
	-0.605
	-1.2
	-0.767
	-0.716
	-0.326
	-1.14
	-1
	-0.657
	-0.458
	-0.505
	-0.394
	-0.453
	-0.921
	-0.6
	-0.362
	-0.401
	-1.11
	-0.639
	-0.976
	-0.354
	-1.17
	-0.701
	-0.351
	-0.739
	-0.552
	-2.75
	-0.794
	-0.424
	-1.87
	-0.303
	-0.702
	-0.318
	-2.63
	-0.456
	-0.549
	-0.787
	-0.361
	-0.416
	-0.326
	-0.552
	-0.94
	-0.476
	-0.623
	-2.32
	-0.969
	-0.916
	-1.24
	-0.457
	-0.455
	-0.334
	-0.526
	-0.408
	-0.844
	-0.404
	-0.806
	-1.15
	-1.56
	-0.639
	-0.548
	-0.471
	-0.854
	-0.875
	-0.359
	-0.692
	-0.952
	-2.49
	-0.378
	-0.949
	-0.504
	-1.31
	-0.519
	-0.887
	-0.42
	-0.691
	-0.588
	-1.04
	-0.902
	-0.729
	-0.527
	-0.969
	-1.47
	-0.614
	-1.34
	-0.395
	-1.1
	-0.492
	-0.307
	-0.345
	-0.642
	-0.392
	-0.613
	-0.662
	-0.93
	-0.408
	-0.488
	-0.673
	-0.504
	-1.01
	-0.444
	-0.667
	-0.577
	-0.851
	-0.791
	-0.596
	-0.437
	-0.635
	-0.727
	-0.531
	-0.589
	-0.574
	-0.627
	-0.325
	-0.743
	-0.883
	-1.1
	-0.392
	-1.18
	-0.304
	-0.483
	-0.327
	-0.808
	-0.467
	-0.591
	-0.36
	-0.776
	-0.511
	-0.668
	-0.501
	-0.541
	-0.638
	-0.308
	-0.517
	-0.325
	-0.32
	-0.446
	-0.475
	-0.506
	-0.656
	-0.413
	-0.392
	-0.684
	-0.581
	-0.584
	-0.731
	-0.819
	-1.36
	-0.415
	-1.31
	-0.336
	-0.334
	-0.96
	-0.431
	-0.328
	-0.751
	-1.05
	-0.771
	-0.727
	-0.371
	-0.774
	-0.642
	-0.868
	-0.949
	-0.335
	-1.1
	-1.49
	-0.471
	-0.769
	-1.36
	-0.556
	-1.25
	-0.975
	-0.456
	-1.22
	-0.308
	-0.541
	-0.413
	-0.468
	-0.88
	-0.668
	-0.823
	-0.634
	-0.32
	-0.487
	-0.524
	-0.349
	-0.393
	-1.02
	-0.822
	-1.26
	-0.313
	-1.07
	-1.09
	-0.466
	-0.31
	-0.62
	-0.611
	-0.331
	-0.422
	-0.883
	-0.458
	-0.907
	-0.324
	-0.69
	-2.85
	-0.378
	-0.494
	-0.309
	-0.465
	-0.629
	-0.676
	-1.23
	-2.65
	-0.532
	-0.448
	-0.758
	-1.11
	-0.436
	-0.779
	-0.84
	-0.887
	-0.366
	-1.08
	-0.608
	-1.17
	-0.561
	-0.679
	-0.449
	-0.33
	-0.549
	-0.551
	-0.339
	-0.356
	-1.29
	-0.532
	-1.33
	-0.527
	-0.41
	-1.31
	-0.394
	-0.695
	-0.493
	-0.672
	-0.323
	-0.334
	-0.56
	-0.496
	-0.676
	-0.852
	-0.809
	-2.92
	-0.308
	-0.474
	-0.637
	-0.556
	-0.475
	-0.539
	-0.325
	-0.503
	-0.475
	-0.666
	-0.359
	-0.329
	-0.853
	-0.519
	-1.2
	-0.383
	-0.425
	-0.408
	-0.408
	-2.62
	-0.306
	-0.348
	-0.63
	-0.462
	-0.477
	-0.492
	-0.588
	-0.502
	-0.85
	-0.944
	-0.755
	-0.641
	-0.421
	-1.16
	-0.797
	-0.521
	-0.552
	-0.759
	-0.726
	-1.31
	-0.744
	-0.575
	-1.03
	-0.367
	-0.305
	-0.381
	-0.345
	-1.13
	-0.374
	-0.63
	-0.68
	-0.37
	-0.426
	-0.421
	-0.476
	-0.337
	-0.47
	-1.04
	-0.513
	-0.307
	-0.665
	-0.42
	-1.26
	-1.49
	-0.619
	-0.313
	-0.712
	-0.474
	-0.853
	-0.413
	-0.361
	-0.471
	-0.754
	-0.651
	-0.553
	-0.722
	-0.595
	-2.27
	-0.787
	-0.509
	-0.333
	-0.615
	-0.962
	-0.322
	-0.399
	-0.965
	-0.654
	-0.443
	-0.313
	-0.367
	-0.435
	-0.821
	-1.14
	-0.563
	-0.42
	-1.02
	-0.555
	-0.45
	-0.332
	-0.319
	-1.24
	-1.19
	-0.375
	-0.82
	-0.368
	-1.02
	-0.599
	-0.976
	-0.914
	-0.32
	-0.532
	-0.908
	-0.676
	-0.636
	-0.325
	-0.879
	-0.973
	-1.01
	-1.45
	-0.329
	-0.458
	-0.407
	-0.366
	-0.773
	-0.727
	-0.692
	-0.442
	-0.428
	-0.371
	-0.39
	-0.82
	-0.308
	-0.506
	-0.752
	-0.369
	-1.13
	-0.703
	-0.653
	-0.396
	-0.858
	-2.68
	-0.409
	-0.314
	-0.367
	-0.498
	-0.417
	-0.362
	-0.518
	-0.438
	-1.07
	-0.749
	-0.531
	-0.766
	-0.538
	-0.417
	-0.413
	-1.14
	-0.639
	-0.825
	-2.84
	-0.687
	-0.303
	-1.77
	-0.45
	-0.431
	-0.331
	-0.563
	-0.616
	-1.52
	-0.375
	-0.415
	-0.65
	-0.412
	-1.11
	-0.453
	-0.446
	-0.371
	-0.699
	-0.348
	-0.498
	-1.09
	-0.459
	-0.405
	-0.338
	-0.502
	-0.368
	-0.431
	-0.451
	-0.5
	-2.85
	-0.44
	-0.91
	-0.335
	-0.576
	-0.699
	-0.549
	-0.593
	-1.04
	-0.523
	-0.5
	-0.373
	-0.389
	-0.597
	-0.323
	-0.385
	-0.369
	-0.626
	-0.915
	-1.32
	-0.685
	-0.388
	-0.401
	-1.11
	-0.505
	-0.39
	-0.472
	-0.76
	-0.553
	-0.921
	-0.332
	-0.618
	-0.445
	-0.502
	-0.807
	-0.452
	-0.579
	-0.329
	-0.403
	-0.36
	-2.6
	-0.407
	-0.899
	-0.325
	-1.22
	-0.694
	-0.337
	-0.959
	-0.382
	-0.51
	-0.792
	-1.3
	-1.18
	-0.433
	-1.22
	-0.65
	-0.725
	-1.06
	-0.574
	-0.49
	-0.326
	-2.91
	-0.325
	-0.675
	-0.349
	-0.321
	-0.429
	-3.23
	-0.718
	-0.504
	-0.989
	-0.423
	-1.45
	-0.468
	-1.54
	-0.484
	-0.704
	-0.685
	-1.18
	-1.2
	-1.18
	-0.66
	-0.523
	-0.67
	-0.481
	-0.615
	-0.373
	-0.311
	-0.44
	-0.324
	-0.365
	-0.71
	-2.38
	-0.384
	-0.452
	-0.555
	-0.941
	-0.403
	-0.545
	-1.11
	-0.387
	-0.323
	-0.421
	-0.569
	-0.319
	-0.453
	-0.415
	-0.505
	-0.351
	-1.02
	-0.39
	-0.555
	-1.18
	-0.726
	-0.501
	-0.351
	-0.331
	-0.316
	-0.64
	-0.531
	-0.325
	-0.347
	-0.462
	-0.836
	-0.822
	-0.43
	-0.302
	-0.94
	-0.56
	-0.793
	-0.952
	-0.349
	-0.347
	-0.357
	-1.07
	-0.938
	-0.429
	-0.85
	-0.704
	-0.448
	-0.883
	-0.411
	-0.337
	-1.05
	-0.317
	-1.15
	-0.843
	-0.423
	-0.883
	-1.11
	-0.526
	-0.357
	-0.481
	-0.311
	-0.716
	-0.526
	-1.16
	-0.475
	-0.331
	-3.01
	-0.676
	-0.857
	-0.499
	-1.11
	-0.698
	-0.31
	-0.312
	-1.19
	-0.768
	-0.358
	-0.47
	-0.505
	-0.349
	-0.513
	-0.375
	-0.627
	-0.483
	-1.67
	-0.774
	-2.12
	-1.41
	-2.62
	-0.557
	-0.38
	-0.681
	-0.383
	-0.446
	-0.327
	-0.861
	-0.435
	-0.597
	-1.23
	-0.372
	-0.817
	-0.391
	-0.702
	-0.465
	-0.675
	-0.464
	-1.14
	-0.716
	-0.418
	-0.59
	-0.608
	-0.373
	-0.316
	-0.571
	-0.475
	-0.579
	-0.302
	-0.643
	-0.429
	-0.385
	-0.332
	-1.39
	-1.35
	-0.309
	-0.677
	-1.01
	-0.507
	-1.13
	-0.319
	-0.718
	-1.07
	-0.316
	-0.642
	-0.303
	-0.501
	-0.731
	-0.328
	-0.475
	-0.504
	-0.437
	-0.415
	-1.32
	-1.03
	-0.441
	-2.85
	-0.541
	-0.923
	-0.726
	-0.615
	-0.361
	-0.473
	-0.342
	-1.44
	-1.05
	-0.758
	-0.584
	-1.15
	-0.745
	-0.863
	-0.679
	-1.19
	-0.326
	-0.892
	-0.478
	-0.416
	-0.582
	-0.337
	-0.358
	-0.333
	-0.489
	-0.669
	-0.867
	-0.497
	-0.468
	-0.67
	-0.494
	-0.582
	-0.411
	-1.51
	-0.595
	-0.413
	-1.05
	-0.748
	-0.522
	-0.467
	-1.53
	-0.338
	-0.38
	-1.21
	-0.56
	-0.751
	-0.965
	-0.378
	-0.404
	-1.14
	-0.471
	-0.489
	-0.305
	-0.749
	-0.958
	-0.955
	-0.464
	-0.464
	-0.403
	-0.764
	-0.405
	-0.466
	-0.429
	-0.426
	-0.983
	-0.363
	-0.439
	-0.415
	-0.397
	-1.74
	-0.638
	-0.439
	-0.367
	-0.826
	-0.959
	-0.329
	-0.308
	-0.474
	-0.845
	-2.62
	-1.05
	-0.437
	-0.871
	-0.641
	-0.465
	-0.974
	-0.688
	-0.396
	-0.572
	-0.467
	-0.408
	-0.932
	-0.89
	-0.64
	-0.883
	-0.687
	-0.461
	-0.616
	-0.512
	-0.32
	-0.809
	-0.357
	-0.478
	-0.32
	-0.592
	-0.481
	-0.359
	-0.485
	-0.533
	-0.813
	-0.368
	-0.302
	-0.553
	-0.565
	-0.799
	-0.542
	-0.352
	-0.355
	-0.999
	-0.508
	-0.529
	-0.998
	-0.335
	-0.779
	-0.848
	-0.358
	-0.436
	-0.36
	-1.18
	-0.337
	-0.941
	-0.385
	-0.694
	-0.304
	-1.02
	-0.655
	-0.802
	-0.376
	-0.534
	-1.04
	-0.355
	-0.603
	-0.747
	-0.772
	-0.786
	-0.946
	-0.695
	-0.469
	-0.486
	-1.06
	-0.543
	-0.51
	-2.41
	-0.573
	-0.69
	-0.424
	-0.426
	-0.438
	-0.518
	-1.25
	-0.772
	-0.373
	-0.508
	-0.995
	-0.484
	-0.595
	-0.497
	-1.48
	-0.337
	-0.364
	-1.16
	-0.974
	-0.368
	-1.01
	-0.315
	-0.548
	-0.386
	-0.642
	-0.839
	-0.492
	-0.342
	-0.993
	-0.628
	-0.883
	-0.349
	-0.953
	-0.306
	-0.485
	-0.529
	-0.358
	-1.25
	-0.503
	-1.06
	-0.377
	-0.391
	-0.313
	-0.38
	-1.03
	-0.36
	-1.69
	-1.64
	-0.774
	-0.497
	-0.678
	-0.493
	-0.714
	-0.397
	-0.698
	-0.525
	-0.404
	-0.598
	-0.425
	-0.626
	-0.949
	-0.46
	-0.487
	-0.515
	-0.323
	-0.798
	-0.874
	-0.918
	-3.22
	-0.695
	-0.548
	-0.315
	-0.62
	-0.859
	-2.43
	-0.381
	-0.735
	-1.11
	-0.577
	-0.502
	-0.504
	-0.974
	-0.696
	-0.453
	-0.364
	-0.367
	-0.635
	-1.02
	-0.325
	-0.472
	-0.544
	-0.523
	-1.1
	-0.487
	-0.669
	-0.433
	-0.889
	-0.317
	-0.398
	-0.431
	-0.4
	-0.621
	-0.889
	-2.84
	-2.76
	-0.547
	-0.526
	-0.766
	-0.563
	-2.2
	-0.445
	-0.512
	-0.585
	-0.389
	-0.409
	-0.682
	-0.388
	-0.463
	-0.586
	-0.374
	-0.988
	-0.494
	-0.852
	-0.357
	-0.958
	-0.631
	-0.794
	-1.36
	-0.318
	-0.493
	-1.18
	-0.318
	-2.72
	-1.01
	-0.534
	-1.6
	-0.607
	-0.382
	-0.633
	-3.41
	-0.642
	-0.463
	-0.715
	-0.306
	-0.776
	-0.574
	-1.71
	-0.394
	-0.314
	-0.33
	-0.73
	-0.723
	-1.55
	-0.365
	-0.505
	-0.797
	-0.605
	-0.807
	-0.394
	-1.47
	-1.43
	-0.309
	-0.766
	-0.466
	-0.306
	-0.414
	-1.09
	-0.873
	-1.22
	-1.02
	-0.402
	-0.372
	-0.467
	-1.06
	-0.387
	-0.326
	-0.967
	-0.584
	-0.531
	-0.322
	-0.576
	-0.446
	-0.59
	-1.37
	-0.694
	-0.33
	-0.707
	-0.313
	-0.402
	-0.557
	-0.402
	-0.46
	-0.787
	-0.567
	-0.843
	-0.475
	-1.05
	-0.784
	-0.73
	-0.392
	-2.57
	-0.559
	-0.36
	-0.491
	-0.818
	-0.479
	-0.446
	-0.384
	-0.672
	-0.81
	-0.494
	-0.603
	-0.716
	-0.353
	-0.509
	-2.95
	-0.557
	-0.596
	-0.452
	-0.395
	-1.04
	-0.512
	-0.951
	-0.391
	-0.511
	-0.812
	-0.867
	-0.313
	-0.419
	-0.372
	-0.419
	-0.328
	-0.368
	-1.08
	-0.512
	-0.37
	-0.758
	-0.5
	-0.585
	-0.726
	-0.513
	-0.467
	-0.53
	-1.43
	-0.503
	-0.443
	-0.391
	-0.796
	-1.13
	-0.475
	-0.499
	-0.786
	-0.327
	-0.434
	-0.562
	-1.13
	-1.47
	-0.506
	-0.732
	-0.847
	-0.572
	-0.534
	-0.359
	-0.785
	-0.957
	-0.707
	-0.615
	-0.318
	-0.416
	-0.863
	-0.356
	-0.539
	-0.611
	-0.308
	-1.14
	-1.37
	-0.391
	-0.785
	-0.5
	-0.763
	-0.747
	-0.87
	-0.381
	-0.465
	-0.446
	-0.671
	-0.452
	-1.02
	-0.627
	-0.892
	-0.597
	-0.67
	-0.38
	-0.341
	-0.347
	-0.589
	-0.735
	-0.685
	-0.496
	-0.49
	-0.56
	-0.66
	-0.773
	-0.378
	-0.358
	-0.938
	-0.812
	-1.25
	-0.395
	-0.35
	-0.646
	-0.763
	-2.09
	-0.32
	-1.37
	-0.58
	-0.536
	-1.13
	-0.366
	-1.13
	-0.553
	-0.61
	-0.997
	-0.799
	-0.718
	-0.675
	-0.826
	-0.817
	-0.572
	-0.81
	-0.895
	-0.389
	-1.17
	-0.973
	-0.496
	-0.772
	-0.904
	-0.481
	-1.14
	-0.348
	-0.593
	-0.413
	-0.609
	-0.795
	-2.27
	-0.575
	-0.575
	-0.977
	-0.628
	-0.544
	-0.984
	-3.37
	-0.578
	-0.663
	-0.747
	-0.658
	-0.45
	-0.439
	-0.692
	-0.412
	-0.946
	-0.626
	-0.529
	-0.345
	-0.564
	-3.32
	-0.473
	-1.23
	-1.15
	-0.529
	-0.512
	-0.526
	-0.676
	-0.672
	-2.81
	-0.36
	-0.386
	-0.613
	-0.657
	-0.813
	-0.789
	-0.508
	-0.306
	-0.515
	-0.385
	-0.614
	-1.61
	-2.31
	-0.603
	-0.646
	-0.445
	-0.886
	-0.334
	-2.26
	-0.35
	-1.38
	-0.432
	-0.494
	-0.931
	-1.07
	-0.351
	-2.41
	-0.651
	-0.762
	-1.04
	-1.08
	-0.324
	-0.762
	-0.379
	-0.74
	-0.55
	-0.381
	-0.965
	-0.392
	-0.386
	-0.343
	-0.425
	-1.35
	-0.322
	-0.321
	-0.486
	-0.563
	-1.34
	-0.394
	-0.478
	-0.89
	-0.452
	-0.547
	-0.607
	-0.662
	-0.569
	-0.338
	-0.634
	-0.687
	-0.743
	-0.305
	-0.392
	-1.2
	-0.761
	-0.314
	-0.471
	-0.488
	-0.636
	-0.576
	-0.417
	-0.366
	-0.315
	-0.434
	-0.741
	-0.929
	-0.402
	-0.4
	-0.593
	-0.582
	-0.523
	-0.505
	-0.355
	-1.18
	-0.591
	-1.13
	-0.399
	-0.409
	-0.494
	-0.584
	-0.602
	-0.587
	-0.97
	-0.623
	-1.59
	-0.713
	-0.799
	-0.443
	-1.09
	-0.487
	-0.313
	-0.699
	-0.472
	-0.884
	-0.308
	-0.516
	-0.462
	-0.972
	-0.755
	-1.02
	-1.39
	-0.896
	-0.354
	-0.442
	-1.14
	-0.597
	-0.367
	-0.319
	-0.461
	-0.795
	-1.23
	-1.18
	-1.24
	-0.552
	-0.994
	-0.385
	-0.53
	-0.782
	-0.376
	-0.486
	-0.48
	-0.61
	-0.516
	-0.503
	-0.304
	-0.808
	-0.547
	-0.723
	-1.14
	-0.75
	-0.338
	-0.313
	-0.496
	-0.315
	-0.597
	-0.409
	-0.312
	-0.897
	-0.957
	-0.312
	-0.678
	-0.355
	-0.387
	-0.314
	-0.445
	-0.788
	-0.851
	-0.652
	-0.409
	-0.921
	-0.469
	-0.301
	-0.511
	-0.859
	-0.514
	-0.335
	-0.396
	-0.734
	-1.02
	-0.467
	-0.631
	-0.573
	-0.718
	-0.398
	-0.872
	-0.448
	-0.342
	-0.648
	-0.802
	-0.774
	-0.788
	-0.512
	-0.525
	-1.42
	-0.702
	-2.86
	-2.52
	-1.41
	-0.697
	-0.97
	-0.595
	-0.559
	-0.364
	-0.837
	-0.303
	-0.57
	-0.939
	-1.35
	-1.42
	-0.446
	-1.04
	-0.382
	-0.483
	-0.541
	-0.328
	-0.748
	-0.318
	-0.776
	-0.702
	-0.796
	-0.861
	-0.305
	-0.333
	-0.304
	-0.343
	-1.08
	-0.335
	-0.58
	-0.733
	-0.574
	-0.677
	-0.497
	-0.539
	-0.431
	-0.703
	-0.342
	-0.541
	-1.15
	-0.885
	-0.345
	-0.309
	-0.383
	-0.418
	-0.474
	-0.311
	-0.492
	-0.715
	-0.601
	-0.314
	-0.369
	-0.553
	-0.539
	-0.432
	-1.15
	-0.64
	-0.339
	-0.56
	-0.344
	-0.333
	-0.477
	-0.883
	-0.892
	-0.419
	-0.876
	-0.552
	-0.649
	-0.384
	-0.384
	-0.837
	-1.14
	-0.334
	-0.323
	-0.411
	-0.657
	-0.729
	-0.711
	-1.71
	-0.832
	-0.322
	-1.2
	-0.325
	-0.472
	-0.387
	-0.516
	-0.62
	-0.392
	-0.318
	-0.736
	-0.779
	-0.543
	-0.865
	-0.408
	-0.507
	-3
	-0.332
	-0.49
	-0.378
	-0.323
	-0.335
	-0.469
	-0.528
	-1.14
	-0.357
	-0.506
	-0.311
	-0.915
	-0.339
	-0.672
	-0.425
	-0.826
	-0.334
	-0.621
	-0.663
	-1.93
	-0.411
	-0.665
	-0.39
	-0.756
	-0.981
	-0.432
	-1.01
	-0.333
	-0.928
	-0.384
	-0.43
	-0.415
	-2.86
	-0.889
	-0.846
	-0.871
	-0.373
	-0.671
	-0.384
	-0.646
	-0.746
	-0.345
	-1.17
	-0.78
	-1.38
	-0.388
	-0.838
	-0.759
	-0.469
	-0.803
	-0.525
	-0.84
	-2.74
	-0.474
	-0.349
	-0.516
	-0.38
	-0.729
	-1.31
	-0.362
	-0.345
	-0.478
	-0.61
	-0.484
	-0.308
	-0.313
	-0.392
	-0.787
	-0.351
	-1.42
	-0.336
	-1.15
	-0.34
	-0.548
	-0.372
	-0.743
	-0.613
	-0.948
	-0.362
	-0.836
	-0.612
	-0.43
	-1.21
	-0.684
	-0.727
	-1.18
	-0.877
	-0.725
	-0.919
	-0.376
	-0.542
	-0.319
	-0.341
	-0.61
	-0.838
	-0.584
	-1.03
	-0.423
	-1.03
	-0.661
	-0.421
	-1.26
	-0.985
	-0.502
	-0.546
	-0.406
	-0.339
	-0.582
	-0.466
	-0.96
	-0.356
	-0.543
	-1.08
	-0.701
	-0.607
	-0.668
	-0.459
	-0.302
	-0.612
	-0.771
	-0.656
	-0.36
	-1.27
	-0.612
	-0.346
	-0.678
	-2.6
	-0.427
	-0.746
	-0.315
	-0.376
	-0.654
	-2.13
	-0.687
	-0.424
	-0.496
	-0.672
	-0.55
	-0.723
	-0.511
	-0.558
	-1.23
	-0.577
	-1.23
	-0.653
	-0.914
	-0.448
	-0.35
	-0.346
	-1.08
	-0.4
	-0.685
	-1.04
	-0.327
	-0.865
	-0.445
	-0.502
	-0.359
	-0.462
	-0.706
	-0.747
	-0.507
	-0.689
	-0.468
	-0.359
	-0.881
	-0.576
	-1.05
	-0.904
	-0.341
	-0.474
	-0.505
	-0.459
	-0.864
	-0.553
	-1.02
	-0.73
	-0.562
	-0.546
	-1.15
	-0.329
	-1.55
	-0.53
	-0.417
	-1.12
	-0.526
	-0.396
	-0.977
	-0.503
	-0.892
	-0.503
	-0.514
	-0.428
	-0.443
	-0.538
	-0.579
	-0.627
	-0.768
	-0.414
	-0.339
	-1.27
	-0.993
	-1.13
	-0.74
	-0.523
	-0.638
	-0.422
	-0.619
	-0.401
	-1.33
	-0.784
	-0.872
	-0.727
	-0.886
	-0.302
	-0.366
	-0.38
	-0.511
	-0.422
	-0.736
	-0.921
	-0.889
	-0.532
	-0.389
	-0.384
	-1.04
	-0.385
	-0.324
	-0.484
	-0.54
	-0.431
	-0.469
	-0.342
	-0.56
	-1.36
	-0.529
	-0.653
	-2.85
	-0.496
	-1.27
	-0.559
	-0.514
	-1.07
	-0.427
	-1.05
	-0.799
	-0.54
	-1.11
	-0.522
	-0.658
	-0.981
	-0.361
	-0.31
	-0.62
	-0.349
	-0.683
	-0.44
	-0.806
	-0.61
	-0.427
	-0.84
	-0.391
	-0.374
	-0.773
	-0.516
	-0.508
	-0.314
	-0.303
	-0.484
	-0.908
	-0.619
	-0.485
	-1.01
	-0.521
	-0.649
	-0.774
	-0.622
	-0.387
	-0.37
	-0.358
	-0.556
	-0.411
	-0.52
	-0.306
	-0.31
	-0.453
	-1
	-1.29
	-1.41
	-0.333
	-0.69
	-0.322
	-1.12
	-0.578
	-2.86
	-0.685
	-0.414
	-0.657
	-0.849
	-0.345
	-0.813
	-0.41
	-0.622
	-0.88
	-0.369
	-0.342
	-0.358
	-0.792
	-0.304
	-0.669
	-0.442
	-0.406
	-0.316
	-2.25
	-0.525
	-1.01
	-0.87
	-0.321
	-0.416
	-0.704
	-1.04
	-0.363
	-0.798
	-0.324
	-0.858
	-0.733
	-0.927
	-0.414
	-1.06
	-0.704
	-0.978
	-0.565
	-0.587
	-0.548
	-0.438
	-1.16
	-0.402
	-0.33
	-0.894
	-0.342
	-0.406
	-0.891
	-0.339
	-1.35
	-1.04
	-1.11
	-1.2
	-0.449
	-1.1
	-0.617
	-0.316
	-0.479
	-2.83
	-1.04
	-0.484
	-1.21
	-0.415
	-0.461
	-0.5
	-0.308
	-0.858
	-0.445
	-0.444
	-1.03
	-0.679
	-0.547
	-0.533
	-0.309
	-0.671
	-0.51
	-2.07
	-0.796
	-0.403
	-0.818
	-0.64
	-0.947
	-0.478
	-0.417
	-0.486
	-0.439
	-0.511
	-0.791
	-0.79
	-0.434
	-0.301
	-0.636
	-0.315
	-1.08
	-0.543
	-0.335
	-0.368
	-0.768
	-0.345
	-1.09
	-1.12
	-0.814
	-0.462
	-0.432
	-0.678
	-0.418
	-2.07
	-0.557
	-0.307
	-1.51
	-0.87
	-0.626
	-1.06
	-0.386
	-0.791
	-0.422
	-0.42
	-0.373
	-0.358
	-0.472
	-1.39
	-0.927
	-0.337
	-0.36
	-0.422
	-0.501
	-0.713
	-0.523
	-0.345
	-0.662
	-0.412
	-0.719
	-0.403
	-0.94
	-0.513
	-1.18
	-0.378
	-0.61
	-0.517
	-2.25
	-0.662
	-0.81
	-0.32
	-0.891
	-0.328
	-0.342
	-0.314
	-0.533
	-0.852
	-0.488
	-0.938
	-0.331
	-0.587
	-0.582
	-0.319
	-0.696
	-0.582
	-0.339
	-0.668
	-0.307
	-0.562
	-0.981
	-0.376
	-0.328
	-0.612
	-1.46
	-0.455
	-1.02
	-0.915
	-1.32
	-0.308
	-0.309
	-0.755
	-1.06
	-0.347
	-0.558
	-0.331
	-0.567
	-0.318
	-0.54
	-0.406
	-1.3
	-0.51
	-0.575
	-0.407
	-0.477
	-0.398
	-0.947
	-0.945
	-0.365
	-0.38
	-0.471
	-1.23
	-0.498
	-0.393
	-0.472
	-0.887
	-0.457
	-0.739
	-0.582
	-1.15
	-0.551
	-1.37
	-0.311
	-0.79
	-0.641
	-0.569
	-0.526
	-0.423
	-0.651
	-0.748
	-2.67
	-0.725
	-0.383
	-0.511
	-0.812
	-0.428
	-1.05
	-0.447
	-0.392
	-0.357
	-0.307
	-0.801
	-0.466
	-0.645
	-0.636
	-0.511
	-0.604
	-0.751
	-0.419
	-0.474
	-0.834
	-0.612
	-1.07
	-0.39
	-0.664
	-0.339
	-0.548
	-0.332
	-0.411
	-0.331
	-0.461
	-0.368
	-0.71
	-0.65
	-0.615
	-0.74
	-1.51
	-0.737
	-1.27
	-0.306
	-0.315
	-0.912
	-1.28
	-0.587
	-0.47
	-0.422
	-0.968
	-0.627
	-0.604
	-0.663
	-0.393
	-0.668
	-0.304
	-0.482
	-0.452
	-0.829
	-0.603
	-0.459
	-0.631
	-0.683
	-0.864
	-1.73
	-0.415
	-0.7
	-0.77
	-0.585
	-1.3
	-1.06
	-0.642
	-1.26
	-0.63
	-0.348
	-0.307
	-0.444
	-0.666
	-0.663
	-0.677
	-0.58
	-0.307
	-0.542
	-0.781
	-0.65
	-0.837
	-0.679
	-0.444
	-0.467
	-0.35
	-0.309
	-0.368
	-0.59
	-0.344
	-0.366
	-0.902
	-0.683
	-1.15
	-0.535
	-0.593
	-0.624
	-0.492
	-0.429
	-0.319
	-0.637
	-0.778
	-0.471
	-0.513
	-0.502
	-0.511
	-1.04
	-0.612
	-0.501
	-0.895
	-0.389
	-0.459
	-0.447
	-0.673
	-0.308
	-0.375
	-2.75
	-0.314
	-0.543
	-0.662
	-0.587
	-0.637
	-0.539
	-0.384
	-1.31
	-0.346
	-0.764
	-0.99
	-0.531
	-0.507
	-0.466
	-0.688
	-0.475
	-0.424
	-1.82
	-0.363
	-0.306
	-0.396
	-1.04
	-0.474
	-0.592
	-1.47
	-0.766
	-1.42
	-0.685
	-0.34
	-1.24
	-0.766
	-1.32
	-0.935
	-1.15
	-0.395
	-1.07
	-0.56
	-0.828
	-0.591
	-0.394
	-1.01
	-2.16
	-0.457
	-0.671
	-0.611
	-0.398
	-0.625
	-0.607
	-0.36
	-0.821
	-0.365
	-0.473
	-0.616
	-0.562
	-0.445
	-0.733
	-0.755
	-0.856
	-0.815
	-1.07
	-1.09
	-0.83
	-0.925
	-0.309
	-0.888
	-0.632
	-0.666
	-0.814
	-0.392
	-1.16
	-0.606
	-0.308
	-0.546
	-0.647
	-0.68
	-0.521
	-0.99
	-1.05
	-0.831
	-0.834
	-0.515
	-0.551
	-0.397
	-0.655
	-1.14
	-0.425
	-0.427
	-0.596
	-0.644
	-0.341
	-0.354
	-0.724
	-0.314
	-0.572
	-0.853
	-0.324
	-0.437
	-0.484
	-0.747
	-0.672
	-1.17
	-0.371
	-0.544
	-0.933
	-0.687
	-0.337
	-0.308
	-0.571
	-0.682
	-0.367
	-0.555
	-0.568
	-0.654
	-0.306
	-0.693
	-0.305
	-0.377
	-1.43
	-0.688
	-0.638
	-0.409
	-0.48
	-0.754
	-0.44
	-1.04
	-0.613
	-1.07
	-1.22
	-0.483
	-0.597
	-0.421
	-0.93
	-1.37
	-0.689
	-0.528
	-0.396
	-0.791
	-0.382
	-0.472
	-0.635
	-0.724
	-0.755
	-0.606
	-0.786
	-0.591
	-0.308
	-0.99
	-0.366
	-0.375
	-0.333
	-0.415
	-0.966
	-0.581
	-0.788
	-0.574
	-0.993
	-0.771
	-0.624
	-0.322
	-0.314
	-0.429
	-0.334
	-0.568
	-0.768
	-0.746
	-0.896
	-0.606
	-0.502
	-1.01
	-0.855
	-0.649
	-0.401
	-0.741
	-0.339
	-0.562
	-0.389
	-0.86
	-0.991
	-0.44
	-0.406
	-0.321
	-0.575
	-0.809
	-0.473
	-0.538
	-0.624
	-0.369
	-0.466
	-1.35
	-0.334
	-0.307
	-0.911
	-0.483
	-0.497
	-0.421
	-0.778
	-0.336
	-0.376
	-0.305
	-0.693
	-0.426
	-0.447
	-0.325
	-0.41
	-0.846
	-0.706
	-0.487
	-0.749
	-0.544
	-0.609
	-1.34
	-0.59
	-0.853
	-0.321
	-0.444
	-1.4
	-0.431
	-0.99
	-0.479
	-0.727
	-0.84
	-0.742
	-0.648
	-1.12
	-0.371
	-0.416
	-0.499
	-0.42
	-1.53
	-0.307
	-0.804
	-0.495
	-0.432
	-0.313
	-0.331
	-0.305
	-0.317
	-0.381
	-0.987
	-1.1
	-0.927
	-1.25
	-0.987
	-0.868
	-0.378
	-0.437
	-1.05
	-0.609
	-0.816
	-1.29
	-0.364
	-0.846
	-0.511
	-1.33
	-0.381
	-0.314
	-0.883
	-0.603
	-1.1
	-0.815
	-0.611
	-0.593
	-0.862
	-0.503
	-0.349
	-1.15
	-0.39
	-0.418
	-0.381
	-0.505
	-0.948
	-0.373
	-0.643
	-1.04
	-0.308
	-0.782
	-0.529
	-0.554
	-0.417
	-0.485
	-0.652
	-0.362
	-2.46
	-0.659
	-1.84
	-0.348
	-0.949
	-0.5
	-0.403
	-0.516
	-0.372
	-0.704
	-0.37
	-0.308
	-0.507
	-0.52
	-0.983
	-0.319
	-0.433
	-0.432
	-0.411
	-1.19
	-2.17
	-3.14
	-0.467
	-0.467
	-0.64
	-0.524
	-0.456
	-1.07
	-2.45
	-0.449
	-1.46
	-0.328
	-2.82
	-0.929
	-0.409
	-0.708
	-0.881
	-1.04
	-0.473
	-0.311
	-0.565
	-0.807
	-0.508
	-0.758
	-0.359
	-0.697
	-0.512
	-0.479
	-1.13
	-0.341
	-1.18
	-0.499
	-0.872
	-1.41
	-0.584
	-0.32
	-0.493
	-0.428
	-0.604
	-0.954
	-0.324
	-0.978
	-1.38
	-0.418
	-0.605
	-0.529
	-0.325
	-0.632
	-0.545
	-1.28
	-1.31
	-0.488
	-0.491
	-0.529
	-0.43
	-0.494
	-0.675
	-0.376
	-1.11
	-1.23
	-0.477
	-0.424
	-0.943
	-0.445
	-0.305
	-0.331
	-0.383
	-0.394
	-0.393
	-0.82
	-0.932
	-1.23
	-0.311
	-0.584
	-0.654
	-0.38
	-0.31
	-0.333
	-0.36
	-0.373
	-0.327
	-0.414
	-0.35
	-0.495
	-0.445
	-0.342
	-0.881
	-0.331
	-0.54
	-1.1
	-1.16
	-0.585
	-0.304
	-0.879
	-0.976
	-1.23
	-1.39
	-2.33
	-0.466
	-0.608
	-0.454
	-0.456
	-1.37
	-0.999
	-0.345
	-0.848
	-0.387
	-0.486
	-0.431
	-0.453
	-0.451
	-3.14
	-0.554
	-0.358
	-0.426
	-1.2
	-0.85
	-0.499
	-0.98
	-0.498
	-0.816
	-0.52
	-1.16
	-0.804
	-0.373
	-0.886
	-0.334
	-0.813
	-0.417
	-0.347
	-0.444
	-0.337
	-0.414
	-0.939
	-0.605
	-0.51
	-0.349
	-0.602
	-0.478
	-1.35
	-0.94
	-0.748
	-0.49
	-0.581
	-0.526
	-0.658
	-0.423
	-1.33
	-0.308
	-0.382
	-0.598
	-0.492
	-0.957
	-0.835
	-0.61
	-0.623
	-0.623
	-0.84
	-0.704
	-0.973
	-0.345
	-0.939
	-0.857
	-0.352
	-0.38
	-0.639
	-0.899
	-0.328
	-0.563
	-0.837
	-0.535
	-0.419
	-0.347
	-0.821
	-1.05
	-0.704
	-0.62
	-0.66
	-0.462
	-0.371
	-2.2
	-0.452
	-0.43
	-0.452
	-0.603
	-0.326
	-0.366
	-0.718
	-0.854
	-0.446
	-0.428
	-0.99
	-0.459
	-0.574
	-0.315
	-0.671
	-0.388
	-0.652
	-0.337
	-1.27
	-0.707
	-0.76
	-0.73
	-0.388
	-1.74
	-0.32
	-0.412
	-0.386
	-0.467
	-0.639
	-0.36
	-0.352
	-0.524
	-0.486
	-0.63
	-0.78
	-0.488
	-0.366
	-3.24
	-0.959
	-0.539
	-0.721
	-0.433
	-0.619
	-0.311
	-0.433
	-1.04
	-0.335
	-0.384
	-0.708
	-0.952
	-0.979
	-1.16
	-0.475
	-0.685
	-0.768
	-0.642
	-0.384
	-1.46
	-0.414
	-0.437
	-0.324
	-1.07
	-0.937
	-0.721
	-0.885
	-0.822
	-1.28
	-0.349
	-0.552
	-0.879
	-0.479
	-0.527
	-0.387
	-0.36
	-0.879
	-0.826
	-0.322
	-0.731
	-0.443
	-0.573
	-0.378
	-0.561
	-0.422
	-0.556
	-0.425
	-0.682
	-0.466
	-0.637
	-1.26
	-0.391
	-0.514
	-0.307
	-0.366
	-0.448
	-0.308
	-1.35
	-0.756
	-0.373
	-0.334
	-0.672
	-0.57
	-0.417
	-0.577
	-0.802
	-0.546
	-0.309
	-0.583
	-0.543
	-0.408
	-0.438
	-0.995
	-1.12
	-0.478
	-0.318
	-0.61
	-0.353
	-0.587
	-1.16
	-0.303
	-0.597
	-0.328
	-1.05
	-0.409
	-0.419
	-0.503
	-0.415
	-0.561
	-0.561
	-0.765
	-0.481
	-0.85
	-0.354
	-0.344
	-0.328
	-0.479
	-0.616
	-0.342
	-0.33
	-0.381
	-2.72
	-0.384
	-0.719
	-1.05
	-0.38
	-0.679
	-0.437
	-0.416
	-0.623
	-0.857
	-0.49
	-2.89
	-0.819
	-0.427
	-1.09
	-0.862
	-0.378
	-1.36
	-0.525
	-0.926
	-0.429
	-0.32
	-0.617
	-0.648
	-0.688
	-0.613
	-1.07
	-0.695
	-0.445
	-0.905
	-0.629
	-0.556
	-0.938
	-0.457
	-0.794
	-0.534
	-0.491
	-1.06
	-0.422
	-0.327
	-0.452
	-0.469
	-0.599
	-2.9
	-1.02
	-0.427
	-0.663
	-0.308
	-0.4
	-0.629
	-1.4
	-0.892
	-0.587
	-1.16
	-0.714
	-1.05
	-0.58
	-0.444
	-0.508
	-0.633
	-1.11
	-0.377
	-2.09
	-0.819
	-0.797
	-0.855
	-0.493
	-0.397
	-0.373
	-0.83
	-0.511
	-0.991
	-2.92
	-0.712
	-0.661
	-0.347
	-0.83
	-2.89
	-0.309
	-0.461
	-0.517
	-0.952
	-0.826
	-0.833
	-0.576
	-0.338
	-0.611
	-2.85
	-0.344
	-0.479
	-0.343
	-0.7
	-0.4
	-0.807
	-0.454
	-0.358
	-0.562
	-0.916
	-0.412
	-0.549
	-0.423
	-0.305
	-0.779
	-0.98
	-0.363
	-0.326
	-0.393
	-2.51
	-0.44
	-0.993
	-0.637
	-0.382
	-0.457
	-0.49
	-0.78
	-0.515
	-0.33
	-0.945
	-0.695
	-0.424
	-0.878
	-0.984
	-0.385
	-0.481
	-1.26
	-0.706
	-0.414
	-0.767
	-0.555
	-0.46
	-0.359
	-0.422
	-1.16
	-0.546
	-0.455
	-0.316
	-0.482
	-0.328
	-0.8
	-0.895
	-0.879
	-0.544
	-0.949
	-0.303
	-0.818
	-0.396
	-0.816
	-0.53
	-0.826
	-0.64
	-0.326
	-0.543
	-0.545
	-0.942
	-0.351
	-0.303
	-0.484
	-0.509
	-0.382
	-0.501
	-0.522
	-0.821
	-0.51
	-1.15
	-0.669
	-1.01
	-0.565
	-0.785
	-0.958
	-0.649
	-0.69
	-0.381
	-0.75
	-0.365
	-0.407
	-1.25
	-0.891
	-0.347
	-0.682
	-0.635
	-0.347
	-0.393
	-2.69
	-0.433
	-0.345
	-0.313
	-0.892
	-0.88
	-0.304
	-0.722
	-1.32
	-0.312
	-0.941
	-0.489
	-0.444
	-0.582
	-0.304
	-1.17
	-0.392
	-1.07
	-0.329
	-0.742
	-0.534
	-0.546
	-1
	-0.777
	-0.948
	-0.306
	-0.997
	-0.608
	-0.365
	-0.366
	-0.494
	-0.515
	-0.639
	-0.353
	-1.26
	-0.374
	-0.464
	-1.2
	-1.48
	-0.494
	-1.13
	-0.78
	-2.25
	-0.613
	-0.347
	-0.343
	-0.584
	-0.7
	-0.358
	-0.451
	-0.379
	-0.869
	-0.804
	-0.553
	-0.351
	-2.96
	-0.36
	-0.588
	-0.52
	-0.527
	-0.507
	-0.394
	-0.4
	-2.96
	-0.837
	-1.07
	-0.564
	-0.303
	-0.575
	-2.59
	-0.601
	-0.861
	-2.57
	-0.698
	-0.381
	-0.349
	-0.367
	-0.515
	-0.686
	-3.13
	-1.24
	-0.518
	-0.443
	-0.315
	-0.621
	-0.544
	-0.761
	-3
	-0.355
	-0.693
	-0.454
	-0.486
	-0.749
	-0.534
	-0.348
	-0.961
	-0.394
	-0.685
	-0.643
	-0.575
	-0.45
	-0.463
	-0.638
	-0.677
	-0.746
	-0.524
	-0.366
	-0.309
	-0.559
	-0.789
	-0.592
	-0.556
	-1.42
	-0.444
	-0.318
	-0.475
	-0.474
	-1.07
	-0.913
	-0.412
	-1.03
	-0.559
	-1.12
	-0.482
	-1.45
	-0.712
	-0.327
	-0.344
	-0.312
	-0.666
	-0.416
	-0.75
	-0.345
	-0.647
	-0.382
	-1.19
	-0.78
	-0.468
	-0.598
	-0.522
	-0.302
	-0.346
	-0.538
	-0.502
	-0.917
	-0.417
	-0.761
	-1.17
	-0.784
	-0.535
	-0.423
	-0.528
	-3.32
	-1.1
	-0.413
	-0.855
	-0.466
	-0.689
	-0.452
	-0.664
	-0.667
	-0.379
	-1.07
	-0.498
	-0.632
	-0.321
	-0.699
	-0.828
	-0.791
	-0.567
	-0.765
	-0.496
	-0.569
	-0.591
	-1.01
	-0.517
	-0.527
	-0.449
	-1.14
	-0.383
	-0.506
	-0.333
	-1.25
	-0.411
	-0.734
	-0.336
	-0.925
	-1.41
	-0.379
	-1.48
	-0.454
	-0.727
	-0.813
	-0.52
	-1.07
	-0.771
	-0.367
	-2.37
	-0.533
	-0.766
	-0.36
	-0.4
	-0.397
	-0.53
	-0.399
	-0.791
	-1.23
	-0.735
	-0.587
	-1.03
	-0.457
	-0.859
	-0.53
	-1.27
	-3.55
	-1.08
	-0.784
	-0.333
	-0.998
	-1.14
	-0.437
	-0.933
	-0.706
	-0.39
	-0.511
	-0.694
	-0.47
	-1.32
	-0.503
	-0.528
	-1.25
	-0.477
	-1.41
	-0.433
	-1.87
	-1.03
	-0.56
	-0.722
	-0.544
	-0.672
	-0.649
	-0.508
	-3.24
	-0.448
	-0.605
	-0.834
	-1.02
	-1.04
	-0.323
	-0.398
	-0.576
	-0.669
	-0.69
	-0.557
	-1.41
	-0.686
	-0.451
	-2.26
	-0.738
	-0.856
	-2.33
	-0.395
	-0.434
	-0.316
	-0.68
	-0.511
	-0.417
	-0.624
	-0.453
	-0.653
	-0.566
	-0.625
	-0.913
	-0.564
	-0.317
	-0.607
	-0.635
	-0.654
	-1.12
	-0.625
	-0.541
	-0.302
	-0.483
	-0.604
	-0.718
	-0.562
	-0.513
	-1.02
	-3.05
	-0.785
	-0.342
	-0.379
	-0.35
	-0.713
	-0.876
	-1.22
	-0.968
	-3.3
	-0.355
	-0.583
	-0.827
	-1.05
	-0.796
	-1.13
	-0.535
	-0.833
	-0.497
	-0.973
	-0.321
	-0.323
	-0.849
	-0.524
	-0.532
	-0.706
	-0.788
	-0.42
	-0.481
	-0.461
	-0.331
	-0.594
	-1.51
	-0.893
	-0.521
	-0.588
	-0.634
	-0.764
	-0.675
	-0.389
	-0.685
	-0.312
	-0.703
	-0.674
	-0.563
	-0.437
	-0.666
	-1.27
	-0.461
	-0.898
	-0.827
	-0.431
	-0.385
	-0.437
	-0.743
	-0.409
	-0.461
	-0.373
	-0.579
	-1.4
	-0.903
	-0.434
	-0.503
	-0.316
	-0.564
	-0.637
	-0.459
	-0.906
	-0.596
	-0.74
	-0.309
	-0.628
	-0.403
	-0.339
	-0.517
	-1.1
	-0.951
	-0.701
	-0.416
	-0.66
	-1.47
	-0.95
	-0.399
	-0.446
	-0.771
	-0.335
	-0.669
	-0.603
	-0.5
	-0.381
	-0.612
	-0.452
	-0.609
	-1.31
	-0.616
	-0.512
	-0.942
	-0.911
	-1.24
	-3.11
	-0.675
	-0.326
	-0.496
	-0.446
	-0.61
	-0.547
	-0.739
	-0.366
	-0.972
	-1.07
	-0.33
	-0.416
	-0.767
	-0.779
	-0.589
	-0.546
	-0.6
	-0.389
	-0.434
	-0.79
	-0.887
	-0.348
	-0.933
	-0.328
	-1.07
	-0.567
	-0.445
	-0.787
	-0.564
	-0.798
	-1.25
	-0.638
	-0.37
	-1.19
	-0.437
	-0.689
	-0.393
	-0.847
	-1.29
	-0.363
	-0.445
	-0.414
	-0.71
	-1.07
	-0.431
	-0.312
	-1.28
	-0.928
	-0.324
	-0.386
	-0.864
	-0.733
	-0.32
	-0.339
	-0.308
	-0.468
	-0.822
	-0.772
	-0.629
	-0.488
	-0.353
	-0.622
	-0.811
	-0.647
	-0.832
	-0.435
	-0.376
	-3.26
	-0.902
	-0.61
	-0.76
	-0.369
	-0.402
	-1.11
	-0.764
	-0.747
	-0.379
	-0.614
	-0.672
	-0.546
	-0.609
	-0.946
	-0.434
	-0.744
	-0.512
	-0.923
	-0.703
	-0.551
	-0.395
	-0.708
	-1.04
	-0.832
	-0.656
	-0.355
	-0.318
	-0.545
	-0.807
	-0.752
	-1.27
	-0.677
	-0.521
	-0.454
	-1.09
	-0.309
	-0.376
	-0.33
	-0.672
	-0.541
	-0.386
	-0.654
	-0.319
	-0.304
	-0.307
	-0.407
	-0.53
	-0.454
	-0.668
	-0.431
	-1.26
	-0.797
	-1.14
	-0.403
	-0.716
	-0.432
	-0.813
	-0.515
	-0.582
	-2.9
	-0.489
	-0.484
	-0.391
	-0.623
	-0.514
	-0.5
	-0.35
	-0.434
	-0.784
	-0.458
	-0.636
	-0.394
	-1.05
	-2.15
	-0.386
	-0.403
	-1.1
	-1.48
	-0.364
	-0.948
	-0.704
	-0.572
	-1.08
	-2.52
	-1.02
	-0.813
	-0.524
	-0.415
	-0.386
	-1.33
	-0.773
	-1.38
	-0.377
	-0.49
	-0.394
	-0.49
	-0.341
	-0.995
	-0.306
	-0.316
	-0.4
	-1.19
	-0.37
	-0.501
	-0.483
	-0.578
	-0.551
	-0.671
	-0.656
	-0.33
	-0.437
	-1.18
	-0.436
	-0.507
	-0.991
	-0.82
	-0.574
	-0.554
	-0.444
	-0.437
	-0.471
	-0.389
	-1.01
	-0.438
	-0.367
	-0.407
	-0.355
	-0.823
	-0.645
	-0.844
	-0.579
	-0.561
	-0.387
	-0.976
	-0.978
	-0.923
	-0.667
	-1.01
	-0.701
	-0.502
	-0.708
	-1.14
	-0.675
	-1.07
	-1.32
	-0.411
	-0.548
	-0.421
	-0.383
	-0.531
	-0.46
	-0.499
	-1.03
	-0.745
	-0.853
	-1.5
	-0.517
	-0.41
	-0.608
	-0.895
	-1.39
	-0.491
	-0.855
	-0.441
	-0.619
	-1.03
	-0.609
	-1.3
	-1.23
	-0.932
	-0.461
	-0.694
	-0.563
	-0.538
	-1.26
	-0.387
	-1.05
	-0.725
	-0.723
	-0.874
	-0.982
	-0.59
	-0.354
	-0.814
	-1.51
	-0.494
	-0.472
	-0.552
	-0.717
	-0.44
	-1.17
	-0.742
	-0.308
	-0.487
	-2.52
	-0.335
	-0.979
	-0.733
	-0.88
	-1.31
	-0.421
	-0.538
	-0.319
	-0.899
	-0.512
	-0.69
	-0.376
	-1.09
	-0.439
	-0.42
	-0.918
	-0.439
	-0.507
	-0.585
	-0.756
	-0.307
	-0.598
	-0.453
	-2.66
	-0.932
	-0.509
	-0.691
	-0.717
	-0.604
	-0.332
	-0.808
	-1.22
	-1.11
	-0.551
	-1.06
	-0.436
	-1.08
	-1.25
	-0.375
	-1.13
	-0.683
	-0.649
	-0.538
	-0.388
	-0.325
	-0.457
	-0.656
	-0.846
	-0.574
	-3.27
	-0.386
	-0.43
	-0.444
	-0.327
	-0.421
	-0.625
	-1.01
	-0.401
	-0.326
	-1.02
	-0.534
	-0.338
	-0.347
	-2.31
	-0.916
	-0.849
	-0.68
	-0.326
	-1.1
	-0.325
	-0.635
	-0.388
	-0.784
	-0.477
	-0.584
	-1.07
	-0.509
	-0.389
	-0.686
	-0.828
	-0.831
	-0.583
	-1.01
	-0.33
	-0.467
	-1.06
	-0.69
	-1.14
	-0.375
	-0.377
	-0.458
	-0.381
	-0.776
	-1.16
	-1.14
	-0.943
	-0.328
	-0.343
	-0.521
	-0.55
	-0.545
	-0.319
	-0.455
	-0.374
	-0.304
	-0.548
	-0.773
	-0.45
	-0.392
	-0.714
	-0.329
	-0.571
	-0.956
	-0.751
	-0.315
	-1.03
	-0.435
	-0.857
	-1.06
	-0.331
	-0.386
	-0.486
	-1.15
	-0.514
	-1.39
	-0.424
	-0.997
	-0.716
	-0.677
	-0.913
	-0.661
	-0.363
	-0.494
	-0.41
	-0.42
	-0.409
	-0.328
	-0.63
	-0.385
	-2.84
	-1.05
	-0.805
	-0.372
	-0.857
	-0.497
	-0.594
	-0.873
	-0.614
	-1.19
	-1.22
	-0.639
	-0.782
	-0.962
	-0.322
	-0.302
	-0.419
	-0.573
	-1.29
	-2.98
	-0.97
	-0.962
	-1.14
	-0.827
	-0.599
	-0.609
	-1.27
	-0.408
	-0.312
	-0.928
	-0.309
	-0.333
	-0.529
	-0.314
	-0.422
	-0.718
	-0.574
	-0.469
	-0.302
	-0.712
	-0.501
	-0.638
	-0.709
	-0.781
	-0.787
	-0.409
	-0.561
	-0.713
	-0.636
	-0.434
	-0.573
	-1.03
	-0.825
	-1.1
	-0.997
	-1.03
	-0.851
	-3.14
	-0.416
	-0.974
	-0.567
	-0.671
	-0.949
	-0.501
	-0.742
	-1.37
	-1.16
	-0.67
	-0.55
	-0.546
	-0.465
	-2.76
	-0.576
	-0.363
	-0.46
	-0.76
	-0.362
	-0.428
	-0.412
	-0.749
	-0.637
	-0.308
	-0.338
	-2.91
	-0.367
	-0.827
	-0.518
	-0.915
	-0.382
	-2.2
	-0.393
	-0.312
	-0.514
	-0.856
	-0.552
	-0.931
	-0.838
	-0.432
	-0.351
	-1.37
	-0.43
	-0.492
	-0.968
	-0.687
	-0.407
	-0.743
	-0.346
	-3.05
	-0.953
	-0.767
	-0.444
	-0.56
	-0.464
	-0.318
	-0.362
	-0.362
	-1
	-0.317
	-1.46
	-0.823
	-0.566
	-0.367
	-0.441
	-0.741
	-1.06
	-0.911
	-0.976
	-0.32
	-0.545
	-0.681
	-0.319
	-0.501
	-0.419
	-0.536
	-2.65
	-0.545
	-0.744
	-0.623
	-0.36
	-1.47
	-0.46
	-0.744
	-1.07
	-0.941
	-0.417
	-0.786
	-0.928
	-0.663
	-0.711
	-0.597
	-0.322
	-0.712
	-0.431
	-0.573
	-0.397
	-1.16
	-0.395
	-0.543
	-0.792
	-0.536
	-0.68
	-0.311
	-0.832
	-0.507
	-0.438
	-0.405
	-0.694
	-0.85
	-0.874
	-0.792
	-0.472
	-0.734
	-0.326
	-0.89
	-0.664
	-1.01
	-0.573
	-1.04
	-0.523
	-0.368
	-0.347
	-0.359
	-0.508
	-0.6
	-1.08
	-0.681
	-0.411
	-1.07
	-0.434
	-0.31
	-0.394
	-2.9
	-0.477
	-1
	-0.76
	-1.45
	-0.318
	-0.432
	-0.927
	-0.312
	-0.456
	-0.474
	-0.441
	-0.429
	-0.348
	-0.354
	-0.661
	-0.737
	-0.631
	-0.884
	-0.514
	-0.795
	-0.794
	-0.387
	-0.78
	-0.375
	-0.589
	-0.502
	-0.475
	-0.647
	-2.92
	-0.401
	-0.686
	-0.538
	-0.569
	-0.652
	-0.416
	-1.27
	-0.349
	-0.36
	-0.883
	-0.614
	-0.444
	-0.674
	-0.813
	-0.451
	-1.13
	-1.17
	-0.576
	-0.486
	-0.364
	-0.542
	-0.803
	-0.794
	-0.959
	-0.976
	-1.12
	-0.477
	-1.06
	-0.34
	-0.592
	-0.751
	-0.341
	-0.815
	-0.531
	-0.918
	-0.966
	-0.497
	-0.788
	-1.38
	-0.964
	-1.19
	-0.584
	-0.549
	-0.307
	-1.09
	-0.317
	-0.348
	-0.819
	-1.36
	-0.333
	-0.897
	-3.11
	-0.702
	-0.946
	-0.457
	-0.711
	-0.594
	-0.383
	-0.578
	-0.369
	-0.695
	-0.896
	-0.563
	-0.566
	-1.26
	-0.375
	-1.3
	-0.756
	-0.336
	-0.394
	-0.733
	-0.437
	-0.319
	-0.821
	-0.324
	-0.314
	-1.23
	-0.383
	-0.506
	-3.02
	-0.917
	-0.54
	-0.535
	-0.801
	-0.94
	-0.546
	-0.841
	-1.09
	-2.87
	-0.321
	-0.806
	-1.39
	-0.437
	-0.343
	-1.19
	-0.628
	-0.532
	-0.477
	-0.53
	-0.521
	-2.59
	-0.501
	-0.536
	-0.648
	-0.319
	-1.26
	-0.976
	-1.41
	-0.433
	-0.519
	-0.556
	-0.868
	-2.71
	-0.313
	-0.381
	-0.427
	-0.791
	-2.93
	-0.6
	-3.02
	-0.496
	-0.647
	-1.58
	-0.423
	-0.461
	-0.75
	-0.951
	-1.5
	-0.58
	-0.639
	-0.314
	-1.43
	-2.32
	-0.303
	-0.996
	-0.353
	-0.471
	-0.561
	-0.685
	-0.708
	-0.396
	-1.17
	-0.593
	-0.663
	-0.787
	-2.75
	-0.873
	-0.362
	-0.959
	-0.576
	-0.457
	-0.77
	-0.373
	-0.415
	-0.427
	-0.496
	-0.61
	-0.437
	-0.418
	-0.611
	-0.722
	-1.34
	-0.535
	-0.388
	-0.302
	-0.4
	-0.865
	-1.15
	-0.807
	-0.351
	-0.339
	-0.451
	-0.364
	-0.773
	-0.528
	-0.68
	-0.933
	-0.654
	-0.531
	-0.79
	-0.35
	-0.315
	-0.856
	-0.52
	-0.853
	-0.74
	-0.79
	-0.419
	-0.69
	-0.507
	-0.776
	-1.01
	-0.353
	-0.435
	-0.947
	-0.752
	-0.501
	-0.322
	-0.347
	-3.19
	-0.32
	-0.333
	-0.389
	-0.55
	-0.481
	-0.647
	-0.376
	-0.88
	-0.322
	-1.19
	-0.409
	-0.909
	-0.43
	-0.743
	-0.343
	-1.47
	-0.365
	-1.04
	-0.669
	-0.509
	-0.411
	-0.32
	-0.633
	-0.754
	-0.732
	-0.69
	-0.726
	-0.393
	-0.483
	-0.882
	-1.14
	-0.614
	-0.963
	-0.642
	-2.99
	-0.807
	-0.531
	-1.11
	-2.99
	-0.305
	-0.956
	-0.73
	-0.689
	-0.572
	-0.512
	-0.574
	-0.46
	-0.358
	-0.406
	-0.348
	-0.555
	-0.465
	-0.354
	-0.53
	-0.48
	-0.494
	-0.412
	-0.348
	-0.383
	-0.569
	-0.313
	-0.45
	-1.18
	-1.4
	-1.04
	-0.496
	-0.497
	-0.583
	-0.801
	-0.444
	-1.12
	-0.907
	-0.664
	-0.629
	-0.612
	-0.359
	-0.776
	-0.781
	-0.533
	-0.375
	-0.36
	-0.596
	-0.39
	-0.329
	-0.496
	-0.513
	-0.687
	-0.505
	-0.378
	-0.68
	-0.871
	-0.42
	-0.646
	-0.372
	-0.73
	-0.736
	-0.42
	-0.351
	-0.302
	-1.03
	-0.8
	-0.712
	-0.893
	-0.399
	-0.306
	-0.448
	-0.6
	-0.518
	-1.04
	-0.756
	-1.42
	-0.734
	-0.843
	-0.336
	-0.91
	-0.352
	-0.676
	-0.402
	-1.03
	-1.08
	-0.942
	-0.71
	-0.456
	-0.798
	-0.465
	-0.884
	-0.873
	-0.353
	-0.784
	-1.08
	-0.911
	-0.822
	-0.329
	-0.948
	-0.496
	-0.574
	-0.925
	-0.37
	-0.546
	-0.496
	-0.456
	-0.764
	-0.43
	-0.553
	-0.377
	-2.45
	-1.3
	-3.16
	-0.727
	-0.833
	-0.403
	-1.09
	-0.438
	-1.39
	-0.561
	-0.496
	-2.2
	-0.31
	-0.602
	-0.869
	-0.614
	-1.27
	-0.763
	-0.821
	-0.801
	-0.708
	-0.811
	-0.553
	-0.692
	-0.372
	-0.485
	-0.729
	-0.95
	-0.501
	-0.71
	-0.641
	-0.371
	-2.71
	-0.75
	-0.606
	-0.343
	-1.16
	-0.333
	-0.938
	-0.366
	-0.311
	-0.341
	-0.421
	-0.522
	-0.524
	-0.577
	-0.433
	-0.587
	-0.515
	-0.501
	-0.669
	-1.06
	-0.317
	-0.598
	-2.3
	-0.452
	-0.405
	-0.966
	-0.399
	-0.53
	-0.374
	-0.497
	-0.434
	-0.439
	-2.5
	-0.366
	-0.872
	-0.675
	-0.743
	-0.398
	-0.892
	-0.808
	-0.369
	-0.834
	-1.01
	-0.337
	-0.629
	-0.328
	-1.03
	-0.648
	-1.52
	-1.22
	-0.637
	-0.466
	-1.44
	-0.494
	-0.606
	-1.17
	-0.554
	-0.538
	-0.585
	-2.71
	-0.77
	-0.407
	-0.312
	-0.717
	-0.401
	-0.575
	-0.945
	-0.439
	-0.443
	-0.321
	-0.492
	-0.411
	-1.1
	-0.84
	-0.327
	-0.378
	-0.601
	-0.424
	-0.539
	-0.389
	-0.44
	-0.622
	-0.611
	-0.578
	-0.547
	-0.811
	-0.405
	-0.522
	-0.351
	-0.776
	-1.11
	-0.371
	-0.323
	-1.24
	-0.882
	-0.883
	-0.392
	-0.418
	-0.386
	-0.42
	-0.549
	-0.518
	-2.57
	-0.388
	-0.484
	-0.341
	-0.32
	-0.613
	-0.364
	-0.544
	-0.804
	-0.469
	-0.817
	-0.516
	-0.596
	-0.369
	-0.795
	-0.9
	-0.542
	-0.691
	-0.636
	-1.18
	-0.442
	-0.632
	-0.543
	-0.415
	-1.01
	-0.431
	-1.03
	-1.1
	-0.343
	-2.97
	-1.02
	-0.408
	-0.782
	-0.307
	-0.415
	-0.303
	-0.91
	-0.418
	-0.353
	-0.613
	-0.503
	-0.597
	-0.645
	-0.331
	-0.693
	-0.479
	-0.315
	-0.438
	-0.357
	-1.18
	-0.49
	-0.374
	-1.8
	-0.844
	-0.332
	-0.98
	-0.684
	-0.473
	-0.409
	-0.381
	-0.735
	-0.569
	-0.459
	-0.361
	-0.514
	-0.427
	-1
	-0.803
	-0.483
	-0.558
	-0.58
	-0.755
	-1.65
	-1.01
	-0.535
	-0.535
	-0.653
	-0.393
	-0.313
	-0.458
	-1.2
	-0.531
	-2.65
	-1.57
	-0.335
	-0.54
	-0.592
	-0.46
	-0.398
	-0.673
	-0.403
	-0.457
	-0.417
	-0.996
	-0.394
	-1.06
	-0.411
	-0.579
	-0.429
	-0.458
	-0.994
	-0.512
	-0.547
	-0.407
	-0.862
	-0.324
	-0.883
	-0.379
	-0.563
	-0.386
	-0.31
	-0.372
	-0.512
	-0.959
	-0.863
	-0.43
	-0.459
	-1.13
	-0.962
	-0.554
	-0.64
	-0.369
	-1.55
	-0.855
	-0.55
	-0.797
	-0.73
	-0.6
	-0.669
	-0.678
	-0.538
	-0.369
	-0.97
	-0.809
	-0.372
	-0.326
	-0.337
	-0.39
	-0.843
	-0.355
	-0.715
	-0.386
	-0.44
	-0.813
	-1.18
	-0.415
	-0.68
	-0.329
	-0.834
	-0.758
	-0.381
	-0.754
	-0.886
	-0.708
	-0.348
	-0.384
	-0.546
	-0.43
	-0.882
	-1.09
	-0.462
	-0.491
	-0.452
	-0.369
	-0.738
	-0.468
	-0.347
	-0.59
	-0.515
	-0.963
	-0.582
	-0.372
	-0.544
	-0.304
	-0.351
	-0.357
	-0.348
	-0.431
	-0.879
	-1.18
	-0.338
	-0.489
	-0.948
	-1.3
	-0.576
	-0.346
	-0.748
	-0.513
	-1.01
	-0.357
	-0.494
	-0.331
	-0.474
	-2.36
	-0.449
	-0.93
	-0.636
	-1.13
	-0.348
	-2.7
	-0.431
	-0.387
	-2.33
	-0.801
	-0.863
	-0.419
	-0.313
	-0.808
	-0.371
	-0.395
	-0.945
	-0.7
	-0.365
	-0.836
	-1.02
	-0.713
	-0.376
	-0.49
	-0.979
	-0.659
	-0.761
	-0.387
	-1.05
	-0.863
	-0.535
	-0.867
	-0.524
	-0.549
	-0.819
	-0.604
	-0.513
	-0.371
	-0.713
	-0.484
	-0.369
	-0.634
	-0.679
	-0.946
	-0.472
	-0.856
	-0.471
	-0.311
	-0.383
	-0.838
	-0.743
	-0.458
	-0.909
	-0.595
	-0.92
	-0.899
	-0.401
	-0.562
	-1.05
	-0.909
	-0.639
	-0.693
	-0.337
	-0.709
	-0.648
	-0.8
	-0.321
	-0.346
	-0.331
	-0.901
	-0.533
	-0.398
	-0.476
	-0.314
	-3.1
	-0.394
	-0.585
	-0.444
	-0.627
	-0.504
	-0.36
	-0.387
	-0.314
	-0.567
	-0.358
	-0.616
	-1.22
	-0.878
	-0.688
	-0.339
	-1.08
	-0.873
	-0.322
	-0.825
	-1.43
	-0.846
	-0.398
	-1.15
	-0.485
	-0.742
	-0.925
	-0.815
	-1.02
	-0.529
	-0.696
	-0.346
	-0.691
	-0.603
	-0.456
	-0.309
	-0.757
	-0.352
	-0.658
	-0.978
	-0.355
	-0.766
	-1
	-0.678
	-0.677
	-0.529
	-1.32
	-0.305
	-1.19
	-0.369
	-0.564
	-1.32
	-0.607
	-0.45
	-0.306
	-0.671
	-0.416
	-0.872
	-0.475
	-0.539
	-0.314
	-0.457
	-0.426
	-0.618
	-1.36
	-1.4
	-3.02
	-0.756
	-0.765
	-0.959
	-0.304
	-0.926
	-0.354
	-0.468
	-0.492
	-0.362
	-0.612
	-1.39
	-0.603
	-0.394
	-0.42
	-0.674
	-0.396
	-0.832
	-0.483
	-0.388
	-0.4
	-1.53
	-0.429
	-0.856
	-0.519
	-0.517
	-0.917
	-0.936
	-1.06
	-0.673
	-1.15
	-0.826
	-0.554
	-0.958
	-1.1
	-0.656
	-1.13
	-0.307
	-2.67
	-0.748
	-0.35
	-0.377
	-0.507
	-0.815
	-0.631
	-0.619
	-0.361
	-0.519
	-0.963
	-1.04
	-0.38
	-2.2
	-0.338
	-0.367
	-0.443
	-0.557
	-1
	-0.731
	-0.553
	-0.516
	-0.547
	-0.763
	-0.618
	-0.37
	-0.458
	-0.798
	-0.425
	-0.319
	-0.95
	-1.11
	-1.01
	-0.427
	-0.896
	-0.47
	-0.369
	-0.679
	-0.466
	-0.542
	-0.374
	-0.531
	-0.656
	-0.469
	-0.309
	-0.394
	-1.02
	-0.303
	-0.693
	-0.611
	-1.24
	-0.468
	-1.16
	-0.33
	-0.737
	-0.458
	-0.356
	-0.97
	-1.31
	-0.562
	-0.608
	-0.803
	-1.03
	-0.775
	-0.429
	-0.791
	-2.28
	-0.347
	-0.822
	-0.548
	-0.361
	-0.827
	-1.08
	-0.632
	-0.53
	-0.513
	-0.627
	-0.559
	-0.722
	-0.394
	-1.52
	-0.359
	-0.344
	-0.755
	-0.625
	-0.599
	-0.907
	-1.03
	-0.374
	-0.541
	-0.497
	-0.332
	-0.653
	-0.415
	-0.332
	-0.554
	-0.9
	-1.05
	-0.989
	-0.477
	-0.554
	-0.364
	-0.413
	-0.43
	-2.5
	-0.621
	-0.569
	-0.59
	-0.312
	-0.444
	-0.536
	-0.825
	-0.803
	-0.884
	-0.815
	-0.864
	-1.15
	-0.374
	-0.563
	-0.607
	-0.485
	-0.432
	-0.602
	-0.585
	-0.591
	-0.727
	-0.448
	-0.969
	-1
	-1.05
	-0.593
	-0.382
	-0.305
	-0.597
	-0.421
	-1.01
	-0.662
	-1.01
	-0.436
	-0.965
	-0.763
	-0.623
	-0.356
	-0.457
	-0.392
	-0.664
	-0.64
	-0.825
	-0.339
	-0.638
	-0.324
	-0.457
	-0.628
	-2.51
	-0.459
	-1.35
	-0.678
	-1.13
	-0.401
	-0.34
	-0.467
	-0.803
	-0.558
	-0.628
	-0.648
	-1.05
	-0.544
	-0.815
	-1.42
	-0.416
	-0.907
	-0.648
	-1.38
	-0.343
	-0.94
	-0.313
	-0.556
	-0.753
	-0.495
	-0.377
	-0.991
	-0.683
	-0.322
	-0.529
	-0.639
	-0.803
	-0.731
	-0.426
	-0.623
	-0.518
	-0.412
	-0.425
	-0.46
	-1.02
	-0.429
	-0.45
	-0.675
	-0.371
	-0.403
	-0.747
	-1.36
	-0.427
	-0.373
	-0.716
	-0.995
	-0.356
	-0.475
	-0.388
	-2.43
	-0.341
	-0.399
	-0.621
	-0.469
	-0.403
	-0.436
	-0.891
	-0.694
	-0.328
	-0.413
	-0.593
	-0.425
	-1.24
	-0.526
	-0.344
	-0.477
	-2.9
	-0.417
	-1.02
	-0.937
	-0.67
	-0.46
	-0.877
	-0.978
	-0.803
	-0.722
	-0.343
	-0.79
	-0.574
	-0.4
	-1.3
	-0.752
	-0.373
	-0.703
	-0.834
	-1.14
	-0.436
	-0.697
	-0.351
	-1.89
	-1.18
	-0.452
	-1.16
	-0.323
	-0.786
	-1.24
	-0.746
	-0.448
	-0.36
	-0.852
	-0.555
	-0.621
	-0.671
	-0.946
	-0.589
	-0.345
	-0.828
	-0.699
	-0.645
	-0.326
	-0.716
	-1.37
	-0.377
	-0.64
	-0.37
	-0.75
	-0.501
	-0.642
	-0.452
	-0.37
	-1.18
	-0.523
	-0.888
	-0.518
	-0.339
	-0.608
	-0.351
	-0.307
	-0.536
	-0.385
	-0.498
	-0.316
	-0.534
	-0.938
	-3.5
	-0.495
	-0.438
	-2.62
	-0.592
	-0.448
	-0.832
	-0.318
	-0.452
	-0.841
	-1.01
	-0.362
	-0.876
	-0.822
	-0.308
	-0.914
	-0.332
	-0.509
	-0.384
	-0.7
	-0.694
	-0.558
	-1.06
	-0.823
	-1.34
	-0.598
	-0.37
	-0.343
	-0.347
	-0.419
	-0.429
	-0.474
	-2.75
	-0.469
	-0.587
	-0.352
	-0.487
	-0.741
	-0.801
	-0.348
	-2.69
	-0.709
	-0.399
	-0.756
	-0.432
	-0.44
	-0.55
	-0.834
	-0.629
	-1.5
	-0.849
	-0.416
	-0.333
	-1
	-0.365
	-0.481
	-0.356
	-0.443
	-0.894
	-0.588
	-0.413
	-0.663
	-1.61
	-0.774
	-0.55
	-0.706
	-0.539
	-0.431
	-0.351
	-0.453
	-0.457
	-1.4
	-0.467
	-0.781
	-0.493
	-0.621
	-0.352
	-0.379
	-0.774
	-0.313
	-0.813
	-0.412
	-0.339
	-0.512
	-0.425
	-1.23
	-0.374
	-0.476
	-0.421
	-1.24
	-0.382
	-1.57
	-0.351
	-0.44
	-0.694
	-0.306
	-0.359
	-0.432
	-0.416
	-1.28
	-1.4
	-0.561
	-0.402
	-0.384
	-0.795
	-0.934
	-0.506
	-0.375
	-0.452
	-0.622
	-0.744
	-0.723
	-0.481
	-1.18
	-0.305
	-0.59
	-0.326
	-0.422
	-0.522
	-0.582
	-1.02
	-0.358
	-0.354
	-0.643
	-0.316
	-0.403
	-0.349
	-0.337
	-2.35
	-0.372
	-0.61
	-0.463
	-0.683
	-0.64
	-0.453
	-1.08
	-0.667
	-0.656
	-0.312
	-0.355
	-0.992
	-0.793
	-2.21
	-0.656
	-0.476
	-0.69
	-0.313
	-0.602
	-1.1
	-0.765
	-3.34
	-0.467
	-0.336
	-0.315
	-0.342
	-1.03
	-0.38
	-0.608
	-0.47
	-1.14
	-0.477
	-0.383
	-0.545
	-0.915
	-1.08
	-0.743
	-0.521
	-0.574
	-0.463
	-1.1
	-0.31
	-0.744
	-1.22
	-0.915
	-0.508
	-0.525
	-0.729
	-0.602
	-0.534
	-0.341
	-1.21
	-0.338
	-0.878
	-0.328
	-0.393
	-0.756
	-1.28
	-1.21
	-0.458
	-0.312
	-0.656
	-0.734
	-0.373
	-0.354
	-1.38
	-0.378
	-0.463
	-0.907
	-1.92
	-0.43
	-0.605
	-0.614
	-0.398
	-0.727
	-0.887
	-0.403
	-0.599
	-1.27
	-1.27
	-0.449
	-0.876
	-0.75
	-0.785
	-1.07
	-0.622
	-0.806
	-0.316
	-0.719
	-0.61
	-0.409
	-2.94
	-0.994
	-0.327
	-0.449
	-1.12
	-0.968
	-0.489
	-0.332
	-0.658
	-1.01
	-0.529
	-0.387
	-0.818
	-1.1
	-0.752
	-0.604
	-0.832
	-0.556
	-0.729
	-0.341
	-0.515
	-0.339
	-0.782
	-0.341
	-0.57
	-0.45
	-0.584
	-0.424
	-0.45
	-0.536
	-0.485
	-0.343
	-0.325
	-0.429
	-0.516
	-0.312
	-0.471
	-0.523
	-0.545
	-0.717
	-1.05
	-0.792
	-0.565
	-0.613
	-1.29
	-1.12
	-1.24
	-0.585
	-0.419
	-0.63
	-1.02
	-0.43
	-1.29
	-0.523
	-0.438
	-0.6
	-0.475
	-0.523
	-0.414
	-0.593
	-0.338
	-0.307
	-0.302
	-0.665
	-1.23
	-0.371
	-0.444
	-0.721
	-0.91
	-0.507
	-0.325
	-0.407
	-1.11
	-0.58
	-0.359
	-1.19
	-1.39
	-0.777
	-0.927
	-0.31
	-0.418
	-0.47
	-0.657
	-0.373
	-0.929
	-0.664
	-0.526
	-0.442
	-0.316
	-1.34
	-0.346
	-0.709
	-0.709
	-2.93
	-0.858
	-0.701
	-0.39
	-0.547
	-0.86
	-0.54
	-0.501
	-0.326
	-1.88
	-0.316
	-0.637
	-0.339
	-1.09
	-0.624
	-0.621
	-0.42
	-0.349
	-0.491
	-0.56
	-0.362
	-0.696
	-0.603
	-0.546
	-0.323
	-0.595
	-0.807
	-0.448
	-0.642
	-0.726
	-0.512
	-0.903
	-0.63
	-0.449
	-2.6
	-0.804
	-0.432
	-0.778
	-0.532
	-0.553
	-0.524
	-2.64
	-0.522
	-1.44
	-0.73
	-0.371
	-0.349
	-1.65
	-0.501
	-0.475
	-0.86
	-0.48
	-0.483
	-0.357
	-0.396
	-0.379
	-2.86
	-0.478
	-1.43
	-0.738
	-0.578
	-0.787
	-0.509
	-0.455
	-0.347
	-0.395
	-0.609
	-0.379
	-2.1
	-0.447
	-0.668
	-0.694
	-0.435
	-0.374
	-0.925
	-0.405
	-2.65
	-0.411
	-1.15
	-0.806
	-0.969
	-0.555
	-0.649
	-1.01
	-0.557
	-0.334
	-0.44
	-2.88
	-0.962
	-0.471
	-0.342
	-0.392
	-0.556
	-0.891
	-0.509
	-0.458
	-0.97
	-0.397
	-0.791
	-0.647
	-0.645
	-0.664
	-0.611
	-0.482
	-0.688
	-0.675
	-0.308
	-1.29
	-0.36
	-0.465
	-1.18
	-0.421
	-0.606
	-0.659
	-0.381
	-0.306
	-2.52
	-0.476
	-0.532
	-0.644
	-0.875
	-0.364
	-0.601
	-0.744
	-1.27
	-0.604
	-0.444
	-1.04
	-0.985
	-0.473
	-1.06
	-0.563
	-0.612
	-0.373
	-0.972
	-0.653
	-0.381
	-0.486
	-0.423
	-0.855
	-1.12
	-1.13
	-0.934
	-0.364
	-0.53
	-0.655
	-0.468
	-2.75
	-1.29
	-0.471
	-0.464
	-0.464
	-0.814
	-0.742
	-0.516
	-0.643
	-2.51
	-0.668
	-0.487
	-0.612
	-0.654
	-0.793
	-0.508
	-0.868
	-0.302
	-0.313
	-0.67
	-0.357
	-0.381
	-0.785
	-0.481
	-0.68
	-0.375
	-0.5
	-0.324
	-0.595
	-0.387
	-0.449
	-0.325
	-0.557
	-1.46
	-1.16
	-0.346
	-0.46
	-0.541
	-0.38
	-0.364
	-0.399
	-0.384
	-0.39
	-0.559
	-0.642
	-0.995
	-0.453
	-0.343
	-0.563
	-0.514
	-0.739
	-0.526
	-1.59
	-0.378
	-0.534
	-0.334
	-0.953
	-1.09
	-0.617
	-1.26
	-0.463
	-0.352
	-0.344
	-0.635
	-1.08
	-0.486
	-0.444
	-0.836
	-0.536
	-0.451
	-0.927
	-0.882
	-0.732
	-0.372
	-1.22
	-0.839
	-0.815
	-0.621
	-0.529
	-0.423
	-0.31
	-0.337
	-0.429
	-0.313
	-1.18
	-0.602
	-0.915
	-0.694
	-0.326
	-2.13
	-1.08
	-0.524
	-0.319
	-0.78
	-0.902
	-0.395
	-0.996
	-1.1
	-1.1
	-0.452
	-0.756
	-0.522
	-0.721
	-0.325
	-0.522
	-0.677
	-0.804
	-1
	-1.2
	-1.12
	-0.547
	-0.306
	-1.06
	-0.634
	-0.372
	-0.351
	-2.84
	-0.726
	-0.367
	-0.488
	-0.477
	-0.359
	-1.16
	-0.397
	-0.431
	-0.331
	-0.489
	-0.305
	-0.354
	-1.05
	-2.48
	-0.86
	-0.447
	-0.461
	-0.497
	-1.03
	-0.381
	-1.1
	-0.46
	-0.404
	-0.9
	-0.854
	-1.89
	-0.326
	-0.334
	-1.14
	-0.526
	-0.464
	-0.664
	-0.311
	-0.454
	-0.544
	-1.25
	-0.421
	-0.716
	-0.311
	-0.626
	-0.822
	-2.57
	-0.608
	-0.32
	-0.513
	-0.618
	-0.657
	-0.605
	-0.578
	-0.761
	-0.488
	-1.21
	-0.483
	-0.683
	-0.814
	-0.541
	-2.41
	-0.679
	-0.693
	-1.24
	-0.318
	-0.824
	-0.483
	-0.772
	-0.797
	-0.329
	-0.574
	-0.663
	-0.694
	-0.314
	-0.347
	-0.332
	-0.915
	-0.311
	-0.748
	-0.802
	-0.624
	-0.766
	-0.658
	-0.808
	-1.44
	-1.25
	-0.373
	-0.7
	-1.11
	-0.736
	-0.368
	-0.518
	-0.455
	-0.423
	-0.859
	-1.73
	-0.322
	-0.517
	-0.95
	-1.25
	-1.26
	-1.13
	-0.334
	-0.969
	-0.433
	-0.43
	-0.338
	-0.35
	-0.348
	-0.372
	-0.312
	-0.591
	-0.312
	-2.8
	-0.541
	-0.41
	-0.735
	-0.739
	-0.326
	-0.725
	-0.909
	-0.504
	-0.328
	-0.594
	-0.371
	-0.58
	-1.32
	-0.516
	-0.423
	-0.372
	-0.399
	-0.502
	-0.961
	-0.47
	-0.696
	-0.743
	-0.509
	-0.419
	-0.996
	-0.35
	-0.304
	-1.16
	-0.9
	-0.866
	-0.626
	-0.381
	-0.512
	-0.772
	-0.982
	-0.872
	-0.455
	-0.47
	-0.355
	-0.973
	-2.48
	-0.533
	-0.493
	-0.821
	-0.622
	-0.881
	-0.799
	-0.628
	-0.591
	-0.528
	-0.676
	-0.717
	-0.314
	-0.819
	-0.659
	-0.414
	-0.611
	-0.329
	-0.886
	-0.475
	-0.865
	-0.349
	-0.825
	-0.65
	-0.343
	-0.692
	-0.645
	-0.517
	-0.882
	-0.323
	-0.765
	-0.532
	-0.712
	-1.1
	-0.863
	-0.417
	-0.338
	-0.623
	-1.56
	-0.31
	-0.754
	-0.339
	-0.909
	-2.5
	-0.641
	-2.23
	-0.446
	-0.926
	-1.52
	-0.423
	-0.83
	-0.661
	-0.41
	-1.27
	-0.369
	-0.302
	-0.455
	-0.477
	-0.463
	-1.03
	-0.877
	-0.333
	-0.696
	-0.423
	-0.854
	-0.564
	-0.511
	-0.403
	-1.26
	-0.712
	-0.83
	-1.54
	-2.01
	-0.349
	-0.442
	-0.334
	-0.356
	-0.41
	-0.409
	-1.34
	-0.566
	-0.686
	-1.07
	-0.881
	-0.424
	-0.504
	-0.477
	-3.14
	-0.324
	-0.396
	-0.35
	-0.45
	-0.326
	-0.576
	-0.338
	-0.36
	-0.815
	-0.41
	-0.334
	-0.912
	-0.461
	-0.732
	-0.441
	-0.531
	-0.798
	-0.446
	-0.472
	-0.905
	-0.551
	-0.743
	-0.905
	-0.718
	-0.35
	-0.393
	-0.544
	-0.538
	-0.456
	-0.336
	-0.312
	-0.851
	-0.594
	-0.573
	-0.423
	-0.88
	-1.03
	-0.463
	-0.457
	-0.571
	-0.599
	-0.768
	-0.325
	-1.1
	-0.372
	-1.36
	-0.45
	-0.511
	-0.512
	-0.638
	-0.683
	-0.481
	-0.54
	-0.967
	-0.552
	-1.26
	-0.452
	-0.487
	-0.442
	-0.426
	-0.622
	-0.602
	-1.2
	-0.48
	-0.428
	-0.629
	-0.957
	-0.302
	-0.724
	-0.441
	-1.25
	-0.498
	-1.15
	-0.871
	-1.09
	-1.17
	-0.356
	-1.06
	-0.847
	-2.55
	-0.577
	-0.482
	-0.434
	-0.884
	-0.421
	-0.388
	-0.331
	-0.509
	-0.883
	-1.16
	-0.378
	-0.871
	-0.728
	-2.96
	-0.88
	-0.494
	-2.99
	-0.374
	-1.04
	-0.558
	-0.369
	-0.505
	-0.576
	-0.44
	-0.888
	-0.358
	-0.674
	-0.371
	-0.605
	-2.11
	-1.04
	-0.464
	-0.683
	-0.608
	-0.4
	-0.584
	-0.53
	-0.718
	-0.353
	-0.529
	-0.709
	-0.772
	-0.582
	-0.5
	-1.45
	-1.27
	-0.664
	-0.94
	-0.445
	-0.534
	-0.8
	-0.465
	-0.444
	-0.889
	-0.709
	-0.458
	-0.376
	-0.694
	-0.959
	-1.49
	-0.821
	-1.23
	-0.426
	-0.932
	-0.632
	-0.649
	-0.939
	-0.529
	-0.366
	-0.886
	-0.553
	-0.482
	-1.25
	-0.887
	-0.529
	-0.366
	-0.347
	-0.36
	-0.983
	-0.371
	-0.401
	-0.485
	-0.395
	-0.453
	-0.696
	-0.419
	-2.9
	-0.339
	-0.593
	-0.558
	-0.514
	-1.57
	-0.314
	-0.308
	-0.547
	-0.643
	-0.427
	-1.07
	-0.832
	-0.652
	-0.739
	-3.06
	-0.759
	-0.489
	-0.56
	-0.455
	-0.448
	-0.674
	-0.524
	-0.364
	-0.499
	-0.315
	-0.462
	-0.909
	-0.897
	-0.627
	-0.438
	-0.525
	-0.45
	-2.33
	-0.783
	-1.66
	-0.678
	-1.15
	-1.18
	-0.541
	-0.489
	-0.577
	-0.308
	-0.7
	-0.566
	-0.471
	-0.61
	-0.404
	-0.574
	-0.796
	-0.454
	-1.14
	-0.645
	-3.09
	-0.592
	-0.768
	-0.493
	-0.95
	-0.626
	-0.426
	-0.83
	-0.613
	-0.507
	-1.26
	-0.488
	-0.329
	-0.73
	-0.745
	-1.19
	-0.832
	-0.496
	-1
	-0.541
	-0.356
	-0.45
	-1.11
	-0.491
	-0.771
	-0.414
	-0.897
	-0.619
	-0.622
	-0.546
	-0.356
	-0.394
	-0.418
	-0.371
	-1.01
	-0.927
	-0.446
	-0.748
	-0.825
	-0.579
	-0.377
	-1.5
	-0.577
	-0.437
	-0.467
	-0.5
	-1.05
	-0.686
	-0.32
	-0.368
	-0.46
	-0.307
	-0.536
	-0.341
	-0.393
	-0.486
	-0.427
	-0.395
	-0.358
	-0.504
	-0.788
	-0.756
	-0.997
	-0.512
	-0.506
	-0.724
	-0.717
	-0.306
	-0.39
	-0.46
	-0.88
	-0.392
	-0.315
	-0.388
	-0.372
	-0.431
	-0.337
	-0.536
	-0.716
	-0.361
	-0.686
	-0.845
	-1.32
	-0.63
	-0.392
	-0.363
	-0.42
	-0.669
	-0.502
	-1.2
	-0.515
	-1
	-1.04
	-0.484
	-0.322
	-0.46
	-0.465
	-0.902
	-0.366
	-0.999
	-0.415
	-0.381
	-0.333
	-1.23
	-0.854
	-0.633
	-0.399
	-0.356
	-0.46
	-0.419
	-0.864
	-1.1
	-2.95
	-2.08
	-0.526
	-1.14
	-0.358
	-0.454
	-1.1
	-0.504
	-0.379
	-0.486
	-0.45
	-0.695
	-2.78
	-0.48
	-0.443
	-0.742
	-0.647
	-0.419
	-0.499
	-1.22
	-0.835
	-0.517
	-0.812
	-0.88
	-0.658
	-0.939
	-1.15
	-0.4
	-1.15
	-1.26
	-0.7
	-0.879
	-0.424
	-1.27
	-1.15
	-1.29
	-0.365
	-0.374
	-0.457
	-1.54
	-0.473
	-1.16
	-0.551
	-0.685
	-0.626
	-0.448
	-0.441
	-0.355
	-0.346
	-0.505
	-1.08
	-0.457
	-1.57
	-0.533
	-0.67
	-0.495
	-0.325
	-0.447
	-0.466
	-0.945
	-0.6
	-0.32
	-2.82
	-0.509
	-0.754
	-0.322
	-1.21
	-0.476
	-1.24
	-0.406
	-0.653
	-0.309
	-0.376
	-0.925
	-0.537
	-0.346
	-0.328
	-0.585
	-0.448
	-2.86
	-0.737
	-0.755
	-0.331
	-0.855
	-0.831
	-0.47
	-1.35
	-0.494
	-0.36
	-0.971
	-0.594
	-0.334
	-0.306
	-0.679
	-0.661
	-2.58
	-0.47
	-0.533
	-0.342
	-0.529
	-0.855
	-0.415
	-0.375
	-0.392
	-0.825
	-0.747
	-1.17
	-0.585
	-0.369
	-0.472
	-0.701
	-0.409
	-2.9
	-0.317
	-0.442
	-1.26
	-0.323
	-0.889
	-0.978
	-0.36
	-0.458
	-1.44
	-0.312
	-0.973
	-0.711
	-0.592
	-0.884
	-0.65
	-0.993
	-0.587
	-0.432
	-0.312
	-0.483
	-0.306
	-0.411
	-0.329
	-0.444
	-0.319
	-2.41
	-0.722
	-0.59
	-0.339
	-1.51
	-1.05
	-0.359
	-0.423
	-0.318
	-0.689
	-2.47
	-0.901
	-0.376
	-0.444
	-0.321
	-0.99
	-0.316
	-0.475
	-0.449
	-0.707
	-0.407
	-0.838
	-0.409
	-0.809
	-0.418
	-0.49
	-0.602
	-0.642
	-0.419
	-0.91
	-0.486
	-0.666
	-0.59
	-0.334
	-0.639
	-0.56
	-0.423
	-0.535
	-0.386
	-0.376
	-1.67
	-0.536
	-0.789
	-0.743
	-0.359
	-0.326
	-0.524
	-0.338
	-1.39
	-0.958
	-0.476
	-1.48
	-0.961
	-0.493
	-1.55
	-1.1
	-0.561
	-0.408
	-0.345
	-0.704
	-0.418
	-0.543
	-0.492
	-0.48
	-0.319
	-0.331
	-2.92
	-0.564
	-0.666
	-0.359
	-0.858
	-1.16
	-0.883
	-2.9
	-0.4
	-2.9
	-0.337
	-0.368
	-0.369
	-0.81
	-1
	-0.456
	-0.306
	-0.687
	-0.322
	-0.461
	-0.533
	-0.796
	-0.435
	-0.311
	-0.87
	-0.417
	-0.447
	-1.03
	-0.554
	-0.381
	-0.318
	-0.34
	-0.81
	-0.408
	-0.388
	-1.32
	-0.402
	-0.853
	-0.493
	-1.24
	-0.604
	-0.488
	-0.381
	-0.429
	-0.56
	-0.319
	-0.309
	-0.33
	-0.575
	-0.762
	-0.685
	-0.969
	-0.813
	-0.494
	-1.01
	-0.632
	-0.507
	-0.849
	-0.33
	-0.336
	-1.01
	-0.967
	-3.31
	-0.406
	-0.322
	-1
	-0.897
	-1.09
	-0.353
	-0.857
	-0.464
	-0.665
	-0.566
	-1.02
	-1.09
	-0.372
	-0.857
	-1.27
	-0.461
	-1.31
	-0.556
	-0.633
	-0.584
	-0.656
	-1.15
	-0.62
	-0.309
	-0.842
	-0.434
	-1.4
	-0.661
	-0.397
	-0.861
	-0.77
	-0.6
	-0.409
	-3.02
	-0.739
	-0.366
	-0.711
	-0.351
	-0.417
	-0.732
	-0.463
	-0.514
	-0.678
	-1.12
	-0.306
	-1.05
	-0.627
	-0.666
	-0.895
	-0.53
	-0.495
	-0.573
	-0.382
	-0.35
	-0.398
	-0.551
	-0.457
	-2.84
	-0.566
	-2.42
	-0.611
	-0.723
	-0.911
	-1.47
	-3.05
	-0.62
	-0.482
	-0.651
	-1.08
	-0.574
	-1.55
	-0.641
	-0.512
	-0.314
	-1.57
	-0.852
	-0.754
	-0.43
	-0.383
	-0.718
	-0.572
	-0.303
	-1.12
	-0.338
	-0.537
	-0.519
	-0.366
	-0.95
	-0.416
	-0.856
	-0.321
	-0.729
	-0.43
	-0.348
	-1.02
	-0.865
	-1.05
	-0.385
	-0.566
	-0.576
	-0.627
	-0.551
	-0.681
	-0.734
	-0.395
	-0.964
	-0.794
	-0.574
	-0.645
	-0.802
	-0.368
	-0.599
	-1.52
	-0.681
	-0.389
	-0.342
	-1.29
	-0.492
	-1.14
	-0.523
	-0.332
	-0.313
	-0.979
	-0.587
	-0.835
	-0.474
	-0.307
	-0.941
	-0.437
	-1.19
	-0.765
	-1.05
	-0.71
	-0.434
	-0.344
	-0.874
	-0.529
	-0.388
	-0.372
	-0.386
	-0.479
	-0.628
	-1.24
	-0.389
	-0.957
	-0.551
	-0.425
	-0.374
	-0.601
	-2.17
	-0.603
	-1.06
	-0.662
	-0.397
	-0.485
	-0.505
	-0.363
	-0.607
	-1.2
	-0.777
	-0.444
	-0.844
	-1.37
	-0.328
	-0.575
	-0.308
	-1.22
	-0.423
	-0.874
	-0.323
	-0.388
	-0.519
	-0.894
	-1.48
	-0.966
	-1.07
	-2.79
	-0.382
	-1.26
	-0.798
	-0.634
	-0.489
	-0.448
	-1.17
	-0.967
	-0.766
	-0.91
	-0.551
	-0.799
	-0.494
	-0.625
	-1.14
	-0.526
	-2.22
	-0.389
	-0.513
	-2.83
	-0.366
	-1.42
	-0.886
	-0.879
	-0.825
	-0.363
	-0.475
	-0.953
	-0.588
	-0.637
	-0.652
	-0.664
	-0.389
	-2.52
	-1.16
	-0.822
	-0.455
	-0.664
	-0.424
	-0.316
	-0.411
	-0.574
	-1.41
	-0.898
	-0.999
	-0.564
	-0.459
	-0.906
	-0.454
	-0.482
	-0.724
	-0.388
	-0.31
	-0.863
	-0.369
	-0.504
	-0.906
	-0.682
	-0.691
	-0.95
	-2.64
	-0.707
	-0.483
	-0.597
	-0.433
	-0.542
	-0.408
	-0.304
	-0.455
	-0.325
	-0.681
	-0.508
	-0.345
	-0.476
	-0.731
	-0.875
	-0.503
	-0.746
	-0.341
	-0.489
	-0.757
	-0.412
	-1.07
	-0.734
	-0.892
	-0.573
	-0.697
	-1.38
	-0.33
	-0.564
	-0.363
	-0.675
	-0.662
	-0.457
	-0.53
	-0.565
	-0.487
	-1.4
	-0.708
	-0.619
	-2.13
	-0.394
	-0.481
	-0.423
	-0.552
	-0.384
	-1.38
	-1.33
	-0.945
	-0.494
	-0.48
	-0.385
	-0.597
	-0.485
	-0.798
	-0.305
	-0.64
	-0.466
	-0.359
	-0.438
	-0.866
	-0.539
	-0.7
	-0.515
	-1.18
	-0.358
	-0.982
	-0.339
	-0.792
	-0.497
	-0.421
	-0.31
	-0.439
	-0.386
	-0.588
	-0.687
	-0.321
	-0.812
	-0.758
	-0.861
	-0.792
	-0.933
	-0.343
	-0.4
	-1.17
	-1.53
	-0.793
	-0.483
	-0.319
	-0.658
	-0.655
	-2.89
	-0.359
	-0.338
	-0.626
	-1.17
	-0.368
	-0.964
	-1.93
	-0.973
	-0.437
	-0.588
	-0.869
	-1.05
	-0.484
	-1.17
	-0.755
	-0.515
	-0.311
	-0.337
	-1.15
	-0.83
	-0.935
	-0.52
	-1.37
	-0.451
	-0.989
	-0.589
	-0.69
	-0.616
	-1.08
	-0.728
	-0.723
	-1.18
	-1.14
	-0.357
	-0.762
	-0.306
	-0.388
	-0.913
	-0.435
	-0.576
	-0.507
	-0.545
	-0.735
	-0.562
	-0.755
	-0.561
	-1.36
	-0.956
	-0.443
	-0.566
	-0.519
	-0.316
	-0.724
	-0.58
	-0.986
	-0.31
	-0.392
	-0.734
	-0.743
	-0.614
	-0.564
	-0.359
	-0.514
	-2.71
	-0.35
	-1.05
	-0.458
	-0.628
	-0.442
	-0.887
	-0.871
	-0.786
	-0.335
	-0.447
	-0.385
	-0.564
	-0.406
	-0.625
	-0.389
	-1.24
	-0.509
	-0.329
	-0.724
	-0.492
	-0.573
	-0.681
	-0.377
	-1.01
	-0.674
	-0.635
	-0.87
	-0.438
	-0.351
	-0.782
	-0.528
	-0.826
	-1.07
	-0.327
	-2.9
	-1.19
	-0.516
	-2.25
	-0.325
	-0.416
	-1.04
	-0.531
	-1.14
	-0.321
	-0.667
	-0.333
	-0.508
	-0.419
	-0.341
	-0.4
	-0.814
	-0.335
	-0.412
	-0.448
	-0.343
	-1.5
	-0.896
	-0.732
	-0.307
	-1.04
	-0.328
	-0.44
	-0.901
	-0.326
	-0.596
	-0.51
	-0.812
	-0.723
	-0.665
	-0.678
	-1.12
	-0.53
	-0.719
	-0.616
	-0.328
	-1.02
	-0.702
	-0.328
	-0.425
	-0.39
	-0.704
	-1.02
	-1.09
	-0.897
	-0.605
	-0.538
	-0.632
	-0.654
	-1.1
	-0.66
	-0.316
	-0.891
	-0.631
	-0.799
	-0.907
	-0.522
	-1.47
	-0.683
	-0.831
	-1.05
	-0.309
	-0.344
	-0.308
	-0.502
	-0.636
	-0.901
	-0.339
	-0.444
	-1.09
	-0.876
	-1.05
	-0.399
	-0.695
	-1
	-0.571
	-0.394
	-0.88
	-0.502
	-0.413
	-1.34
	-0.365
	-0.789
	-0.57
	-0.442
	-0.745
	-0.304
	-0.48
	-0.729
	-1.73
	-1.1
	-1.04
	-0.442
	-0.458
	-0.552
	-0.328
	-0.999
	-0.313
	-0.684
	-0.736
	-0.847
	-0.914
	-0.312
	-0.405
	-0.708
	-1.13
	-1.12
	-0.584
	-0.445
	-1.2
	-1
	-0.516
	-0.805
	-0.731
	-0.975
	-0.875
	-1.1
	-0.912
	-1.45
	-1.44
	-0.346
	-0.768
	-0.849
	-0.954
	-0.484
	-0.587
	-0.322
	-0.985
	-0.726
	-0.459
	-1.24
	-0.326
	-0.312
	-0.568
	-0.41
	-0.457
	-0.313
	-0.369
	-0.531
	-0.765
	-0.594
	-0.371
	-0.562
	-0.461
	-0.319
	-0.764
	-0.537
	-0.546
	-0.336
	-0.473
	-0.517
	-0.403
	-0.99
	-0.472
	-0.365
	-1.45
	-1.12
	-0.316
	-0.604
	-0.34
	-0.702
	-0.675
	-0.36
	-0.303
	-0.315
	-0.859
	-0.663
	-0.415
	-1.04
	-0.385
	-0.642
	-0.606
	-0.358
	-1.09
	-0.493
	-0.305
	-0.387
	-0.734
	-0.457
	-0.337
	-0.912
	-1.01
	-1.05
	-0.355
	-0.585
	-0.955
	-0.4
	-0.727
	-0.681
	-0.338
	-1.51
	-2.73
	-0.345
	-0.647
	-1.64
	-1.31
	-0.328
	-0.401
	-0.374
	-0.318
	-2.61
	-1.44
	-0.745
	-1.49
	-0.837
	-1.38
	-0.341
	-0.656
	-0.899
	-0.769
	-0.37
	-0.377
	-0.683
	-0.931
	-0.9
	-1.2
	-1.05
	-0.713
	-2.84
	-1.02
	-0.341
	-0.492
	-0.818
	-0.328
	-1.19
	-0.404
	-0.336
	-0.908
	-0.536
	-0.745
	-0.31
	-0.448
	-0.764
	-0.925
	-0.729
	-0.339
	-0.365
	-0.379
	-0.333
	-0.435
	-1.24
	-0.45
	-0.71
	-0.392
	-0.364
	-0.89
	-0.689
	-0.386
	-0.456
	-0.651
	-0.391
	-0.361
	-0.61
	-0.469
	-0.811
	-1.17
	-0.447
	-1.4
	-2.4
	-1.02
	-0.519
	-1.36
	-0.402
	-0.305
	-0.335
	-0.448
	-0.891
	-0.684
	-0.429
	-0.323
	-0.923
	-0.353
	-0.45
	-0.682
	-1.17
	-0.545
	-0.628
	-0.311
	-0.333
	-1.31
	-0.572
	-0.975
	-0.323
	-1.53
	-0.508
	-0.585
	-1.29
	-0.937
	-2.7
	-0.322
	-0.93
	-0.389
	-0.828
	-0.564
	-0.771
	-0.317
	-0.363
	-1.08
	-1.33
	-0.867
	-0.794
	-0.632
	-2.6
	-0.351
	-0.415
	-0.716
	-0.384
	-0.405
	-1.37
	-0.593
	-0.391
	-1.25
	-0.416
	-0.45
	-0.57
	-0.862
	-0.307
	-0.382
	-0.924
	-1.36
	-0.425
	-0.448
	-0.371
	-0.415
	-0.385
	-0.455
	-0.317
	-0.865
	-0.918
	-0.964
	-0.457
	-0.381
	-1.62
	-0.593
	-0.467
	-0.613
	-0.639
	-2.63
	-0.331
	-0.776
	-0.446
	-1.38
	-0.711
	-0.453
	-3.2
	-2.34
	-0.321
	-0.783
	-0.387
	-0.55
	-0.674
	-0.663
	-0.739
	-0.308
	-1.15
	-1.05
	-0.319
	-1.33
	-0.474
	-1.08
	-0.615
	-0.368
	-0.41
	-3.09
	-0.304
	-0.33
	-0.571
	-0.306
	-0.382
	-0.305
	-1.23
	-0.447
	-1.59
	-0.319
	-0.509
	-0.442
	-0.458
	-0.527
	-0.901
	-0.302
	-0.983
	-0.324
	-3.21
	-0.332
	-0.905
	-0.819
	-0.464
	-0.598
	-0.616
	-0.554
	-0.682
	-0.308
	-0.878
	-1.2
	-0.806
	-0.424
	-0.578
	-1.57
	-0.917
	-0.458
	-0.634
	-0.411
	-0.511
	-0.924
	-0.405
	-0.542
	-0.816
	-0.377
	-0.979
	-0.454
	-0.397
	-0.371
	-0.513
	-0.338
	-0.637
	-0.519
	-0.698
	-1.82
	-0.568
	-0.721
	-0.685
	-0.999
	-0.463
	-0.481
	-0.578
	-0.452
	-0.692
	-2.18
	-0.721
	-0.369
	-0.473
	-1
	-0.607
	-0.726
	-0.445
	-0.495
	-0.765
	-0.524
	-1.07
	-0.935
	-0.321
	-0.329
	-0.359
	-0.455
	-0.829
	-0.337
	-1.43
	-0.62
	-2.86
	-0.365
	-0.391
	-0.476
	-1.28
	-0.342
	-0.553
	-0.729
	-1.07
	-0.553
	-0.593
	-1.05
	-0.523
	-0.359
	-0.537
	-0.308
	-0.385
	-0.354
	-0.322
	-0.94
	-1.46
	-0.904
	-0.383
	-0.933
	-0.558
	-0.944
	-0.414
	-0.404
	-0.768
	-0.754
	-0.378
	-0.829
	-0.535
	-0.458
	-2.85
	-0.373
	-0.666
	-0.65
	-0.786
	-0.384
	-0.422
	-0.563
	-0.96
	-0.395
	-0.614
	-0.322
	-0.398
	-0.324
	-1.28
	-0.53
	-0.594
	-0.421
	-0.38
	-0.794
	-0.452
	-0.581
	-0.661
	-0.837
	-0.311
	-0.906
	-0.574
	-0.941
	-0.804
	-0.445
	-0.803
	-0.719
	-0.695
	-1.01
	-0.533
	-2.17
	-0.604
	-0.359
	-1.04
	-0.407
	-1.36
	-1.05
	-0.536
	-0.628
	-0.582
	-0.885
	-0.929
	-0.458
	-0.654
	-1.18
	-2.61
	-0.641
	-2.57
	-1.13
	-1.24
	-0.504
	-0.795
	-0.565
	-0.963
	-3.02
	-0.547
	-0.61
	-0.763
	-0.654
	-0.984
	-2.87
	-0.952
	-0.408
	-0.527
	-0.37
	-0.41
	-0.314
	-0.538
	-1.11
	-0.383
	-0.58
	-0.337
	-0.301
	-0.762
	-0.539
	-0.441
	-0.304
	-0.519
	-0.543
	-0.538
	-0.33
	-0.509
	-0.484
	-0.309
	-0.475
	-2.76
	-0.76
	-0.344
	-0.459
	-2.52
	-1.1
	-0.711
	-0.446
	-0.4
	-0.567
	-0.361
	-0.783
	-0.712
	-0.691
	-0.58
	-0.378
	-1.19
	-0.634
	-0.407
	-0.412
	-0.386
	-0.61
	-0.325
	-0.835
	-0.378
	-3.01
	-0.71
	-0.565
	-0.618
	-0.707
	-0.517
	-0.362
	-1.26
	-0.6
	-0.685
	-1.16
	-0.812
	-1.07
	-0.352
	-2.53
	-0.384
	-0.385
	-0.499
	-0.488
	-0.657
	-0.609
	-0.657
	-0.87
	-0.97
	-0.445
	-0.963
	-0.311
	-0.313
	-1.25
	-0.313
	-0.647
	-0.625
	-0.439
	-0.902
	-0.359
	-0.448
	-0.607
	-0.613
	-0.637
	-0.714
	-0.345
	-0.342
	-0.803
	-1.31
	-0.487
	-0.727
	-0.647
	-0.663
	-0.428
	-0.936
	-0.444
	-0.377
	-0.338
	-0.429
	-2.79
	-0.366
	-0.541
	-0.833
	-0.575
	-0.919
	-0.503
	-0.551
	-1.02
	-0.403
	-0.586
	-0.36
	-0.421
	-0.891
	-0.769
	-0.739
	-0.407
	-0.692
	-0.592
	-0.514
	-0.453
	-0.683
	-0.317
	-0.518
	-0.588
	-0.344
	-0.335
	-0.398
	-0.368
	-1.02
	-2.39
	-0.423
	-0.322
	-0.307
	-0.444
	-0.719
	-3.12
	-0.312
	-0.737
	-0.343
	-0.99
	-3.14
	-1.28
	-1.21
	-0.772
	-0.456
	-1.11
	-0.469
	-0.445
	-0.329
	-0.552
	-1.76
	-0.31
	-0.739
	-0.322
	-1.46
	-0.707
	-0.639
	-0.39
	-0.324
	-0.384
	-0.378
	-0.759
	-0.873
	-1.59
	-0.593
	-0.582
	-0.721
	-0.87
	-0.418
	-0.541
	-0.403
	-0.426
	-0.541
	-0.361
	-0.325
	-0.849
	-0.445
	-0.373
	-0.555
	-0.604
	-0.309
	-0.571
	-0.326
	-0.91
	-0.852
	-0.851
	-0.592
	-0.567
	-0.365
	-0.342
	-0.566
	-0.675
	-0.8
	-0.86
	-0.587
	-0.544
	-0.473
	-0.388
	-1.14
	-0.904
	-1.41
	-0.771
	-0.828
	-0.704
	-0.448
	-0.643
	-0.567
	-0.366
	-0.39
	-0.502
	-1.22
	-0.572
	-0.659
	-2.39
	-1.37
	-0.879
	-1.59
	-0.834
	-0.47
	-0.469
	-0.921
	-0.437
	-0.512
	-0.392
	-0.496
	-0.688
	-0.385
	-0.516
	-1.35
	-0.313
	-0.738
	-0.663
	-1.12
	-0.963
	-0.832
	-0.374
	-1.6
	-0.495
	-0.766
	-0.564
	-1.11
	-0.503
	-0.99
	-1.43
	-0.626
	-0.715
	-0.386
	-0.554
	-1.41
	-0.661
	-0.746
	-0.655
	-0.453
	-0.402
	-0.989
	-0.953
	-1.15
	-0.456
	-0.505
	-1.29
	-0.452
	-0.348
	-0.381
	-0.304
	-0.877
	-0.344
	-0.918
	-0.377
	-0.385
	-0.702
	-0.536
	-0.486
	-0.337
	-0.83
	-1.16
	-0.756
	-0.782
	-0.808
	-0.514
	-0.331
	-0.365
	-0.342
	-1.16
	-0.607
	-0.621
	-0.354
	-3.05
	-0.315
	-0.347
	-0.347
	-0.452
	-0.616
	-0.583
	-1.49
	-1.19
	-1.45
	-0.585
	-0.719
	-0.369
	-0.439
	-0.369
	-0.846
	-0.389
	-0.459
	-0.37
	-1.2
	-0.659
	-0.419
	-1.45
	-0.757
	-0.335
	-0.316
	-1.99
	-2.3
	-0.376
	-0.352
	-0.398
	-0.84
	-0.801
	-0.682
	-0.584
	-0.394
	-0.445
	-0.442
	-0.405
	-0.799
	-1.23
	-0.776
	-1.15
	-0.324
	-0.648
	-0.394
	-0.726
	-0.529
	-0.517
	-0.979
	-1.2
	-0.34
	-0.308
	-0.447
	-0.675
	-0.604
	-0.42
	-0.955
	-0.491
	-0.536
	-0.377
	-0.939
	-0.561
	-0.54
	-1.26
	-0.588
	-0.614
	-0.502
	-1.3
	-1.46
	-1.11
	-0.507
	-0.531
	-1.06
	-1.32
	-0.933
	-0.786
	-0.363
	-0.519
	-0.656
	-0.503
	-0.822
	-0.355
	-0.424
	-0.49
	-0.87
	-0.407
	-0.755
	-1.03
	-0.637
	-0.427
	-0.506
	-0.413
	-0.306
	-0.887
	-0.983
	-0.318
	-1.48
	-0.35
	-0.476
	-0.441
	-0.668
	-0.654
	-0.613
	-0.446
	-0.538
	-0.842
	-0.397
	-0.425
	-1.1
	-0.711
	-0.5
	-0.328
	-0.375
	-0.313
	-0.358
	-0.411
	-0.428
	-0.432
	-0.849
	-0.736
	-0.664
	-0.568
	-0.668
	-1.1
	-0.475
	-0.842
	-0.464
	-0.779
	-0.568
	-0.827
	-0.804
	-0.333
	-0.312
	-0.437
	-0.436
	-0.96
	-0.521
	-1.63
	-0.316
	-0.373
	-0.851
	-0.342
	-0.496
	-0.594
	-0.376
	-0.542
	-0.478
	-1.24
	-0.603
	-0.608
	-0.888
	-0.581
	-0.554
	-0.478
	-0.423
	-0.387
	-1.06
	-1.79
	-0.933
	-0.561
	-0.31
	-0.77
	-0.468
	-1.01
	-0.353
	-0.394
	-0.412
	-0.467
	-0.308
	-0.488
	-0.343
	-0.494
	-0.413
	-0.765
	-0.88
	-1.15
	-0.466
	-0.427
	-1
	-0.38
	-0.756
	-0.328
	-0.526
	-0.624
	-0.586
	-0.323
	-0.846
	-0.411
	-3.03
	-1.22
	-0.818
	-0.986
	-0.4
	-0.393
	-0.768
	-0.365
	-1.34
	-0.66
	-0.619
	-0.77
	-0.367
	-0.38
	-0.308
	-0.804
	-0.716
	-0.465
	-0.497
	-0.984
	-0.52
	-0.444
	-0.357
	-0.409
	-0.388
	-0.346
	-1.26
	-0.852
	-0.812
	-1.22
	-0.436
	-0.607
	-0.985
	-0.491
	-0.37
	-0.663
	-1.25
	-0.474
	-0.636
	-0.642
	-0.594
	-0.601
	-1.12
	-0.662
	-1.06
	-2.98
	-0.609
	-0.635
	-0.384
	-0.345
	-0.374
	-0.412
	-0.467
	-0.393
	-0.784
	-0.795
	-0.763
	-0.506
	-0.914
	-0.303
	-0.343
	-0.336
	-1.57
	-0.567
	-0.321
	-0.719
	-0.446
	-0.475
	-0.53
	-0.475
	-1
	-0.5
	-0.467
	-2.94
	-0.514
	-0.719
	-0.55
	-0.696
	-3.3
	-0.809
	-0.564
	-0.59
	-0.332
	-0.401
	-0.52
	-0.771
	-0.395
	-2.43
	-0.657
	-0.586
	-0.36
	-0.938
	-0.334
	-0.392
	-0.52
	-0.41
	-0.404
	-0.775
	-0.33
	-0.756
	-0.53
	-0.356
	-0.717
	-0.77
	-0.434
	-1.24
	-0.474
	-0.391
	-0.729
	-0.537
	-0.976
	-0.362
	-0.794
	-0.586
	-0.566
	-0.377
	-0.422
	-0.638
	-1
	-0.722
	-0.33
	-0.341
	-0.644
	-0.34
	-0.504
	-0.422
	-0.68
	-0.364
	-0.871
	-0.327
	-0.766
	-0.6
	-0.945
	-0.821
	-0.503
	-2.05
	-0.721
	-0.304
	-0.987
	-0.383
	-0.881
	-0.655
	-0.808
	-1.19
	-1.01
	-0.543
	-0.364
	-0.527
	-0.39
	-1.4
	-0.315
	-0.462
	-0.421
	-0.78
	-0.35
	-0.896
	-0.506
	-0.492
	-0.355
	-0.308
	-2.9
	-0.803
	-0.904
	-0.417
	-0.63
	-0.445
	-0.331
	-0.658
	-0.434
	-0.374
	-0.593
	-0.442
	-0.474
	-0.395
	-0.415
	-0.644
	-0.411
	-0.365
	-0.398
	-0.666
	-0.572
	-0.529
	-0.683
	-0.74
	-0.609
	-0.539
	-0.859
	-0.741
	-0.863
	-1.2
	-0.432
	-0.555
	-0.327
	-0.42
	-2.46
	-0.572
	-0.966
	-1.57
	-0.554
	-0.485
	-0.615
	-0.313
	-0.451
	-0.336
	-0.798
	-2.28
	-2.9
	-0.627
	-0.34
	-0.511
	-0.95
	-0.304
	-0.594
	-0.432
	-0.382
	-0.679
	-0.48
	-0.34
	-0.749
	-0.333
	-1.48
	-0.672
	-1.01
	-0.911
	-0.456
	-0.39
	-0.576
	-0.443
	-0.417
	-1.16
	-0.423
	-0.397
	-0.318
	-1.02
	-0.854
	-0.745
	-0.342
	-0.555
	-0.353
	-0.847
	-1.22
	-3.05
	-0.823
	-0.381
	-0.46
	-0.454
	-0.341
	-0.556
	-0.32
	-1.34
	-0.798
	-1.07
	-0.532
	-0.668
	-0.317
	-0.479
	-1.68
	-0.332
	-0.443
	-0.557
	-1.05
	-0.454
	-0.359
	-0.51
	-0.456
	-0.609
	-0.666
	-0.417
	-0.927
	-0.707
	-0.423
	-0.671
	-0.476
	-0.927
	-0.703
	-0.496
	-0.337
	-0.77
	-0.962
	-0.689
	-0.82
	-0.433
	-0.838
	-0.397
	-0.393
	-0.344
	-0.57
	-0.689
	-0.825
	-0.907
	-0.917
	-0.962
	-1.03
	-0.486
	-0.413
	-0.734
	-0.383
	-0.999
	-0.535
	-0.362
	-0.762
	-0.331
	-0.882
	-0.39
	-0.813
	-0.741
	-0.689
	-0.986
	-0.559
	-1.14
	-0.551
	-0.881
	-0.66
	-0.417
	-0.894
	-0.311
	-0.531
	-0.339
	-0.846
	-0.461
	-0.492
	-0.886
	-1.05
	-0.938
	-0.326
	-0.498
	-0.706
	-0.485
	-0.669
	-0.531
	-0.409
	-0.616
	-0.391
	-0.501
	-0.649
	-1.15
	-0.741
	-0.545
	-0.383
	-0.768
	-0.45
	-0.824
	-0.696
	-0.335
	-1.16
	-0.355
	-0.504
	-0.353
	-1.05
	-1.29
	-0.607
	-0.675
	-0.303
	-0.623
	-1.13
	-0.404
	-0.577
	-0.306
	-0.783
	-0.312
	-0.644
	-1.44
	-0.787
	-0.554
	-0.412
	-0.338
	-0.367
	-0.778
	-1.16
	-0.478
	-0.528
	-0.625
	-0.313
	-0.597
	-0.41
	-0.343
	-1.4
	-0.963
	-1.12
	-1
	-0.503
	-0.602
	-0.459
	-2.4
	-0.381
	-0.434
	-0.359
	-0.464
	-1.11
	-1.24
	-0.809
	-0.468
	-0.47
	-0.454
	-0.514
	-0.971
	-0.399
	-0.506
	-0.473
	-0.517
	-0.482
	-0.447
	-0.425
	-0.881
	-0.384
	-0.796
	-0.484
	-0.496
	-0.445
	-0.588
	-0.436
	-0.463
	-0.594
	-0.376
	-0.339
	-0.736
	-0.46
	-0.487
	-0.413
	-0.494
	-0.376
	-0.561
	-0.535
	-0.845
	-0.817
	-0.426
	-1.19
	-0.439
	-0.589
	-2.81
	-0.623
	-0.696
	-0.775
	-0.954
	-0.823
	-1.07
	-0.319
	-0.356
	-0.489
	-0.496
	-0.884
	-0.877
	-1.41
	-0.402
	-0.657
	-0.655
	-0.698
	-0.908
	-0.371
	-0.472
	-0.957
	-0.874
	-3.26
	-0.666
	-1.18
	-1.54
	-2.47
	-1.24
	-0.358
	-0.892
	-0.59
	-0.654
	-0.768
	-0.825
	-0.712
	-0.927
	-0.733
	-0.345
	-0.542
	-0.462
	-0.456
	-0.531
	-0.491
	-3
	-0.661
	-2.67
	-0.607
	-0.326
	-1.48
	-0.723
	-0.692
	-0.805
	-0.305
	-0.718
	-0.643
	-0.445
	-1.12
	-0.315
	-1.11
	-0.493
	-0.4
	-0.613
	-0.769
	-0.782
	-0.979
	-1.21
	-0.439
	-0.483
	-0.435
	-0.495
	-0.629
	-0.451
	-0.936
	-0.958
	-0.33
	-0.508
	-1.01
	-0.44
	-0.401
	-0.637
	-0.447
	-0.454
	-0.637
	-0.371
	-1.2
	-0.516
	-0.322
	-0.474
	-0.957
	-0.363
	-0.433
	-1.58
	-0.718
	-0.696
	-2.48
	-0.488
	-0.584
	-0.883
	-0.773
	-0.513
	-0.632
	-0.429
	-0.537
	-1.09
	-0.878
	-0.53
	-0.338
	-0.654
	-2.34
	-0.866
	-0.691
	-0.543
	-0.638
	-1.42
	-0.35
	-0.351
	-0.335
	-0.56
	-2.26
	-0.728
	-0.817
	-0.695
	-0.305
	-0.545
	-0.899
	-0.511
	-0.772
	-0.635
	-0.453
	-0.697
	-1.24
	-0.793
	-1.41
	-0.89
	-0.409
	-0.579
	-0.607
	-0.834
	-0.485
	-0.804
	-0.63
	-0.403
	-0.676
	-0.769
	-0.489
	-0.426
	-0.573
	-0.494
	-0.964
	-0.36
	-0.344
	-0.566
	-0.39
	-0.409
	-0.574
	-0.702
	-1.22
	-0.346
	-0.321
	-0.579
	-0.552
	-0.321
	-0.578
	-0.321
	-0.372
	-1.23
	-0.883
	-0.471
	-0.519
	-0.382
	-0.394
	-0.409
	-0.803
	-0.667
	-0.34
	-0.386
	-0.592
	-1.33
	-0.38
	-0.373
	-1.22
	-1.11
	-0.464
	-1.23
	-0.959
	-0.645
	-0.672
	-0.593
	-0.807
	-0.527
	-1.01
	-0.984
	-0.473
	-0.385
	-0.499
	-0.396
	-0.889
	-0.782
	-0.468
	-0.455
	-1.1
	-0.759
	-0.631
	-0.551
	-0.465
	-0.39
	-0.446
	-0.403
	-0.537
	-0.305
	-0.34
	-0.362
	-0.712
	-0.914
	-0.441
	-0.875
	-0.557
	-0.729
	-0.377
	-0.428
	-1.35
	-1.2
	-0.38
	-0.841
	-0.388
	-0.329
	-0.695
	-0.747
	-1.18
	-0.64
	-0.649
	-0.522
	-0.365
	-0.401
	-0.796
	-2.39
	-0.315
	-0.596
	-0.487
	-0.998
	-0.866
	-0.458
	-0.38
	-0.565
	-0.556
	-0.405
	-0.406
	-0.643
	-1.03
	-0.768
	-0.335
	-0.48
	-1.4
	-0.906
	-0.942
	-0.379
	-0.304
	-0.829
	-0.503
	-1.04
	-0.329
	-0.597
	-0.812
	-0.657
	-0.394
	-0.668
	-3.03
	-0.315
	-0.421
	-1.81
	-0.597
	-1.44
	-1.02
	-0.549
	-0.379
	-0.446
	-0.507
	-0.539
	-0.969
	-0.536
	-0.336
	-0.446
	-0.332
	-0.693
	-0.511
	-0.407
	-0.56
	-0.32
	-0.751
	-1.02
	-0.315
	-0.331
	-0.795
	-0.391
	-0.567
	-1.02
	-0.415
	-0.377
	-0.374
	-0.466
	-0.532
	-2.56
	-0.565
	-0.975
	-0.331
	-0.665
	-0.594
	-0.657
	-0.576
	-0.849
	-0.732
	-0.504
	-0.368
	-1.1
	-0.63
	-0.743
	-1.14
	-0.375
	-0.324
	-0.391
	-0.398
	-0.42
	-1.16
	-0.408
	-0.408
	-0.437
	-2.23
	-1.02
	-0.338
	-1.42
	-0.375
	-0.474
	-0.567
	-0.473
	-0.655
	-0.325
	-1.35
	-0.693
	-0.575
	-0.87
	-0.588
	-0.587
	-0.508
	-0.881
	-0.345
	-0.949
	-1.42
	-0.834
	-0.433
	-0.438
	-0.877
	-0.321
	-0.64
	-0.479
	-0.413
	-0.729
	-0.419
	-1.1
	-0.943
	-1.14
	-0.442
	-0.61
	-0.383
	-0.568
	-0.353
	-0.441
	-0.441
	-0.453
	-1.05
	-0.876
	-1.09
	-1.19
	-0.365
	-0.308
	-0.374
	-0.417
	-0.56
	-0.311
	-0.505
	-0.355
	-0.622
	-0.875
	-1
	-1.42
	-0.349
	-0.716
	-0.575
	-0.408
	-0.317
	-0.408
	-0.359
	-0.967
	-0.405
	-0.818
	-0.526
	-0.556
	-0.845
	-0.353
	-2.07
	-0.613
	-0.787
	-0.425
	-1.08
	-0.861
	-0.361
	-0.613
	-0.377
	-0.369
	-0.391
	-0.377
	-0.422
	-0.435
	-0.326
	-1.22
	-1.1
	-0.385
	-0.92
	-0.718
	-0.325
	-1.34
	-0.448
	-1.08
	-0.651
	-0.757
	-1.08
	-0.397
	-0.521
	-0.416
	-0.51
	-1.09
	-0.422
	-0.505
	-0.371
	-0.741
	-0.348
	-0.661
	-0.503
	-2.99
	-0.879
	-0.8
	-0.483
	-0.312
	-0.428
	-0.6
	-0.686
	-0.315
	-1.06
	-0.31
	-0.598
	-0.459
	-2.65
	-0.963
	-0.718
	-0.556
	-0.422
	-0.672
	-0.811
	-0.93
	-0.379
	-0.616
	-0.482
	-0.805
	-1.34
	-0.333
	-0.438
	-0.761
	-0.504
	-0.607
	-0.53
	-1.02
	-0.521
	-0.523
	-0.325
	-0.435
	-0.587
	-1.02
	-0.812
	-0.329
	-0.31
	-1.54
	-1.58
	-0.551
	-0.994
	-0.419
	-0.324
	-0.486
	-0.818
	-0.352
	-0.903
	-0.439
	-0.855
	-0.677
	-0.381
	-1.98
	-0.328
	-0.692
	-0.974
	-0.582
	-0.648
	-0.746
	-0.359
	-0.488
	-0.653
	-0.577
	-0.461
	-0.692
	-2.29
	-0.522
	-0.794
	-0.696
	-0.458
	-0.381
	-0.685
	-0.48
	-0.35
	-0.304
	-0.829
	-0.635
	-0.493
	-1.34
	-1.03
	-0.381
	-0.384
	-2.65
	-0.856
	-0.365
	-0.53
	-0.471
	-0.974
	-0.393
	-0.55
	-0.429
	-0.472
	-0.345
	-0.372
	-0.357
	-0.307
	-0.974
	-0.304
	-0.564
	-0.786
	-0.706
	-2.25
	-0.616
	-0.306
	-0.851
	-1.12
	-0.317
	-0.659
	-0.471
	-0.509
	-0.422
	-1.01
	-1.37
	-0.937
	-0.322
	-0.443
	-0.574
	-0.344
	-0.718
	-0.95
	-0.993
	-0.404
	-0.55
	-0.831
	-0.346
	-0.907
	-0.771
	-1.35
	-0.568
	-0.629
	-0.724
	-0.451
	-0.805
	-0.699
	-0.895
	-0.805
	-0.364
	-0.407
	-0.609
	-0.551
	-0.31
	-0.914
	-0.82
	-0.799
	-0.303
	-0.57
	-1.17
	-0.349
	-0.954
	-0.6
	-0.784
	-0.386
	-0.748
	-2.65
	-0.797
	-0.692
	-0.321
	-0.404
	-0.367
	-0.433
	-0.416
	-2.46
	-0.534
	-0.867
	-0.423
	-0.402
	-0.777
	-0.589
	-0.343
	-0.462
	-1.06
	-0.646
	-0.349
	-0.625
	-0.728
	-0.445
	-0.882
	-0.717
	-0.541
	-0.356
	-1.1
	-0.943
	-0.566
	-0.383
	-0.372
	-0.783
	-0.304
	-0.589
	-0.455
	-3.34
	-0.447
	-0.545
	-0.785
	-0.304
	-1.72
	-1.17
	-0.337
	-0.342
	-0.907
	-0.598
	-0.344
	-0.351
	-0.408
	-3.29
	-0.903
	-0.596
	-0.565
	-3
	-0.423
	-0.413
	-0.395
	-0.45
	-0.365
	-0.5
	-1
	-0.457
	-0.475
	-0.599
	-0.591
	-0.396
	-0.732
	-0.323
	-0.41
	-0.504
	-0.36
	-1.1
	-0.402
	-0.74
	-0.67
	-0.512
	-0.778
	-0.611
	-0.893
	-0.565
	-0.349
	-1.16
	-0.575
	-0.636
	-0.446
	-0.43
	-0.573
	-0.588
	-0.63
	-0.71
	-0.663
	-2.34
	-0.894
	-0.414
	-0.721
	-0.468
	-0.745
	-0.364
	-0.439
	-0.403
	-0.323
	-0.581
	-0.7
	-0.385
	-2.98
	-0.832
	-1.24
	-0.324
	-1.42
	-0.484
	-0.685
	-0.332
	-0.353
	-0.479
	-1.2
	-0.492
	-0.702
	-0.988
	-1.02
	-0.502
	-0.448
	-0.833
	-0.341
	-1.18
	-0.604
	-0.466
	-0.594
	-2.88
	-0.306
	-2.2
	-0.603
	-0.78
	-0.784
	-0.326
	-0.619
	-0.368
	-0.867
	-0.419
	-1.12
	-1.15
	-0.571
	-1.37
	-0.663
	-0.313
	-0.878
	-0.583
	-0.38
	-0.715
	-1.3
	-0.498
	-0.439
	-0.681
	-0.572
	-0.332
	-0.614
	-0.734
	-1.54
	-0.475
	-0.484
	-0.997
	-0.572
	-0.937
	-0.33
	-0.706
	-0.733
	-0.786
	-1.25
	-0.435
	-0.864
	-0.364
	-0.327
	-0.824
	-0.303
	-0.723
	-0.449
	-0.855
	-0.541
	-0.459
	-2.69
	-0.964
	-0.902
	-1.14
	-0.378
	-0.7
	-0.619
	-0.411
	-0.622
	-0.529
	-0.526
	-0.799
	-0.665
	-0.377
	-0.507
	-1.44
	-0.439
	-0.387
	-0.407
	-0.727
	-0.398
	-0.403
	-0.471
	-0.571
	-1.03
	-0.785
	-0.431
	-0.371
	-1
	-0.511
	-0.439
	-0.426
	-0.315
	-0.684
	-0.678
	-0.83
	-0.669
	-0.761
	-0.668
	-0.393
	-0.624
	-0.392
	-0.359
	-0.369
	-0.342
	-0.92
	-0.323
	-1.51
	-0.546
	-0.968
	-0.705
	-0.803
	-0.324
	-0.546
	-0.384
	-0.839
	-0.721
	-0.771
	-0.487
	-0.495
	-1.78
	-0.755
	-0.442
	-0.554
	-0.41
	-0.872
	-0.472
	-0.368
	-0.548
	-0.767
	-0.794
	-0.569
	-0.372
	-0.331
	-0.871
	-0.581
	-0.917
	-1.3
	-0.61
	-0.655
	-1.19
	-1.25
	-0.373
	-0.448
	-0.446
	-0.904
	-0.408
	-1.21
	-0.902
	-1.02
	-0.482
	-0.737
	-0.574
	-0.305
	-0.469
	-0.517
	-0.786
	-0.877
	-0.769
	-0.354
	-0.943
	-0.457
	-0.661
	-0.599
	-0.723
	-0.506
	-0.34
	-0.519
	-0.507
	-0.547
	-1.22
	-0.415
	-0.306
	-0.305
	-0.797
	-0.667
	-0.919
	-0.322
	-0.405
	-0.427
	-0.951
	-1.35
	-0.357
	-0.445
	-1.59
	-0.369
	-0.37
	-0.853
	-0.352
	-0.506
	-0.538
	-0.41
	-0.603
	-0.91
	-0.591
	-0.349
	-0.721
	-0.446
	-0.313
	-0.475
	-0.55
	-1.49
	-0.304
	-0.719
	-0.312
	-0.355
	-0.489
	-0.555
	-1.25
	-0.447
	-0.54
	-0.695
	-0.641
	-0.739
	-0.893
	-1.12
	-0.954
	-0.954
	-0.357
	-0.861
	-0.458
	-0.365
	-0.342
	-0.842
	-0.472
	-0.9
	-0.442
	-0.394
	-0.456
	-0.328
	-0.603
	-0.775
	-0.646
	-0.48
	-0.375
	-0.384
	-0.552
	-0.657
	-0.73
	-0.458
	-1.13
	-0.863
	-0.857
	-0.883
	-0.419
	-0.358
	-0.312
	-0.355
	-0.869
	-0.431
	-0.441
	-0.696
	-0.347
	-0.305
	-0.566
	-0.418
	-0.68
	-0.465
	-1.06
	-0.945
	-0.974
	-0.52
	-0.665
	-0.484
	-0.473
	-0.996
	-0.835
	-0.537
	-0.714
	-0.366
	-1.03
	-0.884
	-0.425
	-0.904
	-1.01
	-0.437
	-0.676
	-0.369
	-0.318
	-1.06
	-0.511
	-0.409
	-0.428
	-0.464
	-0.423
	-1.35
	-0.513
	-0.535
	-1.52
	-0.787
	-0.58
	-0.399
	-0.402
	-0.571
	-0.378
	-1.22
	-0.452
	-0.499
	-0.534
	-0.554
	-0.755
	-0.682
	-0.339
	-1.05
	-0.43
	-0.664
	-0.613
	-1.56
	-1.2
	-0.823
	-0.635
	-0.318
	-0.813
	-0.537
	-0.372
	-0.95
	-0.39
	-1.06
	-0.315
	-0.816
	-0.382
	-0.837
	-2.19
	-0.742
	-0.403
	-0.929
	-0.535
	-0.722
	-0.341
	-0.973
	-1.03
	-0.538
	-1.29
	-0.637
	-1.21
	-0.497
	-0.337
	-1.14
	-0.634
	-0.497
	-0.531
	-0.491
	-0.434
	-1.39
	-0.402
	-0.534
	-0.429
	-0.352
	-1.28
	-0.301
	-0.394
	-0.843
	-0.854
	-0.613
	-0.583
	-0.581
	-0.441
	-0.87
	-0.406
	-0.486
	-0.626
	-1.02
	-1.06
	-0.337
	-1.29
	-1.14
	-0.619
	-0.605
	-0.967
	-0.458
	-0.379
	-0.351
	-0.44
	-0.527
	-0.585
	-0.543
	-1.75
	-1.56
	-0.512
	-0.421
	-0.401
	-0.427
	-0.578
	-0.451
	-0.337
	-0.878
	-0.909
	-0.394
	-0.929
	-0.531
	-0.923
	-1.1
	-0.39
	-1.63
	-0.909
	-0.78
	-0.593
	-0.415
	-0.398
	-0.382
	-0.417
	-0.325
	-0.564
	-3.27
	-0.502
	-0.913
	-1.16
	-0.519
	-0.407
	-0.66
	-0.687
	-0.764
	-0.647
	-0.671
	-1.25
	-0.887
	-0.375
	-0.652
	-0.839
	-0.386
	-0.37
	-0.595
	-1.03
	-0.371
	-0.318
	-0.934
	-0.573
	-0.447
	-0.42
	-0.569
	-2.95
	-1.66
	-0.435
	-0.6
	-0.306
	-0.86
	-0.365
	-0.373
	-0.303
	-0.357
	-0.873
	-0.421
	-1.34
	-0.515
	-0.452
	-0.498
	-0.307
	-0.904
	-1.15
	-0.56
	-1
	-0.404
	-0.498
	-0.414
	-0.377
	-0.348
	-1.24
	-0.922
	-1.31
	-0.636
	-0.818
	-0.494
	-1.59
	-0.514
	-0.314
	-0.44
	-0.453
	-0.589
	-0.401
	-0.33
	-0.711
	-0.578
	-0.837
	-0.785
	-0.774
	-1.28
	-1.08
	-0.396
	-0.734
	-1.2
	-1.23
	-0.925
	-0.504
	-0.661
	-0.326
	-0.428
	-0.584
	-0.351
	-0.738
	-0.324
	-0.672
	-1.54
	-0.419
	-0.463
	-0.886
	-0.363
	-0.483
	-0.742
	-0.702
	-0.621
	-0.482
	-0.936
	-1.14
	-0.35
	-2.98
	-0.374
	-1.27
	-0.341
	-0.443
	-0.899
	-0.621
	-0.496
	-1.25
	-0.333
	-0.885
	-0.949
	-0.682
	-0.68
	-0.606
	-0.43
	-0.416
	-0.412
	-0.926
	-0.315
	-1.05
	-0.693
	-0.808
	-0.429
	-0.785
	-0.461
	-0.374
	-1.94
	-1.09
	-0.896
	-0.478
	-0.332
	-1.13
	-0.74
	-0.358
	-0.438
	-0.35
	-0.316
	-0.412
	-0.475
	-0.36
	-1.5
	-0.591
	-0.511
	-0.431
	-0.882
	-0.849
	-0.829
	-1.15
	-1.47
	-0.364
	-0.651
	-0.719
	-0.865
	-0.744
	-0.87
	-0.802
	-0.315
	-0.309
	-0.578
	-1.59
	-0.663
	-0.878
	-0.624
	-0.593
	-1.29
	-0.576
	-0.645
	-0.327
	-0.632
	-0.878
	-0.738
	-0.31
	-1.54
	-0.825
	-0.569
	-0.591
	-0.81
	-0.758
	-0.548
	-0.394
	-0.355
	-0.811
	-0.82
	-0.436
	-0.528
	-0.531
	-0.552
	-0.561
	-0.584
	-0.539
	-0.302
	-0.382
	-0.587
	-0.425
	-0.651
	-0.693
	-0.454
	-0.522
	-0.44
	-1.16
	-0.35
	-0.32
	-0.77
	-0.458
	-0.939
	-0.552
	-0.759
	-0.781
	-0.36
	-0.692
	-0.504
	-0.775
	-0.912
	-0.317
	-0.355
	-0.758
	-0.672
	-0.337
	-0.796
	-0.766
	-0.445
	-0.311
	-0.405
	-0.515
	-0.318
	-0.329
	-0.405
	-0.347
	-0.742
	-1.13
	-1.07
	-0.537
	-0.565
	-0.573
	-0.318
	-0.481
	-0.768
	-0.387
	-0.657
	-0.307
	-0.38
	-0.409
	-0.408
	-0.752
	-0.762
	-0.609
	-0.619
	-0.836
	-0.521
	-0.475
	-0.367
	-1.2
	-0.787
	-0.998
	-0.42
	-0.455
	-0.376
	-0.708
	-0.713
	-2.56
	-0.447
	-1.12
	-0.678
	-0.627
	-0.798
	-1.02
	-0.337
	-0.553
	-0.711
	-0.413
	-0.44
	-0.398
	-0.603
	-0.376
	-0.658
	-0.919
	-0.372
	-0.64
	-0.422
	-0.625
	-0.433
	-2.32
	-0.342
	-0.463
	-0.319
	-0.585
	-0.558
	-0.798
	-2.07
	-0.406
	-0.453
	-0.353
	-0.39
	-0.667
	-0.714
	-0.505
	-0.381
	-0.524
	-0.497
	-0.344
	-0.684
	-0.508
	-1.07
	-0.376
	-0.472
	-0.992
	-0.365
	-0.322
	-0.514
	-0.59
	-0.315
	-0.869
	-0.35
	-0.876
	-0.87
	-0.929
	-0.315
	-0.434
	-0.722
	-0.39
	-0.403
	-0.388
	-1.29
	-0.994
	-0.475
	-0.331
	-0.755
	-0.582
	-0.399
	-0.909
	-0.306
	-0.753
	-0.37
	-0.328
	-0.483
	-0.461
	-1.1
	-0.443
	-0.312
	-0.639
	-0.781
	-0.318
	-0.423
	-0.505
	-0.788
	-0.463
	-0.789
	-2.29
	-0.453
	-0.36
	-0.467
	-0.302
	-0.721
	-0.746
	-0.592
	-0.342
	-0.505
	-0.441
	-1.07
	-0.451
	-0.395
	-0.431
	-0.374
	-0.885
	-1.16
	-0.328
	-0.577
	-0.808
	-0.366
	-0.678
	-0.707
	-0.485
	-0.856
	-0.616
	-0.416
	-0.435
	-3.21
	-1.04
	-0.776
	-0.731
	-0.349
	-0.765
	-0.503
	-0.481
	-0.489
	-0.394
	-0.589
	-0.646
	-1.39
	-0.609
	-0.634
	-0.366
	-0.395
	-2.54
	-0.662
	-1.09
	-0.376
	-0.583
	-0.318
	-0.338
	-1.24
	-0.792
	-0.654
	-0.652
	-0.815
	-0.737
	-0.588
	-0.659
	-0.765
	-0.348
	-0.313
	-0.333
	-0.747
	-1.11
	-0.81
	-0.989
	-0.37
	-0.452
	-0.831
	-0.855
	-0.776
	-0.31
	-0.37
	-0.525
	-0.894
	-0.344
	-0.753
	-0.377
	-1.04
	-0.768
	-0.357
	-0.429
	-0.342
	-0.427
	-0.306
	-0.378
	-0.566
	-0.808
	-0.369
	-1.33
	-0.599
	-0.939
	-0.878
	-0.575
	-1.28
	-1.21
	-1.16
	-0.801
	-0.557
	-0.372
	-0.88
	-0.363
	-0.557
	-0.547
	-0.479
	-0.312
	-0.759
	-0.896
	-0.381
	-0.407
	-0.957
	-0.303
	-0.882
	-0.582
	-1.28
	-0.943
	-0.394
	-0.348
	-0.368
	-0.31
	-0.591
	-0.354
	-0.393
	-0.444
	-0.365
	-0.438
	-0.788
	-0.572
	-1.13
	-0.57
	-0.384
	-0.325
	-0.437
	-0.459
	-0.923
	-0.699
	-0.674
	-0.33
	-0.847
	-0.695
	-0.443
	-0.606
	-0.416
	-0.517
	-1.22
	-3.11
	-1.18
	-0.466
	-0.605
	-0.511
	-0.473
	-0.336
	-1.36
	-0.55
	-0.358
	-0.324
	-0.423
	-0.589
	-0.877
	-0.704
	-0.326
	-0.465
	-0.962
	-0.928
	-1.18
	-0.33
	-0.462
	-0.674
	-1.17
	-0.379
	-0.533
	-0.325
	-1.66
	-0.847
	-0.492
	-0.695
	-0.985
	-0.674
	-0.899
	-0.403
	-0.37
	-0.423
	-0.635
	-3.01
	-0.349
	-0.891
	-0.768
	-0.517
	-0.592
	-0.565
	-0.74
	-1.21
	-0.531
	-0.304
	-0.411
	-0.377
	-0.896
	-1.45
	-1.12
	-0.335
	-0.318
	-0.314
	-1.11
	-0.436
	-0.809
	-0.793
	-0.904
	-0.988
	-0.782
	-0.827
	-0.743
	-0.539
	-0.693
	-0.764
	-0.346
	-0.713
	-0.519
	-0.402
	-0.708
	-0.316
	-0.711
	-0.969
	-0.775
	-0.538
	-0.641
	-1.47
	-0.746
	-0.634
	-1.06
	-2.89
	-1.19
	-0.852
	-0.49
	-1.08
	-0.737
	-0.395
	-0.734
	-0.346
	-0.83
	-0.369
	-0.771
	-0.636
	-0.523
	-0.596
	-0.534
	-1.24
	-0.697
	-0.323
	-0.33
	-0.597
	-1.02
	-0.932
	-0.42
	-0.854
	-0.677
	-0.441
	-0.547
	-0.549
	-0.564
	-0.346
	-0.461
	-0.53
	-0.916
	-0.494
	-0.402
	-1.01
	-0.479
	-0.526
	-0.71
	-0.74
	-0.569
	-0.529
	-0.71
	-0.518
	-0.418
	-0.675
	-0.317
	-0.459
	-1.3
	-0.391
	-0.357
	-0.391
	-0.591
	-1.22
	-0.465
	-0.359
	-0.315
	-0.406
	-0.35
	-0.504
	-0.887
	-1.13
	-0.597
	-0.353
	-0.953
	-0.377
	-0.71
	-1.1
	-0.428
	-0.321
	-0.706
	-1.17
	-0.693
	-0.878
	-0.461
	-2.67
	-0.349
	-0.327
	-0.961
	-0.357
	-0.671
	-1.31
	-0.842
	-0.575
	-1.37
	-0.651
	-0.375
	-0.572
	-0.558
	-1.17
	-0.345
	-0.304
	-0.64
	-0.926
	-0.39
	-0.646
	-0.305
	-0.438
	-0.895
	-0.345
	-0.526
	-0.635
	-0.497
	-0.319
	-0.429
	-0.408
	-1.02
	-0.435
	-0.483
	-1.4
	-0.308
	-1.31
	-0.422
	-0.404
	-1.27
	-0.351
	-1.03
	-0.508
	-1.33
	-0.74
	-0.957
	-0.725
	-0.375
	-0.395
	-0.606
	-0.922
	-0.654
	-0.485
	-0.535
	-0.93
	-0.455
	-1
	-0.871
	-1.3
	-0.503
	-0.608
	-0.323
	-1.12
	-0.397
	-0.537
	-0.407
	-0.383
	-0.747
	-1.06
	-0.612
	-0.493
	-0.658
	-0.471
	-0.899
	-0.37
	-1.11
	-0.857
	-0.411
	-0.571
	-1.18
	-0.466
	-0.606
	-0.329
	-0.978
	-0.389
	-0.773
	-0.489
	-0.663
	-1.14
	-0.473
	-0.493
	-0.347
	-0.523
	-0.669
	-0.481
	-0.857
	-0.667
	-0.427
	-0.439
	-0.525
	-2.64
	-0.644
	-1.09
	-0.591
	-0.672
	-0.4
	-0.371
	-1.17
	-0.457
	-0.715
	-0.578
	-0.336
	-0.42
	-0.522
	-0.762
	-0.645
	-0.89
	-0.748
	-0.302
	-0.523
	-0.518
	-0.826
	-0.429
	-1.28
	-0.723
	-0.953
	-0.402
	-1.2
	-0.703
	-0.368
	-0.722
	-0.694
	-0.358
	-0.512
	-0.647
	-0.408
	-0.321
	-0.456
	-0.302
	-0.348
	-0.561
	-0.445
	-0.396
	-0.666
	-0.699
	-0.561
	-0.304
	-0.491
	-0.525
	-1.26
	-0.614
	-1.33
	-0.32
	-0.408
	-0.486
	-0.951
	-1.16
	-0.45
	-0.535
	-0.351
	-0.368
	-0.334
	-1.11
	-0.849
	-0.691
	-0.444
	-0.825
	-1.27
	-0.478
	-0.7
	-0.785
	-0.313
	-0.432
	-0.355
	-0.636
	-0.332
	-0.851
	-0.412
	-0.363
	-2.41
	-0.442
	-0.542
	-1.38
	-0.759
	-1.37
	-0.493
	-0.446
	-0.409
	-0.312
	-1.39
	-0.764
	-0.399
	-0.475
	-0.869
	-0.392
	-0.631
	-1.18
	-1.17
	-0.689
	-0.63
	-0.516
	-0.857
	-0.586
	-1.11
	-0.423
	-1.09
	-0.317
	-0.363
	-0.365
	-0.522
	-0.428
	-0.395
	-0.602
	-0.444
	-0.329
	-0.616
	-0.454
	-0.338
	-0.68
	-0.373
	-0.741
	-0.838
	-1.06
	-0.421
	-0.762
	-0.557
	-0.557
	-0.648
	-0.572
	-0.832
	-0.399
	-1.88
	-0.695
	-0.414
	-0.572
	-0.86
	-0.411
	-0.635
	-0.318
	-0.485
	-1.93
	-0.935
	-0.811
	-1.35
	-0.563
	-1.61
	-0.55
	-0.58
	-0.501
	-0.44
	-0.35
	-0.48
	-0.466
	-1.23
	-0.514
	-0.441
	-0.403
	-0.562
	-0.949
	-0.819
	-0.562
	-0.964
	-0.364
	-0.485
	-0.444
	-1.06
	-0.606
	-0.376
	-0.371
	-0.34
	-0.307
	-0.381
	-0.804
	-0.767
	-0.512
	-0.589
	-0.452
	-1.03
	-0.396
	-0.92
	-0.558
	-2.34
	-0.343
	-0.8
	-0.519
	-0.721
	-0.439
	-0.357
	-0.834
	-0.409
	-1.35
	-0.305
	-0.341
	-0.64
	-0.799
	-0.43
	-2.52
	-0.623
	-0.724
	-3.16
	-0.329
	-0.523
	-0.432
	-0.741
	-0.337
	-0.554
	-1.15
	-0.847
	-0.596
	-0.549
	-0.322
	-0.508
	-0.665
	-0.766
	-0.373
	-1.28
	-1.04
	-0.602
	-0.628
	-0.882
	-1.09
	-0.39
	-0.326
	-0.693
	-1.28
	-0.334
	-0.7
	-1.31
	-0.488
	-0.923
	-0.452
	-0.536
	-1.61
	-0.371
	-0.405
	-0.45
	-0.455
	-0.411
	-0.654
	-0.538
	-0.359
	-0.869
	-0.791
	-0.955
	-0.936
	-0.827
	-0.344
	-0.897
	-0.888
	-0.308
	-0.473
	-1.28
	-0.393
	-0.84
	-0.347
	-0.523
	-1.22
	-0.409
	-0.335
	-0.317
	-0.735
	-0.305
	-0.746
	-0.64
	-0.841
	-0.775
	-0.399
	-0.369
	-0.301
	-0.81
	-0.989
	-0.322
	-0.485
	-0.445
	-0.506
	-0.595
	-0.512
	-0.318
	-0.641
	-0.517
	-0.622
	-1
	-0.325
	-0.424
	-0.749
	-0.436
	-0.54
	-0.81
	-0.632
	-0.326
	-0.685
	-1.13
	-0.841
	-0.374
	-1.1
	-0.628
	-0.391
	-0.398
	-0.535
	-0.433
	-0.325
	-0.475
	-2.82
	-0.322
	-0.943
	-0.456
	-0.441
	-1.09
	-1.32
	-0.549
	-0.548
	-0.576
	-0.67
	-0.352
	-0.854
	-0.375
	-0.527
	-0.355
	-0.657
	-0.572
	-0.374
	-0.599
	-0.601
	-0.333
	-0.577
	-0.415
	-0.349
	-0.328
	-1.28
	-0.712
	-0.994
	-0.418
	-0.653
	-0.388
	-0.936
	-1.95
	-0.78
	-0.558
	-0.483
	-0.635
	-0.421
	-0.699
	-0.821
	-0.46
	-1.04
	-0.547
	-0.386
	-0.793
	-0.962
	-0.53
	-0.781
	-0.713
	-0.424
	-0.312
	-0.436
	-0.314
	-0.414
	-1.32
	-0.61
	-0.518
	-0.704
	-0.916
	-1.05
	-0.957
	-1.05
	-0.77
	-0.356
	-0.97
	-0.305
	-0.778
	-0.818
	-0.767
	-1.05
	-0.547
	-0.435
	-0.396
	-0.493
	-0.802
	-0.769
	-0.576
	-0.358
	-0.617
	-0.702
	-0.308
	-0.313
	-0.667
	-0.341
	-0.48
	-0.618
	-0.911
	-0.995
	-0.313
	-0.46
	-0.567
	-0.354
	-0.457
	-0.95
	-0.318
	-0.946
	-0.47
	-0.892
	-0.303
	-0.449
	-1.26
	-0.37
	-0.592
	-0.381
	-0.386
	-0.439
	-0.949
	-0.903
	-0.318
	-0.312
	-1.03
	-0.414
	-0.993
	-0.393
	-0.632
	-1.4
	-0.817
	-1.57
	-0.965
	-0.452
	-0.459
	-0.594
	-0.463
	-0.453
	-0.853
	-0.712
	-0.634
	-1.36
	-0.38
	-0.589
	-0.376
	-0.598
	-0.644
	-1.38
	-0.635
	-0.662
	-0.814
	-0.596
	-0.551
	-1.57
	-0.835
	-0.493
	-2.89
	-1.3
	-0.582
	-1.17
	-0.339
	-2.28
	-0.782
	-0.305
	-0.914
	-1.13
	-0.853
	-0.996
	-0.415
	-0.868
	-0.969
	-0.752
	-0.32
	-0.457
	-1.26
	-0.423
	-0.319
	-0.959
	-1.18
	-0.636
	-0.325
	-0.448
	-0.444
	-0.714
	-0.437
	-0.34
	-1.1
	-1.4
	-0.427
	-0.875
	-0.971
	-0.347
	-0.625
	-0.638
	-0.323
	-0.371
	-0.574
	-1.17
	-0.581
	-0.309
	-0.39
	-1.06
	-0.356
	-0.842
	-0.452
	-1.05
	-0.334
	-0.37
	-0.398
	-0.598
	-0.402
	-0.333
	-0.337
	-0.819
	-1.34
	-0.634
	-0.303
	-0.375
	-0.459
	-0.637
	-1.1
	-0.364
	-0.666
	-0.544
	-0.814
	-0.875
	-0.42
	-0.307
	-0.389
	-0.395
	-0.495
	-0.585
	-0.605
	-0.887
	-0.544
	-1.24
	-0.36
	-0.588
	-0.421
	-0.319
	-0.579
	-0.933
	-0.595
	-0.956
	-0.405
	-0.599
	-0.353
	-0.312
	-0.858
	-0.506
	-0.594
	-0.849
	-0.428
	-0.979
	-0.424
	-0.442
	-0.783
	-0.495
	-1.13
	-0.433
	-0.829
	-0.376
	-1.59
	-0.877
	-1.06
	-0.348
	-0.459
	-0.776
	-0.569
	-0.699
	-1.28
	-0.747
	-0.341
	-0.636
	-0.397
	-0.346
	-0.397
	-0.764
	-0.739
	-0.681
	-0.728
	-0.459
	-1.02
	-0.412
	-0.415
	-0.509
	-0.893
	-0.674
	-0.521
	-0.883
	-0.499
	-0.735
	-0.905
	-1.01
	-0.325
	-0.709
	-0.304
	-0.512
	-0.375
	-0.843
	-0.856
	-0.706
	-0.449
	-0.594
	-0.505
	-0.472
	-0.435
	-0.455
	-0.842
	-0.397
	-0.394
	-0.797
	-1.22
	-0.625
	-0.773
	-0.312
	-0.904
	-0.318
	-0.333
	-0.656
	-0.452
	-0.846
	-0.327
	-0.777
	-0.351
	-0.921
	-0.557
	-0.418
	-0.339
	-0.488
	-0.637
	-0.579
	-0.7
	-0.715
	-0.529
	-0.795
	-0.348
	-0.608
	-0.342
	-0.781
	-0.363
	-1.05
	-0.844
	-2.2
	-0.463
	-0.979
	-0.434
	-0.647
	-0.47
	-0.689
	-0.353
	-1.41
	-0.757
	-0.913
	-1.28
	-0.597
	-0.534
	-0.369
	-0.475
	-2.56
	-3
	-0.61
	-1.54
	-0.513
	-1.05
	-1.08
	-0.512
	-0.603
	-1
	-0.684
	-0.386
	-0.315
	-0.349
	-0.956
	-1.39
	-1.37
	-0.641
	-0.448
	-1.44
	-0.458
	-0.341
	-0.418
	-0.45
	-0.72
	-0.42
	-0.353
	-0.901
	-0.368
	-1.16
	-0.585
	-0.401
	-0.621
	-1.03
	-0.356
	-0.723
	-0.808
	-0.702
	-0.802
	-1.11
	-0.826
	-0.991
	-0.414
	-0.624
	-1.62
	-1.13
	-0.765
	-1.44
	-2.11
	-0.48
	-0.594
	-0.735
	-0.427
	-0.906
	-1.07
	-0.386
	-0.758
	-0.331
	-0.906
	-0.531
	-0.614
	-0.304
	-1.28
	-0.549
	-0.481
	-0.401
	-0.938
	-0.658
	-0.337
	-0.856
	-0.629
	-1.21
	-0.469
	-1.34
	-0.367
	-0.624
	-0.433
	-0.952
	-0.757
	-0.718
	-0.568
	-0.353
	-0.816
	-0.665
	-0.87
	-0.456
	-0.484
	-0.687
	-0.327
	-0.791
	-0.496
	-0.562
	-0.421
	-0.925
	-0.71
	-0.477
	-0.367
	-0.348
	-0.402
	-0.465
	-0.513
	-0.862
	-0.809
	-0.603
	-2.39
	-2.31
	-0.335
	-0.808
	-0.328
	-0.461
	-0.314
	-0.789
	-0.333
	-0.699
	-1.5
	-2.28
	-0.525
	-0.617
	-0.483
	-0.655
	-0.709
	-0.347
	-0.684
	-0.863
	-1.19
	-0.535
	-0.523
	-0.377
	-0.927
	-0.371
	-0.603
	-0.31
	-1.18
	-0.522
	-0.378
	-0.713
	-0.304
	-1.37
	-0.703
	-0.741
	-0.797
	-0.615
	-0.363
	-0.542
	-0.907
	-1.37
	-0.366
	-0.854
	-1.1
	-1.27
	-0.781
	-0.361
	-0.489
	-0.736
	-0.37
	-0.633
	-0.515
	-1.01
	-0.88
	-0.443
	-0.469
	-0.461
	-3.03
	-0.878
	-0.344
	-0.582
	-1.08
	-1.04
	-0.594
	-0.381
	-0.311
	-0.426
	-0.535
	-0.478
	-0.415
	-0.395
	-0.609
	-0.352
	-0.439
	-1.08
	-0.487
	-0.59
	-0.758
	-0.836
	-1.35
	-0.502
	-0.952
	-0.39
	-0.635
	-1.1
	-0.771
	-0.898
	-0.432
	-1.24
	-0.548
	-0.386
	-0.63
	-0.561
	-0.61
	-0.312
	-0.576
	-0.438
	-0.552
	-1.09
	-0.593
	-0.709
	-0.746
	-0.527
	-0.951
	-0.322
	-0.627
	-0.877
	-0.322
	-0.335
	-0.354
	-0.845
	-0.37
	-0.592
	-0.954
	-1.49
	-0.336
	-0.633
	-0.969
	-0.636
	-0.856
	-0.795
	-1.16
	-0.303
	-0.626
	-0.603
	-0.718
	-0.692
	-0.364
	-2.55
	-0.614
	-0.453
	-0.929
	-0.788
	-0.66
	-0.816
	-0.337
	-1.03
	-0.519
	-0.366
	-0.972
	-0.651
	-0.326
	-0.474
	-0.704
	-0.495
	-0.414
	-0.314
	-0.482
	-0.428
	-0.585
	-0.368
	-0.384
	-0.504
	-0.302
	-1.4
	-0.803
	-0.339
	-1.09
	-0.803
	-1.12
	-0.675
	-1.02
	-0.916
	-0.413
	-0.335
	-0.347
	-0.357
	-1.26
	-0.539
	-0.359
	-0.721
	-0.476
	-0.468
	-0.426
	-0.916
	-1.41
	-0.399
	-0.598
	-0.712
	-0.385
	-1.25
	-0.544
	-0.665
	-0.691
	-0.353
	-0.315
	-0.738
	-0.723
	-0.669
	-1.18
	-0.639
	-0.637
	-0.634
	-0.574
	-0.981
	-0.947
	-0.599
	-0.466
	-0.493
	-0.379
	-0.424
	-0.34
	-1.04
	-0.507
	-0.689
	-0.573
	-0.343
	-0.393
	-0.914
	-0.612
	-3.16
	-0.603
	-0.479
	-0.609
	-0.618
	-0.543
	-0.606
	-0.512
	-1.63
	-1.13
	-0.84
	-0.358
	-0.534
	-0.318
	-0.332
	-0.868
	-0.334
	-0.484
	-0.481
	-0.878
	-0.601
	-0.863
	-0.772
	-2.93
	-1.2
	-0.856
	-0.559
	-0.873
	-0.466
	-0.435
	-0.349
	-0.656
	-1.75
	-0.437
	-0.45
	-0.867
	-0.497
	-0.76
	-0.464
	-0.786
	-0.621
	-0.976
	-0.948
	-0.376
	-0.501
	-0.388
	-0.626
	-0.583
	-1.06
	-0.714
	-0.313
	-0.331
	-0.822
	-0.477
	-0.537
	-0.353
	-0.466
	-0.504
	-0.602
	-0.526
	-0.614
	-1.36
	-0.42
	-0.378
	-0.387
	-0.933
	-0.621
	-0.54
	-0.879
	-2.24
	-0.449
	-1.03
	-0.901
	-0.704
	-0.321
	-0.308
	-1
	-0.408
	-0.602
	-0.813
	-0.845
	-0.492
	-1.09
	-0.463
	-1.42
	-0.658
	-0.494
	-0.38
	-0.657
	-0.38
	-0.547
	-1.08
	-1.91
	-0.325
	-0.409
	-0.75
	-0.593
	-0.905
	-0.634
	-0.466
	-0.326
	-0.325
	-0.416
	-0.321
	-0.958
	-0.541
	-1.24
	-0.683
	-1.15
	-1.01
	-0.393
	-2.92
	-0.595
	-0.716
	-1.35
	-0.742
	-0.581
	-1.05
	-2.25
	-0.783
	-0.423
	-0.798
	-0.925
	-1.2
	-1.25
	-0.934
	-0.323
	-1.25
	-1.13
	-0.318
	-0.516
	-0.652
	-0.557
	-1.12
	-1.36
	-0.353
	-0.538
	-0.31
	-0.388
	-1.48
	-0.428
	-0.31
	-0.997
	-0.837
	-0.482
	-0.395
	-0.39
	-1.18
	-1.12
	-0.325
	-1.23
	-0.491
	-0.366
	-0.312
	-0.813
	-0.351
	-0.353
	-0.434
	-0.33
	-0.51
	-0.563
	-0.313
	-1.15
	-0.387
	-0.333
	-0.343
	-0.46
	-1.72
	-0.831
	-0.357
	-0.535
	-0.374
	-0.375
	-1.25
	-0.414
	-0.424
	-0.673
	-0.682
	-1.02
	-0.907
	-0.5
	-0.343
	-0.825
	-0.521
	-0.49
	-0.506
	-0.371
	-0.402
	-0.906
	-0.363
	-0.478
	-1.27
	-0.526
	-0.622
	-2.1
	-0.345
	-0.998
	-0.99
	-0.487
	-0.336
	-0.946
	-0.708
	-0.631
	-1.49
	-0.487
	-0.515
	-0.542
	-0.438
	-0.899
	-0.763
	-0.563
	-0.548
	-1.21
	-1.28
	-0.696
	-0.802
	-0.71
	-0.972
	-0.435
	-0.473
	-0.975
	-0.601
	-0.438
	-1.31
	-0.361
	-0.46
	-0.45
	-0.643
	-0.328
	-0.765
	-0.75
	-0.934
	-0.586
	-0.514
	-0.647
	-0.523
	-1.23
	-0.526
	-0.354
	-0.324
	-0.318
	-0.916
	-1.18
	-0.526
	-0.407
	-1
	-0.637
	-0.885
	-0.309
	-1.06
	-0.348
	-1.12
	-0.354
	-0.777
	-0.989
	-0.558
	-0.545
	-0.394
	-1.03
	-0.917
	-0.656
	-1.05
	-0.963
	-0.417
	-0.596
	-0.718
	-0.843
	-0.543
	-0.662
	-0.344
	-1.31
	-0.371
	-0.421
	-1.51
	-1.24
	-0.348
	-0.665
	-0.372
	-0.448
	-0.858
	-0.395
	-0.874
	-0.37
	-0.591
	-0.536
	-0.656
	-0.678
	-0.94
	-0.391
	-0.8
	-0.429
	-0.318
	-0.814
	-0.505
	-0.415
	-0.613
	-0.353
	-0.392
	-0.333
	-0.395
	-0.938
	-0.705
	-0.958
	-0.456
	-0.339
	-1.05
	-0.328
	-0.617
	-0.304
	-0.487
	-0.336
	-0.634
	-0.391
	-0.671
	-0.782
	-0.613
	-0.736
	-0.42
	-0.879
	-0.689
	-0.68
	-0.319
	-0.511
	-0.393
	-0.403
	-0.407
	-0.404
	-0.432
	-0.432
	-0.635
	-0.459
	-0.381
	-0.38
	-0.791
	-0.513
	-0.459
	-0.599
	-0.729
	-1.23
	-0.367
	-0.487
	-1.03
	-0.892
	-0.603
	-0.648
	-0.46
	-0.389
	-0.594
	-1.43
	-0.39
	-0.513
	-0.611
	-0.675
	-0.306
	-0.531
	-0.338
	-0.39
	-0.434
	-0.515
	-0.307
	-0.337
	-0.583
	-0.443
	-0.53
	-0.588
	-0.422
	-1.04
	-0.353
	-2.14
	-0.601
	-0.755
	-0.845
	-0.463
	-0.536
	-0.353
	-0.802
	-0.476
	-0.462
	-0.314
	-0.371
	-1.04
	-0.482
	-0.903
	-0.804
	-1.03
	-0.653
	-0.454
	-0.567
	-0.311
	-0.435
	-0.798
	-0.804
	-1.03
	-0.319
	-1.21
	-1.04
	-0.536
	-0.353
	-1.87
	-0.373
	-0.371
	-0.437
	-0.694
	-0.411
	-0.438
	-0.365
	-0.727
	-0.739
	-0.331
	-0.308
	-0.829
	-1.08
	-1.26
	-3.14
	-0.685
	-0.365
	-0.83
	-0.34
	-0.54
	-0.434
	-0.354
	-0.758
	-0.416
	-0.353
	-0.651
	-0.428
	-0.405
	-0.565
	-0.812
	-0.696
	-0.502
	-0.707
	-1.55
	-0.334
	-0.855
	-0.411
	-0.337
	-0.326
	-2.98
	-0.581
	-0.461
	-0.355
	-0.689
	-0.689
	-0.516
	-0.562
	-3.13
	-0.391
	-0.885
	-2.48
	-0.405
	-0.461
	-0.8
	-0.366
	-0.334
	-0.385
	-0.853
	-1.07
	-0.647
	-0.41
	-0.491
	-0.739
	-0.904
	-0.508
	-0.655
	-0.606
	-0.619
	-0.456
	-0.618
	-0.84
	-1.21
	-0.473
	-0.675
	-0.642
	-0.36
	-0.39
	-0.373
	-0.766
	-0.609
	-1.1
	-0.718
	-1.39
	-0.627
	-0.678
	-0.876
	-0.853
	-0.915
	-2.36
	-0.525
	-1.05
	-0.663
	-0.576
	-0.496
	-0.731
	-0.494
	-0.895
	-0.312
	-0.619
	-0.675
	-0.406
	-0.566
	-0.347
	-1.22
	-0.901
	-0.612
	-0.764
	-0.374
	-0.707
	-0.335
	-0.506
	-0.435
	-0.306
	-0.479
	-0.73
	-3.1
	-0.749
	-0.489
	-0.533
	-0.303
	-0.641
	-0.824
	-0.468
	-0.305
	-0.843
	-0.46
	-0.659
	-0.806
	-0.777
	-0.58
	-1.35
	-0.581
	-0.499
	-0.404
	-0.408
	-0.947
	-0.923
	-1.94
	-0.343
	-0.437
	-0.71
	-0.676
	-0.599
	-1.58
	-1.06
	-0.442
	-0.804
	-0.761
	-0.444
	-1.08
	-0.438
	-0.514
	-0.642
	-1.18
	-0.699
	-1.02
	-0.338
	-0.436
	-0.573
	-0.34
	-0.401
	-0.384
	-2.49
	-0.458
	-0.761
	-0.469
	-1.02
	-0.577
	-0.416
	-0.383
	-0.891
	-1.08
	-0.884
	-0.375
	-0.365
	-0.439
	-0.806
	-1.04
	-0.302
	-0.435
	-0.647
	-0.862
	-0.744
	-0.818
	-0.657
	-0.463
	-1.02
	-1.07
	-0.696
	-0.371
	-0.43
	-0.713
	-0.591
	-0.502
	-1.12
	-0.441
	-0.522
	-2.69
	-1.22
	-0.544
	-0.359
	-0.312
	-0.688
	-0.807
	-0.586
	-0.399
	-0.363
	-0.35
	-0.659
	-0.353
	-1.19
	-0.647
	-0.422
	-0.833
	-0.322
	-0.532
	-0.494
	-0.525
	-1.03
	-0.345
	-0.369
	-0.603
	-0.695
	-0.404
	-1.02
	-1.24
	-0.402
	-0.348
	-0.473
	-0.547
	-0.477
	-0.627
	-1.06
	-3.28
	-0.375
	-1.43
	-1.45
	-1.4
	-0.386
	-1
	-0.705
	-0.436
	-0.36
	-0.735
	-0.898
	-0.528
	-3.03
	-0.867
	-0.94
	-0.317
	-0.578
	-0.321
	-0.543
	-0.736
	-0.41
	-0.306
	-0.497
	-0.347
	-0.476
	-1.3
	-1.42
	-0.391
	-0.742
	-0.794
	-0.504
	-1.43
	-0.323
	-0.321
	-0.467
	-0.358
	-0.749
	-0.91
	-0.407
	-0.456
	-0.372
	-0.829
	-0.438
	-0.739
	-0.384
	-0.908
	-0.429
	-0.416
	-1.27
	-0.303
	-0.668
	-0.524
	-0.354
	-0.538
	-0.727
	-0.622
	-0.432
	-1.08
	-1.23
	-0.939
	-0.335
	-0.475
	-0.816
	-0.376
	-0.368
	-0.653
	-1.3
	-0.385
	-0.307
	-0.933
	-0.66
	-0.419
	-0.617
	-0.322
	-0.398
	-0.778
	-0.632
	-0.739
	-0.674
	-0.442
	-0.991
	-0.722
	-0.662
	-1.39
	-0.686
	-0.438
	-1.31
	-0.761
	-0.875
	-0.578
	-1.21
	-0.505
	-1.58
	-0.916
	-0.882
	-0.712
	-0.331
	-0.831
	-0.513
	-2.34
	-0.646
	-0.535
	-0.824
	-1.06
	-0.624
	-0.8
	-0.984
	-0.672
	-0.31
	-0.89
	-0.881
	-0.326
	-0.306
	-0.493
	-0.576
	-0.427
	-0.738
	-0.761
	-0.757
	-0.917
	-1.98
	-0.814
	-1.42
	-2.37
	-0.359
	-0.71
	-0.372
	-0.363
	-1.02
	-0.308
	-0.448
	-2.86
	-0.789
	-0.374
	-0.342
	-0.329
	-0.401
	-0.656
	-0.647
	-0.612
	-0.512
	-0.469
	-0.713
	-1.48
	-0.662
	-0.314
	-0.658
	-0.533
	-0.911
	-0.811
	-0.367
	-0.575
	-0.55
	-0.369
	-0.317
	-0.774
	-0.627
	-0.509
	-0.468
	-0.788
	-0.346
	-0.35
	-0.43
	-0.718
	-0.887
	-0.54
	-1.5
	-0.502
	-0.671
	-0.568
	-0.37
	-0.639
	-0.353
	-0.69
	-0.314
	-0.473
	-0.448
	-0.713
	-0.608
	-0.605
	-0.365
	-0.355
	-0.456
	-0.455
	-0.404
	-0.796
	-0.577
	-0.563
	-0.386
	-0.426
	-0.378
	-0.459
	-0.639
	-1.13
	-1.03
	-0.382
	-1.21
	-0.788
	-0.35
	-0.596
	-0.548
	-0.958
	-0.721
	-0.359
	-0.708
	-0.828
	-0.389
	-0.336
	-0.882
	-1.24
	-0.406
	-0.742
	-0.511
	-0.381
	-0.576
	-0.372
	-1.08
	-0.496
	-1.02
	-0.356
	-0.466
	-0.509
	-0.383
	-0.998
	-2.8
	-0.882
	-0.434
	-0.453
	-0.327
	-0.516
	-0.702
	-1.42
	-0.495
	-0.342
	-0.492
	-0.557
	-0.59
	-0.459
	-0.496
	-0.67
	-0.485
	-0.781
	-0.722
	-0.649
	-0.314
	-0.688
	-0.559
	-0.91
	-1.04
	-0.958
	-0.847
	-0.453
	-0.344
	-0.349
	-1.44
	-0.416
	-0.804
	-0.847
	-0.782
	-0.403
	-0.302
	-0.558
	-0.32
	-0.461
	-0.33
	-0.428
	-0.397
	-0.313
	-1.06
	-0.416
	-1.05
	-1.04
	-0.373
	-0.983
	-0.609
	-0.328
	-0.702
	-0.443
	-0.608
	-0.885
	-0.859
	-1.12
	-0.894
	-0.738
	-0.417
	-0.351
	-0.357
	-0.651
	-1.21
	-0.456
	-0.659
	-0.584
	-0.769
	-1.07
	-0.568
	-0.595
	-0.944
	-1.08
	-3.11
	-0.351
	-0.46
	-0.96
	-0.477
	-0.66
	-0.781
	-0.334
	-0.318
	-0.569
	-0.452
	-0.779
	-0.883
	-0.418
	-0.793
	-0.355
	-0.51
	-1.37
	-1.21
	-0.618
	-3.04
	-0.62
	-0.349
	-0.438
	-0.325
	-0.659
	-0.403
	-1.43
	-0.651
	-1
	-0.419
	-0.769
	-0.733
	-0.85
	-0.923
	-0.402
	-0.559
	-1.1
	-0.381
	-0.738
	-0.507
	-0.343
	-0.38
	-1.05
	-0.462
	-1.03
	-0.887
	-0.414
	-0.328
	-0.397
	-0.47
	-0.329
	-0.341
	-0.646
	-0.448
	-1.3
	-0.51
	-0.349
	-0.857
	-0.309
	-0.52
	-0.355
	-0.53
	-0.466
	-0.535
	-0.515
	-1.16
	-0.361
	-0.953
	-0.946
	-1.56
	-0.442
	-0.528
	-0.384
	-0.382
	-0.343
	-1.69
	-0.609
	-0.446
	-0.603
	-0.571
	-1.26
	-0.322
	-0.783
	-0.547
	-0.502
	-0.431
	-0.601
	-0.592
	-0.622
	-0.558
	-0.868
	-0.445
	-0.656
	-0.616
	-0.747
	-0.329
	-0.56
	-0.763
	-1.23
	-0.593
	-0.428
	-0.593
	-0.433
	-0.765
	-0.843
	-1.23
	-0.334
	-0.943
	-0.324
	-0.359
	-0.951
	-0.467
	-0.824
	-0.843
	-0.608
	-0.468
	-1.01
	-0.45
	-0.626
	-0.823
	-0.413
	-0.519
	-1.09
	-0.931
	-0.566
	-1.19
	-0.966
	-0.501
	-1.14
	-1.16
	-1.09
	-0.456
	-0.454
	-1.05
	-0.681
	-0.838
	-0.749
	-0.454
	-0.782
	-0.995
	-0.437
	-0.588
	-0.5
	-0.508
	-0.925
	-0.634
	-0.444
	-1.12
	-0.963
	-0.417
	-0.462
	-0.407
	-0.61
	-0.89
	-0.513
	-0.358
	-0.483
	-0.574
	-0.349
	-0.534
	-0.414
	-0.443
	-0.581
	-0.804
	-0.885
	-2.1
	-0.506
	-0.603
	-0.456
	-0.438
	-0.448
	-0.614
	-0.473
	-0.554
	-0.69
	-1.06
	-0.935
	-0.442
	-0.385
	-1.23
	-0.82
	-1.1
	-0.606
	-0.662
	-0.984
	-0.316
	-0.859
	-1.32
	-0.322
	-0.427
	-0.605
	-0.786
	-0.803
	-0.689
	-0.486
	-0.734
	-0.392
	-0.716
	-0.397
	-0.499
	-0.393
	-0.416
	-0.622
	-0.628
	-0.566
	-0.814
	-0.676
	-0.741
	-0.651
	-0.394
	-0.859
	-0.48
	-0.822
	-0.473
	-0.946
	-0.473
	-0.655
	-1.37
	-0.684
	-1.34
	-0.428
	-0.407
	-0.461
	-0.499
	-0.793
	-0.583
	-0.633
	-0.514
	-0.849
	-0.922
	-0.431
	-0.305
	-1.09
	-0.4
	-1.11
	-1.07
	-0.672
	-0.541
	-0.51
	-0.329
	-0.32
	-0.829
	-0.541
	-0.608
	-0.533
	-0.636
	-0.485
	-0.757
	-0.454
	-0.32
	-0.964
	-2.61
	-0.411
	-0.821
	-0.346
	-0.611
	-0.939
	-1.19
	-0.361
	-0.955
	-0.414
	-0.408
	-0.578
	-0.518
	-0.627
	-0.405
	-1.3
	-0.511
	-1.3
	-0.343
	-0.384
	-0.969
	-0.582
	-0.458
	-0.523
	-0.823
	-0.422
	-1.24
	-0.729
	-0.968
	-1.28
	-3.12
	-2.87
	-0.822
	-1.04
	-0.998
	-0.411
	-0.304
	-0.433
	-0.555
	-0.509
	-0.694
	-0.559
	-1.21
	-0.637
	-0.922
	-0.78
	-0.745
	-0.49
	-2.37
	-0.469
	-0.609
	-0.613
	-0.374
	-1.2
	-0.568
	-0.331
	-0.594
	-0.843
	-1.09
	-0.345
	-0.402
	-0.405
	-0.343
	-0.863
	-0.358
	-0.742
	-0.474
	-1.05
	-0.416
	-1.41
	-0.42
	-0.424
	-1.33
	-0.558
	-0.542
	-0.809
	-0.304
	-0.407
	-1.38
	-0.46
	-0.475
	-0.793
	-0.779
	-0.489
	-0.373
	-1.13
	-0.335
	-0.42
	-0.318
	-0.424
	-0.335
	-1.96
	-0.704
	-1.02
	-0.359
	-0.485
	-0.577
	-0.536
	-0.443
	-1.1
	-0.632
	-0.374
	-0.464
	-0.72
	-0.622
	-0.447
	-1.51
	-0.313
	-1.08
	-0.551
	-0.658
	-0.612
	-0.357
	-1
	-0.343
	-0.36
	-0.509
	-0.446
	-0.564
	-0.79
	-0.753
	-0.875
	-0.405
	-0.805
	-0.344
	-0.447
	-0.344
	-0.91
	-0.573
	-0.649
	-0.422
	-0.61
	-0.737
	-0.343
	-1.01
	-0.629
	-1.21
	-1.16
	-0.436
	-0.453
	-0.326
	-0.365
	-0.425
	-0.376
	-0.776
	-0.56
	-0.346
	-0.942
	-0.306
	-0.364
	-0.325
	-0.834
	-1.23
	-0.336
	-0.784
	-0.497
	-0.619
	-0.481
	-0.955
	-0.804
	-0.788
	-0.456
	-0.403
	-0.533
	-2.28
	-0.365
	-0.709
	-0.426
	-0.374
	-0.569
	-0.753
	-0.31
	-0.637
	-0.757
	-0.502
	-0.411
	-0.666
	-0.431
	-0.354
	-0.51
	-1.06
	-0.372
	-0.64
	-1.17
	-0.481
	-1.26
	-0.672
	-0.59
	-0.648
	-0.305
	-0.375
	-0.572
	-0.701
	-0.699
	-0.615
	-0.83
	-1
	-0.748
	-0.474
	-0.378
	-1.49
	-0.724
	-0.776
	-0.472
	-0.367
	-0.668
	-0.832
	-0.488
	-0.518
	-0.517
	-0.552
	-0.533
	-2.05
	-0.413
	-0.335
	-0.309
	-0.635
	-0.428
	-0.713
	-0.315
	-1.36
	-0.62
	-0.757
	-1.05
	-0.414
	-0.334
	-0.931
	-0.539
	-0.864
	-0.992
	-0.313
	-1.44
	-0.487
	-0.66
	-0.715
	-0.431
	-1.27
	-0.33
	-0.333
	-0.461
	-1.38
	-3.25
	-1.19
	-0.33
	-0.567
	-0.376
	-0.771
	-0.696
	-1.1
	-0.4
	-0.538
	-0.318
	-0.521
	-0.372
	-0.416
	-0.368
	-0.578
	-0.642
	-0.501
	-0.439
	-0.329
	-0.431
	-0.575
	-1.11
	-0.511
	-0.315
	-0.365
	-1.12
	-0.532
	-0.539
	-1.25
	-0.734
	-0.479
	-0.797
	-0.468
	-1.02
	-0.431
	-1.43
	-0.35
	-0.939
	-1.49
	-0.416
	-0.424
	-0.546
	-0.417
	-0.56
	-0.653
	-0.427
	-0.395
	-0.723
	-0.398
	-0.868
	-1.22
	-0.384
	-0.5
	-0.472
	-1.02
	-0.737
	-0.382
	-0.345
	-0.594
	-1.01
	-1.01
	-1.01
	-3.16
	-0.361
	-0.747
	-2.16
	-0.831
	-0.925
	-0.64
	-1.14
	-0.366
	-0.378
	-0.957
	-0.304
	-0.343
	-0.449
	-0.544
	-0.823
	-0.431
	-0.327
	-0.372
	-0.339
	-0.311
	-0.521
	-0.619
	-0.322
	-1.13
	-0.848
	-0.894
	-0.509
	-0.664
	-0.701
	-0.363
	-0.328
	-0.79
	-1.19
	-0.5
	-0.457
	-0.397
	-1
	-1.29
	-0.43
	-1.13
	-0.595
	-0.927
	-0.841
	-0.498
	-0.64
	-0.865
	-0.531
	-1.48
	-0.502
	-0.514
	-1.38
	-2.78
	-0.308
	-0.348
	-0.568
	-1.22
	-0.694
	-0.521
	-0.548
	-0.974
	-0.389
	-0.452
	-0.726
	-0.962
	-0.424
	-0.445
	-0.643
	-0.748
	-0.689
	-0.382
	-0.492
	-0.311
	-1.34
	-0.906
	-0.444
	-0.385
	-0.461
	-0.932
	-0.646
	-0.392
	-1.32
	-0.576
	-0.611
	-0.533
	-0.462
	-0.396
	-0.368
	-0.535
	-0.816
	-0.475
	-0.394
	-2.55
	-1.09
	-0.933
	-0.453
	-0.836
	-0.396
	-0.647
	-1.16
	-0.684
	-0.515
	-0.378
	-0.439
	-0.535
	-0.376
	-0.505
	-0.439
	-0.929
	-0.475
	-0.395
	-0.391
	-0.462
	-0.831
	-0.42
	-0.745
	-0.403
	-0.991
	-0.309
	-0.92
	-1.04
	-0.427
	-1.26
	-0.919
	-0.81
	-1.33
	-1.27
	-0.717
	-0.318
	-0.45
	-0.408
	-0.42
	-1.13
	-0.855
	-0.401
	-0.488
	-0.358
	-1.13
	-0.534
	-1.08
	-0.625
	-0.687
	-0.605
	-0.371
	-1.04
	-0.344
	-0.46
	-0.384
	-0.437
	-0.343
	-0.742
	-0.571
	-1.09
	-0.521
	-0.34
	-1.19
	-0.426
	-0.461
	-0.371
	-0.349
	-0.331
	-1.13
	-0.339
	-0.646
	-0.391
	-0.606
	-0.443
	-1.01
	-0.862
	-0.807
	-0.582
	-0.981
	-0.591
	-0.566
	-1.46
	-0.375
	-0.911
	-0.439
	-0.777
	-0.63
	-0.692
	-0.669
	-1.47
	-0.493
	-0.606
	-0.554
	-1.09
	-0.644
	-1.28
	-0.687
	-0.427
	-0.357
	-0.347
	-0.318
	-2.72
	-0.342
	-1.53
	-0.446
	-0.808
	-0.404
	-0.371
	-0.675
	-0.47
	-1.28
	-0.86
	-2.78
	-0.376
	-1.24
	-0.859
	-0.999
	-2.58
	-0.633
	-0.352
	-0.406
	-0.476
	-0.735
	-0.409
	-0.569
	-0.359
	-0.537
	-0.764
	-0.422
	-0.892
	-0.492
	-0.743
	-0.322
	-0.742
	-0.473
	-1.02
	-1.5
	-1.05
	-0.309
	-0.438
	-0.808
	-0.381
	-1.11
	-0.597
	-0.309
	-0.447
	-1.41
	-0.422
	-0.566
	-1.02
	-0.573
	-1.66
	-1.18
	-0.484
	-1.23
	-1.39
	-1.36
	-0.362
	-1.11
	-0.364
	-0.878
	-0.862
	-0.452
	-0.754
	-0.935
	-0.349
	-2.47
	-0.851
	-0.515
	-0.471
	-0.305
	-0.717
	-0.385
	-0.327
	-0.669
	-1.31
	-0.432
	-0.801
	-0.901
	-0.543
	-0.534
	-1.23
	-0.469
	-0.627
	-0.48
	-0.993
	-0.737
	-0.312
	-1.22
	-0.686
	-1.2
	-0.32
	-0.363
	-0.34
	-0.32
	-0.525
	-0.665
	-0.322
	-0.788
	-0.628
	-0.591
	-0.353
	-0.312
	-0.634
	-0.352
	-2.52
	-1.12
	-0.708
	-0.516
	-1.3
	-0.808
	-0.36
	-1.15
	-0.565
	-0.656
	-0.398
	-0.379
	-0.385
	-0.452
	-1.08
	-0.322
	-0.374
	-0.551
	-1.16
	-0.437
	-1.02
	-0.371
	-0.618
	-0.663
	-0.92
	-1.16
	-0.686
	-0.388
	-0.927
	-1.28
	-0.958
	-0.57
	-0.64
	-0.722
	-0.323
	-0.541
	-0.34
	-1.05
	-0.581
	-0.409
	-0.653
	-1.01
	-0.4
	-0.341
	-0.395
	-0.468
	-0.688
	-0.891
	-0.31
	-0.662
	-0.331
	-0.918
	-0.464
	-0.458
	-1.16
	-0.429
	-0.333
	-0.471
	-0.394
	-0.496
	-0.674
	-0.308
	-0.557
	-0.546
	-1.05
	-0.418
	-0.405
	-0.653
	-0.362
	-0.766
	-0.585
	-0.404
	-0.777
	-0.695
	-0.685
	-0.57
	-0.592
	-0.889
	-1.16
	-0.494
	-0.481
	-0.347
	-0.451
	-0.722
	-0.428
	-0.512
	-0.724
	-0.846
	-0.476
	-0.363
	-0.498
	-0.732
	-0.443
	-0.656
	-0.387
	-0.393
	-1.45
	-0.871
	-0.43
	-0.51
	-0.885
	-1.09
	-0.815
	-0.497
	-0.536
	-1.11
	-0.47
	-0.355
	-0.328
	-0.485
	-1.17
	-0.729
	-0.428
	-0.32
	-0.587
	-0.805
	-1.72
	-0.592
	-0.736
	-0.45
	-0.36
	-0.353
	-1.93
	-0.476
	-0.513
	-0.348
	-0.337
	-2.5
	-0.71
	-1.09
	-0.828
	-0.59
	-0.777
	-0.329
	-0.662
	-0.36
	-0.341
	-0.484
	-0.493
	-1.02
	-2.61
	-0.504
	-0.484
	-0.365
	-0.689
	-0.966
	-0.775
	-1.21
	-0.553
	-0.413
	-0.404
	-0.366
	-1.33
	-0.332
	-0.353
	-0.921
	-0.538
	-0.684
	-0.639
	-0.456
	-0.637
	-1.33
	-0.529
	-0.385
	-0.356
	-0.552
	-0.407
	-0.665
	-2.13
	-0.863
	-0.464
	-0.67
	-0.651
	-0.485
	-0.656
	-0.513
	-0.781
	-0.912
	-0.919
	-0.381
	-0.596
	-0.521
	-0.486
	-2.72
	-0.445
	-0.702
	-0.918
	-1.02
	-0.732
	-0.346
	-0.438
	-0.682
	-0.394
	-0.663
	-1.18
	-0.831
	-0.873
	-0.41
	-0.883
	-1.14
	-0.557
	-0.493
	-0.441
	-0.609
	-0.721
	-0.555
	-0.312
	-0.384
	-1.51
	-0.908
	-0.319
	-0.516
	-0.894
	-0.491
	-0.636
	-0.324
	-0.701
	-0.551
	-0.578
	-1.04
	-0.412
	-0.822
	-1.21
	-0.337
	-1.03
	-0.679
	-0.48
	-0.347
	-0.6
	-1.25
	-0.672
	-0.738
	-0.355
	-0.389
	-0.401
	-0.658
	-0.595
	-0.393
	-0.326
	-0.748
	-0.415
	-0.308
	-0.998
	-0.427
	-0.399
	-0.473
	-0.372
	-0.53
	-0.562
	-0.445
	-0.644
	-0.356
	-0.504
	-0.69
	-1.02
	-0.58
	-0.398
	-0.921
	-0.535
	-1.21
	-0.355
	-0.534
	-0.34
	-0.768
	-0.875
	-0.334
	-0.556
	-0.742
	-1.37
	-0.429
	-0.334
	-1.22
	-0.438
	-0.56
	-0.461
	-0.313
	-0.852
	-0.74
	-0.645
	-0.756
	-0.517
	-0.349
	-0.417
	-0.327
	-0.525
	-0.755
	-0.46
	-0.469
	-0.372
	-0.975
	-0.646
	-0.408
	-1.03
	-0.772
	-0.396
	-0.908
	-1.18
	-0.591
	-0.344
	-0.475
	-0.976
	-0.693
	-1.43
	-0.792
	-0.979
	-0.566
	-0.748
	-0.457
	-0.464
	-0.814
	-0.795
	-0.378
	-0.436
	-0.846
	-0.789
	-0.79
	-0.827
	-0.974
	-0.315
	-0.684
	-0.637
	-0.932
	-0.367
	-0.328
	-0.356
	-0.355
	-0.523
	-0.612
	-0.334
	-3.23
	-0.905
	-0.396
	-1.13
	-0.334
	-0.407
	-0.95
	-0.512
	-0.837
	-0.399
	-0.337
	-0.835
	-0.343
	-0.304
	-0.622
	-0.399
	-1.11
	-0.701
	-0.531
	-0.314
	-1.03
	-1.06
	-1.45
	-0.645
	-0.763
	-1.37
	-0.909
	-0.493
	-0.744
	-0.618
	-0.336
	-0.363
	-0.577
	-0.555
	-0.532
	-2.59
	-0.466
	-0.593
	-0.709
	-0.615
	-0.871
	-0.316
	-0.62
	-0.489
	-0.471
	-0.859
	-0.6
	-0.596
	-0.538
	-0.781
	-0.589
	-0.543
	-0.309
	-0.657
	-1.18
	-0.705
	-1.1
	-0.787
	-0.317
	-1.02
	-0.706
	-0.414
	-0.386
	-0.407
	-0.921
	-0.501
	-0.671
	-0.416
	-2.09
	-0.974
	-2.72
	-0.584
	-0.363
	-0.685
	-0.457
	-0.635
	-0.388
	-0.706
	-0.517
	-1.27
	-0.971
	-0.551
	-0.954
	-0.756
	-0.789
	-0.367
	-0.717
	-0.321
	-0.802
	-0.558
	-0.316
	-0.862
	-0.421
	-0.426
	-0.98
	-0.612
	-0.937
	-1.26
	-0.601
	-0.779
	-1.36
	-0.941
	-0.434
	-1.34
	-0.361
	-0.396
	-0.488
	-0.437
	-0.626
	-0.474
	-0.478
	-0.429
	-0.729
	-0.763
	-0.548
	-0.334
	-0.535
	-1.01
	-0.452
	-0.794
	-0.447
	-0.487
	-0.816
	-1.15
	-0.351
	-1.24
	-0.407
	-0.428
	-0.769
	-0.603
	-0.393
	-0.625
	-2.45
	-0.344
	-0.721
	-0.414
	-0.772
	-0.456
	-0.434
	-0.365
	-0.704
	-0.816
	-2.5
	-0.46
	-0.902
	-1.12
	-0.585
	-0.388
	-0.728
	-0.502
	-0.537
	-0.918
	-1.11
	-0.358
	-2.97
	-2.96
	-1.15
	-0.32
	-0.461
	-0.504
	-0.989
	-2.56
	-0.375
	-0.755
	-0.581
	-0.502
	-0.446
	-0.337
	-1.01
	-0.515
	-1.26
	-0.363
	-0.342
	-0.907
	-0.783
	-0.443
	-0.901
	-0.449
	-0.809
	-0.8
	-0.346
	-3.42
	-0.935
	-0.495
	-0.446
	-0.47
	-0.539
	-0.364
	-0.449
	-0.424
	-0.358
	-0.332
	-0.36
	-0.371
	-0.911
	-2.4
	-0.305
	-0.402
	-0.368
	-0.526
	-0.823
	-0.382
	-0.617
	-0.749
	-0.337
	-0.407
	-0.325
	-0.399
	-1.14
	-0.545
	-0.471
	-0.497
	-0.349
	-0.801
	-0.811
	-0.5
	-2.98
	-0.526
	-0.306
	-2.6
	-0.313
	-0.889
	-0.467
	-0.564
	-0.415
	-0.733
	-0.55
	-0.363
	-0.383
	-0.465
	-0.382
	-0.594
	-0.302
	-0.486
	-0.815
	-0.797
	-0.335
	-1.54
	-0.724
	-0.611
	-2.68
	-0.457
	-0.358
	-0.326
	-0.413
	-0.431
	-0.546
	-0.836
	-1.07
	-0.589
	-1.49
	-0.791
	-0.344
	-0.454
	-0.42
	-0.357
	-0.414
	-0.379
	-0.65
	-1.23
	-0.566
	-0.47
	-0.433
	-0.34
	-1.05
	-0.648
	-0.98
	-1.21
	-0.329
	-0.354
	-2.83
	-1.09
	-0.737
	-0.324
	-0.576
	-0.909
	-0.879
	-0.486
	-0.422
	-0.495
	-0.42
	-1.06
	-1.35
	-0.394
	-0.711
	-0.622
	-0.36
	-1.23
	-0.6
	-0.308
	-0.847
	-0.746
	-0.432
	-0.345
	-0.367
	-0.614
	-0.417
	-0.757
	-0.341
	-0.344
	-0.645
	-0.362
	-1.61
	-0.481
	-0.626
	-0.581
	-0.418
	-0.972
	-0.362
	-0.358
	-0.414
	-0.6
	-0.45
	-0.77
	-0.417
	-0.464
	-0.441
	-0.356
	-0.502
	-0.506
	-0.557
	-0.407
	-0.486
	-0.323
	-0.529
	-0.761
	-0.709
	-0.462
	-0.86
	-0.468
	-0.585
	-0.709
	-0.386
	-0.486
	-0.48
	-1.08
	-0.409
	-2.74
	-0.736
	-1.11
	-0.544
	-0.36
	-0.422
	-0.484
	-0.546
	-0.731
	-0.419
	-0.323
	-1.42
	-0.785
	-0.347
	-0.698
	-1.1
	-0.861
	-0.683
	-0.699
	-1.26
	-0.349
	-0.368
	-0.423
	-0.519
	-0.704
	-0.54
	-0.643
	-0.552
	-0.471
	-0.547
	-0.69
	-0.475
	-0.889
	-0.546
	-0.829
	-0.398
	-0.681
	-0.67
	-1.04
	-0.615
	-0.757
	-0.543
	-0.77
	-0.464
	-0.318
	-0.749
	-0.747
	-0.43
	-0.459
	-0.615
	-0.361
	-0.453
	-0.654
	-2.93
	-0.557
	-0.533
	-1.22
	-0.954
	-0.366
	-0.686
	-0.728
	-0.908
	-1.51
	-0.565
	-0.577
	-0.629
	-1.08
	-0.797
	-3.05
	-0.589
	-0.622
	-0.574
	-0.46
	-0.754
	-0.391
	-0.47
	-1.37
	-1.16
	-0.429
	-0.395
	-0.475
	-0.579
	-1.14
	-2.79
	-0.627
	-0.61
	-0.701
	-0.354
	-0.461
	-0.53
	-0.467
	-0.865
	-0.311
	-0.618
	-0.392
	-0.595
	-0.654
	-0.31
	-1.2
	-0.624
	-0.789
	-0.678
	-0.689
	-0.352
	-0.74
	-0.628
	-0.414
	-0.311
	-0.486
	-1.18
	-0.41
	-0.336
	-0.452
	-0.532
	-0.392
	-0.563
	-0.654
	-0.357
	-0.592
	-1.28
	-0.325
	-0.767
	-0.343
	-1.09
	-1.03
	-1.46
	-0.569
	-0.31
	-0.51
	-0.382
	-0.438
	-0.64
	-0.509
	-0.454
	-0.446
	-0.356
	-0.685
	-0.572
	-0.456
	-0.338
	-0.464
	-0.381
	-1.25
	-0.365
	-0.371
	-0.956
	-0.562
	-1.32
	-0.79
	-0.324
	-1.25
	-0.315
	-0.695
	-0.757
	-0.544
	-2.01
	-0.406
	-0.462
	-0.416
	-0.318
	-0.306
	-0.408
	-0.763
	-1.24
	-1.04
	-0.678
	-0.524
	-0.445
	-0.55
	-0.429
	-0.908
	-0.594
	-0.45
	-1.07
	-1.86
	-0.383
	-0.639
	-1.07
	-0.567
	-2.81
	-0.547
	-0.375
	-0.654
	-0.928
	-1.06
	-0.369
	-1.06
	-1.04
	-0.361
	-0.446
	-0.324
	-1.05
	-1.05
	-0.499
	-0.579
	-0.485
	-0.446
	-0.305
	-0.646
	-0.77
	-0.509
	-0.469
	-0.524
	-0.305
	-0.378
	-0.313
	-0.41
	-0.876
	-0.327
	-0.365
	-0.421
	-1.11
	-0.835
	-0.724
	-0.511
	-0.417
	-0.726
	-0.695
	-0.674
	-0.948
	-0.837
	-0.567
	-0.342
	-0.343
	-0.358
	-0.396
	-0.451
	-0.391
	-0.309
	-0.497
	-0.531
	-0.82
	-0.508
	-0.497
	-0.587
	-0.764
	-0.413
	-0.936
	-1
	-0.327
	-0.764
	-0.794
	-0.428
	-0.313
	-0.376
	-0.572
	-0.589
	-0.85
	-1.28
	-1.17
	-1.35
	-1.12
	-0.454
	-1.09
	-0.573
	-0.414
	-0.472
	-0.615
	-1.13
	-0.635
	-0.782
	-0.631
	-0.306
	-0.46
	-0.303
	-0.689
	-0.989
	-0.835
	-1.33
	-0.894
	-0.692
	-0.997
	-0.6
	-0.627
	-0.807
	-0.567
	-0.323
	-0.664
	-0.998
	-0.577
	-0.529
	-0.846
	-0.514
	-0.405
	-1.04
	-0.907
	-0.565
	-0.946
	-0.617
	-0.72
	-1.36
	-0.431
	-0.808
	-0.475
	-0.476
	-0.464
	-0.938
	-0.367
	-0.994
	-0.531
	-0.414
	-0.362
	-3.05
	-0.75
	-0.725
	-0.88
	-0.692
	-0.609
	-0.733
	-0.989
	-2.73
	-0.693
	-0.474
	-0.903
	-0.366
	-0.312
	-0.708
	-0.319
	-0.503
	-0.504
	-1.11
	-0.373
	-0.38
	-0.326
	-0.368
	-0.746
	-0.684
	-0.554
	-0.491
	-0.911
	-1
	-1.23
	-0.637
	-0.641
	-0.689
	-0.533
	-0.367
	-0.662
	-0.573
	-0.315
	-0.812
	-0.487
	-0.556
	-0.53
	-0.584
	-0.821
	-0.841
	-0.6
	-0.399
	-0.452
	-0.763
	-0.39
	-0.328
	-0.474
	-0.624
	-1.01
	-0.575
	-1.21
	-0.662
	-0.52
	-0.449
	-0.678
	-0.633
	-0.468
	-0.898
	-0.349
	-0.386
	-0.452
	-0.456
	-0.66
	-0.315
	-0.842
	-0.54
	-0.358
	-0.761
	-0.747
	-0.608
	-0.876
	-0.881
	-0.978
	-0.416
	-0.526
	-0.989
	-0.473
	-0.521
	-0.831
	-0.408
	-0.431
	-0.589
	-0.662
	-0.805
	-0.979
	-0.335
	-0.362
	-0.962
	-0.325
	-0.401
	-0.391
	-0.323
	-0.409
	-0.338
	-0.367
	-0.305
	-1.21
	-0.939
	-0.359
	-0.351
	-0.389
	-0.303
	-0.338
	-0.798
	-0.311
	-0.656
	-0.661
	-0.845
	-0.652
	-0.412
	-0.995
	-1.18
	-0.454
	-0.728
	-0.317
	-0.569
	-0.635
	-0.517
	-0.85
	-0.652
	-1.52
	-0.555
	-0.46
	-0.35
	-0.395
	-0.558
	-0.35
	-0.431
	-0.578
	-0.895
	-0.679
	-0.382
	-0.651
	-0.628
	-0.358
	-0.413
	-0.437
	-0.542
	-0.805
	-0.687
	-0.446
	-0.404
	-0.465
	-2.58
	-0.738
	-0.722
	-0.381
	-0.521
	-0.356
	-0.509
	-0.361
	-0.437
	-0.735
	-0.73
	-0.443
	-0.426
	-0.531
	-0.789
	-0.381
	-1.49
	-0.85
	-0.317
	-0.569
	-0.453
	-0.325
	-0.423
	-0.357
	-1.03
	-0.42
	-0.393
	-0.929
	-1.5
	-0.372
	-2.5
	-0.36
	-0.319
	-0.56
	-0.829
	-0.309
	-1.02
	-2.97
	-0.579
	-0.496
	-0.556
	-0.631
	-0.769
	-0.45
	-0.63
	-0.724
	-0.4
	-1.41
	-0.333
	-0.324
	-0.489
	-1.04
	-2.27
	-0.353
	-0.358
	-0.886
	-0.711
	-1.65
	-0.44
	-0.352
	-0.778
	-0.781
	-0.615
	-0.312
	-0.53
	-0.565
	-1.59
	-0.422
	-1.18
	-0.935
	-1.23
	-0.92
	-0.647
	-1.15
	-0.605
	-0.33
	-0.972
	-1.13
	-0.314
	-1.02
	-0.576
	-0.486
	-0.58
	-0.32
	-0.733
	-0.388
	-0.609
	-0.46
	-1.5
	-0.341
	-1.02
	-1.74
	-0.741
	-1.04
	-0.47
	-0.422
	-0.886
	-0.412
	-2.05
	-0.955
	-0.875
	-0.652
	-0.309
	-0.675
	-0.348
	-0.958
	-0.539
	-0.627
	-0.645
	-0.706
	-0.426
	-2.31
	-0.37
	-0.835
	-0.795
	-0.579
	-0.597
	-0.941
	-0.364
	-1.25
	-0.332
	-0.327
	-0.687
	-0.722
	-1.37
	-0.975
	-0.973
	-0.402
	-1.59
	-0.36
	-0.476
	-0.652
	-0.451
	-0.658
	-1.29
	-0.857
	-0.417
	-1.39
	-0.762
	-0.476
	-0.657
	-0.308
	-0.436
	-0.328
	-0.689
	-1.18
	-0.807
	-0.818
	-0.547
	-0.41
	-0.903
	-0.357
	-0.369
	-0.773
	-1.41
	-0.736
	-0.697
	-1.17
	-0.435
	-0.802
	-0.303
	-0.303
	-0.514
	-0.434
	-1.38
	-0.433
	-0.307
	-0.808
	-1.09
	-0.334
	-0.319
	-0.432
	-0.313
	-0.409
	-0.349
	-0.312
	-1.45
	-0.321
	-0.896
	-0.506
	-0.535
	-0.465
	-0.34
	-0.587
	-0.771
	-0.413
	-0.383
	-0.413
	-0.423
	-1.03
	-0.38
	-0.481
	-0.432
	-0.404
	-1.11
	-0.424
	-0.58
	-0.382
	-0.473
	-1.3
	-0.362
	-0.325
	-0.512
	-2.72
	-1.17
	-0.578
	-0.482
	-0.535
	-0.452
	-0.517
	-0.34
	-1.01
	-0.818
	-0.804
	-0.346
	-0.931
	-0.493
	-0.85
	-0.355
	-0.545
	-0.553
	-0.408
	-0.443
	-1.04
	-0.589
	-0.933
	-0.405
	-0.311
	-0.613
	-1.36
	-0.689
	-1.24
	-0.34
	-0.645
	-0.31
	-0.306
	-0.475
	-0.558
	-0.547
	-1.31
	-0.71
	-0.622
	-0.694
	-0.413
	-0.628
	-0.969
	-0.508
	-0.385
	-0.637
	-0.753
	-0.496
	-0.49
	-0.588
	-0.657
	-0.763
	-0.979
	-0.485
	-1.32
	-0.969
	-0.34
	-0.335
	-0.317
	-0.32
	-1.08
	-0.477
	-0.35
	-0.793
	-1.22
	-0.314
	-0.385
	-0.907
	-0.933
	-0.356
	-0.426
	-0.722
	-0.365
	-0.374
	-0.458
	-1.07
	-1.03
	-0.418
	-0.798
	-1.05
	-0.426
	-0.378
	-0.461
	-0.621
	-0.561
	-0.675
	-1.08
	-0.435
	-0.788
	-0.676
	-0.424
	-1.1
	-1.09
	-0.559
	-0.309
	-0.475
	-0.405
	-0.745
	-0.923
	-1.23
	-0.517
	-0.579
	-0.921
	-0.392
	-0.307
	-0.475
	-0.463
	-3.31
	-1.11
	-0.618
	-0.388
	-1.09
	-1.23
	-0.615
	-0.745
	-0.837
	-0.703
	-0.629
	-0.977
	-0.409
	-0.684
	-1.02
	-0.609
	-0.425
	-0.49
	-0.346
	-0.347
	-0.315
	-0.745
	-0.438
	-0.62
	-0.396
	-0.902
	-0.84
	-0.529
	-1.4
	-0.375
	-0.802
	-0.452
	-1.5
	-0.387
	-0.486
	-0.942
	-0.333
	-0.666
	-0.552
	-0.764
	-0.7
	-0.515
	-0.833
	-0.404
	-0.424
	-0.371
	-0.495
	-1.83
	-1.11
	-0.404
	-0.66
	-0.689
	-0.995
	-0.413
	-1.18
	-0.804
	-0.466
	-0.52
	-0.849
	-0.66
	-1.51
	-0.306
	-0.323
	-0.909
	-0.356
	-0.671
	-0.81
	-0.393
	-0.557
	-3.31
	-0.788
	-0.806
	-1.03
	-0.339
	-1.01
	-0.709
	-0.614
	-0.647
	-1.44
	-1.04
	-1.1
	-0.905
	-0.654
	-0.644
	-0.369
	-1.25
	-0.379
	-0.577
	-0.332
	-0.453
	-0.801
	-0.356
	-1.07
	-0.635
	-0.798
	-0.505
	-0.903
	-0.672
	-0.716
	-0.914
	-0.355
	-0.524
	-0.655
	-0.515
	-0.352
	-0.507
	-0.521
	-0.564
	-0.884
	-0.45
	-0.319
	-0.316
	-0.369
	-0.924
	-3.07
	-0.466
	-1.5
	-0.549
	-0.415
	-0.319
	-0.745
	-0.334
	-0.801
	-1.07
	-0.464
	-0.532
	-0.646
	-0.894
	-0.417
	-0.33
	-2.88
	-0.968
	-0.675
	-0.348
	-0.367
	-0.418
	-1
	-0.452
	-0.544
	-0.583
	-0.71
	-0.61
	-0.308
	-0.624
	-0.869
	-0.766
	-0.466
	-0.35
	-0.726
	-0.454
	-1.48
	-0.48
	-0.88
	-0.307
	-0.944
	-0.415
	-0.659
	-0.458
	-0.825
	-0.447
	-0.692
	-1
	-0.367
	-0.728
	-1.9
	-0.59
	-0.693
	-0.507
	-0.525
	-0.421
	-0.312
	-0.626
	-0.955
	-0.308
	-0.942
	-0.54
	-1.06
	-0.364
	-0.384
	-0.903
	-1.19
	-0.881
	-0.673
	-0.345
	-0.653
	-0.52
	-0.467
	-0.896
	-0.969
	-0.627
	-0.91
	-0.412
	-0.445
	-0.593
	-0.518
	-0.806
	-0.626
	-0.377
	-0.979
	-0.495
	-0.365
	-0.332
	-1.49
	-0.385
	-0.663
	-0.359
	-0.913
	-0.483
	-0.39
	-0.407
	-0.466
	-0.504
	-0.414
	-0.596
	-0.387
	-0.424
	-1.1
	-0.495
	-0.855
	-0.568
	-0.683
	-0.542
	-0.346
	-0.459
	-1.08
	-0.527
	-0.391
	-0.562
	-1.43
	-0.801
	-0.717
	-0.556
	-1.32
	-1.21
	-0.987
	-0.321
	-1.23
	-0.665
	-0.356
	-0.843
	-0.364
	-0.424
	-1.25
	-0.478
	-0.417
	-0.604
	-1.19
	-0.467
	-0.636
	-0.709
	-1.09
	-0.527
	-0.436
	-1.19
	-0.488
	-0.36
	-0.484
	-0.334
	-0.767
	-0.565
	-0.976
	-0.865
	-0.77
	-0.61
	-3.34
	-0.428
	-0.368
	-0.328
	-0.61
	-0.562
	-0.536
	-0.317
	-0.539
	-0.388
	-0.504
	-0.684
	-0.834
	-0.544
	-0.344
	-0.474
	-0.315
	-1.31
	-2.44
	-0.469
	-0.327
	-1.09
	-0.324
	-0.372
	-1.12
	-1.04
	-0.889
	-0.906
	-0.46
	-0.578
	-0.309
	-0.565
	-0.597
	-0.534
	-0.74
	-0.356
	-0.533
	-0.342
	-2.38
	-0.452
	-0.57
	-1.39
	-0.417
	-0.356
	-0.412
	-0.783
	-0.567
	-0.355
	-0.354
	-0.97
	-1.33
	-0.595
	-0.615
	-0.87
	-0.475
	-0.324
	-0.596
	-0.383
	-1.25
	-2.59
	-0.419
	-1.03
	-0.542
	-3.07
	-0.624
	-0.386
	-0.441
	-0.306
	-0.389
	-1.14
	-0.467
	-0.806
	-1.09
	-0.316
	-0.314
	-0.99
	-1.03
	-0.721
	-0.799
	-0.58
	-0.362
	-0.856
	-0.651
	-1.06
	-0.455
	-1.03
	-0.555
	-0.649
	-0.574
	-0.69
	-0.362
	-0.427
	-0.481
	-1.17
	-0.475
	-1.02
	-0.438
	-0.446
	-0.741
	-1.09
	-1.06
	-0.52
	-0.302
	-0.685
	-0.311
	-0.536
	-0.346
	-0.359
	-0.93
	-0.606
	-0.311
	-1.3
	-0.454
	-0.846
	-0.421
	-0.36
	-0.77
	-0.356
	-0.545
	-0.85
	-0.81
	-0.72
	-0.712
	-0.754
	-0.58
	-0.429
	-1.18
	-1.4
	-0.875
	-0.367
	-0.987
	-0.641
	-0.493
	-0.502
	-0.393
	-1.22
	-0.55
	-0.32
	-0.744
	-0.63
	-1.37
	-0.918
	-0.381
	-0.963
	-0.575
	-0.34
	-0.45
	-0.568
	-0.555
	-0.572
	-0.348
	-0.74
	-2.08
	-0.455
	-0.315
	-0.517
	-0.404
	-0.556
	-0.53
	-0.828
	-0.987
	-0.332
	-0.852
	-0.41
	-0.482
	-0.385
	-0.758
	-0.604
	-1.08
	-0.518
	-0.819
	-0.597
	-0.655
	-0.951
	-0.614
	-0.746
	-0.401
	-0.413
	-0.554
	-0.446
	-0.348
	-0.468
	-0.804
	-0.434
	-0.411
	-0.495
	-0.312
	-0.54
	-0.301
	-0.449
	-1.02
	-0.389
	-0.562
	-0.81
	-0.87
	-0.887
	-1.21
	-0.532
	-0.402
	-0.336
	-1.1
	-0.813
	-0.828
	-0.303
	-0.352
	-0.372
	-0.562
	-0.362
	-0.338
	-0.351
	-0.315
	-0.674
	-0.542
	-0.382
	-0.531
	-0.66
	-0.978
	-0.398
	-0.355
	-0.792
	-0.423
	-0.398
	-0.403
	-0.617
	-0.378
	-0.53
	-0.384
	-1.4
	-1.33
	-0.415
	-0.507
	-0.567
	-1.06
	-0.6
	-0.925
	-0.917
	-0.432
	-0.421
	-0.81
	-0.819
	-0.472
	-0.867
	-1.4
	-0.483
	-0.942
	-0.748
	-0.614
	-0.433
	-0.549
	-0.987
	-0.712
	-0.535
	-0.657
	-0.403
	-2.17
	-0.388
	-3.32
	-0.588
	-0.862
	-0.523
	-0.377
	-0.483
	-0.312
	-0.664
	-1.08
	-0.657
	-0.629
	-0.932
	-0.332
	-0.838
	-0.474
	-0.586
	-0.485
	-0.432
	-0.551
	-0.524
	-1.18
	-0.868
	-0.486
	-2.8
	-0.814
	-0.563
	-0.723
	-0.875
	-0.772
	-0.332
	-0.436
	-0.506
	-0.564
	-0.498
	-0.328
	-0.493
	-0.767
	-1.06
	-0.657
	-0.363
	-0.754
	-0.861
	-0.361
	-0.468
	-0.851
	-0.708
	-0.871
	-1.24
	-0.862
	-0.306
	-0.533
	-2.79
	-0.824
	-0.654
	-0.567
	-0.333
	-0.427
	-0.312
	-0.683
	-0.385
	-0.454
	-0.315
	-0.404
	-0.858
	-0.415
	-0.63
	-0.37
	-0.505
	-1.03
	-0.445
	-1.05
	-0.34
	-0.523
	-0.427
	-0.321
	-0.574
	-0.472
	-0.851
	-0.611
	-2.29
	-1.48
	-0.767
	-0.978
	-0.71
	-0.768
	-0.678
	-1.13
	-0.698
	-0.528
	-0.926
	-0.321
	-0.498
	-0.72
	-0.633
	-0.36
	-0.314
	-0.485
	-0.962
	-0.753
	-0.749
	-1
	-0.507
	-3.26
	-1.34
	-0.511
	-0.447
	-1.27
	-0.485
	-0.477
	-0.861
	-0.603
	-0.381
	-0.339
	-1.1
	-0.37
	-0.983
	-0.411
	-1.08
	-1.31
	-0.353
	-0.843
	-0.745
	-0.446
	-0.941
	-1.03
	-0.549
	-0.347
	-1.34
	-0.392
	-1.43
	-0.706
	-0.384
	-0.917
	-0.308
	-0.332
	-0.667
	-1.06
	-0.411
	-0.487
	-0.807
	-0.596
	-0.542
	-0.377
	-0.648
	-0.335
	-0.627
	-0.518
	-0.701
	-1.35
	-0.563
	-0.352
	-0.41
	-0.369
	-1.04
	-0.343
	-0.467
	-0.319
	-0.458
	-1.51
	-0.429
	-1.01
	-0.465
	-0.417
	-0.304
	-0.423
	-2.61
	-0.412
	-1.22
	-0.447
	-0.488
	-1.36
	-0.392
	-0.603
	-0.399
	-1.25
	-0.896
	-0.319
	-0.716
	-0.446
	-0.367
	-0.485
	-0.462
	-0.501
	-0.381
	-0.333
	-0.831
	-1.16
	-0.387
	-0.393
	-0.729
	-0.692
	-1.03
	-0.541
	-0.808
	-0.531
	-2.08
	-0.433
	-1.01
	-0.768
	-0.47
	-0.366
	-0.364
	-0.979
	-0.426
	-0.336
	-1.45
	-0.412
	-0.664
	-0.357
	-0.672
	-0.526
	-0.418
	-0.522
	-0.427
	-0.431
	-0.598
	-0.497
	-0.509
	-0.508
	-0.679
	-0.391
	-1.35
	-0.507
	-0.533
	-0.316
	-0.678
	-0.459
	-0.87
	-2.92
	-0.423
	-1.1
	-0.338
	-0.705
	-0.783
	-0.551
	-0.632
	-0.778
	-0.399
	-2.21
	-0.302
	-0.715
	-1.67
	-0.345
	-0.305
	-2.73
	-0.988
	-0.933
	-0.888
	-0.402
	-2.48
	-0.551
	-0.721
	-0.473
	-0.351
	-0.32
	-0.378
	-0.301
	-0.343
	-0.413
	-1.12
	-1.94
	-0.531
	-0.307
	-0.444
	-0.335
	-0.49
	-0.528
	-0.338
	-0.527
	-1.14
	-1.26
	-0.347
	-0.511
	-0.33
	-0.53
	-0.426
	-0.661
	-1.13
	-0.74
	-0.643
	-0.63
	-1.19
	-0.423
	-0.65
	-1.05
	-1.16
	-0.801
	-0.756
	-0.401
	-0.438
	-0.315
	-0.742
	-0.681
	-0.877
	-0.338
	-0.376
	-0.576
	-0.647
	-0.55
	-0.942
	-0.366
	-0.968
	-0.592
	-0.401
	-0.628
	-0.52
	-0.746
	-0.324
	-0.45
	-0.31
	-1.59
	-0.33
	-3.32
	-0.476
	-0.415
	-0.462
	-0.56
	-0.513
	-1.25
	-0.672
	-0.952
	-0.44
	-0.375
	-0.358
	-0.932
	-0.818
	-0.645
	-1.01
	-0.684
	-0.393
	-0.75
	-0.383
	-1.03
	-1.15
	-0.795
	-0.317
	-0.982
	-1.26
	-0.938
	-0.419
	-0.529
	-0.314
	-0.423
	-0.442
	-2.61
	-0.599
	-0.937
	-0.416
	-0.395
	-0.42
	-1.21
	-0.308
	-0.743
	-1.09
	-0.696
	-1.2
	-0.512
	-0.824
	-1.36
	-0.63
	-0.411
	-0.667
	-0.755
	-0.515
	-1.07
	-0.535
	-0.332
	-0.369
	-0.454
	-0.756
	-0.366
	-0.468
	-0.421
	-0.574
	-0.695
	-0.464
	-2.92
	-1.11
	-0.397
	-0.425
	-0.446
	-0.45
	-0.639
	-0.703
	-0.384
	-0.345
	-0.442
	-0.498
	-0.674
	-0.678
	-0.348
	-0.9
	-0.827
	-0.678
	-1.2
	-0.386
	-0.551
	-0.458
	-0.44
	-0.565
	-0.425
	-0.585
	-0.433
	-0.902
	-0.667
	-0.316
	-0.426
	-0.89
	-0.612
	-1.83
	-2.7
	-0.503
	-1.42
	-0.647
	-0.534
	-0.65
	-0.681
	-0.353
	-0.62
	-0.547
	-0.369
	-1.05
	-0.326
	-1.02
	-2.08
	-0.552
	-0.322
	-0.303
	-0.463
	-0.339
	-0.33
	-0.45
	-0.705
	-0.863
	-0.32
	-0.88
	-0.586
	-2.49
	-1.43
	-0.47
	-0.519
	-0.563
	-0.521
	-0.397
	-0.539
	-0.853
	-1.49
	-0.375
	-0.847
	-0.833
	-0.505
	-0.659
	-0.789
	-0.54
	-0.428
	-0.761
	-0.786
	-0.549
	-0.814
	-0.485
	-1.19
	-0.847
	-0.749
	-0.898
	-0.411
	-0.733
	-0.545
	-0.407
	-0.409
	-0.438
	-0.606
	-0.521
	-0.78
	-0.412
	-0.429
	-0.452
	-1.44
	-0.531
	-0.493
	-0.734
	-0.994
	-0.686
	-0.371
	-0.607
	-0.962
	-3.05
	-0.629
	-0.822
	-0.859
	-0.324
	-0.58
	-0.51
	-0.86
	-0.362
	-0.308
	-0.362
	-0.947
	-0.336
	-0.351
	-0.667
	-0.792
	-0.33
	-2.39
	-0.392
	-0.922
	-0.652
	-0.445
	-0.411
	-0.625
	-0.787
	-0.577
	-0.481
	-0.482
	-0.454
	-0.446
	-0.399
	-0.936
	-0.813
	-0.344
	-0.405
	-0.514
	-0.721
	-0.463
	-0.308
	-0.303
	-0.332
	-0.345
	-0.561
	-0.669
	-1.09
	-0.549
	-1.22
	-0.358
	-0.314
	-0.355
	-0.323
	-0.368
	-0.392
	-0.513
	-0.355
	-1.08
	-0.746
	-0.722
	-0.528
	-1.1
	-0.667
	-2.03
	-0.405
	-0.812
	-0.453
	-0.472
	-1.23
	-0.523
	-1.57
	-0.56
	-0.381
	-0.528
	-1.34
	-0.607
	-0.565
	-0.394
	-0.834
	-1.25
	-0.661
	-1.07
	-0.77
	-0.553
	-0.389
	-0.72
	-1.42
	-0.424
	-1.4
	-1.33
	-0.537
	-0.575
	-0.366
	-0.311
	-0.451
	-0.63
	-1.25
	-1.02
	-0.464
	-0.363
	-0.781
	-0.836
	-0.317
	-2.11
	-0.522
	-0.878
	-0.744
	-0.388
	-0.435
	-0.627
	-0.539
	-0.499
	-1.27
	-0.44
	-1.07
	-0.841
	-0.992
	-0.855
	-0.505
	-0.316
	-0.551
	-0.615
	-0.499
	-0.516
	-0.962
	-2.1
	-0.391
	-0.634
	-0.637
	-0.607
	-0.546
	-1.19
	-0.345
	-0.564
	-0.629
	-0.433
	-0.943
	-0.984
	-0.477
	-0.331
	-0.598
	-1.33
	-0.361
	-0.356
	-0.587
	-1.06
	-0.566
	-0.378
	-0.669
	-0.566
	-0.318
	-1.29
	-0.697
	-0.646
	-0.591
	-2.39
	-0.361
	-0.559
	-0.451
	-0.471
	-0.464
	-0.427
	-1.04
	-0.562
	-1.54
	-0.378
	-1.01
	-0.987
	-0.463
	-0.369
	-0.881
	-0.692
	-0.895
	-0.401
	-0.329
	-0.608
	-0.587
	-1.08
	-0.735
	-0.765
	-0.396
	-0.72
	-2.72
	-0.459
	-0.51
	-0.847
	-0.68
	-0.625
	-0.439
	-0.899
	-1.25
	-0.432
	-0.428
	-0.369
	-0.658
	-0.504
	-0.446
	-0.646
	-0.395
	-0.426
	-0.395
	-0.921
	-0.352
	-0.835
	-0.985
	-0.673
	-0.829
	-0.33
	-0.723
	-0.353
	-0.648
	-0.334
	-0.351
	-0.361
	-1.67
	-1.32
	-1.13
	-1.08
	-0.722
	-0.362
	-0.389
	-1.1
	-0.477
	-0.406
	-0.362
	-0.369
	-0.501
	-0.319
	-0.385
	-0.411
	-0.379
	-0.378
	-1.12
	-0.579
	-0.979
	-0.651
	-0.327
	-0.959
	-0.44
	-1.3
	-2
	-0.395
	-0.654
	-0.878
	-0.618
	-0.931
	-0.779
	-0.884
	-0.561
	-0.392
	-0.55
	-1.01
	-1.22
	-0.583
	-0.63
	-0.629
	-0.431
	-0.848
	-0.841
	-0.889
	-0.66
	-0.579
	-0.678
	-0.317
	-0.492
	-1.17
	-0.391
	-0.519
	-0.301
	-0.378
	-0.55
	-0.343
	-0.471
	-0.464
	-0.647
	-0.456
	-0.332
	-0.404
	-0.45
	-2.89
	-0.503
	-1.1
	-0.59
	-0.406
	-0.63
	-0.61
	-0.399
	-0.951
	-1.09
	-0.525
	-1.48
	-0.674
	-0.707
	-0.35
	-0.478
	-0.67
	-0.515
	-0.422
	-0.546
	-0.548
	-0.681
	-0.691
	-0.303
	-1.14
	-0.637
	-0.446
	-0.542
	-0.769
	-1.2
	-0.426
	-0.574
	-0.48
	-0.53
	-1.42
	-0.398
	-0.945
	-1.03
	-0.88
	-0.469
	-1.03
	-0.395
	-0.414
	-1.97
	-0.734
	-0.308
	-0.528
	-2.44
	-0.364
	-0.501
	-0.556
	-0.306
	-0.657
	-0.455
	-0.866
	-0.458
	-0.416
	-0.39
	-0.412
	-0.386
	-0.313
	-0.631
	-1.54
	-1.24
	-0.313
	-0.456
	-0.592
	-0.551
	-0.349
	-1.25
	-1.09
	-1.26
	-0.613
	-0.369
	-0.711
	-0.766
	-0.639
	-1.18
	-0.573
	-0.331
	-0.758
	-0.306
	-0.579
	-0.308
	-0.462
	-0.478
	-1.07
	-0.767
	-1.46
	-0.404
	-0.309
	-0.599
	-0.324
	-0.336
	-0.643
	-0.325
	-0.791
	-0.677
	-1.42
	-0.914
	-0.338
	-0.324
	-0.71
	-1.05
	-0.409
	-0.46
	-0.678
	-0.826
	-0.314
	-0.601
	-0.309
	-0.333
	-1.07
	-0.435
	-0.413
	-1.1
	-0.507
	-2.36
	-0.69
	-0.451
	-0.998
	-0.954
	-0.972
	-0.474
	-0.48
	-1.1
	-0.494
	-0.727
	-0.426
	-0.743
	-1.1
	-1.1
	-0.626
	-1.03
	-0.512
	-0.302
	-0.663
	-0.351
	-2.92
	-2.06
	-0.651
	-0.341
	-0.571
	-1.37
	-0.394
	-1.09
	-0.545
	-0.408
	-0.428
	-0.424
	-1.11
	-0.482
	-0.37
	-0.45
	-0.538
	-0.374
	-0.661
	-0.434
	-0.47
	-0.42
	-0.486
	-0.79
	-0.31
	-0.322
	-0.563
	-1.4
	-0.575
	-2.53
	-1.19
	-1.38
	-1.07
	-3.06
	-0.817
	-0.935
	-0.41
	-0.47
	-0.446
	-0.495
	-0.784
	-0.401
	-1.47
	-0.773
	-0.393
	-2.51
	-0.473
	-0.637
	-2.85
	-1.13
	-0.352
	-0.478
	-0.615
	-0.734
	-0.667
	-0.624
	-0.773
	-0.467
	-0.579
	-0.42
	-0.673
	-0.882
	-1.32
	-0.923
	-0.709
	-0.648
	-0.823
	-0.361
	-0.775
	-0.441
	-0.504
	-0.564
	-0.394
	-0.522
	-0.349
	-0.361
	-0.44
	-0.561
	-0.727
	-0.926
	-1.27
	-0.338
	-0.438
	-0.711
	-0.349
	-0.618
	-0.837
	-0.447
	-0.712
	-0.506
	-1.48
	-0.564
	-2.57
	-0.49
	-0.546
	-0.345
	-1.69
	-0.839
	-0.381
	-0.485
	-1.32
	-0.553
	-0.368
	-0.768
	-0.437
	-0.325
	-0.404
	-1.03
	-0.381
	-1.06
	-0.533
	-0.324
	-0.32
	-0.978
	-0.329
	-0.412
	-0.562
	-0.441
	-0.722
	-0.34
	-0.487
	-0.896
	-0.327
	-1.11
	-1.12
	-1.51
	-0.467
	-0.605
	-0.715
	-0.342
	-0.69
	-0.784
	-0.402
	-0.642
	-0.749
	-0.371
	-1.19
	-0.864
	-0.598
	-0.598
	-1.26
	-0.333
	-0.389
	-0.571
	-0.351
	-0.811
	-0.39
	-0.83
	-0.872
	-0.445
	-0.563
	-0.627
	-0.38
	-0.332
	-1.07
	-0.47
	-0.477
	-0.353
	-0.764
	-0.975
	-0.707
	-0.304
	-1
	-0.472
	-0.628
	-0.4
	-0.365
	-0.96
	-1.25
	-0.827
	-0.565
	-0.408
	-0.379
	-0.548
	-0.452
	-0.723
	-1.4
	-0.548
	-1.61
	-0.398
	-0.638
	-0.412
	-1.01
	-2.38
	-0.474
	-0.768
	-2.86
	-0.892
	-0.314
	-0.565
	-0.827
	-0.96
	-0.775
	-0.834
	-0.526
	-0.933
	-0.565
	-1.21
	-0.891
	-1.04
	-0.45
	-0.651
	-0.814
	-1.17
	-0.686
	-0.8
	-0.418
	-0.492
	-0.556
	-0.55
	-0.541
	-0.357
	-0.574
	-0.905
	-0.423
	-0.82
	-0.804
	-0.688
	-1.02
	-0.409
	-1.26
	-1.32
	-0.44
	-0.659
	-0.388
	-1.28
	-1.31
	-1.13
	-0.346
	-0.317
	-0.757
	-0.591
	-0.32
	-1.01
	-0.671
	-1.55
	-2.33
	-0.428
	-0.647
	-0.389
	-0.568
	-1.02
	-0.337
	-0.626
	-0.593
	-0.312
	-1.19
	-0.717
	-1.15
	-0.503
	-0.587
	-2.26
	-0.463
	-0.641
	-0.661
	-0.797
	-0.442
	-0.418
	-0.419
	-0.336
	-0.535
	-1.2
	-0.454
	-0.305
	-0.736
	-0.865
	-0.442
	-0.474
	-0.337
	-0.304
	-1.12
	-0.487
	-0.464
	-0.358
	-0.525
	-0.96
	-1.1
	-0.608
	-0.558
	-0.356
	-0.32
	-0.486
	-0.358
	-0.711
	-0.52
	-0.358
	-0.314
	-0.305
	-1.06
	-1.38
	-0.584
	-0.661
	-0.843
	-0.696
	-1.71
	-0.385
	-1.31
	-0.302
	-0.339
	-1.39
	-0.326
	-0.828
	-0.31
	-0.31
	-0.463
	-0.341
	-0.362
	-0.61
	-0.395
	-0.604
	-0.917
	-2.37
	-0.344
	-0.487
	-0.362
	-0.39
	-0.341
	-0.601
	-1.25
	-0.75
	-0.483
	-0.538
	-0.611
	-1.16
	-0.48
	-0.618
	-0.312
	-0.636
	-1.21
	-2.88
	-0.496
	-0.809
	-1.21
	-0.475
	-0.338
	-0.317
	-0.75
	-0.38
	-0.471
	-0.343
	-0.628
	-0.381
	-0.921
	-3
	-0.701
	-0.632
	-0.334
	-0.624
	-0.435
	-0.771
	-0.982
	-2.97
	-0.499
	-0.566
	-0.314
	-0.76
	-0.326
	-0.406
	-0.664
	-0.531
	-0.408
	-0.547
	-0.308
	-0.31
	-0.422
	-0.305
	-0.461
	-0.427
	-0.574
	-0.364
	-0.541
	-0.953
	-0.664
	-1.22
	-1.05
	-0.587
	-0.946
	-0.62
	-0.407
	-0.321
	-0.462
	-0.394
	-0.418
	-0.678
	-1.06
	-0.632
	-0.537
	-0.688
	-0.607
	-0.489
	-0.906
	-0.792
	-0.545
	-0.568
	-1.2
	-0.339
	-0.352
	-0.656
	-0.523
	-0.842
	-0.378
	-0.73
	-0.728
	-0.354
	-0.629
	-0.444
	-0.508
	-0.937
	-1.15
	-0.942
	-0.419
	-0.975
	-0.392
	-0.479
	-0.446
	-0.402
	-0.755
	-0.378
	-1.03
	-0.428
	-0.431
	-0.421
	-1.49
	-0.818
	-0.956
	-0.42
	-0.614
	-0.604
	-0.45
	-0.622
	-0.38
	-0.55
	-0.651
	-0.533
	-0.639
	-2.72
	-1.21
	-0.381
	-0.983
	-0.522
	-1.12
	-1.04
	-0.41
	-0.449
	-0.302
	-0.505
	-0.8
	-0.321
	-0.79
	-0.942
	-0.549
	-1
	-0.579
	-0.432
	-0.376
	-0.317
	-0.898
	-1.27
	-0.41
	-0.849
	-0.359
	-1.28
	-0.736
	-0.456
	-0.398
	-0.606
	-0.776
	-0.354
	-0.366
	-0.359
	-0.948
	-0.563
	-0.385
	-0.612
	-0.615
	-0.357
	-0.396
	-1.29
	-1.15
	-0.351
	-0.464
	-1
	-0.329
	-0.541
	-0.342
	-0.382
	-0.651
	-0.533
	-0.671
	-0.553
	-0.593
	-1.04
	-0.853
	-0.322
	-1.18
	-1.23
	-0.684
	-0.667
	-0.454
	-0.832
	-1.99
	-1.34
	-0.843
	-0.604
	-0.551
	-0.738
	-1.17
	-0.669
	-0.599
	-0.637
	-0.432
	-0.509
	-0.689
	-0.865
	-0.385
	-0.313
	-0.86
	-1.02
	-0.315
	-1.15
	-1.13
	-0.577
	-0.591
	-0.721
	-0.752
	-0.784
	-0.758
	-0.429
	-0.484
	-0.717
	-0.725
	-1.09
	-3.06
	-0.99
	-0.578
	-0.601
	-0.452
	-0.691
	-0.627
	-0.387
	-0.524
	-0.388
	-0.39
	-0.53
	-0.425
	-0.48
	-0.843
	-0.416
	-0.303
	-0.376
	-1.03
	-1.05
	-0.558
	-0.451
	-0.631
	-0.468
	-1.03
	-0.52
	-1.39
	-0.812
	-0.396
	-0.346
	-0.389
	-1.25
	-0.41
	-0.305
	-0.395
	-0.383
	-2.67
	-0.326
	-0.411
	-0.544
	-0.677
	-0.774
	-0.306
	-0.446
	-2.46
	-0.493
	-0.555
	-0.618
	-0.686
	-0.421
	-0.37
	-2.33
	-0.549
	-0.801
	-0.329
	-0.302
	-0.436
	-0.937
	-0.883
	-0.354
	-0.401
	-0.487
	-0.747
	-0.616
	-0.834
	-0.738
	-0.933
	-0.856
	-0.658
	-0.471
	-0.436
	-0.347
	-0.378
	-0.602
	-0.651
	-0.551
	-0.954
	-0.404
	-0.43
	-0.49
	-0.932
	-1.03
	-1.56
	-1.55
	-1.14
	-0.31
	-1.01
	-0.829
	-0.316
	-1.08
	-0.814
	-0.613
	-0.325
	-0.614
	-0.539
	-0.335
	-0.362
	-0.329
	-0.569
	-0.367
	-0.614
	-1.01
	-0.386
	-0.466
	-0.313
	-2.76
	-0.831
	-1.27
	-0.386
	-0.891
	-0.394
	-1.23
	-1.43
	-0.753
	-0.706
	-0.678
	-0.33
	-0.517
	-0.492
	-0.362
	-0.456
	-0.669
	-1.18
	-1.37
	-0.855
	-0.641
	-0.569
	-0.366
	-1.27
	-0.695
	-0.942
	-0.342
	-3.08
	-0.711
	-0.488
	-0.738
	-0.313
	-0.686
	-0.405
	-0.541
	-0.358
	-0.365
	-0.316
	-0.775
	-0.429
	-0.673
	-1.36
	-0.433
	-0.576
	-0.659
	-0.312
	-0.488
	-1.14
	-0.46
	-0.414
	-0.766
	-0.594
	-0.484
	-0.57
	-0.528
	-0.351
	-1.13
	-0.521
	-0.41
	-0.933
	-0.403
	-0.594
	-0.619
	-0.575
	-0.396
	-0.552
	-0.355
	-0.533
	-0.532
	-0.715
	-0.352
	-1.29
	-0.481
	-1.25
	-0.474
	-0.356
	-0.813
	-0.343
	-0.554
	-1.13
	-1.11
	-0.452
	-1
	-0.41
	-1.17
	-1.05
	-0.4
	-0.452
	-0.7
	-0.31
	-0.762
	-0.54
	-0.687
	-0.887
	-2.92
	-0.304
	-1.78
	-2.61
	-0.662
	-0.354
	-0.731
	-0.379
	-0.423
	-1.07
	-0.629
	-0.672
	-0.654
	-1.12
	-1.24
	-0.703
	-0.412
	-1.34
	-0.457
	-1.61
	-0.446
	-0.814
	-0.31
	-0.652
	-0.303
	-0.532
	-0.359
	-0.93
	-1.2
	-1.44
	-0.349
	-0.872
	-0.517
	-0.353
	-0.305
	-0.699
	-0.416
	-0.549
	-0.593
	-0.691
	-0.733
	-0.618
	-0.453
	-0.332
	-0.753
	-0.515
	-0.542
	-0.35
	-0.374
	-1.48
	-0.751
	-0.408
	-0.568
	-0.335
	-0.603
	-0.884
	-0.319
	-0.435
	-0.823
	-0.348
	-0.334
	-2.9
	-1.12
	-0.862
	-0.427
	-0.983
	-0.422
	-0.585
	-0.413
	-0.34
	-0.679
	-0.451
	-0.464
	-0.38
	-0.47
	-0.82
	-0.412
	-2.46
	-0.343
	-0.878
	-0.31
	-0.46
	-0.649
	-0.36
	-0.345
	-0.382
	-0.531
	-0.361
	-0.309
	-0.331
	-0.743
	-0.512
	-1.19
	-1.04
	-0.684
	-0.391
	-0.35
	-0.708
	-0.467
	-0.668
	-0.505
	-0.477
	-0.434
	-1.24
	-0.658
	-0.402
	-0.476
	-0.324
	-1.33
	-0.528
	-1.15
	-0.32
	-0.898
	-0.59
	-0.347
	-0.538
	-0.502
	-0.691
	-0.434
	-0.611
	-0.551
	-0.809
	-0.787
	-0.627
	-0.568
	-0.344
	-2.26
	-1.21
	-0.615
	-0.947
	-0.473
	-0.328
	-0.954
	-0.342
	-0.589
	-0.336
	-1.17
	-0.386
	-0.462
	-1.19
	-0.445
	-0.512
	-0.478
	-0.392
	-0.31
	-0.388
	-0.525
	-0.982
	-0.417
	-0.748
	-1
	-0.53
	-0.632
	-0.422
	-1.18
	-1.33
	-0.323
	-0.653
	-0.305
	-0.369
	-0.628
	-0.927
	-0.345
	-0.507
	-1.52
	-0.362
	-0.357
	-0.703
	-0.379
	-3.01
	-0.58
	-0.56
	-0.87
	-0.364
	-0.612
	-0.74
	-0.472
	-1.33
	-0.562
	-2.24
	-0.894
	-0.502
	-0.331
	-0.474
	-0.61
	-0.429
	-0.417
	-0.608
	-0.524
	-0.725
	-0.707
	-0.876
	-0.386
	-0.867
	-0.426
	-0.717
	-0.577
	-0.659
	-1.11
	-1.12
	-0.415
	-0.653
	-0.385
	-0.365
	-0.903
	-0.589
	-1.16
	-0.358
	-0.548
	-0.852
	-1.4
	-0.481
	-0.344
	-0.873
	-0.596
	-0.373
	-1.37
	-0.784
	-0.588
	-0.374
	-0.542
	-0.57
	-0.735
	-0.31
	-0.488
	-1.14
	-0.518
	-0.526
	-0.914
	-0.611
	-0.574
	-0.4
	-0.596
	-0.474
	-0.89
	-0.397
	-0.363
	-1.07
	-0.319
	-0.328
	-1.31
	-0.778
	-0.698
	-0.512
	-1.19
	-1.39
	-0.381
	-0.898
	-0.884
	-0.316
	-1.15
	-0.502
	-0.609
	-0.771
	-0.503
	-0.54
	-0.524
	-0.553
	-0.635
	-0.437
	-0.408
	-0.459
	-0.736
	-0.991
	-0.566
	-0.497
	-0.31
	-0.662
	-0.456
	-0.704
	-0.447
	-0.91
	-1.23
	-0.339
	-0.731
	-0.43
	-0.788
	-0.323
	-0.417
	-0.376
	-0.304
	-0.491
	-0.396
	-0.348
	-0.39
	-0.384
	-0.305
	-0.785
	-0.347
	-0.377
	-0.557
	-0.46
	-0.749
	-0.688
	-0.813
	-0.787
	-0.756
	-0.578
	-0.348
	-0.314
	-0.344
	-0.37
	-0.475
	-0.796
	-3.22
	-0.649
	-0.412
	-0.644
	-0.937
	-0.403
	-0.635
	-0.551
	-0.391
	-0.549
	-0.447
	-0.848
	-0.881
	-0.31
	-1.04
	-0.373
	-0.592
	-0.418
	-1.54
	-0.422
	-0.879
	-0.604
	-0.84
	-0.437
	-0.567
	-0.621
	-0.593
	-0.419
	-0.315
	-0.425
	-0.365
	-0.735
	-0.427
	-1.17
	-0.659
	-1.12
	-0.877
	-0.335
	-0.383
	-0.445
	-0.835
	-0.998
	-0.388
	-0.635
	-0.452
	-0.32
	-0.524
	-0.625
	-0.682
	-0.565
	-0.839
	-0.476
	-1.36
	-0.58
	-1.97
	-1.09
	-0.554
	-1.34
	-0.553
	-0.732
	-0.496
	-0.586
	-0.829
	-0.776
	-0.555
	-0.497
	-0.418
	-0.381
	-0.79
	-0.993
	-0.492
	-0.334
	-0.334
	-0.335
	-0.918
	-0.569
	-0.451
	-0.644
	-0.609
	-0.428
	-0.422
	-0.643
	-0.412
	-0.815
	-0.683
	-0.938
	-0.684
	-0.39
	-0.322
	-0.99
	-0.39
	-0.673
	-0.68
	-0.304
	-0.31
	-0.587
	-1.95
	-0.729
	-1.59
	-0.504
	-0.784
	-0.622
	-0.438
	-0.522
	-0.498
	-0.682
	-1.16
	-0.439
	-0.682
	-0.84
	-0.927
	-1.11
	-0.932
	-0.937
	-0.751
	-0.512
	-0.325
	-1.25
	-0.374
	-0.448
	-0.339
	-0.593
	-1.16
	-0.554
	-0.336
	-0.461
	-1.04
	-0.445
	-0.451
	-0.867
	-0.318
	-0.488
	-0.79
	-0.34
	-1.03
	-0.476
	-1.54
	-0.986
	-0.331
	-0.427
	-0.923
	-0.921
	-0.421
	-0.328
	-0.426
	-0.794
	-1.3
	-1.38
	-0.479
	-0.515
	-0.396
	-1.2
	-0.319
	-0.384
	-0.332
	-1.1
	-0.391
	-0.31
	-1.15
	-0.545
	-0.661
	-0.625
	-0.557
	-0.666
	-0.645
	-0.467
	-0.408
	-1.21
	-0.821
	-0.582
	-0.51
	-0.395
	-0.811
	-0.468
	-0.534
	-1.16
	-1.16
	-3.23
	-0.68
	-0.341
	-0.337
	-0.962
	-0.861
	-0.441
	-0.323
	-1.11
	-0.408
	-0.5
	-0.382
	-0.537
	-0.571
	-0.817
	-0.716
	-0.322
	-0.319
	-2.94
	-0.97
	-0.616
	-0.361
	-0.496
	-0.736
	-0.813
	-1.35
	-0.31
	-0.349
	-0.364
	-0.318
	-0.426
	-0.308
	-1.26
	-0.863
	-0.496
	-1.59
	-0.451
	-0.314
	-0.45
	-0.391
	-0.609
	-0.671
	-0.971
	-0.528
	-0.323
	-0.647
	-0.351
	-2.36
	-0.872
	-0.404
	-0.682
	-0.338
	-0.819
	-0.632
	-0.616
	-0.347
	-0.534
	-0.701
	-0.697
	-0.375
	-0.589
	-0.426
	-0.645
	-0.535
	-0.334
	-0.467
	-0.835
	-3.01
	-0.776
	-1.37
	-0.942
	-0.305
	-0.626
	-0.54
	-0.822
	-0.311
	-0.43
	-0.401
	-0.392
	-0.348
	-0.847
	-1.13
	-0.765
	-1.36
	-0.472
	-0.351
	-0.334
	-0.494
	-0.856
	-0.467
	-0.379
	-0.652
	-0.516
	-0.647
	-0.79
	-0.462
	-1.05
	-0.318
	-1.28
	-0.802
	-0.548
	-0.4
	-0.492
	-0.448
	-0.416
	-1.03
	-0.489
	-0.367
	-0.714
	-0.72
	-0.71
	-0.356
	-0.887
	-0.42
	-0.634
	-0.842
	-0.473
	-0.375
	-0.548
	-1.15
	-0.666
	-1.06
	-0.354
	-0.761
	-0.64
	-0.675
	-0.742
	-0.512
	-0.663
	-0.675
	-0.369
	-0.304
	-1.55
	-0.418
	-0.765
	-0.864
	-0.438
	-0.31
	-0.999
	-0.801
	-0.329
	-0.466
	-0.737
	-0.306
	-0.304
	-0.824
	-0.669
	-0.758
	-0.482
	-0.705
	-0.92
	-0.488
	-0.469
	-0.61
	-0.36
	-0.407
	-0.833
	-0.605
	-1.11
	-0.482
	-0.561
	-1.03
	-0.534
	-0.515
	-0.342
	-0.444
	-0.364
	-0.381
	-0.99
	-0.378
	-0.332
	-0.387
	-0.774
	-0.557
	-0.725
	-0.751
	-0.614
	-0.504
	-0.994
	-0.673
	-0.829
	-0.993
	-0.771
	-1.06
	-0.311
	-1.04
	-0.417
	-0.68
	-0.697
	-0.309
	-0.455
	-0.885
	-2.81
	-0.848
	-0.722
	-0.653
	-0.32
	-0.318
	-1.46
	-0.34
	-1.32
	-0.316
	-0.73
	-0.442
	-0.517
	-0.596
	-0.824
	-1.37
	-0.442
	-0.817
	-0.483
	-0.995
	-0.304
	-0.356
	-0.34
	-0.328
	-0.478
	-0.56
	-0.723
	-0.355
	-0.351
	-0.352
	-0.826
	-0.535
	-0.465
	-0.404
	-0.453
	-0.832
	-0.909
	-0.332
	-0.62
	-0.782
	-0.396
	-0.708
	-0.548
	-1.01
	-0.702
	-0.819
	-0.304
	-0.577
	-1.47
	-0.614
	-0.719
	-1.01
	-0.654
	-0.529
	-0.459
	-0.946
	-0.354
	-0.32
	-0.76
	-1.23
	-0.718
	-1.06
	-0.358
	-0.98
	-0.586
	-0.576
	-1.22
	-0.36
	-0.71
	-0.309
	-0.562
	-0.34
	-0.317
	-0.999
	-0.837
	-0.685
	-0.51
	-0.347
	-0.816
	-0.96
	-0.58
	-0.329
	-0.909
	-0.481
	-0.51
	-0.47
	-0.546
	-0.335
	-0.377
	-0.454
	-1.44
	-0.491
	-0.312
	-0.456
	-0.306
	-0.399
	-0.307
	-0.414
	-0.793
	-0.447
	-0.38
	-0.348
	-1.08
	-0.425
	-1.43
	-0.381
	-0.999
	-0.893
	-1.26
	-0.492
	-1.07
	-0.586
	-0.495
	-0.662
	-0.555
	-0.333
	-1.43
	-0.932
	-0.687
	-0.891
	-0.494
	-1.2
	-0.463
	-0.402
	-2.75
	-0.437
	-0.759
	-1.59
	-0.842
	-0.545
	-0.88
	-1.31
	-0.924
	-0.695
	-0.349
	-0.349
	-0.833
	-0.455
	-0.352
	-0.387
	-0.989
	-0.304
	-0.502
	-1.17
	-0.825
	-1.01
	-0.569
	-0.632
	-1.08
	-0.505
	-0.542
	-0.564
	-3.08
	-0.942
	-0.645
	-0.403
	-0.502
	-0.551
	-0.552
	-0.374
	-0.625
	-0.589
	-0.431
	-0.416
	-0.305
	-0.368
	-0.458
	-1.07
	-0.51
	-0.942
	-0.576
	-0.403
	-0.442
	-1.01
	-1.36
	-0.601
	-0.493
	-0.375
	-0.355
	-0.898
	-0.663
	-0.389
	-0.626
	-0.358
	-0.582
	-0.352
	-0.74
	-0.648
	-0.85
	-0.33
	-0.943
	-0.847
	-0.342
	-1.27
	-0.742
	-0.68
	-0.396
	-0.382
	-0.444
	-0.525
	-0.38
	-0.668
	-1.12
	-0.464
	-1.1
	-0.324
	-0.626
	-0.351
	-0.42
	-0.338
	-0.516
	-0.978
	-0.359
	-0.657
	-0.44
	-0.316
	-1.01
	-0.383
	-0.817
	-1
	-0.725
	-0.978
	-0.392
	-0.419
	-0.65
	-0.943
	-0.311
	-0.556
	-0.384
	-0.457
	-0.343
	-0.864
	-0.549
	-0.419
	-3.07
	-0.55
	-0.635
	-0.534
	-0.925
	-0.344
	-0.499
	-1.12
	-0.409
	-0.944
	-0.416
	-0.608
	-0.386
	-0.768
	-1.1
	-0.526
	-0.331
	-0.772
	-0.499
	-0.829
	-1.3
	-0.607
	-3.07
	-0.373
	-1.16
	-0.327
	-1.02
	-1.48
	-0.434
	-0.394
	-0.346
	-0.498
	-0.408
	-1.33
	-0.692
	-0.77
	-0.43
	-0.678
	-0.319
	-0.887
	-0.336
	-1
	-0.855
	-0.744
	-0.867
	-0.372
	-0.401
	-0.595
	-0.789
	-0.876
	-0.835
	-0.542
	-0.324
	-0.521
	-0.477
	-0.841
	-0.343
	-0.94
	-0.427
	-0.425
	-0.387
	-0.846
	-0.522
	-0.992
	-0.332
	-0.447
	-0.382
	-0.474
	-0.702
	-0.455
	-0.765
	-0.386
	-0.569
	-1.02
	-1.04
	-0.4
	-0.483
	-0.334
	-0.355
	-0.369
	-0.317
	-0.717
	-0.82
	-0.544
	-0.587
	-0.549
	-0.46
	-0.689
	-0.552
	-1.44
	-0.454
	-0.394
	-0.309
	-0.638
	-0.379
	-0.639
	-0.33
	-1.03
	-0.91
	-0.395
	-0.845
	-0.618
	-0.401
	-0.397
	-0.388
	-0.669
	-0.739
	-2.84
	-0.52
	-0.505
	-0.804
	-0.739
	-0.824
	-0.685
	-0.806
	-0.587
	-0.465
	-0.54
	-0.896
	-0.377
	-0.944
	-0.462
	-0.308
	-0.524
	-0.59
	-1.26
	-0.326
	-0.484
	-0.516
	-0.607
	-0.778
	-0.947
	-0.363
	-0.377
	-0.74
	-0.586
	-0.353
	-0.7
	-0.567
	-0.874
	-0.448
	-0.779
	-0.648
	-0.339
	-0.388
	-0.348
	-0.69
	-0.461
	-0.666
	-0.351
	-0.659
	-0.596
	-0.373
	-0.414
	-2.75
	-2.86
	-0.471
	-0.875
	-0.426
	-0.856
	-0.93
	-0.352
	-2.37
	-0.62
	-0.833
	-0.681
	-0.82
	-1.04
	-0.373
	-1.33
	-0.771
	-0.4
	-0.316
	-1.03
	-0.382
	-1.05
	-0.332
	-1.05
	-0.392
	-0.814
	-0.471
	-0.43
	-0.321
	-0.349
	-0.62
	-0.678
	-1.29
	-0.311
	-0.869
	-0.603
	-0.42
	-0.366
	-0.36
	-0.366
	-0.334
	-0.835
	-0.418
	-0.606
	-0.438
	-0.32
	-0.38
	-2.45
	-0.412
	-0.689
	-0.382
	-0.627
	-0.367
	-0.833
	-0.307
	-0.531
	-0.631
	-0.41
	-0.556
	-0.409
	-0.352
	-0.458
	-0.334
	-0.651
	-2.53
	-0.822
	-0.47
	-0.443
	-0.427
	-1.05
	-0.543
	-1.21
	-1.22
	-0.562
	-0.383
	-0.558
	-0.337
	-0.406
	-0.376
	-1.26
	-0.323
	-0.853
	-0.954
	-0.891
	-0.399
	-0.326
	-0.973
	-0.677
	-0.608
	-0.852
	-0.827
	-0.575
	-0.766
	-0.838
	-0.438
	-0.621
	-0.488
	-1.07
	-0.448
	-0.404
	-0.447
	-0.509
	-1.41
	-0.667
	-0.307
	-0.369
	-0.471
	-1.02
	-0.401
	-0.4
	-0.872
	-2.87
	-0.481
	-0.446
	-0.454
	-0.354
	-1.2
	-0.317
	-1.34
	-1.13
	-0.525
	-0.43
	-0.331
	-0.331
	-0.691
	-1.12
	-0.33
	-0.322
	-0.542
	-0.808
	-0.771
	-0.678
	-1.11
	-0.318
	-0.54
	-0.419
	-0.374
	-0.347
	-0.839
	-1.17
	-0.368
	-0.651
	-0.343
	-0.43
	-0.352
	-0.562
	-0.306
	-1.23
	-0.612
	-0.675
	-0.444
	-0.658
	-0.6
	-0.475
	-1.24
	-0.621
	-1.02
	-0.366
	-0.631
	-0.593
	-0.418
	-0.312
	-0.648
	-0.903
	-0.616
	-0.439
	-1.01
	-0.814
	-0.304
	-0.34
	-0.635
	-0.898
	-0.433
	-0.391
	-0.53
	-0.328
	-0.307
	-1.06
	-0.727
	-0.32
	-0.476
	-0.621
	-0.591
	-1
	-1.41
	-0.529
	-0.7
	-0.572
	-0.641
	-0.82
	-0.723
	-0.397
	-0.672
	-0.436
	-0.565
	-0.503
	-0.571
	-1.35
	-0.968
	-0.338
	-1.25
	-0.314
	-0.372
	-0.685
	-2.84
	-0.882
	-2.06
	-0.369
	-0.825
	-0.309
	-0.369
	-0.335
	-1.17
	-0.647
	-1.3
	-0.588
	-0.762
	-0.731
	-0.331
	-0.489
	-0.491
	-0.598
	-0.534
	-1.19
	-0.64
	-0.6
	-0.408
	-0.383
	-0.941
	-0.621
	-0.696
	-0.354
	-0.735
	-0.943
	-0.676
	-1.25
	-0.446
	-0.523
	-0.458
	-0.5
	-0.844
	-0.983
	-0.361
	-0.425
	-0.331
	-0.741
	-0.465
	-0.848
	-0.401
	-0.39
	-0.305
	-0.381
	-0.499
	-0.32
	-0.83
	-0.544
	-0.534
	-0.412
	-1.34
	-0.715
	-0.569
	-0.79
	-0.468
	-1.09
	-2.42
	-0.659
	-1.39
	-1.41
	-0.772
	-0.571
	-0.611
	-0.513
	-0.544
	-0.623
	-0.83
	-0.532
	-0.518
	-1.14
	-0.303
	-0.348
	-0.885
	-1.09
	-1.19
	-0.319
	-0.408
	-0.369
	-0.531
	-1.5
	-2.96
	-0.492
	-0.679
	-0.719
	-0.336
	-0.39
	-0.352
	-0.779
	-0.457
	-0.407
	-0.661
	-0.351
	-0.523
	-0.556
	-0.678
	-0.913
	-0.74
	-0.463
	-0.783
	-0.668
	-1.21
	-0.565
	-0.58
	-0.975
	-0.302
	-0.309
	-0.482
	-0.946
	-0.443
	-0.411
	-0.387
	-0.81
	-0.736
	-0.76
	-0.818
	-1.09
	-0.541
	-0.799
	-0.411
	-0.502
	-0.719
	-0.894
	-0.815
	-1.07
	-0.973
	-0.551
	-0.99
	-1.33
	-0.565
	-0.694
	-0.471
	-0.472
	-0.601
	-0.745
	-0.587
	-0.381
	-0.306
	-0.814
	-0.377
	-0.336
	-0.971
	-0.855
	-0.473
	-2.78
	-0.549
	-0.591
	-0.558
	-1.54
	-0.896
	-0.549
	-0.81
	-0.505
	-0.541
	-0.849
	-1.22
	-1.11
	-0.81
	-0.531
	-0.365
	-1.39
	-0.956
	-0.725
	-0.544
	-0.709
	-0.955
	-0.322
	-0.456
	-0.468
	-0.312
	-0.341
	-0.991
	-0.386
	-0.307
	-0.306
	-0.354
	-0.572
	-0.799
	-1.29
	-0.324
	-1.32
	-0.594
	-0.469
	-0.561
	-0.397
	-0.501
	-0.705
	-1.25
	-3.05
	-0.355
	-0.598
	-0.408
	-0.587
	-0.397
	-0.701
	-0.458
	-0.657
	-0.606
	-0.373
	-0.625
	-0.344
	-0.481
	-0.412
	-0.321
	-0.875
	-1.18
	-0.47
	-0.853
	-0.31
	-0.359
	-0.578
	-0.783
	-0.455
	-0.416
	-0.486
	-0.555
	-0.318
	-0.319
	-0.581
	-0.979
	-0.379
	-0.786
	-0.675
	-0.816
	-0.573
	-0.39
	-0.782
	-0.485
	-0.721
	-0.551
	-0.994
	-0.695
	-0.413
	-0.441
	-0.658
	-0.329
	-0.598
	-0.498
	-0.823
	-0.913
	-0.908
	-2.91
	-0.307
	-0.82
	-0.422
	-0.824
	-0.377
	-0.422
	-0.317
	-0.598
	-0.481
	-0.848
	-0.707
	-0.544
	-0.685
	-0.754
	-0.579
	-0.396
	-0.639
	-0.312
	-1.1
	-0.548
	-2.5
	-0.865
	-0.757
	-0.754
	-0.902
	-1.01
	-1.06
	-0.349
	-0.303
	-0.315
	-0.392
	-0.456
	-0.403
	-0.7
	-0.683
	-0.981
	-0.797
	-0.774
	-1.1
	-0.327
	-0.745
	-0.481
	-0.993
	-0.914
	-0.855
	-0.749
	-0.692
	-1.28
	-0.394
	-0.465
	-0.838
	-0.522
	-0.543
	-1.27
	-0.558
	-0.329
	-0.383
	-0.325
	-0.7
	-0.46
	-1.34
	-0.797
	-1.33
	-1.99
	-0.325
	-0.357
	-0.446
	-0.778
	-0.32
	-0.355
	-0.665
	-0.692
	-0.673
	-0.327
	-1.07
	-0.305
	-0.943
	-0.658
	-1.15
	-0.773
	-0.31
	-0.803
	-1.34
	-0.508
	-0.387
	-0.506
	-2.8
	-0.886
	-0.818
	-1.27
	-0.49
	-1.09
	-0.639
	-0.492
	-0.658
	-1.09
	-0.336
	-0.347
	-0.408
	-0.443
	-0.419
	-0.503
	-0.593
	-0.374
	-0.868
	-0.622
	-0.49
	-1.26
	-0.778
	-0.408
	-0.468
	-0.49
	-0.373
	-0.558
	-1.31
	-0.875
	-0.896
	-0.593
	-1.09
	-0.758
	-0.385
	-0.497
	-1.68
	-1.24
	-0.669
	-0.896
	-0.379
	-1.22
	-0.86
	-0.373
	-0.965
	-1.06
	-0.713
	-0.661
	-0.47
	-1.14
	-1.06
	-0.687
	-0.75
	-0.823
	-0.549
	-0.848
	-0.506
	-2.88
	-0.995
	-0.648
	-0.736
	-0.621
	-0.579
	-1.09
	-0.409
	-0.84
	-0.491
	-0.531
	-0.979
	-0.302
	-0.487
	-0.469
	-0.492
	-1.11
	-0.341
	-0.591
	-0.58
	-0.759
	-0.595
	-0.786
	-0.35
	-0.31
	-1.11
	-0.345
	-0.327
	-0.348
	-0.652
	-0.596
	-0.572
	-0.563
	-0.947
	-0.371
	-0.318
	-0.412
	-1.42
	-0.92
	-0.734
	-0.692
	-0.466
	-0.436
	-0.913
	-0.917
	-0.556
	-0.451
	-0.463
	-0.61
	-0.692
	-3.4
	-0.707
	-0.72
	-1.43
	-1.17
	-0.818
	-0.928
	-1.28
	-0.413
	-0.585
	-0.313
	-0.409
	-1.11
	-0.336
	-1.06
	-0.537
	-1.06
	-0.986
	-0.414
	-0.532
	-0.458
	-0.495
	-0.603
	-0.69
	-1.05
	-2.46
	-1.2
	-0.453
	-0.736
	-0.742
	-0.32
	-0.521
	-1.22
	-0.799
	-2.1
	-0.457
	-0.808
	-0.656
	-0.696
	-0.775
	-1.02
	-0.966
	-0.514
	-0.876
	-0.631
	-0.679
	-0.868
	-0.667
	-0.601
	-0.448
	-0.618
	-0.389
	-0.678
	-0.756
	-1.16
	-0.639
	-1.04
	-0.393
	-0.773
	-0.409
	-1.02
	-1.03
	-0.373
	-0.462
	-0.542
	-1.03
	-0.369
	-0.785
	-0.759
	-0.351
	-0.343
	-1.42
	-0.336
	-0.978
	-0.365
	-0.446
	-0.726
	-0.36
	-0.404
	-0.574
	-0.34
	-0.323
	-0.634
	-0.318
	-1.35
	-1.14
	-1.28
	-1.46
	-0.445
	-0.701
	-0.774
	-0.658
	-0.363
	-0.369
	-0.685
	-1.17
	-1.33
	-0.536
	-0.561
	-0.743
	-0.869
	-0.488
	-1.39
	-0.402
	-0.543
	-0.369
	-1.39
	-0.505
	-1.43
	-1.03
	-1.31
	-0.521
	-0.373
	-0.56
	-0.809
	-0.515
	-0.675
	-0.856
	-0.513
	-2.45
	-0.611
	-0.396
	-0.324
	-0.597
	-0.759
	-0.454
	-1.08
	-0.758
	-0.663
	-0.887
	-1.03
	-0.423
	-0.555
	-1.21
	-0.48
	-0.361
	-0.407
	-0.336
	-0.542
	-0.498
	-1.12
	-0.401
	-0.31
	-0.385
	-0.848
	-0.461
	-0.672
	-0.445
	-0.321
	-0.414
	-0.789
	-0.517
	-0.79
	-0.72
	-0.407
	-0.605
	-0.36
	-0.405
	-0.342
	-0.467
	-0.488
	-0.75
	-0.722
	-0.393
	-1.03
	-0.321
	-0.506
	-0.866
	-0.871
	-0.328
	-0.84
	-0.372
	-1.05
	-0.662
	-0.629
	-1.03
	-2.75
	-0.473
	-1.03
	-1.44
	-0.691
	-0.402
	-0.589
	-0.465
	-0.393
	-0.331
	-0.397
	-0.397
	-0.654
	-0.345
	-0.496
	-0.711
	-0.65
	-0.414
	-0.467
	-0.86
	-0.337
	-0.497
	-0.882
	-0.518
	-0.48
	-2.43
	-0.944
	-1.41
	-0.318
	-0.48
	-0.429
	-0.558
	-0.477
	-0.506
	-0.613
	-0.491
	-0.469
	-0.662
	-0.427
	-0.901
	-0.581
	-0.542
	-0.93
	-0.328
	-0.319
	-0.842
	-0.489
	-0.899
	-0.761
	-0.569
	-0.978
	-0.987
	-0.304
	-0.712
	-0.331
	-0.658
	-0.661
	-0.471
	-0.31
	-0.37
	-0.683
	-0.426
	-0.379
	-0.326
	-1.12
	-0.582
	-0.529
	-1.44
	-0.406
	-0.944
	-0.39
	-0.676
	-2.63
	-0.366
	-0.901
	-0.591
	-0.567
	-0.877
	-0.416
	-0.365
	-0.511
	-1.17
	-0.881
	-0.718
	-0.999
	-0.439
	-0.51
	-0.717
	-0.441
	-0.938
	-0.355
	-0.757
	-0.423
	-0.85
	-0.917
	-0.633
	-0.402
	-0.337
	-0.413
	-0.448
	-0.488
	-0.39
	-0.521
	-2.41
	-0.518
	-0.579
	-0.433
	-0.577
	-1.22
	-0.686
	-0.38
	-0.596
	-0.558
	-1.4
	-0.532
	-0.974
	-0.561
	-0.63
	-0.881
	-0.389
	-0.376
	-0.469
	-0.588
	-0.914
	-0.773
	-0.598
	-0.746
	-0.326
	-0.396
	-2.7
	-2.57
	-0.428
	-0.492
	-0.718
	-0.466
	-0.507
	-0.471
	-0.381
	-0.455
	-0.623
	-0.402
	-0.661
	-0.384
	-0.526
	-2.22
	-1.07
	-0.777
	-0.473
	-0.883
	-1.21
	-0.882
	-0.381
	-0.674
	-2.4
	-0.58
	-0.9
	-0.374
	-0.611
	-0.346
	-0.614
	-0.954
	-0.873
	-0.679
	-0.313
	-0.423
	-0.781
	-0.303
	-0.995
	-0.595
	-0.51
	-0.786
	-0.617
	-0.321
	-0.391
	-1.16
	-0.681
	-0.44
	-0.61
	-2.91
	-0.816
	-0.507
	-0.855
	-0.829
	-0.414
	-0.668
	-0.305
	-0.325
	-0.345
	-0.516
	-0.472
	-0.333
	-0.537
	-0.325
	-0.741
	-0.755
	-1.46
	-0.539
	-1.58
	-0.697
	-0.383
	-0.983
	-0.439
	-0.604
	-0.501
	-1
	-0.869
	-0.992
	-0.532
	-0.302
	-0.411
	-0.646
	-0.333
	-0.596
	-0.481
	-0.562
	-0.619
	-0.758
	-0.399
	-1.14
	-0.749
	-0.635
	-0.39
	-0.369
	-0.314
	-0.535
	-0.402
	-1.06
	-0.461
	-0.506
	-0.922
	-1.46
	-0.632
	-0.512
	-0.52
	-0.684
	-0.329
	-1.22
	-1.14
	-0.521
	-0.48
	-0.456
	-0.41
	-0.424
	-1.04
	-0.468
	-1.15
	-0.66
	-0.361
	-0.92
	-0.613
	-0.474
	-1.02
	-0.859
	-0.649
	-1.12
	-0.321
	-0.501
	-0.757
	-1.02
	-0.308
	-0.496
	-0.387
	-0.887
	-0.657
	-1.25
	-0.609
	-0.631
	-0.903
	-0.495
	-0.366
	-1.11
	-0.323
	-0.341
	-3
	-0.343
	-0.341
	-0.835
	-0.586
	-0.722
	-0.399
	-0.469
	-0.384
	-0.526
	-2.87
	-0.676
	-0.386
	-0.555
	-2.99
	-1.22
	-0.738
	-0.694
	-1.04
	-0.323
	-0.978
	-0.96
	-0.386
	-2.46
	-0.333
	-0.594
	-1.31
	-0.838
	-0.514
	-0.598
	-0.363
	-0.332
	-0.442
	-0.382
	-0.816
	-0.535
	-0.456
	-0.431
	-0.349
	-1.46
	-0.601
	-0.576
	-0.815
	-0.602
	-0.726
	-0.362
	-0.743
	-0.493
	-0.399
	-0.318
	-0.308
	-1.07
	-0.479
	-0.324
	-0.668
	-0.621
	-0.429
	-0.405
	-0.682
	-0.583
	-2.83
	-0.699
	-0.433
	-0.531
	-0.951
	-1.51
	-0.35
	-0.589
	-0.587
	-0.357
	-0.423
	-0.825
	-0.818
	-1.1
	-0.76
	-0.427
	-0.743
	-0.536
	-0.985
	-0.658
	-1.23
	-0.946
	-0.698
	-1.09
	-0.846
	-0.403
	-0.787
	-0.553
	-0.812
	-0.374
	-0.382
	-0.405
	-0.723
	-0.636
	-0.384
	-0.603
	-1.73
	-1.26
	-0.353
	-0.741
	-0.902
	-0.402
	-0.567
	-0.439
	-2.23
	-0.806
	-0.417
	-0.447
	-0.489
	-0.605
	-0.985
	-0.489
	-1.02
	-0.38
	-0.414
	-0.353
	-1.18
	-1.12
	-0.31
	-0.552
	-0.442
	-0.926
	-1.14
	-0.795
	-0.41
	-0.336
	-0.641
	-0.448
	-0.412
	-0.654
	-0.373
	-0.336
	-0.353
	-0.633
	-0.987
	-0.941
	-0.54
	-0.378
	-0.426
	-1.02
	-0.455
	-1.05
	-0.413
	-0.767
	-1.26
	-1.02
	-0.552
	-1.35
	-0.343
	-1.13
	-0.469
	-0.446
	-0.4
	-0.588
	-0.352
	-0.449
	-0.495
	-1.36
	-0.751
	-0.672
	-0.382
	-0.704
	-0.359
	-0.864
	-0.314
	-0.85
	-0.314
	-1.09
	-0.438
	-0.472
	-2.5
	-0.398
	-0.554
	-0.542
	-0.318
	-0.313
	-0.92
	-0.737
	-0.631
	-0.905
	-0.331
	-1.99
	-0.476
	-0.465
	-0.424
	-0.505
	-0.314
	-0.755
	-0.433
	-1.15
	-0.496
	-0.646
	-0.371
	-0.562
	-0.896
	-0.314
	-0.44
	-0.566
	-0.583
	-1.28
	-0.339
	-0.39
	-0.633
	-0.458
	-0.35
	-0.456
	-0.481
	-0.629
	-0.498
	-0.549
	-0.474
	-0.924
	-0.552
	-0.55
	-0.89
	-0.517
	-0.379
	-0.502
	-1.1
	-0.947
	-0.612
	-0.399
	-0.387
	-0.788
	-0.769
	-0.388
	-1.06
	-0.525
	-0.429
	-0.624
	-0.644
	-1.43
	-0.32
	-0.807
	-0.46
	-1.22
	-0.431
	-0.641
	-0.583
	-0.406
	-0.336
	-0.458
	-0.326
	-0.425
	-1.16
	-0.338
	-0.381
	-0.746
	-0.854
	-0.42
	-0.489
	-0.327
	-0.704
	-0.575
	-1.48
	-0.954
	-0.956
	-0.585
	-0.621
	-0.704
	-1
	-0.649
	-0.479
	-1.95
	-0.381
	-0.374
	-0.631
	-0.853
	-0.835
	-0.422
	-1.3
	-0.729
	-1.06
	-1.07
	-0.357
	-0.319
	-1.26
	-0.52
	-0.556
	-0.819
	-0.385
	-0.362
	-0.354
	-0.44
	-0.365
	-0.797
	-0.861
	-1.01
	-0.734
	-0.755
	-0.373
	-0.61
	-1.2
	-0.725
	-0.367
	-0.523
	-0.352
	-0.552
	-1.11
	-0.354
	-0.528
	-0.775
	-1.13
	-0.461
	-0.553
	-0.848
	-0.417
	-0.454
	-0.821
	-0.346
	-1.48
	-0.833
	-1.18
	-0.456
	-0.791
	-0.512
	-0.609
	-0.906
	-0.895
	-1.05
	-0.439
	-0.329
	-0.358
	-0.477
	-0.471
	-0.421
	-0.812
	-0.444
	-0.49
	-0.773
	-0.957
	-2.82
	-0.881
	-0.803
	-0.667
	-0.376
	-2.96
	-0.934
	-1.5
	-0.764
	-0.379
	-0.46
	-0.469
	-0.341
	-0.738
	-0.691
	-0.576
	-0.509
	-0.788
	-1.02
	-0.629
	-0.75
	-0.365
	-0.645
	-0.358
	-0.818
	-0.421
	-0.608
	-0.438
	-0.437
	-0.326
	-0.395
	-0.314
	-0.45
	-0.537
	-0.97
	-0.933
	-0.515
	-1.11
	-0.428
	-0.797
	-0.41
	-0.343
	-0.539
	-0.639
	-0.526
	-1.3
	-0.474
	-1.05
	-0.791
	-0.369
	-0.545
	-0.497
	-1.36
	-0.768
	-0.335
	-0.637
	-0.322
	-0.87
	-0.569
	-1.27
	-0.738
	-0.667
	-0.393
	-0.341
	-0.408
	-2.42
	-0.47
	-0.393
	-0.477
	-1.01
	-1.32
	-0.654
	-1.15
	-0.333
	-0.663
	-0.82
	-0.584
	-0.536
	-0.621
	-0.439
	-0.331
	-0.718
	-0.322
	-0.553
	-2.76
	-1.04
	-0.936
	-0.443
	-0.337
	-0.364
	-0.445
	-1.26
	-0.854
	-0.512
	-0.374
	-1.18
	-0.577
	-0.662
	-1.24
	-0.618
	-0.486
	-0.712
	-0.303
	-0.582
	-0.668
	-1.07
	-1.65
	-0.63
	-0.724
	-0.533
	-0.599
	-0.588
	-0.335
	-0.357
	-0.417
	-0.538
	-0.402
	-0.35
	-0.583
	-0.884
	-1.05
	-0.74
	-0.388
	-0.355
	-0.423
	-0.396
	-0.445
	-0.419
	-0.605
	-0.526
	-0.362
	-0.736
	-0.897
	-0.413
	-1.19
	-0.767
	-1.09
	-0.508
	-0.325
	-0.774
	-0.541
	-0.609
	-0.362
	-0.333
	-0.805
	-1.11
	-0.626
	-0.821
	-0.606
	-0.345
	-0.715
	-0.513
	-0.584
	-1.2
	-0.523
	-0.341
	-0.718
	-0.862
	-0.496
	-0.387
	-0.668
	-0.326
	-1.6
	-0.887
	-0.423
	-0.446
	-0.328
	-0.622
	-0.352
	-0.777
	-0.638
	-0.462
	-0.746
	-1.19
	-1.56
	-1.79
	-0.389
	-0.699
	-0.333
	-1.38
	-0.399
	-0.504
	-0.519
	-0.477
	-0.423
	-0.964
	-0.385
	-0.911
	-0.679
	-1.11
	-0.501
	-0.492
	-1.26
	-0.366
	-0.568
	-0.479
	-0.484
	-0.515
	-0.436
	-0.51
	-0.524
	-0.553
	-0.306
	-0.442
	-0.913
	-0.517
	-0.545
	-2.7
	-0.938
	-0.805
	-0.433
	-0.482
	-0.512
	-1.16
	-0.338
	-0.316
	-0.374
	-1.62
	-0.637
	-0.649
	-0.504
	-0.489
	-1.34
	-0.402
	-0.504
	-0.644
	-0.507
	-0.821
	-0.934
	-1.32
	-0.519
	-1.05
	-1.49
	-0.434
	-0.301
	-1.18
	-0.832
	-0.809
	-0.399
	-1.29
	-0.417
	-0.493
	-0.595
	-0.996
	-1.47
	-0.83
	-0.882
	-0.319
	-0.309
	-0.489
	-0.419
	-0.415
	-0.451
	-0.425
	-0.419
	-0.836
	-0.492
	-0.329
	-0.578
	-1.11
	-0.54
	-0.762
	-0.485
	-0.76
	-0.306
	-0.334
	-0.503
	-0.549
	-0.74
	-0.372
	-0.377
	-0.337
	-0.721
	-0.537
	-1.18
	-0.466
	-0.716
	-0.647
	-0.322
	-0.913
	-1.03
	-1.59
	-0.513
	-0.454
	-0.575
	-0.896
	-0.531
	-0.757
	-0.945
	-0.469
	-0.476
	-0.699
	-0.421
	-0.379
	-0.537
	-0.461
	-0.938
	-0.803
	-0.538
	-0.507
	-0.431
	-0.502
	-0.552
	-0.576
	-0.358
	-0.477
	-0.378
	-0.794
	-1.38
	-3.09
	-0.493
	-0.761
	-0.355
	-0.701
	-0.772
	-0.562
	-0.354
	-1.04
	-0.302
	-0.848
	-0.649
	-0.305
	-1.13
	-0.626
	-1.61
	-0.444
	-1.26
	-1.54
	-0.809
	-0.419
	-0.322
	-0.39
	-0.363
	-0.612
	-0.557
	-0.813
	-0.425
	-0.326
	-0.325
	-0.594
	-0.805
	-0.891
	-0.612
	-0.405
	-0.365
	-0.419
	-0.341
	-0.48
	-1.26
	-0.356
	-0.428
	-1.46
	-0.915
	-0.34
	-1.09
	-1.08
	-0.624
	-0.462
	-2.62
	-0.317
	-0.998
	-1.05
	-0.967
	-0.373
	-0.308
	-0.971
	-0.661
	-1.36
	-0.769
	-0.332
	-0.337
	-0.722
	-1.12
	-0.321
	-0.341
	-0.481
	-0.573
	-0.546
	-0.558
	-0.514
	-1.38
	-0.688
	-0.724
	-1.01
	-0.608
	-0.38
	-0.31
	-0.916
	-0.775
	-0.592
	-0.812
	-0.406
	-0.436
	-0.571
	-1.09
	-0.412
	-0.384
	-0.574
	-0.61
	-0.437
	-0.651
	-1.34
	-0.626
	-0.918
	-0.576
	-1.23
	-1.08
	-0.455
	-0.326
	-0.521
	-1.24
	-0.61
	-0.96
	-0.412
	-0.615
	-0.482
	-0.978
	-1.06
	-1.07
	-1.12
	-0.338
	-0.409
	-0.538
	-0.561
	-0.711
	-0.428
	-1.38
	-0.323
	-0.594
	-0.674
	-0.963
	-0.329
	-0.697
	-1.45
	-0.472
	-0.492
	-1.34
	-0.565
	-1.07
	-0.467
	-0.731
	-1.11
	-1.61
	-0.792
	-0.531
	-0.613
	-0.428
	-2.5
	-0.914
	-0.43
	-0.488
	-0.484
	-1.16
	-0.495
	-0.509
	-0.43
	-0.64
	-0.751
	-0.341
	-0.742
	-1.11
	-0.445
	-0.992
	-0.59
	-0.41
	-0.746
	-0.504
	-0.79
	-0.495
	-0.542
	-0.765
	-0.406
	-0.488
	-0.869
	-0.4
	-0.332
	-0.615
	-1.53
	-0.454
	-0.878
	-0.432
	-0.512
	-0.383
	-0.309
	-0.661
	-0.365
	-0.619
	-0.703
	-0.569
	-0.944
	-0.624
	-0.753
	-0.728
	-1.38
	-0.39
	-1.01
	-0.481
	-0.318
	-0.494
	-0.659
	-0.376
	-0.865
	-0.508
	-0.471
	-0.48
	-1
	-0.651
	-2.8
	-0.392
	-0.671
	-0.333
	-0.505
	-0.399
	-0.64
	-0.909
	-1.41
	-0.799
	-0.648
	-1.19
	-0.433
	-0.892
	-0.329
	-0.404
	-0.842
	-0.459
	-0.332
	-0.616
	-1.16
	-0.382
	-0.459
	-1.05
	-0.964
	-0.88
	-0.408
	-0.46
	-0.516
	-0.327
	-0.427
	-0.984
	-0.402
	-0.381
	-0.85
	-2.23
	-0.431
	-0.567
	-0.531
	-0.824
	-0.392
	-2.93
	-0.377
	-1.25
	-1.3
	-0.814
	-0.537
	-0.416
	-0.783
	-1.11
	-0.442
	-0.625
	-0.479
	-0.55
	-1.26
	-0.423
	-0.409
	-0.386
	-0.319
	-0.516
	-2.02
	-0.654
	-0.355
	-0.348
	-1.44
	-0.639
	-0.399
	-0.558
	-0.542
	-0.335
	-2.58
	-0.76
	-0.483
	-0.536
	-0.571
	-0.335
	-0.417
	-0.559
	-0.305
	-0.558
	-0.538
	-0.611
	-0.66
	-0.436
	-1.26
	-0.38
	-0.651
	-0.358
	-0.467
	-0.36
	-0.419
	-0.584
	-0.606
	-2.8
	-0.407
	-0.363
	-0.75
	-0.623
	-0.326
	-1.31
	-0.332
	-0.357
	-0.469
	-1.22
	-1.01
	-0.352
	-0.949
	-0.962
	-1.17
	-0.403
	-0.572
	-0.654
	-0.542
	-0.559
	-1.05
	-0.366
	-0.311
	-0.574
	-0.872
	-0.598
	-0.7
	-1.38
	-0.631
	-0.551
	-1.03
	-1.12
	-0.462
	-0.576
	-0.989
	-0.526
	-0.333
	-0.76
	-0.33
	-0.416
	-0.535
	-0.324
	-1.19
	-1.45
	-0.574
	-0.836
	-0.715
	-0.849
	-0.557
	-0.821
	-0.465
	-0.63
	-1.31
	-0.383
	-0.466
	-0.495
	-0.817
	-0.476
	-0.76
	-0.978
	-0.871
	-0.668
	-0.476
	-1.37
	-0.849
	-0.47
	-0.55
	-0.47
	-1.76
	-0.358
	-0.394
	-0.87
	-1.17
	-0.489
	-0.393
	-0.622
	-0.396
	-1.12
	-0.746
	-0.707
	-0.629
	-0.346
	-0.312
	-1.15
	-0.398
	-1.15
	-0.948
	-0.356
	-0.37
	-0.724
	-0.582
	-0.35
	-0.558
	-1.5
	-0.378
	-0.459
	-0.423
	-0.343
	-0.74
	-0.603
	-2.35
	-0.313
	-0.573
	-0.416
	-0.724
	-1.31
	-0.67
	-0.481
	-1.12
	-0.302
	-0.868
	-0.316
	-0.424
	-0.917
	-0.383
	-0.59
	-0.685
	-0.639
	-0.43
	-0.533
	-0.874
	-0.95
	-0.362
	-0.357
	-3.26
	-0.421
	-0.746
	-0.332
	-0.828
	-0.315
	-0.655
	-0.768
	-0.464
	-0.34
	-0.358
	-0.413
	-0.707
	-1.17
	-0.831
	-0.965
	-0.384
	-0.307
	-0.91
	-0.315
	-0.541
	-0.647
	-0.31
	-0.741
	-0.862
	-0.879
	-0.421
	-0.77
	-0.916
	-0.654
	-1.14
	-0.668
	-0.487
	-1.33
	-1.14
	-0.434
	-0.484
	-0.586
	-0.393
	-0.589
	-2.83
	-0.621
	-0.394
	-0.323
	-0.31
	-0.53
	-0.963
	-0.349
	-0.531
	-0.631
	-0.977
	-0.643
	-0.495
	-0.856
	-0.355
	-0.875
	-0.586
	-0.867
	-0.525
	-0.697
	-0.565
	-0.656
	-0.453
	-0.467
	-0.704
	-1.03
	-0.7
	-0.348
	-1.11
	-0.85
	-0.394
	-0.689
	-0.419
	-0.365
	-0.373
	-0.333
	-0.443
	-0.882
	-1.09
	-3.23
	-1.08
	-0.339
	-0.353
	-0.458
	-0.749
	-0.522
	-2.75
	-0.579
	-1.21
	-1.21
	-0.378
	-0.712
	-0.525
	-0.773
	-0.396
	-0.458
	-0.793
	-1.23
	-0.346
	-0.521
	-0.634
	-0.992
	-0.967
	-0.355
	-0.691
	-0.727
	-2.25
	-0.861
	-0.383
	-0.401
	-0.332
	-0.839
	-0.66
	-0.678
	-0.489
	-0.689
	-1.33
	-0.373
	-0.551
	-0.32
	-0.718
	-0.761
	-0.723
	-0.807
	-0.48
	-1.22
	-0.334
	-1.07
	-0.48
	-0.424
	-0.48
	-0.893
	-0.484
	-0.379
	-0.489
	-0.417
	-0.514
	-0.386
	-0.359
	-0.879
	-0.331
	-0.794
	-0.377
	-0.851
	-1.15
	-1.21
	-0.59
	-0.827
	-0.685
	-0.838
	-0.392
	-0.322
	-0.477
	-0.728
	-0.984
	-0.49
	-1.41
	-0.953
	-0.525
	-0.666
	-0.616
	-0.762
	-1.61
	-0.362
	-0.361
	-0.579
	-1.05
	-0.432
	-0.447
	-0.991
	-0.406
	-0.433
	-0.938
	-0.417
	-0.962
	-0.369
	-1.39
	-1.31
	-0.639
	-0.765
	-0.312
	-0.341
	-0.944
	-0.431
	-1.32
	-2.97
	-0.395
	-0.379
	-0.604
	-0.741
	-0.422
	-0.528
	-0.589
	-0.725
	-0.529
	-0.45
	-0.476
	-1.2
	-0.508
	-0.665
	-0.524
	-0.391
	-0.358
	-0.37
	-0.535
	-0.344
	-0.596
	-1.32
	-0.725
	-0.33
	-0.346
	-0.818
	-1
	-0.342
	-0.328
	-0.772
	-0.424
	-0.635
	-1.18
	-0.412
	-0.545
	-0.696
	-0.571
	-0.705
	-0.367
	-0.46
	-0.81
	-1.36
	-0.919
	-0.462
	-0.37
	-0.329
	-1.63
	-0.562
	-0.503
	-0.764
	-1.24
	-0.337
	-0.311
	-0.385
	-0.316
	-0.939
	-0.929
	-0.308
	-0.618
	-0.373
	-0.535
	-0.307
	-0.318
	-0.49
	-0.616
	-1.03
	-0.702
	-0.789
	-0.721
	-0.962
	-0.38
	-0.629
	-0.512
	-0.73
	-0.391
	-2.48
	-0.526
	-0.337
	-0.317
	-0.529
	-0.91
	-0.588
	-1.4
	-0.33
	-0.772
	-0.309
	-0.525
	-1.18
	-1.35
	-0.306
	-0.384
	-0.6
	-0.612
	-0.909
	-0.452
	-0.526
	-0.491
	-0.756
	-0.821
	-0.43
	-0.746
	-0.721
	-0.877
	-0.407
	-0.333
	-0.462
	-0.494
	-0.585
	-0.414
	-1.27
	-0.978
	-0.647
	-1.06
	-0.848
	-0.668
	-0.321
	-2.5
	-0.312
	-0.496
	-0.818
	-0.341
	-0.658
	-0.705
	-0.372
	-0.475
	-0.388
	-0.427
	-0.457
	-1.1
	-0.32
	-0.862
	-0.315
	-1.07
	-0.886
	-0.816
	-0.691
	-0.635
	-0.539
	-0.456
	-0.835
	-1.2
	-0.391
	-1.12
	-0.641
	-0.375
	-0.308
	-0.319
	-0.854
	-0.454
	-0.451
	-1.03
	-1.2
	-0.422
	-1.23
	-0.512
	-0.325
	-0.328
	-0.425
	-0.378
	-0.572
	-0.838
	-0.438
	-0.667
	-0.481
	-0.808
	-0.39
	-0.515
	-0.47
	-0.303
	-1.06
	-0.41
	-1.32
	-0.359
	-1.01
	-2.08
	-0.396
	-1.11
	-0.514
	-0.385
	-1.02
	-0.636
	-0.431
	-0.459
	-0.545
	-1.02
	-0.369
	-0.623
	-0.337
	-2.6
	-1.02
	-0.367
	-0.723
	-0.505
	-0.467
	-0.561
	-0.596
	-0.432
	-0.756
	-0.322
	-0.358
	-0.323
	-1.17
	-1.41
	-0.667
	-0.695
	-0.823
	-0.41
	-1.29
	-0.481
	-0.461
	-1.23
	-0.312
	-1.19
	-1.12
	-0.424
	-1.39
	-2.64
	-1.55
	-0.353
	-0.564
	-0.962
	-2.47
	-0.745
	-0.419
	-0.332
	-0.989
	-0.868
	-2.71
	-1.13
	-0.942
	-0.409
	-0.519
	-0.513
	-1.03
	-0.792
	-0.619
	-0.344
	-0.718
	-0.331
	-0.467
	-0.413
	-0.897
	-1.13
	-1.38
	-0.437
	-0.658
	-1.08
	-0.452
	-0.404
	-0.323
	-0.42
	-0.706
	-0.356
	-1.07
	-0.333
	-0.303
	-0.316
	-1.97
	-2.61
	-1.67
	-0.903
	-0.325
	-1.12
	-0.71
	-2.12
	-0.479
	-0.702
	-2.15
	-1
	-1.18
	-0.883
	-0.398
	-0.396
	-0.609
	-0.865
	-0.401
	-0.601
	-0.971
	-1.24
	-0.327
	-0.427
	-3.03
	-0.566
	-2.57
	-0.793
	-0.459
	-0.449
	-0.908
	-0.834
	-0.459
	-2.29
	-0.78
	-0.359
	-0.469
	-0.422
	-0.413
	-0.421
	-1.3
	-0.512
	-0.358
	-1.2
	-0.571
	-1.11
	-0.385
	-0.406
	-0.561
	-0.455
	-1.26
	-0.696
	-0.447
	-0.999
	-0.442
	-0.359
	-0.393
	-0.89
	-0.401
	-0.499
	-1.11
	-0.756
	-2.98
	-0.305
	-0.839
	-0.685
	-1.29
	-1.22
	-1.08
	-0.946
	-0.662
	-0.31
	-0.615
	-0.316
	-0.541
	-0.817
	-0.816
	-0.784
	-0.628
	-0.528
	-0.984
	-0.534
	-0.745
	-0.409
	-0.326
	-0.766
	-0.607
	-0.464
	-0.528
	-1.5
	-0.566
	-0.637
	-0.877
	-0.753
	-0.655
	-0.522
	-1.61
	-0.36
	-0.585
	-1.13
	-1.23
	-0.513
	-0.638
	-0.348
	-0.327
	-0.421
	-1.12
	-0.624
	-0.586
	-1.06
	-0.647
	-0.752
	-0.33
	-0.368
	-1.02
	-1.05
	-1.09
	-0.557
	-0.547
	-0.44
	-0.467
	-0.38
	-1.31
	-0.579
	-0.367
	-0.551
	-0.469
	-0.757
	-0.381
	-0.389
	-0.554
	-1.38
	-0.765
	-0.371
	-0.817
	-0.796
	-0.775
	-0.799
	-0.53
	-0.805
	-1.2
	-0.548
	-1.13
	-0.624
	-0.309
	-0.599
	-0.965
	-0.543
	-0.999
	-0.584
	-0.565
	-0.325
	-0.392
	-0.526
	-0.463
	-0.862
	-0.472
	-0.405
	-1.49
	-0.812
	-1.47
	-0.417
	-0.38
	-0.508
	-0.71
	-0.332
	-0.84
	-0.358
	-0.814
	-0.554
	-0.368
	-0.381
	-0.478
	-0.304
	-1.42
	-1.05
	-1.44
	-0.674
	-0.97
	-0.753
	-0.333
	-0.462
	-0.562
	-0.364
	-0.509
	-0.373
	-0.33
	-1.19
	-1.31
	-0.49
	-0.59
	-1.02
	-0.469
	-1.05
	-0.353
	-0.623
	-0.784
	-0.717
	-0.619
	-0.97
	-0.49
	-0.335
	-2.98
	-0.427
	-0.591
	-0.672
	-0.317
	-0.85
	-0.503
	-0.842
	-0.313
	-0.469
	-2.04
	-0.737
	-1.02
	-0.468
	-0.395
	-0.365
	-0.449
	-0.328
	-0.394
	-0.477
	-0.427
	-0.801
	-0.456
	-0.404
	-0.5
	-0.533
	-0.429
	-0.643
	-0.378
	-0.564
	-0.366
	-0.661
	-0.45
	-0.424
	-0.999
	-3.33
	-0.769
	-0.708
	-0.503
	-0.388
	-0.311
	-0.339
	-0.54
	-0.355
	-0.81
	-0.968
	-0.303
	-0.72
	-0.65
	-0.817
	-0.317
	-1.08
	-0.52
	-0.811
	-0.425
	-0.746
	-0.476
	-0.939
	-0.309
	-0.342
	-0.498
	-0.843
	-0.32
	-0.339
	-0.451
	-0.788
	-0.327
	-0.937
	-0.478
	-0.47
	-0.381
	-0.49
	-0.453
	-0.312
	-0.536
	-1.3
	-0.318
	-0.95
	-0.45
	-0.333
	-1.43
	-0.547
	-0.336
	-1.45
	-0.505
	-0.527
	-0.331
	-0.304
	-0.366
	-0.768
	-0.773
	-0.339
	-0.436
	-0.856
	-0.592
	-0.916
	-0.461
	-1.02
	-0.479
	-0.7
	-0.883
	-0.321
	-1.21
	-0.947
	-0.595
	-1.16
	-0.441
	-1.03
	-0.987
	-1.2
	-0.386
	-0.624
	-1.23
	-1.3
	-0.322
	-0.72
	-0.767
	-0.336
	-0.554
	-1.01
	-0.366
	-0.46
	-0.329
	-0.42
	-0.591
	-0.834
	-0.732
	-0.347
	-0.31
	-0.425
	-0.997
	-1.29
	-0.448
	-0.326
	-1.07
	-0.306
	-0.423
	-2.67
	-1.67
	-0.369
	-0.946
	-0.991
	-0.332
	-0.489
	-0.545
	-0.74
	-1.1
	-0.513
	-0.397
	-0.654
	-0.302
	-0.65
	-0.927
	-0.941
	-0.88
	-2.03
	-0.426
	-0.386
	-0.462
	-0.639
	-0.633
	-0.694
	-0.44
	-1.16
	-0.328
	-0.667
	-0.75
	-0.534
	-0.835
	-0.381
	-0.426
	-0.772
	-1
	-0.671
	-0.455
	-0.36
	-0.5
	-0.508
	-0.832
	-1.16
	-0.37
	-0.517
	-0.378
	-0.606
	-0.445
	-0.392
	-0.537
	-1.02
	-0.546
	-0.632
	-0.429
	-0.466
	-0.961
	-0.441
	-0.651
	-0.91
	-0.419
	-0.414
	-0.875
	-0.856
	-0.333
	-0.5
	-0.598
	-0.838
	-0.451
	-1.05
	-1.11
	-1.1
	-0.434
	-0.567
	-0.39
	-0.332
	-0.778
	-0.656
	-1.3
	-0.458
	-1.43
	-0.406
	-0.36
	-0.334
	-0.737
	-0.489
	-0.849
	-0.329
	-0.361
	-1.06
	-0.803
	-0.434
	-1.02
	-0.684
	-0.863
	-1.05
	-0.453
	-0.986
	-1.09
	-0.391
	-0.436
	-0.731
	-2.23
	-0.333
	-0.969
	-0.507
	-0.577
	-1.24
	-2.73
	-0.568
	-0.388
	-0.409
	-0.405
	-1.15
	-0.448
	-0.34
	-0.329
	-0.376
	-0.434
	-0.361
	-0.574
	-0.391
	-1.01
	-3.2
	-1.44
	-0.823
	-0.409
	-0.744
	-0.45
	-0.76
	-0.369
	-0.349
	-0.904
	-0.346
	-0.317
	-0.489
	-1.27
	-0.89
	-1.01
	-0.4
	-0.39
	-0.412
	-0.694
	-0.459
	-0.357
	-0.454
	-0.599
	-0.306
	-0.315
	-1.38
	-0.463
	-0.807
	-0.428
	-0.389
	-0.513
	-0.463
	-0.375
	-0.441
	-0.43
	-1.38
	-0.453
	-0.508
	-0.39
	-0.6
	-1.31
	-1.39
	-0.463
	-0.612
	-0.648
	-0.827
	-0.928
	-0.43
	-0.464
	-0.568
	-0.43
	-0.489
	-1.01
	-0.693
	-0.707
	-1.13
	-0.752
	-1.09
	-0.312
	-0.305
	-0.863
	-0.341
	-0.433
	-0.658
	-0.665
	-1.28
	-0.572
	-0.314
	-0.323
	-0.322
	-0.798
	-0.315
	-0.665
	-0.918
	-1.14
	-0.569
	-0.739
	-1.25
	-0.754
	-0.435
	-0.326
	-0.321
	-0.502
	-0.352
	-0.364
	-0.662
	-0.42
	-0.92
	-0.598
	-0.371
	-0.394
	-0.614
	-0.388
	-0.708
	-0.505
	-0.501
	-0.506
	-0.531
	-0.305
	-1.15
	-0.324
	-0.307
	-1.21
	-0.734
	-0.462
	-0.384
	-0.489
	-0.576
	-0.424
	-0.937
	-1.24
	-1.39
	-1.18
	-1.26
	-1.21
	-2.97
	-0.387
	-0.372
	-0.352
	-1.01
	-0.743
	-0.549
	-0.323
	-0.387
	-0.735
	-0.346
	-1.59
	-0.348
	-0.385
	-1.28
	-0.428
	-0.445
	-0.955
	-0.921
	-0.85
	-0.59
	-0.377
	-0.392
	-0.558
	-0.609
	-0.506
	-1.12
	-0.327
	-0.391
	-0.673
	-1.16
	-0.693
	-0.344
	-0.439
	-0.421
	-0.86
	-0.856
	-0.331
	-0.473
	-0.646
	-0.589
	-0.648
	-0.664
	-0.329
	-0.573
	-0.839
	-0.587
	-1.24
	-0.594
	-0.359
	-0.693
	-0.848
	-0.588
	-1.1
	-0.519
	-0.637
	-0.906
	-0.432
	-0.367
	-1.01
	-0.387
	-0.671
	-0.34
	-0.399
	-0.541
	-0.379
	-0.568
	-0.342
	-0.684
	-0.443
	-0.749
	-0.33
	-0.618
	-0.427
	-0.403
	-0.575
	-0.372
	-0.401
	-0.428
	-0.49
	-0.96
	-1.05
	-0.639
	-0.532
	-1.05
	-0.44
	-0.479
	-0.764
	-0.48
	-0.53
	-0.822
	-0.997
	-1.3
	-0.388
	-0.583
	-0.851
	-0.33
	-0.371
	-0.482
	-0.361
	-1.29
	-0.641
	-0.868
	-0.562
	-0.801
	-0.929
	-0.46
	-0.354
	-0.846
	-0.946
	-0.614
	-1.03
	-0.383
	-0.387
	-0.302
	-0.47
	-0.389
	-0.306
	-1.37
	-0.573
	-0.671
	-0.954
	-0.686
	-0.329
	-0.363
	-0.583
	-0.937
	-1.46
	-0.448
	-0.461
	-0.817
	-0.629
	-0.524
	-0.682
	-0.318
	-0.414
	-0.977
	-0.675
	-0.762
	-0.336
	-0.469
	-0.793
	-0.759
	-0.646
	-0.32
	-0.388
	-0.693
	-0.694
	-0.599
	-0.769
	-0.452
	-0.614
	-1.27
	-0.746
	-0.839
	-0.377
	-0.404
	-0.496
	-2.63
	-0.383
	-0.892
	-1.51
	-0.673
	-1.36
	-0.461
	-0.494
	-0.634
	-0.342
	-0.458
	-0.776
	-0.363
	-0.859
	-1.02
	-0.878
	-0.321
	-0.442
	-0.586
	-0.517
	-1.16
	-0.412
	-1.21
	-0.537
	-0.509
	-0.509
	-0.421
	-1.39
	-0.336
	-0.525
	-0.711
	-0.461
	-0.574
	-0.466
	-0.83
	-0.499
	-0.952
	-0.349
	-2.16
	-0.862
	-1.2
	-0.89
	-0.729
	-0.394
	-0.758
	-0.547
	-0.372
	-0.586
	-0.656
	-0.331
	-1.12
	-0.49
	-0.761
	-1.45
	-0.733
	-1.04
	-0.419
	-0.475
	-1.07
	-0.48
	-0.736
	-0.538
	-0.473
	-0.675
	-0.351
	-0.862
	-0.994
	-0.956
	-0.571
	-0.89
	-0.858
	-0.739
	-0.984
	-0.978
	-0.41
	-0.842
	-0.363
	-0.367
	-1.2
	-0.448
	-0.718
	-0.811
	-0.533
	-0.391
	-1.22
	-0.764
	-0.381
	-0.675
	-0.989
	-0.549
	-0.333
	-0.53
	-0.332
	-0.484
	-0.404
	-0.322
	-0.982
	-0.307
	-0.573
	-0.632
	-0.623
	-0.403
	-0.368
	-1.39
	-0.429
	-0.325
	-0.305
	-0.736
	-0.642
	-1.23
	-0.375
	-0.553
	-1.39
	-0.5
	-0.409
	-1.09
	-0.983
	-0.395
	-1.39
	-0.62
	-1.12
	-0.712
	-0.476
	-0.975
	-0.373
	-0.319
	-0.417
	-0.504
	-0.458
	-0.504
	-0.647
	-0.903
	-0.995
	-1.14
	-0.454
	-1.41
	-0.368
	-0.845
	-0.532
	-0.324
	-0.81
	-0.82
	-0.584
	-0.678
	-0.55
	-0.593
	-2.74
	-0.621
	-0.34
	-0.38
	-0.495
	-0.353
	-0.554
	-1.16
	-0.833
	-3.14
	-0.351
	-0.878
	-0.466
	-0.717
	-1.56
	-1.33
	-0.383
	-0.99
	-0.627
	-0.6
	-0.565
	-1.02
	-0.685
	-0.425
	-0.659
	-0.498
	-1.07
	-0.369
	-0.331
	-1.49
	-0.326
	-0.823
	-0.514
	-0.343
	-0.848
	-0.893
	-0.42
	-0.496
	-0.443
	-1.01
	-0.342
	-0.506
	-2.31
	-0.967
	-0.598
	-1.08
	-0.334
	-0.556
	-0.334
	-0.535
	-0.639
	-0.706
	-0.319
	-0.493
	-0.31
	-0.929
	-0.33
	-0.624
	-0.554
	-0.895
	-0.611
	-0.52
	-1.23
	-0.449
	-0.665
	-0.535
	-0.351
	-1.08
	-0.976
	-0.723
	-0.343
	-0.603
	-0.496
	-1.03
	-0.621
	-1.13
	-0.51
	-0.397
	-0.62
	-0.387
	-0.318
	-1.07
	-0.675
	-0.393
	-0.556
	-1.18
	-0.426
	-0.339
	-0.309
	-2.63
	-1.13
	-1.38
	-3.21
	-0.906
	-0.926
	-0.922
	-3.26
	-0.845
	-1.03
	-1.03
	-0.624
	-0.856
	-0.362
	-1.28
	-0.308
	-0.649
	-0.575
	-0.92
	-1.01
	-0.357
	-0.311
	-0.306
	-0.552
	-0.625
	-0.365
	-0.676
	-0.438
	-1.76
	-0.742
	-2.86
	-1.36
	-0.32
	-0.975
	-0.303
	-0.424
	-0.479
	-0.597
	-0.5
	-0.348
	-0.465
	-0.483
	-1.21
	-0.446
	-0.627
	-0.316
	-0.738
	-0.361
	-0.872
	-0.6
	-0.859
	-0.59
	-0.647
	-0.36
	-0.364
	-1.23
	-0.816
	-0.719
	-0.333
	-0.52
	-0.495
	-0.575
	-0.399
	-0.507
	-0.302
	-0.361
	-1.06
	-0.634
	-0.582
	-0.413
	-1.23
	-0.699
	-0.659
	-1.12
	-0.519
	-0.527
	-0.48
	-0.418
	-1.13
	-0.994
	-1.1
	-0.529
	-0.308
	-0.485
	-1.12
	-1.17
	-0.308
	-0.528
	-0.522
	-0.558
	-0.479
	-0.676
	-0.328
	-0.364
	-0.56
	-1.16
	-0.556
	-0.562
	-0.383
	-0.436
	-0.405
	-0.347
	-1.12
	-0.598
	-0.326
	-1.55
	-0.41
	-1.4
	-0.401
	-1.09
	-0.537
	-1.13
	-0.956
	-0.854
	-0.665
	-0.359
	-0.343
	-0.379
	-0.434
	-0.4
	-1.03
	-0.315
	-0.322
	-0.667
	-0.487
	-0.944
	-0.35
	-0.337
	-0.378
	-0.429
	-0.421
	-0.445
	-0.48
	-1.06
	-0.4
	-0.313
	-0.84
	-1.04
	-0.318
	-1.17
	-2.55
	-0.758
	-0.425
	-0.351
	-0.764
	-0.357
	-0.914
	-0.888
	-1.11
	-0.428
	-0.917
	-0.484
	-0.544
	-0.34
	-0.321
	-0.366
	-0.843
	-2.11
	-0.484
	-0.611
	-0.714
	-0.755
	-0.303
	-1.1
	-0.343
	-3.29
	-0.843
	-0.55
	-0.53
	-0.828
	-0.737
	-1.99
	-0.349
	-0.545
	-0.302
	-1.12
	-0.668
	-0.8
	-0.599
	-0.565
	-0.576
	-0.503
	-0.383
	-0.355
	-0.657
	-0.42
	-1.1
	-1.29
	-0.311
	-0.536
	-0.563
	-0.8
	-0.836
	-1.41
	-0.315
	-2.05
	-0.583
	-1.09
	-0.417
	-0.389
	-0.628
	-0.933
	-0.404
	-0.577
	-0.616
	-1.46
	-0.375
	-0.831
	-0.312
	-0.654
	-0.354
	-0.485
	-0.647
	-0.496
	-0.316
	-0.58
	-0.459
	-0.888
	-0.355
	-0.474
	-0.552
	-0.674
	-0.942
	-0.313
	-0.379
	-1.09
	-0.763
	-0.387
	-0.773
	-0.497
	-0.469
	-1.46
	-0.304
	-0.46
	-0.393
	-0.401
	-0.807
	-0.351
	-0.927
	-0.355
	-2.43
	-0.331
	-0.45
	-0.733
	-0.55
	-0.467
	-0.676
	-0.589
	-0.626
	-1.12
	-2.78
	-0.321
	-0.585
	-0.888
	-2.57
	-0.365
	-0.518
	-0.673
	-1.18
	-0.372
	-0.476
	-1.04
	-0.663
	-0.304
	-0.442
	-0.452
	-0.724
	-0.598
	-0.904
	-0.304
	-0.489
	-0.647
	-0.686
	-0.4
	-0.356
	-0.734
	-2.78
	-0.32
	-1.06
	-0.743
	-0.445
	-0.457
	-0.379
	-0.428
	-0.494
	-0.677
	-0.945
	-0.565
	-0.674
	-0.36
	-1
	-0.464
	-1.42
	-0.818
	-0.578
	-0.467
	-0.481
	-0.541
	-0.724
	-0.806
	-0.302
	-0.51
	-0.904
	-1.14
	-0.48
	-0.678
	-0.715
	-0.37
	-2.75
	-0.615
	-0.354
	-0.312
	-0.398
	-0.726
	-0.64
	-0.798
	-0.744
	-0.324
	-0.699
	-0.846
	-0.751
	-1.04
	-0.715
	-0.364
	-0.561
	-2.32
	-0.312
	-0.588
	-0.377
	-0.442
	-0.561
	-1.15
	-0.807
	-0.742
	-0.302
	-0.998
	-0.865
	-1.04
	-0.689
	-0.333
	-0.757
	-0.316
	-1.17
	-0.849
	-0.581
	-0.435
	-0.465
	-0.684
	-0.351
	-0.391
	-0.451
	-0.594
	-0.683
	-0.334
	-0.365
	-1.13
	-0.32
	-0.347
	-0.451
	-0.353
	-0.354
	-0.522
	-0.874
	-0.339
	-2.68
	-1.16
	-1.58
	-0.323
	-0.972
	-0.954
	-0.406
	-1.53
	-1.27
	-0.89
	-0.375
	-0.591
	-0.493
	-1
	-0.365
	-0.321
	-0.31
	-0.303
	-0.581
	-0.32
	-0.671
	-0.471
	-0.88
	-0.909
	-0.978
	-0.447
	-0.713
	-0.451
	-0.339
	-0.401
	-1.17
	-0.796
	-0.558
	-0.549
	-0.536
	-0.525
	-0.995
	-1.33
	-0.913
	-0.408
	-0.624
	-1.11
	-1.34
	-0.441
	-0.732
	-1.24
	-1.05
	-0.447
	-0.534
	-0.981
	-0.591
	-1.3
	-0.318
	-0.614
	-0.878
	-0.818
	-0.447
	-0.507
	-0.781
	-0.988
	-0.968
	-0.563
	-1.07
	-0.447
	-2.43
	-0.547
	-0.451
	-0.606
	-0.861
	-0.407
	-0.79
	-0.442
	-0.896
	-0.653
	-0.417
	-1.1
	-0.5
	-0.692
	-0.881
	-0.483
	-0.735
	-0.525
	-0.598
	-0.717
	-0.495
	-0.461
	-0.382
	-0.723
	-0.799
	-0.638
	-0.456
	-0.623
	-1.07
	-0.629
	-0.646
	-0.322
	-0.827
	-1.03
	-0.603
	-0.363
	-0.321
	-0.461
	-0.333
	-0.668
	-0.331
	-1.31
	-0.65
	-0.638
	-0.737
	-2.18
	-0.334
	-0.874
	-0.349
	-0.306
	-0.369
	-1.01
	-0.563
	-0.759
	-0.839
	-0.645
	-1.05
	-1.56
	-0.408
	-1
	-1.54
	-0.813
	-1.28
	-0.585
	-0.379
	-0.366
	-0.578
	-0.342
	-0.449
	-0.338
	-2.61
	-1.2
	-0.394
	-1.04
	-0.31
	-0.703
	-0.752
	-0.372
	-0.351
	-1.68
	-0.306
	-1.26
	-0.671
	-0.519
	-0.545
	-0.909
	-0.762
	-0.393
	-0.305
	-0.858
	-0.356
	-0.607
	-0.926
	-0.55
	-0.427
	-0.363
	-0.69
	-0.312
	-0.354
	-2.61
	-0.616
	-0.518
	-0.575
	-0.396
	-1.04
	-0.38
	-1.25
	-0.736
	-0.618
	-0.722
	-1.15
	-0.39
	-1.16
	-0.532
	-1.39
	-0.706
	-1.06
	-0.714
	-0.501
	-0.567
	-0.367
	-0.719
	-0.934
	-0.682
	-0.435
	-0.629
	-1.4
	-0.454
	-1.63
	-0.386
	-0.439
	-0.445
	-0.467
	-0.516
	-0.339
	-0.317
	-0.457
	-1.27
	-0.866
	-0.461
	-0.782
	-0.816
	-1.42
	-0.892
	-0.47
	-0.321
	-0.928
	-0.952
	-0.746
	-0.532
	-0.346
	-0.479
	-0.386
	-0.534
	-0.304
	-0.555
	-0.95
	-0.63
	-0.309
	-0.345
	-1.23
	-0.762
	-0.413
	-0.707
	-0.789
	-0.634
	-0.356
	-0.36
	-0.748
	-0.574
	-1.25
	-1.15
	-0.366
	-0.32
	-0.464
	-2.88
	-0.557
	-0.574
	-0.979
	-0.724
	-0.595
	-0.322
	-1.24
	-1.05
	-0.786
	-0.555
	-0.334
	-0.326
	-0.763
	-0.382
	-1.43
	-0.325
	-0.576
	-0.785
	-0.578
	-0.425
	-1.58
	-0.686
	-0.697
	-0.557
	-0.302
	-0.72
	-0.386
	-0.371
	-0.465
	-0.429
	-1.16
	-0.589
	-1.1
	-0.756
	-0.356
	-0.907
	-0.574
	-1.12
	-0.671
	-0.596
	-0.617
	-0.651
	-0.4
	-0.361
	-0.592
	-0.432
	-0.481
	-2.46
	-0.543
	-0.389
	-0.423
	-0.471
	-0.996
	-0.696
	-1.09
	-0.401
	-0.631
	-0.474
	-0.796
	-0.51
	-1.42
	-1.27
	-2.51
	-0.658
	-0.602
	-0.725
	-0.325
	-0.409
	-1.52
	-1.05
	-0.314
	-0.786
	-0.813
	-1.06
	-0.473
	-1.07
	-0.852
	-0.709
	-3.1
	-1.1
	-0.568
	-0.638
	-0.335
	-0.611
	-0.579
	-0.311
	-0.966
	-1.01
	-0.734
	-0.732
	-0.399
	-0.426
	-0.421
	-0.357
	-2.71
	-0.417
	-0.674
	-0.556
	-1.03
	-0.344
	-0.872
	-0.652
	-0.381
	-0.792
	-0.356
	-0.431
	-0.39
	-0.354
	-0.699
	-0.671
	-1.05
	-0.56
	-0.339
	-0.696
	-0.331
	-0.386
	-0.884
	-0.492
	-0.396
	-0.652
	-0.38
	-0.344
	-0.662
	-1.38
	-0.932
	-0.376
	-0.587
	-0.59
	-0.466
	-0.669
	-1.03
	-0.702
	-0.984
	-1.36
	-0.431
	-0.506
	-0.704
	-1.41
	-0.842
	-0.32
	-0.307
	-0.759
	-0.542
	-0.461
	-0.996
	-0.702
	-0.622
	-1.11
	-0.696
	-0.358
	-1.13
	-0.324
	-0.982
	-1.3
	-0.854
	-0.475
	-0.679
	-1.06
	-0.382
	-0.583
	-0.66
	-0.331
	-0.606
	-0.486
	-1.05
	-0.425
	-0.41
	-0.507
	-0.968
	-0.72
	-0.811
	-1.02
	-0.734
	-0.555
	-0.342
	-1.25
	-0.819
	-0.362
	-0.412
	-0.951
	-0.819
	-0.551
	-0.681
	-0.512
	-0.979
	-0.379
	-1.09
	-0.875
	-0.33
	-0.91
	-1.55
	-0.467
	-0.372
	-1.18
	-0.513
	-0.843
	-0.478
	-0.302
	-2.09
	-0.414
	-0.381
	-0.443
	-0.417
	-0.356
	-0.896
	-0.312
	-0.374
	-0.47
	-0.44
	-0.512
	-0.672
	-1.03
	-0.311
	-0.444
	-0.469
	-0.329
	-0.52
	-0.322
	-0.455
	-0.451
	-0.929
	-0.526
	-2.1
	-0.686
	-0.6
	-0.438
	-0.34
	-0.495
	-0.837
	-0.817
	-0.555
	-0.398
	-0.494
	-0.61
	-0.545
	-0.438
	-0.841
	-1.04
	-0.663
	-0.655
	-0.679
	-0.574
	-0.406
	-1.03
	-0.351
	-0.38
	-1.03
	-0.667
	-1.19
	-1.02
	-0.86
	-0.668
	-0.982
	-0.775
	-0.357
	-1.49
	-0.509
	-0.483
	-0.332
	-0.643
	-0.863
	-0.415
	-0.407
	-0.76
	-0.419
	-1.12
	-0.577
	-2.53
	-0.889
	-0.448
	-0.467
	-1.03
	-0.827
	-0.417
	-0.395
	-0.472
	-0.875
	-1.29
	-0.346
	-0.738
	-0.811
	-0.636
	-1.17
	-0.687
	-1.03
	-1.04
	-1.22
	-0.679
	-0.564
	-0.359
	-1.37
	-0.472
	-0.605
	-1.28
	-1.15
	-0.466
	-0.958
	-0.482
	-0.564
	-0.555
	-0.466
	-0.341
	-0.466
	-0.747
	-1.09
	-0.439
	-0.992
	-0.407
	-0.846
	-0.58
	-0.505
	-0.434
	-0.876
	-0.742
	-0.621
	-0.547
	-0.532
	-0.678
	-0.541
	-1.04
	-0.591
	-0.308
	-0.305
	-0.421
	-0.309
	-0.495
	-1.57
	-0.385
	-0.516
	-0.832
	-0.64
	-0.333
	-0.478
	-0.676
	-0.335
	-0.357
	-1.19
	-0.949
	-1.12
	-0.631
	-0.493
	-0.505
	-1.38
	-0.613
	-1.09
	-0.556
	-1.12
	-0.308
	-1.21
	-0.613
	-0.799
	-0.5
	-0.56
	-2.24
	-0.429
	-0.556
	-0.478
	-0.476
	-0.452
	-0.544
	-1.35
	-0.361
	-2.87
	-0.394
	-0.73
	-0.339
	-0.788
	-0.573
	-0.655
	-0.569
	-0.343
	-1.2
	-0.786
	-0.427
	-0.33
	-0.358
	-0.32
	-0.652
	-0.66
	-0.429
	-0.481
	-0.443
	-1.45
	-0.548
	-0.877
	-0.476
	-2.95
	-0.569
	-0.309
	-0.977
	-0.478
	-0.463
	-0.332
	-0.504
	-0.331
	-0.598
	-0.949
	-0.479
	-0.385
	-0.34
	-0.462
	-0.51
	-0.381
	-0.318
	-0.312
	-0.351
	-0.324
	-0.503
	-0.974
	-0.855
	-0.375
	-0.322
	-0.398
	-0.475
	-0.361
	-0.52
	-0.935
	-0.322
	-0.706
	-0.358
	-0.398
	-0.493
	-0.903
	-0.545
	-0.498
	-3.01
	-0.705
	-0.314
	-0.951
	-0.625
	-0.834
	-0.406
	-0.65
	-0.516
	-0.327
	-0.95
	-0.309
	-0.706
	-0.413
	-1.21
	-0.778
	-0.467
	-0.68
	-0.332
	-3.03
	-0.563
	-0.724
	-0.876
	-0.554
	-0.43
	-0.324
	-1.26
	-3.03
	-0.336
	-0.478
	-1.19
	-0.431
	-0.305
	-0.594
	-0.511
	-0.795
	-0.839
	-0.438
	-1.31
	-1.41
	-0.69
	-0.541
	-1.2
	-0.824
	-0.339
	-0.359
	-0.384
	-0.333
	-0.367
	-0.684
	-0.328
	-0.325
	-1.26
	-0.457
	-0.444
	-3.18
	-0.612
	-0.403
	-0.462
	-0.332
	-2.21
	-1.08
	-0.645
	-0.304
	-0.451
	-0.436
	-0.43
	-0.359
	-0.355
	-0.305
	-0.404
	-0.912
	-0.427
	-0.331
	-0.989
	-0.37
	-0.712
	-0.582
	-0.354
	-0.825
	-0.412
	-0.395
	-2.89
	-0.899
	-0.865
	-0.596
	-0.684
	-0.332
	-1.34
	-0.756
	-0.375
	-0.783
	-0.568
	-0.412
	-0.752
	-0.447
	-0.491
	-0.491
	-0.309
	-0.858
	-0.659
	-0.615
	-3.02
	-0.522
	-0.616
	-0.334
	-0.874
	-0.581
	-0.895
	-0.681
	-0.371
	-0.622
	-0.484
	-0.479
	-0.364
	-0.756
	-0.668
	-0.597
	-0.326
	-0.384
	-0.322
	-0.359
	-0.552
	-0.516
	-0.89
	-0.302
	-0.968
	-0.665
	-0.305
	-1.2
	-0.702
	-0.796
	-0.316
	-0.78
	-0.827
	-0.586
	-1.4
	-0.596
	-0.436
	-1.14
	-0.551
	-1.07
	-0.348
	-0.54
	-1.19
	-0.374
	-0.331
	-0.527
	-0.935
	-0.839
	-1.58
	-0.938
	-0.493
	-0.512
	-0.313
	-0.443
	-0.586
	-1.19
	-0.553
	-0.796
	-0.98
	-0.418
	-1.21
	-1.14
	-0.316
	-0.559
	-0.381
	-0.675
	-0.68
	-0.538
	-0.31
	-0.678
	-0.497
	-0.395
	-1.02
	-0.624
	-0.432
	-0.717
	-0.318
	-0.397
	-0.314
	-0.415
	-0.875
	-0.305
	-0.607
	-0.53
	-0.558
	-0.471
	-1.2
	-1.55
	-0.426
	-0.657
	-1.52
	-1.4
	-0.529
	-0.312
	-0.594
	-0.368
	-2.59
	-0.36
	-0.525
	-0.497
	-0.309
	-0.546
	-0.636
	-0.589
	-0.797
	-0.85
	-0.349
	-0.704
	-1.27
	-3.33
	-1.25
	-0.382
	-0.38
	-0.647
	-0.362
	-0.419
	-0.79
	-1.45
	-0.574
	-0.326
	-1.34
	-0.607
	-0.489
	-0.314
	-0.335
	-0.602
	-0.343
	-0.701
	-0.402
	-1.22
	-0.963
	-0.316
	-0.429
	-0.769
	-0.657
	-0.434
	-0.461
	-0.685
	-1.27
	-1.22
	-0.381
	-0.308
	-0.498
	-0.525
	-0.353
	-0.972
	-0.453
	-0.478
	-1.07
	-0.654
	-3.17
	-0.725
	-0.385
	-1.05
	-0.305
	-0.35
	-0.357
	-0.959
	-0.516
	-1.16
	-0.995
	-0.851
	-2.68
	-0.757
	-1.06
	-0.437
	-0.985
	-0.519
	-0.409
	-0.887
	-0.613
	-1.31
	-0.682
	-0.731
	-0.363
	-0.836
	-0.783
	-0.518
	-0.406
	-0.345
	-0.594
	-0.514
	-0.489
	-0.389
	-0.461
	-1.02
	-0.838
	-0.685
	-0.738
	-0.403
	-0.318
	-0.376
	-0.52
	-0.603
	-0.86
	-0.809
	-0.676
	-0.87
	-0.501
	-0.434
	-0.572
	-0.41
	-0.567
	-0.891
	-0.647
	-0.426
	-0.855
	-0.821
	-0.581
	-0.37
	-0.583
	-0.328
	-0.334
	-0.364
	-1.29
	-0.59
	-0.75
	-0.342
	-0.528
	-0.75
	-0.519
	-0.303
	-0.859
	-0.344
	-0.634
	-0.658
	-0.799
	-0.7
	-1.19
	-2.1
	-0.498
	-1.3
	-0.583
	-0.34
	-0.325
	-0.321
	-0.336
	-0.341
	-0.82
	-0.398
	-0.383
	-1.12
	-0.651
	-0.51
	-0.664
	-0.451
	-0.484
	-0.497
	-3.21
	-0.486
	-0.556
	-0.332
	-0.871
	-0.545
	-0.476
	-0.312
	-0.533
	-0.365
	-0.878
	-0.357
	-1.03
	-0.425
	-0.406
	-1.15
	-0.812
	-0.678
	-0.603
	-0.392
	-0.485
	-0.607
	-0.531
	-2.84
	-0.617
	-0.32
	-0.738
	-0.825
	-0.759
	-0.523
	-1.03
	-0.403
	-1.38
	-1.01
	-0.322
	-0.353
	-0.391
	-0.332
	-0.764
	-0.925
	-0.446
	-1.33
	-0.589
	-0.424
	-1.48
	-1.46
	-0.437
	-0.406
	-0.681
	-0.412
	-1.19
	-1.36
	-0.615
	-2.45
	-0.724
	-0.347
	-0.369
	-0.508
	-0.347
	-0.929
	-0.334
	-0.659
	-0.323
	-0.416
	-0.361
	-0.361
	-1.19
	-0.757
	-0.52
	-0.343
	-0.689
	-0.677
	-0.724
	-0.366
	-0.54
	-0.66
	-1.25
	-0.605
	-0.451
	-1.52
	-0.874
	-0.502
	-0.866
	-0.838
	-0.329
	-0.42
	-1.19
	-0.532
	-0.805
	-0.858
	-1.53
	-0.58
	-0.836
	-0.582
	-0.306
	-0.38
	-1.17
	-0.615
	-0.474
	-0.714
	-0.365
	-0.996
	-0.518
	-0.896
	-0.478
	-0.397
	-0.418
	-0.576
	-0.344
	-0.751
	-1.28
	-0.672
	-0.517
	-0.971
	-0.389
	-1.58
	-0.583
	-0.423
	-0.574
	-1.14
	-0.609
	-2.53
	-0.366
	-0.311
	-0.377
	-0.962
	-0.51
	-0.596
	-0.444
	-0.479
	-0.73
	-0.915
	-0.366
	-0.608
	-1.32
	-0.341
	-0.423
	-1.1
	-0.882
	-0.697
	-0.979
	-0.327
	-0.496
	-0.45
	-0.576
	-0.622
	-0.909
	-0.387
	-0.952
	-0.781
	-0.985
	-1.48
	-1.4
	-0.488
	-0.532
	-0.849
	-0.666
	-0.478
	-0.317
	-0.406
	-0.345
	-0.405
	-0.748
	-0.782
	-0.802
	-0.465
	-0.505
	-1.11
	-0.409
	-1.29
	-0.857
	-1.62
	-0.782
	-1.16
	-1.46
	-0.693
	-1.01
	-0.948
	-0.975
	-0.581
	-0.718
	-0.377
	-0.611
	-0.484
	-0.451
	-0.882
	-0.474
	-0.365
	-0.482
	-0.457
	-1.12
	-0.363
	-0.333
	-0.42
	-0.398
	-1.07
	-0.37
	-0.441
	-0.486
	-0.473
	-0.395
	-0.37
	-0.434
	-0.997
	-0.382
	-0.663
	-0.445
	-0.832
	-0.396
	-1.27
	-0.464
	-1.33
	-0.524
	-0.566
	-0.434
	-0.814
	-0.31
	-0.516
	-0.391
	-0.433
	-0.528
	-0.801
	-0.388
	-0.326
	-0.424
	-0.39
	-0.55
	-1.38
	-0.318
	-0.399
	-0.853
	-0.418
	-0.512
	-1.48
	-0.414
	-0.632
	-0.304
	-0.42
	-0.358
	-2.41
	-0.423
	-0.504
	-0.505
	-1.24
	-0.673
	-0.46
	-0.457
	-0.491
	-0.423
	-1.21
	-0.611
	-0.313
	-0.614
	-0.316
	-0.648
	-0.438
	-0.823
	-1.08
	-0.912
	-0.365
	-0.947
	-0.761
	-0.313
	-0.489
	-0.316
	-0.325
	-0.562
	-1
	-0.367
	-0.321
	-0.829
	-1.48
	-0.453
	-0.339
	-1.06
	-2.74
	-0.981
	-0.32
	-0.579
	-0.451
	-0.818
	-0.507
	-0.68
	-0.846
	-0.451
	-0.436
	-1.01
	-0.433
	-0.599
	-0.369
	-0.595
	-0.59
	-0.878
	-0.361
	-0.559
	-0.488
	-1.07
	-1.19
	-0.66
	-0.533
	-0.874
	-0.457
	-0.683
	-0.464
	-2.73
	-0.366
	-0.677
	-0.438
	-0.415
	-0.488
	-0.317
	-0.41
	-1.39
	-0.979
	-1.03
	-0.963
	-1.04
	-0.402
	-0.333
	-0.614
	-0.66
	-0.844
	-1.01
	-0.811
	-0.506
	-0.822
	-0.601
	-0.314
	-0.41
	-0.744
	-0.611
	-0.678
	-0.351
	-0.335
	-0.466
	-0.558
	-0.842
	-0.472
	-1.16
	-0.403
	-0.742
	-0.348
	-0.817
	-0.324
	-1.04
	-0.332
	-0.89
	-0.571
	-0.874
	-0.907
	-0.414
	-0.551
	-1.1
	-0.432
	-0.423
	-0.748
	-0.528
	-1.13
	-0.35
	-0.958
	-0.75
	-0.53
	-0.53
	-0.579
	-0.309
	-0.55
	-0.503
	-0.427
	-1.17
	-0.489
	-0.532
	-0.549
	-0.763
	-0.551
	-1.94
	-1.12
	-1.17
	-1.14
	-0.424
	-0.966
	-0.525
	-0.476
	-0.506
	-3.03
	-0.947
	-0.374
	-0.412
	-0.733
	-0.444
	-0.718
	-1.01
	-0.543
	-0.767
	-0.44
	-0.355
	-0.76
	-0.66
	-0.474
	-0.341
	-0.893
	-0.428
	-0.332
	-0.652
	-0.779
	-0.382
	-0.458
	-0.748
	-0.717
	-0.95
	-0.392
	-0.427
	-1.35
	-1.22
	-0.656
	-1.22
	-0.344
	-0.53
	-0.557
	-0.552
	-0.715
	-1.08
	-0.467
	-0.59
	-0.581
	-0.546
	-0.407
	-0.441
	-1.33
	-0.839
	-0.389
	-0.547
	-0.908
	-0.397
	-0.401
	-0.46
	-0.308
	-0.548
	-0.609
	-0.524
	-0.558
	-1.08
	-0.436
	-0.575
	-0.351
	-0.889
	-0.328
	-0.721
	-0.317
	-0.727
	-0.611
	-0.553
	-0.692
	-0.987
	-0.659
	-0.718
	-1.05
	-1.63
	-1.01
	-0.895
	-0.504
	-1.59
	-0.327
	-0.357
	-0.498
	-0.536
	-1.17
	-1.06
	-1.16
	-0.306
	-0.486
	-0.826
	-0.743
	-0.967
	-0.564
	-0.561
	-0.554
	-0.318
	-0.586
	-0.448
	-0.969
	-0.801
	-0.349
	-0.852
	-0.389
	-0.487
	-0.601
	-1.09
	-0.444
	-0.386
	-0.636
	-0.322
	-0.683
	-0.624
	-0.879
	-0.651
	-0.434
	-0.514
	-0.738
	-0.945
	-0.437
	-0.649
	-0.489
	-0.303
	-0.448
	-0.628
	-0.335
	-0.556
	-0.631
	-0.344
	-0.345
	-0.641
	-0.479
	-0.405
	-1.16
	-0.495
	-0.71
	-0.321
	-0.957
	-0.382
	-0.449
	-0.409
	-0.65
	-0.696
	-0.321
	-0.391
	-0.303
	-0.714
	-0.753
	-0.371
	-0.566
	-0.321
	-0.891
	-0.47
	-0.82
	-0.501
	-0.669
	-0.318
	-0.698
	-3.14
	-0.733
	-0.774
	-0.387
	-0.553
	-0.475
	-0.332
	-0.557
	-0.566
	-0.437
	-0.66
	-0.675
	-3.17
	-0.517
	-0.436
	-0.467
	-0.79
	-0.709
	-0.434
	-0.776
	-0.364
	-0.373
	-0.513
	-0.466
	-0.339
	-0.593
	-0.806
	-0.41
	-1.04
	-0.622
	-0.808
	-0.455
	-0.596
	-0.462
	-0.971
	-0.521
	-0.674
	-1.02
	-1.08
	-0.337
	-3.12
	-0.473
	-0.745
	-0.568
	-0.835
	-0.828
	-0.65
	-0.343
	-0.31
	-0.327
	-0.725
	-0.459
	-0.54
	-0.385
	-1.58
	-0.759
	-0.54
	-0.352
	-0.707
	-0.413
	-0.901
	-0.773
	-2.34
	-0.715
	-0.413
	-0.302
	-0.56
	-1.26
	-0.63
	-0.377
	-1.1
	-0.552
	-1.11
	-0.396
	-0.783
	-0.482
	-0.812
	-0.342
	-0.404
	-0.327
	-0.324
	-0.45
	-0.475
	-0.437
	-0.453
	-0.379
	-0.987
	-0.566
	-1.11
	-0.793
	-0.504
	-0.896
	-0.977
	-0.411
	-0.793
	-1.27
	-0.41
	-0.638
	-0.385
	-0.497
	-0.454
	-0.347
	-0.548
	-0.319
	-0.323
	-1.5
	-1.42
	-0.319
	-0.409
	-0.751
	-1.29
	-0.836
	-0.411
	-0.324
	-0.696
	-0.536
	-0.959
	-0.745
	-0.729
	-0.642
	-0.364
	-0.312
	-0.323
	-0.462
	-0.441
	-0.322
	-0.381
	-0.311
	-0.333
	-1.09
	-0.494
	-0.608
	-0.941
	-1.05
	-0.441
	-1.07
	-0.438
	-0.376
	-0.529
	-0.546
	-0.406
	-0.394
	-0.331
	-0.412
	-0.716
	-0.467
	-0.428
	-0.894
	-0.303
	-1.1
	-0.442
	-1.22
	-0.442
	-0.884
	-0.943
	-0.333
	-0.587
	-0.552
	-0.67
	-0.341
	-1.17
	-0.419
	-0.735
	-0.743
	-0.582
	-0.428
	-0.652
	-0.669
	-1.19
	-0.355
	-0.918
	-0.311
	-0.396
	-0.326
	-0.464
	-0.729
	-0.306
	-1.12
	-0.892
	-0.902
	-0.551
	-0.362
	-1.51
	-0.42
	-0.854
	-0.878
	-0.803
	-2.32
	-0.485
	-0.703
	-0.385
	-0.353
	-0.309
	-0.466
	-1.09
	-0.603
	-0.425
	-0.304
	-1.1
	-0.387
	-0.309
	-0.366
	-0.623
	-0.912
	-0.34
	-0.498
	-0.641
	-0.642
	-0.314
	-0.435
	-2.93
	-0.542
	-0.484
	-0.481
	-0.794
	-1.03
	-0.572
	-0.677
	-0.615
	-0.73
	-0.95
	-0.372
	-0.374
	-0.793
	-1.58
	-0.81
	-0.638
	-0.579
	-0.339
	-2.83
	-0.431
	-0.99
	-0.598
	-0.456
	-0.404
	-0.332
	-0.489
	-0.307
	-0.623
	-0.533
	-0.389
	-0.761
	-0.996
	-2.41
	-0.33
	-0.577
	-0.366
	-0.663
	-1.32
	-1.11
	-0.795
	-0.35
	-0.333
	-0.689
	-0.319
	-0.839
	-0.563
	-0.565
	-0.663
	-0.417
	-0.48
	-0.882
	-0.41
	-1.34
	-0.831
	-0.779
	-0.497
	-0.497
	-0.743
	-0.655
	-0.331
	-0.603
	-0.434
	-0.429
	-0.324
	-0.369
	-0.622
	-0.66
	-0.78
	-2.8
	-0.569
	-0.572
	-0.789
	-0.965
	-0.535
	-0.641
	-0.413
	-0.339
	-0.445
	-0.673
	-0.519
	-0.967
	-0.679
	-0.353
	-1.16
	-0.5
	-0.703
	-2.94
	-0.597
	-2.43
	-0.365
	-0.745
	-0.794
	-0.351
	-0.318
	-0.955
	-0.375
	-0.417
	-0.501
	-0.686
	-0.386
	-0.45
	-0.447
	-0.727
	-0.878
	-1.1
	-0.936
	-0.355
	-0.382
	-0.515
	-0.961
	-0.349
	-0.595
	-1.24
	-1.01
	-0.749
	-0.374
	-1.18
	-0.449
	-0.413
	-0.336
	-0.482
	-0.455
	-0.322
	-0.388
	-0.808
	-0.382
	-1.27
	-0.492
	-0.346
	-0.643
	-1.06
	-0.549
	-0.398
	-0.424
	-0.377
	-0.381
	-1.42
	-0.393
	-0.725
	-0.533
	-0.789
	-0.848
	-0.435
	-0.719
	-0.486
	-0.307
	-0.381
	-0.452
	-0.845
	-0.759
	-0.427
	-0.489
	-1.14
	-0.561
	-0.774
	-0.38
	-0.512
	-0.827
	-0.478
	-0.378
	-0.498
	-0.516
	-0.706
	-1.05
	-1.27
	-0.893
	-0.563
	-0.401
	-0.922
	-0.643
	-0.91
	-0.43
	-0.383
	-0.633
	-0.378
	-0.413
	-0.333
	-0.938
	-0.444
	-0.317
	-0.418
	-0.59
	-0.685
	-0.54
	-0.46
	-0.803
	-0.508
	-0.756
	-0.839
	-0.677
	-0.804
	-0.73
	-0.65
	-0.583
	-0.418
	-0.464
	-0.622
	-0.335
	-0.427
	-1
	-1.75
	-0.895
	-0.684
	-0.303
	-0.445
	-0.885
	-0.621
	-0.426
	-1
	-0.62
	-0.521
	-0.538
	-0.63
	-0.848
	-1.2
	-2.23
	-0.467
	-0.634
	-0.815
	-0.704
	-0.547
	-2.89
	-0.335
	-0.624
	-0.907
	-0.318
	-0.829
	-0.744
	-0.544
	-0.693
	-0.696
	-2.39
	-0.742
	-1.02
	-0.384
	-1.17
	-0.415
	-0.612
	-0.912
	-0.398
	-0.41
	-0.487
	-0.639
	-0.585
	-1.34
	-0.429
	-0.4
	-0.439
	-0.403
	-0.44
	-1.43
	-0.355
	-0.462
	-0.387
	-1.23
	-1.19
	-0.787
	-0.464
	-0.461
	-0.796
	-0.385
	-0.616
	-0.936
	-0.698
	-0.57
	-0.901
	-0.482
	-0.543
	-0.317
	-0.739
	-0.739
	-0.693
	-0.613
	-0.314
	-0.436
	-0.773
	-0.438
	-0.537
	-1.16
	-0.828
	-0.737
	-0.505
	-0.793
	-1.04
	-0.311
	-0.471
	-0.376
	-0.932
	-0.893
	-0.5
	-1.57
	-0.726
	-0.389
	-0.626
	-0.78
	-0.765
	-0.848
	-0.347
	-0.398
	-0.53
	-0.484
	-0.786
	-0.544
	-0.33
	-0.631
	-2.93
	-0.458
	-0.453
	-0.381
	-0.953
	-0.463
	-0.682
	-0.646
	-0.347
	-0.397
	-0.596
	-0.548
	-1.33
	-0.646
	-0.599
	-0.604
	-0.533
	-0.382
	-0.411
	-0.431
	-1.18
	-0.524
	-2.61
	-1.02
	-0.833
	-0.407
	-1.31
	-0.716
	-0.428
	-0.392
	-0.683
	-0.76
	-1.27
	-1.3
	-0.312
	-0.339
	-0.379
	-0.817
	-0.314
	-1.25
	-0.416
	-0.391
	-0.34
	-0.319
	-0.634
	-0.57
	-0.994
	-1.19
	-0.354
	-1.15
	-0.487
	-0.962
	-1.03
	-0.365
	-0.985
	-0.477
	-0.6
	-1.31
	-0.535
	-0.733
	-0.361
	-0.722
	-1.44
	-1.09
	-0.473
	-0.474
	-0.384
	-0.492
	-0.674
	-0.51
	-0.424
	-0.396
	-0.419
	-0.649
	-0.554
	-0.5
	-0.392
	-0.556
	-0.451
	-0.479
	-0.508
	-0.373
	-0.634
	-0.62
	-0.679
	-0.455
	-0.431
	-0.655
	-0.574
	-0.474
	-0.42
	-0.672
	-0.323
	-0.765
	-0.593
	-0.41
	-0.995
	-0.558
	-0.34
	-0.516
	-0.547
	-0.971
	-0.523
	-1.36
	-0.348
	-1.7
	-1.18
	-0.523
	-0.427
	-0.36
	-0.598
	-0.364
	-0.549
	-0.903
	-0.411
	-1.03
	-1.17
	-0.4
	-0.825
	-0.948
	-0.94
	-0.364
	-1.19
	-0.572
	-0.496
	-1.16
	-0.611
	-0.416
	-0.324
	-0.502
	-0.314
	-0.71
	-0.618
	-0.474
	-0.797
	-0.318
	-0.517
	-0.708
	-0.557
	-0.472
	-0.395
	-0.715
	-0.673
	-0.529
	-0.539
	-0.489
	-0.423
	-0.346
	-0.336
	-0.952
	-0.449
	-0.493
	-1.51
	-0.545
	-1
	-0.563
	-0.926
	-0.391
	-0.308
	-0.426
	-0.331
	-0.949
	-0.838
	-0.365
	-0.45
	-0.875
	-0.696
	-0.357
	-0.716
	-0.758
	-0.62
	-0.41
	-1.22
	-0.385
	-0.68
	-0.303
	-0.872
	-0.628
	-1.15
	-0.477
	-1.36
	-0.373
	-0.615
	-1.17
	-0.609
	-0.619
	-1.11
	-0.663
	-0.82
	-0.47
	-0.827
	-0.644
	-0.631
	-0.333
	-0.325
	-1.36
	-0.573
	-0.535
	-1.25
	-0.706
	-0.791
	-0.649
	-0.418
	-0.393
	-0.687
	-0.316
	-0.386
	-0.386
	-0.823
	-1.04
	-0.83
	-1.05
	-0.412
	-0.386
	-0.518
	-0.429
	-0.339
	-0.73
	-0.991
	-1.18
	-0.334
	-0.38
	-0.307
	-0.614
	-1.07
	-0.543
	-0.47
	-0.692
	-0.328
	-0.618
	-0.444
	-0.347
	-0.709
	-1.3
	-0.372
	-0.409
	-0.432
	-0.381
	-0.532
	-0.326
	-0.606
	-0.959
	-0.394
	-1.04
	-0.406
	-1.25
	-2.9
	-0.722
	-0.58
	-1.11
	-0.727
	-0.367
	-0.687
	-0.35
	-0.383
	-0.429
	-0.462
	-0.598
	-0.649
	-0.467
	-0.331
	-0.487
	-0.326
	-2.33
	-0.339
	-0.849
	-0.689
	-0.423
	-0.767
	-1.28
	-0.737
	-0.509
	-0.492
	-0.452
	-0.346
	-0.795
	-0.35
	-0.508
	-0.832
	-0.69
	-0.433
	-0.411
	-0.491
	-0.368
	-3.03
	-0.411
	-3.51
	-0.576
	-0.985
	-0.417
	-0.37
	-0.369
	-0.624
	-0.372
	-1.18
	-0.78
	-2.98
	-0.84
	-0.32
	-0.947
	-1.57
	-0.478
	-0.709
	-0.655
	-1.1
	-0.819
	-0.335
	-0.464
	-0.702
	-0.871
	-0.914
	-0.4
	-0.905
	-0.852
	-0.586
	-0.703
	-0.314
	-0.739
	-1.27
	-0.731
	-0.762
	-1.05
	-0.326
	-1.32
	-1.44
	-1.01
	-0.451
	-0.651
	-0.724
	-0.479
	-0.82
	-0.705
	-0.399
	-0.525
	-0.631
	-0.704
	-0.664
	-0.555
	-0.799
	-0.367
	-0.689
	-0.403
	-2.7
	-1.04
	-1.16
	-0.557
	-1.82
	-0.536
	-1.27
	-1.03
	-0.35
	-1.29
	-0.359
	-0.477
	-0.538
	-0.463
	-1.1
	-0.614
	-0.596
	-0.625
	-0.366
	-0.675
	-0.388
	-1.25
	-0.456
	-0.731
	-0.525
	-1.51
	-1.11
	-0.663
	-0.386
	-0.418
	-0.93
	-0.484
	-0.326
	-0.927
	-1.4
	-0.394
	-0.882
	-0.514
	-0.531
	-0.569
	-1.25
	-0.627
	-0.628
	-1.37
	-0.979
	-0.398
	-0.551
	-0.562
	-0.303
	-0.615
	-0.416
	-0.473
	-0.655
	-0.9
	-0.5
	-0.739
	-0.489
	-0.566
	-0.345
	-0.563
	-1.08
	-0.46
	-0.415
	-0.326
	-0.397
	-1.3
	-0.659
	-0.974
	-0.582
	-0.85
	-0.426
	-0.448
	-1.2
	-0.522
	-0.467
	-0.324
	-0.589
	-0.572
	-0.367
	-0.693
	-0.94
	-1.47
	-0.887
	-0.595
	-0.513
	-1.2
	-0.561
	-0.658
	-0.371
	-0.727
	-0.794
	-0.338
	-0.61
	-0.512
	-1.21
	-0.94
	-0.986
	-0.515
	-0.31
	-0.429
	-0.599
	-1.2
	-0.919
	-1.13
	-2.62
	-0.717
	-0.344
	-1.15
	-0.513
	-0.792
	-1.44
	-0.932
	-0.477
	-0.572
	-0.825
	-0.653
	-0.597
	-0.913
	-1.13
	-0.728
	-0.304
	-0.346
	-0.742
	-0.6
	-1.13
	-0.329
	-0.607
	-0.981
	-1.19
	-0.4
	-0.875
	-1.16
	-0.406
	-1.6
	-0.573
	-0.445
	-0.432
	-0.774
	-0.445
	-0.351
	-0.597
	-0.53
	-1.15
	-0.692
	-0.65
	-0.565
	-0.578
	-0.829
	-0.485
	-0.772
	-0.584
	-1.31
	-0.624
	-0.381
	-0.465
	-0.349
	-0.814
	-0.542
	-0.447
	-0.327
	-0.403
	-0.74
	-0.368
	-0.701
	-1.05
	-0.547
	-0.312
	-0.373
	-0.377
	-0.502
	-2.26
	-0.555
	-0.955
	-0.439
	-0.887
	-0.447
	-2.99
	-1.09
	-0.539
	-0.508
	-0.483
	-0.973
	-0.475
	-0.667
	-1.25
	-1.16
	-0.55
	-1.5
	-0.352
	-0.365
	-0.542
	-0.976
	-0.561
	-0.43
	-0.516
	-0.831
	-0.543
	-0.447
	-0.736
	-0.652
	-0.391
	-0.596
	-0.493
	-0.435
	-0.447
	-0.758
	-1.19
	-0.323
	-1.63
	-0.506
	-0.438
	-0.971
	-0.379
	-1.21
	-0.926
	-0.894
	-0.444
	-0.511
	-1.02
	-0.533
	-0.455
	-0.878
	-1.39
	-0.403
	-0.332
	-1.12
	-0.459
	-1.11
	-0.345
	-1.22
	-0.376
	-0.347
	-0.488
	-0.847
	-0.426
	-1.1
	-0.48
	-1.17
	-0.552
	-0.354
	-0.325
	-0.401
	-0.356
	-0.94
	-1.27
	-1.55
	-0.328
	-0.323
	-0.377
	-0.371
	-0.564
	-0.704
	-0.874
	-0.456
	-0.356
	-0.526
	-2.47
	-0.315
	-0.351
	-0.442
	-0.415
	-1.27
	-0.497
	-2.8
	-0.616
	-0.596
	-0.366
	-0.532
	-0.309
	-0.723
	-0.338
	-0.366
	-0.304
	-0.491
	-0.533
	-0.323
	-0.872
	-0.34
	-0.81
	-0.378
	-0.513
	-0.926
	-0.618
	-0.926
	-0.666
	-1.4
	-0.851
	-0.883
	-0.55
	-0.606
	-0.555
	-0.433
	-0.732
	-0.413
	-0.542
	-0.549
	-0.378
	-0.968
	-1.3
	-0.758
	-0.341
	-0.31
	-0.637
	-0.8
	-0.593
	-0.583
	-0.893
	-0.538
	-0.778
	-0.318
	-0.545
	-0.317
	-1.36
	-0.309
	-0.622
	-0.935
	-0.952
	-1.25
	-1.06
	-0.316
	-0.367
	-0.68
	-0.322
	-0.442
	-0.325
	-0.522
	-0.465
	-0.619
	-0.323
	-0.543
	-0.799
	-0.825
	-0.685
	-0.406
	-0.714
	-0.514
	-0.83
	-0.385
	-0.573
	-0.744
	-0.678
	-0.561
	-0.381
	-0.387
	-0.357
	-0.467
	-0.349
	-0.809
	-1.05
	-0.825
	-0.606
	-0.37
	-0.358
	-0.46
	-0.699
	-0.391
	-0.539
	-1.26
	-0.334
	-0.534
	-1.2
	-0.564
	-0.834
	-0.811
	-0.336
	-0.639
	-0.392
	-1.24
	-0.859
	-0.648
	-0.393
	-0.769
	-0.352
	-0.847
	-0.563
	-1.15
	-0.697
	-0.753
	-1.25
	-3.07
	-1.01
	-0.768
	-0.945
	-0.443
	-1.39
	-0.379
	-0.667
	-0.686
	-0.331
	-0.984
	-0.493
	-0.389
	-0.678
	-0.951
	-0.452
	-0.473
	-0.454
	-0.698
	-0.332
	-0.393
	-0.369
	-0.951
	-1.03
	-0.781
	-1.25
	-0.621
	-0.566
	-1.4
	-0.781
	-0.528
	-0.879
	-0.793
	-0.47
	-0.48
	-1
	-0.49
	-0.738
	-0.471
	-0.334
	-0.55
	-0.419
	-0.488
	-1.27
	-0.304
	-0.407
	-0.491
	-0.517
	-2.88
	-0.652
	-1.04
	-0.356
	-0.351
	-1.38
	-0.786
	-0.551
	-0.641
	-0.349
	-0.356
	-0.911
	-0.508
	-0.631
	-0.32
	-0.44
	-0.398
	-1.29
	-1.38
	-0.409
	-0.456
	-0.603
	-0.919
	-0.998
	-0.873
	-3
	-0.336
	-0.366
	-0.908
	-1.3
	-0.304
	-0.949
	-0.44
	-0.725
	-0.584
	-0.813
	-0.407
	-0.303
	-1.37
	-0.485
	-0.947
	-0.334
	-0.314
	-1.06
	-2.67
	-0.418
	-0.407
	-0.351
	-0.726
	-0.349
	-0.309
	-0.477
	-0.668
	-0.831
	-0.706
	-0.453
	-1.05
	-0.974
	-0.705
	-0.661
	-0.463
	-0.569
	-0.788
	-0.539
	-1.04
	-0.457
	-2.88
	-0.785
	-0.327
	-0.519
	-1.04
	-0.617
	-0.461
	-0.826
	-0.901
	-0.423
	-0.487
	-0.664
	-0.467
	-0.383
	-0.55
	-0.817
	-1.4
	-1.28
	-0.344
	-0.313
	-0.656
	-0.463
	-1.1
	-0.391
	-0.398
	-0.517
	-0.802
	-0.501
	-0.393
	-0.822
	-0.711
	-0.69
	-0.342
	-0.346
	-0.879
	-0.685
	-0.537
	-0.689
	-0.353
	-0.754
	-0.761
	-0.568
	-0.617
	-0.462
	-0.919
	-0.593
	-0.491
	-1.48
	-0.363
	-0.81
	-0.662
	-0.442
	-0.892
	-0.48
	-0.682
	-0.361
	-0.564
	-0.612
	-0.483
	-0.344
	-0.403
	-1.29
	-0.64
	-0.428
	-0.546
	-0.329
	-1.08
	-0.658
	-1.25
	-0.891
	-0.384
	-0.516
	-0.645
	-0.412
	-0.665
	-0.662
	-0.711
	-0.945
	-0.448
	-0.339
	-0.501
	-0.546
	-0.306
	-0.624
	-0.851
	-0.396
	-1.12
	-0.653
	-0.44
	-0.52
	-1.49
	-0.912
	-0.673
	-0.797
	-0.704
	-1.02
	-0.649
	-0.525
	-0.689
	-0.587
	-0.416
	-0.38
	-0.741
	-0.486
	-2.38
	-1.29
	-2.62
	-0.496
	-0.687
	-0.372
	-1.22
	-0.483
	-0.314
	-0.556
	-0.697
	-1.45
	-0.758
	-0.49
	-0.37
	-0.351
	-1.02
	-0.37
	-0.646
	-1.26
	-0.366
	-0.908
	-0.475
	-0.505
	-0.77
	-0.46
	-0.334
	-1.35
	-0.423
	-0.478
	-0.64
	-0.466
	-0.324
	-0.649
	-0.434
	-0.634
	-1
	-1.42
	-0.487
	-0.472
	-0.717
	-0.396
	-0.853
	-0.942
	-0.532
	-0.542
	-0.309
	-0.658
	-0.862
	-2.96
	-0.92
	-3.01
	-0.67
	-0.744
	-0.513
	-0.41
	-0.355
	-0.528
	-1.27
	-0.401
	-0.471
	-1.42
	-0.363
	-0.413
	-0.607
	-0.654
	-0.354
	-1.04
	-0.378
	-0.611
	-0.4
	-0.594
	-0.449
	-0.392
	-0.787
	-0.582
	-0.414
	-0.625
	-0.741
	-1.08
	-0.416
	-0.522
	-1.44
	-0.967
	-0.957
	-1.03
	-0.463
	-0.664
	-0.444
	-0.569
	-0.463
	-0.791
	-0.404
	-0.366
	-1.27
	-0.632
	-1.47
	-0.326
	-0.448
	-0.326
	-0.671
	-0.625
	-0.564
	-0.502
	-0.73
	-0.472
	-0.36
	-2.96
	-0.384
	-0.332
	-0.628
	-0.369
	-0.35
	-0.315
	-0.304
	-1.09
	-0.714
	-1.35
	-0.693
	-0.352
	-0.454
	-0.916
	-0.439
	-0.308
	-0.616
	-0.784
	-0.923
	-0.843
	-0.328
	-1.34
	-1.33
	-0.642
	-0.944
	-0.352
	-1.11
	-0.642
	-1.23
	-1.16
	-0.32
	-0.32
	-0.412
	-0.309
	-0.834
	-1.41
	-1.01
	-0.318
	-0.574
	-0.575
	-0.466
	-0.419
	-0.321
	-0.382
	-0.505
	-0.752
	-0.823
	-0.385
	-3.06
	-0.364
	-1.48
	-0.537
	-0.775
	-0.556
	-0.443
	-1.25
	-0.319
	-0.796
	-0.672
	-0.316
	-0.616
	-0.553
	-1.09
	-0.719
	-0.94
	-0.907
	-0.829
	-0.506
	-1.03
	-0.594
	-2.31
	-0.329
	-0.502
	-0.352
	-0.413
	-0.509
	-0.427
	-0.823
	-0.764
	-1.08
	-0.558
	-0.684
	-0.804
	-2.41
	-0.665
	-0.337
	-0.723
	-0.676
	-0.562
	-1.03
	-0.524
	-1.35
	-0.591
	-0.591
	-0.334
	-0.516
	-0.387
	-0.612
	-0.519
	-0.326
	-0.647
	-2.92
	-0.83
	-0.579
	-0.44
	-0.588
	-0.522
	-0.418
	-0.729
	-1.01
	-0.491
	-0.394
	-0.969
	-0.397
	-0.816
	-0.586
	-0.817
	-1.29
	-0.421
	-0.32
	-0.307
	-0.475
	-1.27
	-0.321
	-0.91
	-0.358
	-0.364
	-0.847
	-0.63
	-1.18
	-0.45
	-0.351
	-0.924
	-0.611
	-1.15
	-0.417
	-0.914
	-0.416
	-0.539
	-2.45
	-1.01
	-0.637
	-0.365
	-0.904
	-0.567
	-0.61
	-0.713
	-0.633
	-1.59
	-1.37
	-0.949
	-0.71
	-0.769
	-0.606
	-0.36
	-0.467
	-0.701
	-0.337
	-0.379
	-0.43
	-0.891
	-1.21
	-0.358
	-0.465
	-0.421
	-0.767
	-0.541
	-0.877
	-0.353
	-1.13
	-0.63
	-0.493
	-0.327
	-0.439
	-0.485
	-0.318
	-1.14
	-0.674
	-1.3
	-0.343
	-0.446
	-0.31
	-0.587
	-0.419
	-0.426
	-0.602
	-0.386
	-0.444
	-0.464
	-0.59
	-0.574
	-0.345
	-0.937
	-0.963
	-0.548
	-0.582
	-1.08
	-0.553
	-0.462
	-0.465
	-0.962
	-1.13
	-0.562
	-0.947
	-0.432
	-0.843
	-0.682
	-1.21
	-1.01
	-0.817
	-0.696
	-0.538
	-0.365
	-0.401
	-0.425
	-0.409
	-0.349
	-0.7
	-0.438
	-0.328
	-0.488
	-1.08
	-0.391
	-0.402
	-0.49
	-0.69
	-0.335
	-0.745
	-0.633
	-0.805
	-0.378
	-0.467
	-0.346
	-0.348
	-0.508
	-0.574
	-0.981
	-1.24
	-0.525
	-0.304
	-0.334
	-0.524
	-0.768
	-1.33
	-0.37
	-0.333
	-0.658
	-0.613
	-1.24
	-0.837
	-0.343
	-0.489
	-0.521
	-0.413
	-0.401
	-1.25
	-1.1
	-1.33
	-0.317
	-0.435
	-0.812
	-0.431
	-0.917
	-0.835
	-0.426
	-1.4
	-0.337
	-0.809
	-0.443
	-0.41
	-0.304
	-0.655
	-0.944
	-1.03
	-0.56
	-0.49
	-0.413
	-0.762
	-0.717
	-0.485
	-0.609
	-0.986
	-0.481
	-1.59
	-0.438
	-1.17
	-0.427
	-0.511
	-1.35
	-0.335
	-0.333
	-1.24
	-0.339
	-0.89
	-0.719
	-1.18
	-0.47
	-0.782
	-0.525
	-0.431
	-0.456
	-0.487
	-0.767
	-0.344
	-0.418
	-0.318
	-0.377
	-0.703
	-0.514
	-0.453
	-1.34
	-1.3
	-0.586
	-0.483
	-0.789
	-0.313
	-0.417
	-0.925
	-0.335
	-0.544
	-0.341
	-0.353
	-0.426
	-0.66
	-0.612
	-0.396
	-0.721
	-0.923
	-0.514
	-0.474
	-1.86
	-1.45
	-0.334
	-0.519
	-0.562
	-1.52
	-0.329
	-0.556
	-0.324
	-0.476
	-0.494
	-0.682
	-0.614
	-1.01
	-0.525
	-0.466
	-1.11
	-0.636
	-0.354
	-0.553
	-0.585
	-0.495
	-0.651
	-1.26
	-0.342
	-1.01
	-0.571
	-0.478
	-1.31
	-0.58
	-1.5
	-0.427
	-0.977
	-2.79
	-0.973
	-0.44
	-0.698
	-1.07
	-0.521
	-0.393
	-0.442
	-0.442
	-0.355
	-0.944
	-1.13
	-0.343
	-0.607
	-1.75
	-0.525
	-0.81
	-0.539
	-0.529
	-1.02
	-0.451
	-0.442
	-0.417
	-0.557
	-0.604
	-0.484
	-0.365
	-0.306
	-0.573
	-1.11
	-1.36
	-0.566
	-0.469
	-1.11
	-0.381
	-0.583
	-0.56
	-0.974
	-0.899
	-0.772
	-0.928
	-0.414
	-0.351
	-0.473
	-1.24
	-0.599
	-0.585
	-0.561
	-0.452
	-0.571
	-0.691
	-2.43
	-0.479
	-0.724
	-0.567
	-1.07
	-0.341
	-0.635
	-1.26
	-0.465
	-0.601
	-1.17
	-0.432
	-2.24
	-0.436
	-0.346
	-0.586
	-0.613
	-0.481
	-0.469
	-0.406
	-0.454
	-0.615
	-1.62
	-0.502
	-0.946
	-0.424
	-0.373
	-0.54
	-0.323
	-0.885
	-0.311
	-0.485
	-0.617
	-0.772
	-0.463
	-0.637
	-0.879
	-0.782
	-0.572
	-0.678
	-0.741
	-0.464
	-0.784
	-0.518
	-0.88
	-0.727
	-0.591
	-0.543
	-0.774
	-0.312
	-1.32
	-0.631
	-0.669
	-0.514
	-0.309
	-0.432
	-0.631
	-0.83
	-0.862
	-0.922
	-0.307
	-0.418
	-0.54
	-0.535
	-0.544
	-2.51
	-0.798
	-0.401
	-0.427
	-1.03
	-0.336
	-0.792
	-0.394
	-0.409
	-2.68
	-0.447
	-0.451
	-0.833
	-0.336
	-0.456
	-0.432
	-0.832
	-0.55
	-0.548
	-0.348
	-0.475
	-0.612
	-0.755
	-0.373
	-1.09
	-0.761
	-0.995
	-0.487
	-0.318
	-0.413
	-0.648
	-0.806
	-1.12
	-0.895
	-0.449
	-0.366
	-0.643
	-0.91
	-0.627
	-0.38
	-0.563
	-0.636
	-0.772
	-0.324
	-0.953
	-0.451
	-0.458
	-0.925
	-0.608
	-0.317
	-0.784
	-0.549
	-1.18
	-1.13
	-0.829
	-0.603
	-0.359
	-0.834
	-0.587
	-0.35
	-0.701
	-0.452
	-0.424
	-0.966
	-0.416
	-0.448
	-0.786
	-1.99
	-0.44
	-0.57
	-0.326
	-0.348
	-0.434
	-1.28
	-0.722
	-1.15
	-0.771
	-0.447
	-0.678
	-0.334
	-0.47
	-0.659
	-0.777
	-0.539
	-0.517
	-0.422
	-0.798
	-1.08
	-1.65
	-0.482
	-0.959
	-0.308
	-0.478
	-0.558
	-0.505
	-0.315
	-0.51
	-0.734
	-1.35
	-1.06
	-1.49
	-0.691
	-1.26
	-0.88
	-0.726
	-0.582
	-0.316
	-1.26
	-0.961
	-0.55
	-1.05
	-0.793
	-1.14
	-1.03
	-1.28
	-1.3
	-3.05
	-0.387
	-0.398
	-0.528
	-0.938
	-0.373
	-0.497
	-1.15
	-1.23
	-0.863
	-0.63
	-0.535
	-0.48
	-0.421
	-0.386
	-0.823
	-0.591
	-0.507
	-0.625
	-0.307
	-1.1
	-0.799
	-0.716
	-1.09
	-0.487
	-0.908
	-0.996
	-1.17
	-2.2
	-0.314
	-0.377
	-0.315
	-0.677
	-0.35
	-0.621
	-0.326
	-0.373
	-0.932
	-0.434
	-0.539
	-0.531
	-2.72
	-0.329
	-0.821
	-0.583
	-0.731
	-2.52
	-0.436
	-0.629
	-0.699
	-0.923
	-0.485
	-0.498
	-1.29
	-0.813
	-0.497
	-0.48
	-1.34
	-0.569
	-0.459
	-1.44
	-0.578
	-0.653
	-0.438
	-0.425
	-0.381
	-0.337
	-0.63
	-0.303
	-0.487
	-1.18
	-0.731
	-0.33
	-2.65
	-0.368
	-0.31
	-0.877
	-0.319
	-1.66
	-0.616
	-1.12
	-1.17
	-0.324
	-1.07
	-0.92
	-0.404
	-0.365
	-0.887
	-0.82
	-0.694
	-0.379
	-0.327
	-0.773
	-0.511
	-0.739
	-0.674
	-0.526
	-0.787
	-0.855
	-0.389
	-0.792
	-0.354
	-0.547
	-2.3
	-0.856
	-1.39
	-0.437
	-0.498
	-0.365
	-0.533
	-0.664
	-0.882
	-0.669
	-0.535
	-0.592
	-0.807
	-0.411
	-0.486
	-0.858
	-0.677
	-1.64
	-1.02
	-0.968
	-0.386
	-0.468
	-0.904
	-1.16
	-1.36
	-1.02
	-0.951
	-0.748
	-0.665
	-0.421
	-0.554
	-1.1
	-0.746
	-0.472
	-1.04
	-1.25
	-1.44
	-1.21
	-0.353
	-0.577
	-2.45
	-0.989
	-0.469
	-1.09
	-0.39
	-0.331
	-0.982
	-1.02
	-0.341
	-0.763
	-0.761
	-1.26
	-0.438
	-1.65
	-0.685
	-0.481
	-0.558
	-0.727
	-0.447
	-0.942
	-1.01
	-0.335
	-0.361
	-0.517
	-0.941
	-0.712
	-0.45
	-1.15
	-0.77
	-2.2
	-0.853
	-0.391
	-0.811
	-0.331
	-0.388
	-0.342
	-0.397
	-0.761
	-0.399
	-0.304
	-0.354
	-1.29
	-0.386
	-0.552
	-0.32
	-0.372
	-0.527
	-0.423
	-0.316
	-0.309
	-0.763
	-0.733
	-0.957
	-1.61
	-0.436
	-0.348
	-0.406
	-0.591
	-0.337
	-0.514
	-0.37
	-0.328
	-0.562
	-0.673
	-0.926
	-1.27
	-0.393
	-0.4
	-1.68
	-0.663
	-0.411
	-0.392
	-0.311
	-1.06
	-0.352
	-0.53
	-0.468
	-0.648
	-0.744
	-0.657
	-0.624
	-0.474
	-0.583
	-0.91
	-0.832
	-1.05
	-2.28
	-0.774
	-0.952
	-0.401
	-0.828
	-0.974
	-0.529
	-1.05
	-0.766
	-0.52
	-0.352
	-0.614
	-0.482
	-0.44
	-1.3
	-0.473
	-0.373
	-0.843
	-0.443
	-0.436
	-0.49
	-0.46
	-0.324
	-0.937
	-0.65
	-0.692
	-0.382
	-0.578
	-0.36
	-1.44
	-0.509
	-0.406
	-0.906
	-0.395
	-0.569
	-0.547
	-0.468
	-1.07
	-0.983
	-0.553
	-0.446
	-0.554
	-0.683
	-0.421
	-0.635
	-0.81
	-1.12
	-0.364
	-0.487
	-1.05
	-0.833
	-0.699
	-1.3
	-0.541
	-0.83
	-1.3
	-0.45
	-0.5
	-0.512
	-0.587
	-0.684
	-1.03
	-0.354
	-0.672
	-0.581
	-1.15
	-0.334
	-0.307
	-0.402
	-1.15
	-0.95
	-1.37
	-0.502
	-1.13
	-0.441
	-0.301
	-0.319
	-0.335
	-0.503
	-0.506
	-0.96
	-0.39
	-1.01
	-0.445
	-0.503
	-0.62
	-0.724
	-0.319
	-0.469
	-0.329
	-0.494
	-1.17
	-0.344
	-0.61
	-1.59
	-0.522
	-1.14
	-1.08
	-0.332
	-0.401
	-0.462
	-1.23
	-0.994
	-0.406
	-0.435
	-0.822
	-0.377
	-0.454
	-0.304
	-0.478
	-0.54
	-0.741
	-0.821
	-1.3
	-1.62
	-1.2
	-0.315
	-0.569
	-0.529
	-0.462
	-0.504
	-1.11
	-0.395
	-0.587
	-0.622
	-0.484
	-0.339
	-0.794
	-0.324
	-1.31
	-0.691
	-0.343
	-0.449
	-0.599
	-1.15
	-0.731
	-0.977
	-0.489
	-0.35
	-0.441
	-0.843
	-1.44
	-0.41
	-0.574
	-0.353
	-0.675
	-0.946
	-0.447
	-0.821
	-0.749
	-0.453
	-0.519
	-0.441
	-0.443
	-1.13
	-0.499
	-0.588
	-0.347
	-0.366
	-1.2
	-0.707
	-0.666
	-0.678
	-0.323
	-0.841
	-0.447
	-1.12
	-1.19
	-0.768
	-0.462
	-0.911
	-0.868
	-0.514
	-0.662
	-0.336
	-0.669
	-0.834
	-0.488
	-0.533
	-0.316
	-0.31
	-1.29
	-1.03
	-0.522
	-1.98
	-0.416
	-0.305
	-0.85
	-0.305
	-1.13
	-0.934
	-0.824
	-0.38
	-0.82
	-0.377
	-0.999
	-0.484
	-0.404
	-0.41
	-1.3
	-1.24
	-0.371
	-0.972
	-1.34
	-1.03
	-0.676
	-0.505
	-0.404
	-1.03
	-1.12
	-1.19
	-0.887
	-0.823
	-0.669
	-0.549
	-0.534
	-0.701
	-1.09
	-1.57
	-0.417
	-0.585
	-2.54
	-0.508
	-0.874
	-1.24
	-0.497
	-0.554
	-0.463
	-0.557
	-0.462
	-0.431
	-0.992
	-0.385
	-0.883
	-0.506
	-0.307
	-0.966
	-0.551
	-0.691
	-0.893
	-1.8
	-0.659
	-0.41
	-1.25
	-0.593
	-0.606
	-0.426
	-1.29
	-0.714
	-0.872
	-0.582
	-0.378
	-0.722
	-0.305
	-0.316
	-1.22
	-0.831
	-1.28
	-0.501
	-0.598
	-0.383
	-1.11
	-1.1
	-0.302
	-0.346
	-1.1
	-0.634
	-0.968
	-0.932
	-0.357
	-1.49
	-0.317
	-0.37
	-0.499
	-0.429
	-1.04
	-1.11
	-0.525
	-0.364
	-0.427
	-0.846
	-0.772
	-0.982
	-0.333
	-0.446
	-0.441
	-0.665
	-0.515
	-0.497
	-0.441
	-1.17
	-3.05
	-0.395
	-0.674
	-0.697
	-0.557
	-0.609
	-0.472
	-0.481
	-0.904
	-0.308
	-0.343
	-0.566
	-0.478
	-0.378
	-1.37
	-1.14
	-0.454
	-0.831
	-2.21
	-0.386
	-0.528
	-0.571
	-0.312
	-1.06
	-0.679
	-2.95
	-0.731
	-0.648
	-1.68
	-0.457
	-2.76
	-1.21
	-0.978
	-0.431
	-1.13
	-0.643
	-0.986
	-0.313
	-0.82
	-1.02
	-0.351
	-0.326
	-0.305
	-0.377
	-0.51
	-0.392
	-0.775
	-0.513
	-0.552
	-0.391
	-0.467
	-0.456
	-0.361
	-0.854
	-0.56
	-0.731
	-0.771
	-0.48
	-0.673
	-0.883
	-0.792
	-0.442
	-0.572
	-0.646
	-0.764
	-0.473
	-1.04
	-0.58
	-0.733
	-0.941
	-0.61
	-0.955
	-0.528
	-0.754
	-0.858
	-0.895
	-0.391
	-0.345
	-1.32
	-0.412
	-0.493
	-0.473
	-1.49
	-1.23
	-1.21
	-0.546
	-0.314
	-0.451
	-1.16
	-0.831
	-0.306
	-0.413
	-0.464
	-0.997
	-0.991
	-1
	-0.807
	-0.751
	-0.52
	-0.664
	-0.871
	-0.733
	-0.404
	-0.34
	-0.675
	-0.317
	-0.351
	-0.394
	-0.572
	-0.329
	-2.81
	-0.658
	-0.606
	-1.1
	-0.338
	-0.986
	-0.658
	-0.337
	-0.938
	-0.942
	-0.51
	-0.354
	-0.387
	-0.311
	-1.09
	-0.34
	-0.555
	-1.02
	-0.639
	-0.636
	-0.447
	-0.975
	-0.785
	-0.913
	-0.307
	-0.401
	-0.886
	-0.974
	-0.965
	-2.11
	-1.16
	-0.931
	-0.475
	-0.391
	-0.332
	-0.474
	-0.528
	-0.995
	-1.52
	-0.48
	-0.468
	-0.388
	-0.356
	-2.27
	-0.544
	-0.864
	-1.54
	-0.796
	-0.638
	-0.4
	-0.718
	-0.522
	-1.6
	-0.391
	-0.935
	-0.38
	-0.641
	-0.337
	-0.332
	-0.556
	-0.889
	-0.341
	-1.33
	-0.443
	-0.953
	-0.328
	-0.354
	-0.42
	-1.15
	-0.995
	-0.546
	-0.992
	-0.861
	-0.408
	-1.3
	-0.407
	-0.316
	-1.06
	-0.756
	-0.341
	-0.551
	-0.447
	-0.812
	-0.679
	-0.608
	-0.351
	-0.456
	-1.42
	-0.519
	-0.406
	-0.32
	-0.445
	-1.01
	-0.647
	-0.894
	-0.963
	-0.928
	-0.318
	-0.656
	-1.15
	-0.419
	-0.438
	-0.355
	-0.356
	-0.662
	-1.24
	-0.35
	-1.34
	-0.486
	-0.33
	-0.858
	-0.364
	-0.734
	-0.879
	-1.54
	-0.455
	-0.612
	-0.416
	-0.718
	-0.711
	-0.822
	-1.09
	-0.565
	-0.361
	-0.495
	-0.439
	-0.702
	-0.924
	-0.364
	-0.736
	-1.25
	-0.54
	-0.332
	-0.863
	-3.25
	-0.547
	-1.43
	-0.963
	-0.558
	-0.535
	-0.606
	-1.12
	-1.06
	-0.486
	-1.1
	-0.602
	-0.397
	-0.446
	-0.743
	-0.58
	-0.567
	-0.693
	-0.399
	-0.584
	-0.727
	-0.362
	-1.15
	-1.08
	-1.13
	-0.653
	-0.679
	-0.523
	-1.09
	-0.463
	-1.18
	-0.715
	-0.688
	-0.341
	-0.313
	-0.58
	-0.477
	-0.324
	-0.355
	-0.72
	-0.345
	-0.597
	-0.478
	-0.431
	-1.41
	-1.43
	-0.75
	-0.657
	-0.51
	-2.89
	-1.3
	-0.781
	-0.726
	-0.361
	-0.636
	-0.624
	-0.421
	-0.879
	-0.451
	-0.668
	-1.02
	-0.319
	-0.426
	-1.13
	-0.315
	-0.608
	-0.377
	-0.65
	-2.8
	-0.787
	-0.449
	-1.27
	-0.967
	-1.19
	-0.665
	-0.688
	-0.516
	-0.345
	-0.559
	-0.818
	-0.328
	-0.517
	-1.03
	-1.06
	-0.602
	-0.543
	-0.32
	-0.403
	-1.15
	-0.343
	-0.527
	-1.2
	-1.28
	-0.406
	-0.747
	-0.892
	-0.433
	-0.487
	-0.523
	-0.377
	-1.26
	-1.22
	-1.49
	-0.867
	-1.27
	-2.38
	-0.674
	-0.693
	-0.936
	-0.707
	-0.369
	-1.49
	-0.501
	-0.443
	-0.325
	-2.64
	-1.18
	-0.895
	-0.345
	-0.639
	-0.717
	-0.314
	-0.425
	-0.941
	-0.451
	-0.609
	-0.45
	-0.985
	-0.652
	-0.327
	-0.356
	-0.99
	-0.849
	-1.13
	-0.572
	-0.313
	-1.18
	-0.598
	-0.474
	-0.527
	-0.67
	-0.345
	-0.581
	-0.764
	-1.16
	-0.706
	-0.679
	-1.31
	-0.535
	-1.18
	-0.493
	-1.16
	-0.933
	-0.556
	-0.971
	-0.458
	-1.02
	-0.537
	-1.03
	-0.333
	-0.586
	-0.334
	-0.654
	-0.789
	-1.61
	-0.54
	-0.366
	-1.05
	-0.539
	-0.759
	-0.56
	-0.717
	-0.545
	-0.39
	-0.844
	-0.854
	-0.356
	-0.34
	-0.58
	-0.91
	-0.391
	-0.671
	-0.344
	-0.701
	-0.988
	-0.621
	-0.589
	-0.518
	-0.304
	-0.667
	-1.27
	-0.65
	-1.6
	-0.44
	-0.469
	-1.58
	-0.416
	-0.501
	-0.436
	-0.461
	-0.509
	-0.711
	-0.573
	-0.43
	-0.762
	-0.418
	-0.43
	-0.388
	-0.806
	-1.39
	-0.379
	-0.411
	-0.598
	-0.362
	-0.82
	-0.982
	-0.981
	-0.772
	-0.839
	-0.491
	-1.31
	-0.611
	-0.36
	-0.494
	-0.82
	-0.874
	-0.319
	-1.09
	-1.32
	-0.43
	-0.436
	-0.642
	-0.546
	-0.568
	-0.484
	-0.66
	-0.819
	-0.842
	-0.669
	-0.304
	-0.696
	-0.537
	-0.869
	-0.403
	-0.454
	-0.459
	-0.311
	-0.734
	-0.519
	-1.01
	-0.838
	-0.412
	-0.72
	-0.312
	-0.632
	-0.403
	-1.12
	-0.311
	-0.305
	-0.623
	-0.5
	-0.683
	-0.495
	-0.542
	-0.32
	-0.452
	-0.327
	-1.22
	-0.785
	-0.542
	-0.875
	-0.553
	-0.362
	-0.972
	-0.361
	-1
	-0.635
	-0.884
	-0.795
	-0.509
	-2.48
	-0.404
	-0.352
	-0.953
	-0.515
	-0.644
	-0.547
	-0.638
	-0.335
	-0.403
	-0.901
	-0.471
	-0.416
	-0.84
	-0.35
	-1
	-0.377
	-0.505
	-1.13
	-0.589
	-0.398
	-0.576
	-1.19
	-0.319
	-0.579
	-0.434
	-0.379
	-0.527
	-0.473
	-0.403
	-0.766
	-3
	-0.659
	-1.03
	-0.457
	-1.48
	-0.959
	-0.427
	-0.43
	-0.688
	-0.593
	-0.502
	-1.47
	-0.374
	-0.411
	-0.766
	-0.608
	-0.365
	-0.709
	-0.519
	-0.324
	-0.401
	-0.538
	-0.322
	-0.642
	-0.453
	-0.893
	-0.511
	-0.691
	-0.716
	-0.569
	-0.383
	-0.376
	-0.594
	-0.538
	-0.333
	-0.357
	-0.321
	-3.02
	-0.427
	-0.423
	-0.312
	-0.564
	-0.354
	-0.959
	-0.415
	-1.16
	-0.32
	-0.641
	-0.75
	-0.953
	-0.457
	-0.321
	-1.5
	-0.436
	-0.455
	-1.6
	-0.465
	-0.926
	-0.368
	-0.476
	-0.551
	-0.617
	-0.529
	-0.389
	-1.23
	-0.793
	-0.589
	-0.377
	-0.486
	-0.732
	-1.14
	-0.438
	-1.3
	-1.06
	-0.338
	-0.339
	-0.38
	-1.47
	-0.575
	-0.391
	-0.491
	-0.44
	-0.616
	-0.881
	-0.681
	-2.71
	-0.507
	-0.46
	-0.547
	-0.649
	-2.07
	-0.969
	-0.686
	-0.348
	-1.11
	-0.415
	-0.781
	-1.03
	-1.43
	-1.11
	-0.39
	-0.653
	-0.304
	-0.739
	-0.649
	-0.374
	-0.793
	-0.43
	-0.421
	-0.354
	-0.696
	-0.552
	-0.615
	-0.468
	-0.383
	-0.6
	-0.332
	-0.92
	-0.462
	-1.21
	-1.18
	-0.73
	-0.75
	-0.808
	-0.437
	-0.313
	-0.571
	-0.881
	-0.974
	-1.12
	-0.978
	-0.503
	-0.905
	-0.401
	-0.823
	-0.394
	-0.348
	-0.484
	-1.22
	-0.474
	-0.629
	-0.419
	-0.535
	-0.357
	-1.34
	-0.794
	-1.19
	-0.567
	-0.475
	-0.66
	-0.607
	-0.4
	-0.58
	-0.426
	-0.746
	-1.03
	-2.93
	-0.423
	-0.441
	-0.473
	-0.66
	-0.736
	-0.369
	-0.708
	-0.654
	-0.532
	-0.705
	-0.608
	-0.785
	-0.627
	-0.399
	-1.56
	-0.786
	-0.438
	-0.911
	-0.971
	-0.827
	-0.675
	-0.438
	-0.781
	-0.723
	-1.37
	-0.377
	-0.641
	-0.343
	-3.04
	-1.18
	-0.333
	-0.651
	-1.06
	-0.372
	-1.12
	-0.416
	-0.494
	-0.339
	-0.66
	-0.321
	-0.685
	-0.346
	-0.837
	-0.699
	-0.724
	-0.49
	-1.14
	-0.762
	-0.476
	-0.434
	-0.329
	-0.607
	-0.354
	-0.375
	-1.48
	-0.712
	-0.717
	-0.434
	-0.652
	-0.688
	-1.28
	-0.422
	-0.504
	-0.339
	-0.662
	-0.397
	-0.394
	-1.1
	-0.841
	-0.331
	-0.403
	-0.38
	-0.686
	-0.823
	-0.465
	-0.964
	-0.31
	-0.358
	-0.364
	-0.419
	-0.698
	-0.485
	-1.01
	-1.93
	-1.11
	-2.63
	-1.43
	-0.307
	-0.731
	-0.823
	-0.558
	-0.521
	-0.414
	-0.549
	-0.705
	-0.409
	-0.875
	-0.431
	-0.364
	-0.427
	-0.462
	-0.385
	-0.578
	-2.9
	-0.654
	-1.34
	-1.18
	-0.439
	-0.712
	-0.394
	-0.592
	-0.977
	-2.46
	-0.405
	-0.927
	-0.373
	-0.899
	-0.521
	-0.866
	-0.622
	-0.429
	-0.456
	-1.01
	-0.326
	-0.743
	-0.519
	-2.64
	-0.946
	-0.307
	-0.347
	-0.347
	-2.76
	-0.736
	-0.378
	-0.307
	-0.421
	-1.21
	-0.442
	-0.565
	-0.859
	-0.569
	-0.585
	-0.654
	-0.773
	-0.73
	-0.56
	-0.796
	-1.02
	-0.402
	-0.557
	-0.41
	-0.981
	-1.03
	-1.98
	-0.471
	-0.773
	-1.11
	-0.466
	-0.397
	-0.516
	-1.86
	-0.663
	-0.623
	-2.91
	-0.315
	-0.857
	-1.14
	-0.369
	-0.362
	-0.362
	-0.833
	-0.461
	-1.37
	-0.517
	-0.919
	-0.386
	-0.637
	-1.39
	-0.961
	-0.967
	-1.01
	-0.814
	-3.1
	-0.397
	-0.992
	-0.484
	-0.805
	-1.22
	-0.323
	-0.453
	-0.403
	-0.437
	-0.356
	-0.379
	-0.676
	-0.668
	-0.497
	-0.615
	-0.337
	-0.601
	-0.344
	-0.388
	-0.86
	-0.734
	-0.411
	-1.14
	-0.916
	-0.394
	-0.571
	-0.828
	-0.374
	-0.719
	-0.326
	-1.04
	-0.579
	-0.647
	-2.18
	-1.22
	-0.867
	-3.33
	-0.397
	-0.67
	-0.803
	-0.416
	-0.645
	-0.407
	-0.681
	-0.344
	-0.514
	-0.766
	-0.445
	-0.315
	-0.431
	-0.389
	-0.323
	-0.719
	-0.33
	-0.309
	-0.55
	-1.24
	-1.3
	-0.66
	-0.641
	-0.598
	-0.757
	-0.542
	-0.546
	-1.41
	-0.821
	-1.17
	-0.414
	-0.654
	-0.378
	-0.325
	-0.37
	-0.781
	-0.645
	-0.34
	-0.681
	-1.13
	-0.678
	-0.71
	-0.66
	-0.609
	-0.396
	-0.888
	-0.552
	-0.731
	-1.27
	-0.786
	-0.421
	-0.695
	-0.349
	-0.461
	-0.45
	-0.413
	-0.691
	-0.361
	-0.749
	-0.417
	-0.856
	-1.13
	-1.16
	-0.849
	-0.714
	-1.29
	-1.22
	-0.395
	-0.897
	-1.14
	-0.499
	-2.34
	-0.874
	-0.429
	-0.643
	-0.576
	-0.673
	-0.975
	-0.578
	-0.4
	-0.317
	-0.499
	-0.528
	-0.448
	-0.306
	-0.616
	-0.369
	-0.854
	-1.28
	-0.462
	-0.55
	-0.304
	-0.565
	-0.506
	-0.635
	-0.504
	-0.452
	-0.446
	-0.615
	-0.786
	-0.369
	-0.747
	-0.747
	-0.395
	-0.551
	-0.728
	-2.63
	-0.83
	-0.657
	-0.445
	-0.497
	-0.415
	-0.321
	-1.21
	-0.316
	-0.432
	-0.678
	-0.344
	-0.908
	-0.684
	-0.678
	-1.35
	-0.308
	-0.307
	-0.367
	-0.328
	-0.4
	-0.378
	-1.35
	-0.472
	-0.653
	-0.519
	-1.13
	-0.493
	-0.346
	-0.47
	-0.763
	-0.622
	-0.41
	-0.82
	-0.671
	-0.857
	-1.07
	-0.338
	-0.752
	-0.808
	-0.415
	-1.25
	-1.35
	-0.557
	-0.316
	-0.782
	-0.443
	-0.864
	-0.446
	-0.375
	-0.833
	-0.703
	-0.411
	-0.868
	-2.26
	-2.78
	-1.88
	-2.98
	-0.524
	-0.512
	-0.657
	-0.855
	-0.518
	-0.344
	-0.975
	-0.387
	-0.377
	-1.1
	-1.18
	-0.624
	-0.323
	-0.763
	-0.68
	-0.335
	-0.373
	-0.417
	-0.336
	-0.565
	-0.572
	-0.472
	-0.389
	-0.313
	-0.883
	-0.436
	-0.891
	-1.02
	-0.773
	-0.986
	-0.679
	-0.762
	-0.504
	-0.429
	-0.38
	-0.529
	-0.703
	-0.57
	-0.452
	-0.829
	-0.337
	-1.76
	-0.555
	-0.602
	-0.658
	-0.586
	-0.811
	-0.633
	-0.489
	-1.48
	-0.347
	-0.391
	-0.988
	-0.616
	-0.439
	-0.868
	-0.486
	-0.449
	-0.478
	-0.891
	-0.875
	-0.592
	-0.587
	-0.47
	-1.13
	-0.866
	-0.403
	-0.555
	-0.47
	-0.664
	-0.326
	-0.978
	-0.616
	-0.841
	-0.391
	-0.8
	-0.525
	-0.471
	-0.971
	-0.69
	-0.729
	-1.92
	-0.31
	-0.414
	-0.506
	-0.441
	-0.358
	-0.494
	-0.594
	-1.13
	-0.465
	-1.33
	-0.75
	-1.02
	-0.513
	-1.93
	-0.683
	-1.51
	-0.516
	-0.517
	-0.516
	-0.33
	-0.666
	-0.671
	-1.23
	-1.26
	-0.633
	-0.53
	-2.21
	-0.356
	-0.946
	-0.365
	-0.83
	-0.774
	-0.413
	-0.309
	-2.91
	-0.516
	-0.595
	-1.04
	-1.16
	-0.423
	-0.904
	-0.314
	-0.583
	-0.323
	-0.888
	-0.908
	-0.733
	-0.362
	-0.652
	-0.401
	-0.932
	-0.516
	-0.568
	-1.77
	-0.627
	-0.505
	-0.692
	-0.404
	-0.508
	-0.484
	-0.47
	-0.852
	-0.982
	-0.431
	-0.594
	-0.701
	-0.365
	-1.25
	-1.19
	-0.776
	-0.577
	-0.983
	-0.568
	-0.643
	-0.663
	-0.575
	-0.893
	-0.696
	-0.932
	-0.483
	-0.839
	-0.341
	-0.547
	-0.33
	-1.25
	-0.521
	-1.22
	-0.401
	-0.408
	-0.853
	-1.05
	-0.433
	-0.572
	-0.758
	-0.488
	-0.374
	-0.581
	-0.544
	-0.453
	-0.362
	-0.306
	-0.996
	-0.342
	-0.405
	-0.821
	-0.667
	-0.847
	-0.486
	-0.344
	-0.957
	-0.894
	-0.453
	-0.35
	-0.752
	-0.511
	-0.561
	-0.671
	-1.01
	-0.618
	-0.676
	-0.814
	-0.5
	-0.303
	-0.42
	-0.463
	-0.362
	-0.391
	-0.328
	-0.34
	-0.417
	-0.536
	-0.323
	-0.884
	-0.682
	-0.342
	-0.422
	-0.958
	-0.568
	-0.324
	-0.565
	-0.487
	-1.17
	-0.374
	-1.05
	-1.05
	-0.626
	-1.39
	-2.02
	-0.466
	-0.669
	-1.04
	-0.406
	-0.33
	-0.336
	-1.33
	-0.4
	-0.666
	-0.401
	-1.24
	-0.353
	-0.605
	-0.412
	-0.631
	-0.481
	-0.343
	-1.14
	-0.385
	-0.415
	-0.498
	-0.496
	-1.09
	-0.356
	-0.345
	-0.633
	-0.347
	-0.606
	-0.806
	-0.312
	-1.21
	-0.798
	-1
	-0.501
	-0.393
	-0.486
	-0.444
	-0.392
	-0.459
	-0.557
	-0.963
	-0.62
	-0.346
	-0.567
	-0.59
	-0.414
	-0.405
	-0.696
	-0.422
	-1.44
	-1.3
	-0.903
	-0.542
	-0.886
	-0.506
	-0.449
	-0.352
	-1.5
	-0.612
	-0.85
	-1.19
	-0.91
	-0.827
	-0.962
	-0.662
	-1.02
	-0.629
	-1.45
	-0.352
	-0.31
	-0.521
	-0.412
	-0.396
	-0.342
	-1.14
	-0.695
	-0.528
	-0.69
	-0.376
	-0.42
	-1.12
	-0.327
	-0.316
	-0.842
	-0.986
	-1.07
	-0.514
	-0.727
	-0.742
	-0.44
	-1.12
	-1.48
	-0.347
	-0.719
	-0.795
	-0.543
	-0.724
	-0.606
	-0.511
	-0.314
	-0.649
	-0.368
	-1.15
	-0.407
	-0.552
	-0.497
	-0.452
	-0.816
	-0.541
	-0.633
	-0.318
	-1.05
	-0.397
	-1.02
	-0.402
	-0.502
	-0.573
	-0.859
	-1.67
	-0.518
	-0.433
	-0.365
	-0.691
	-0.779
	-0.627
	-1.56
	-0.573
	-0.675
	-1.12
	-1.11
	-0.411
	-0.582
	-1.02
	-0.445
	-0.772
	-0.344
	-0.389
	-1.18
	-0.509
	-0.422
	-0.422
	-0.797
	-0.994
	-0.327
	-1.01
	-0.419
	-0.553
	-0.414
	-0.955
	-1.12
	-0.387
	-0.362
	-1.07
	-0.424
	-1.35
	-0.849
	-0.308
	-2.8
	-0.528
	-0.463
	-0.5
	-0.58
	-0.752
	-1.18
	-0.659
	-0.519
	-0.948
	-0.4
	-0.432
	-0.466
	-0.929
	-0.879
	-0.418
	-0.363
	-3.11
	-0.311
	-1.19
	-0.423
	-0.715
	-0.382
	-0.723
	-0.391
	-0.364
	-0.542
	-0.376
	-0.746
	-0.536
	-0.603
	-0.321
	-1.31
	-0.306
	-0.651
	-0.408
	-0.555
	-0.768
	-0.812
	-0.373
	-0.542
	-0.825
	-0.798
	-0.534
	-0.361
	-0.354
	-0.471
	-0.307
	-0.835
	-0.694
	-0.631
	-1.04
	-0.358
	-0.961
	-0.442
	-0.854
	-0.39
	-0.626
	-0.871
	-0.345
	-1.21
	-0.51
	-0.79
	-0.399
	-0.483
	-0.314
	-0.367
	-0.443
	-0.727
	-0.341
	-0.833
	-0.565
	-0.935
	-0.374
	-0.436
	-0.339
	-1.18
	-0.515
	-0.828
	-1.47
	-0.661
	-0.581
	-0.433
	-0.403
	-0.763
	-0.378
	-0.528
	-0.907
	-0.668
	-0.457
	-0.401
	-0.641
	-0.405
	-0.584
	-0.349
	-0.668
	-0.672
	-1.17
	-0.785
	-0.332
	-0.354
	-0.458
	-0.871
	-0.519
	-0.513
	-0.308
	-0.724
	-0.354
	-1.03
	-0.512
	-1.19
	-0.604
	-0.739
	-0.309
	-0.786
	-0.334
	-0.326
	-0.803
	-0.453
	-0.309
	-0.939
	-0.331
	-0.47
	-0.845
	-1.12
	-0.353
	-0.35
	-0.352
	-0.312
	-0.718
	-0.551
	-0.475
	-0.654
	-0.86
	-0.339
	-0.453
	-0.392
	-0.57
	-1.13
	-0.48
	-0.726
	-0.379
	-0.519
	-1.18
	-0.57
	-0.404
	-0.436
	-0.537
	-0.832
	-0.333
	-0.436
	-0.72
	-0.733
	-0.89
	-0.677
	-0.862
	-0.704
	-0.358
	-0.411
	-0.454
	-0.357
	-0.344
	-1.31
	-0.548
	-0.645
	-0.688
	-0.462
	-1.03
	-0.305
	-0.52
	-0.834
	-2.26
	-0.56
	-0.34
	-0.848
	-0.316
	-0.57
	-0.543
	-0.688
	-1.03
	-0.565
	-0.591
	-0.352
	-0.409
	-0.619
	-0.487
	-1.04
	-0.435
	-0.333
	-0.619
	-0.608
	-0.576
	-0.73
	-0.316
	-0.38
	-0.937
	-0.654
	-0.884
	-0.874
	-0.347
	-0.43
	-0.953
	-1.71
	-0.493
	-2.77
	-0.826
	-0.405
	-0.615
	-1.01
	-0.671
	-0.318
	-0.36
	-0.485
	-0.695
	-0.372
	-0.355
	-0.895
	-0.307
	-0.523
	-0.39
	-0.66
	-0.552
	-0.505
	-0.47
	-0.576
	-1.32
	-0.905
	-0.305
	-0.31
	-0.343
	-0.799
	-0.686
	-0.356
	-0.656
	-0.736
	-1.21
	-1.04
	-0.944
	-0.812
	-0.367
	-0.699
	-0.527
	-0.335
	-0.812
	-0.544
	-1.24
	-0.452
	-0.307
	-0.445
	-0.458
	-1.19
	-1.1
	-0.923
	-0.576
	-0.507
	-0.518
	-1.32
	-0.47
	-0.691
	-0.552
	-0.603
	-0.468
	-0.374
	-1.08
	-0.368
	-0.549
	-0.694
	-0.801
	-0.504
	-0.886
	-0.474
	-0.352
	-0.609
	-1.25
	-1.28
	-0.901
	-0.616
	-0.679
	-0.545
	-0.996
	-0.394
	-0.411
	-0.333
	-0.82
	-0.694
	-0.398
	-0.427
	-0.408
	-1.01
	-0.463
	-0.937
	-0.386
	-0.482
	-0.505
	-0.387
	-3.04
	-0.994
	-0.339
	-0.65
	-0.869
	-0.412
	-0.979
	-0.41
	-0.31
	-0.694
	-0.64
	-0.461
	-0.597
	-0.86
	-0.864
	-0.594
	-0.939
	-0.793
	-0.412
	-2.17
	-1.13
	-0.337
	-1.02
	-0.915
	-0.444
	-0.375
	-0.577
	-0.534
	-1.1
	-0.631
	-0.516
	-0.801
	-0.727
	-0.689
	-0.582
	-0.924
	-0.601
	-0.324
	-0.331
	-0.377
	-1.01
	-2.26
	-0.746
	-0.763
	-0.813
	-0.43
	-0.586
	-0.306
	-0.323
	-0.546
	-0.359
	-0.414
	-0.589
	-0.344
	-1.13
	-0.706
	-0.722
	-1.08
	-1.07
	-0.582
	-0.44
	-0.591
	-0.592
	-0.736
	-0.304
	-1.37
	-0.712
	-0.916
	-0.681
	-0.627
	-0.56
	-0.608
	-0.492
	-0.51
	-0.935
	-0.621
	-0.383
	-0.321
	-0.422
	-2.39
	-0.357
	-0.852
	-0.413
	-0.391
	-1.43
	-0.385
	-0.958
	-0.806
	-0.536
	-0.838
	-0.319
	-0.594
	-0.641
	-0.474
	-1.39
	-0.434
	-1.27
	-2.27
	-0.506
	-1.17
	-3.04
	-0.434
	-0.352
	-1.32
	-1.2
	-0.497
	-0.39
	-0.38
	-0.46
	-1.19
	-0.488
	-2.91
	-0.546
	-0.31
	-0.747
	-0.607
	-0.318
	-0.444
	-0.324
	-1.46
	-0.995
	-0.418
	-0.793
	-1.4
	-0.877
	-0.477
	-2.16
	-0.591
	-0.439
	-0.473
	-0.605
	-0.902
	-0.748
	-0.737
	-0.837
	-0.606
	-0.409
	-0.447
	-0.391
	-0.601
	-0.689
	-0.587
	-0.848
	-0.988
	-0.536
	-1.48
	-0.363
	-0.407
	-0.432
	-0.653
	-0.527
	-0.356
	-0.741
	-0.786
	-0.724
	-0.611
	-1.42
	-1.25
	-0.402
	-0.731
	-0.512
	-0.379
	-0.461
	-1.14
	-0.438
	-0.99
	-2.03
	-0.343
	-1.41
	-1.4
	-1.15
	-1.54
	-0.519
	-0.315
	-0.797
	-0.458
	-0.526
	-0.442
	-0.962
	-0.985
	-0.74
	-0.62
	-0.479
	-0.332
	-0.473
	-0.752
	-0.749
	-0.58
	-0.647
	-0.394
	-0.682
	-0.523
	-2.8
	-0.351
	-0.451
	-1.02
	-0.895
	-0.775
	-0.368
	-0.794
	-1.25
	-0.452
	-1.12
	-1.12
	-0.386
	-1.21
	-0.416
	-0.377
	-0.58
	-0.33
	-0.557
	-0.431
	-1.58
	-0.478
	-0.78
	-0.317
	-0.865
	-0.363
	-0.601
	-0.508
	-0.356
	-0.624
	-0.398
	-0.418
	-1.21
	-1.1
	-0.847
	-0.418
	-1.31
	-1.38
	-0.447
	-0.57
	-0.359
	-1.15
	-0.938
	-0.4
	-0.373
	-0.54
	-3.03
	-0.601
	-0.653
	-0.39
	-0.475
	-0.427
	-0.837
	-1.01
	-1.42
	-0.618
	-0.748
	-2.14
	-0.725
	-0.343
	-0.404
	-0.38
	-0.33
	-0.488
	-1.04
	-0.354
	-1.1
	-0.567
	-1.18
	-0.354
	-0.584
	-1.23
	-0.715
	-0.679
	-0.861
	-0.808
	-0.54
	-1.14
	-0.301
	-0.836
	-1.11
	-1.08
	-0.96
	-0.623
	-0.828
	-0.925
	-0.754
	-0.578
	-0.666
	-0.543
	-0.949
	-0.6
	-0.42
	-0.353
	-0.821
	-1.39
	-0.477
	-0.707
	-0.896
	-0.325
	-0.722
	-0.38
	-0.408
	-0.313
	-0.489
	-0.542
	-0.903
	-0.366
	-0.568
	-1.25
	-0.499
	-0.746
	-2.78
	-0.54
	-0.417
	-0.531
	-2.92
	-0.754
	-1.57
	-0.863
	-0.683
	-0.437
	-0.522
	-0.459
	-0.566
	-0.495
	-0.809
	-0.384
	-0.318
	-0.607
	-0.529
	-0.305
	-0.752
	-0.581
	-0.333
	-0.352
	-0.305
	-1.17
	-1.23
	-1.07
	-1.02
	-0.588
	-1.09
	-0.541
	-0.402
	-0.346
	-0.341
	-0.395
	-0.354
	-0.461
	-0.874
	-0.697
	-0.524
	-0.512
	-0.528
	-1.07
	-1.08
	-0.406
	-0.568
	-0.878
	-0.419
	-1.46
	-0.378
	-0.56
	-0.406
	-1.39
	-0.901
	-0.306
	-0.473
	-1.37
	-0.407
	-0.762
	-0.631
	-0.329
	-0.458
	-0.53
	-0.649
	-0.561
	-0.952
	-0.355
	-0.611
	-0.715
	-0.472
	-2.42
	-0.611
	-0.653
	-0.398
	-0.629
	-1.05
	-0.475
	-0.399
	-0.372
	-1.04
	-0.972
	-0.84
	-0.834
	-0.68
	-0.83
	-0.357
	-0.352
	-0.356
	-0.833
	-0.453
	-0.511
	-0.558
	-0.763
	-0.657
	-0.342
	-0.704
	-0.425
	-0.318
	-1.2
	-0.389
	-0.558
	-0.486
	-0.507
	-0.323
	-0.57
	-0.616
	-0.43
	-0.307
	-0.302
	-0.4
	-0.384
	-0.845
	-0.343
	-0.35
	-0.569
	-1.08
	-0.574
	-0.498
	-0.599
	-0.53
	-0.429
	-0.327
	-0.363
	-0.33
	-0.616
	-1.1
	-1.12
	-0.345
	-0.361
	-0.642
	-0.365
	-0.498
	-0.653
	-0.406
	-0.341
	-1.04
	-0.64
	-0.478
	-0.409
	-0.618
	-0.657
	-0.308
	-0.498
	-0.83
	-0.867
	-0.498
	-1.02
	-1.16
	-0.427
	-0.443
	-1.17
	-1.92
	-0.309
	-0.328
	-0.588
	-0.405
	-0.843
	-1.35
	-0.592
	-0.416
	-0.33
	-1.29
	-0.64
	-0.533
	-0.573
	-0.996
	-0.62
	-0.526
	-0.463
	-1.62
	-0.857
	-0.438
	-0.741
	-0.348
	-0.639
	-0.36
	-0.553
	-0.417
	-0.466
	-0.341
	-2.97
	-0.619
	-0.545
	-0.375
	-0.881
	-0.707
	-0.355
	-0.312
	-0.931
	-0.636
	-0.474
	-0.458
	-0.552
	-0.595
	-1.06
	-0.339
	-0.891
	-0.49
	-0.304
	-0.465
	-0.662
	-1.11
	-0.348
	-0.432
	-0.778
	-0.395
	-1.18
	-0.384
	-1.53
	-1.36
	-0.532
	-0.56
	-0.33
	-0.894
	-0.332
	-0.526
	-1.35
	-0.508
	-0.412
	-0.496
	-0.361
	-0.448
	-0.355
	-0.626
	-0.313
	-0.536
	-0.323
	-0.969
	-0.898
	-0.31
	-1.54
	-0.708
	-0.774
	-0.859
	-0.415
	-0.517
	-0.713
	-0.346
	-0.919
	-0.746
	-0.671
	-0.478
	-0.719
	-0.352
	-1.17
	-0.648
	-0.429
	-2.59
	-0.425
	-0.44
	-0.507
	-0.635
	-0.713
	-0.887
	-1.27
	-0.314
	-0.441
	-0.602
	-0.678
	-0.714
	-1.21
	-0.401
	-0.377
	-0.506
	-0.561
	-0.828
	-0.634
	-0.859
	-0.344
	-0.529
	-0.313
	-0.788
	-0.621
	-1.51
	-0.529
	-0.806
	-1.08
	-0.573
	-0.529
	-0.614
	-0.348
	-0.57
	-0.333
	-0.318
	-0.535
	-0.859
	-0.563
	-0.765
	-0.766
	-0.311
	-0.957
	-0.308
	-0.347
	-0.568
	-0.704
	-0.322
	-0.956
	-1.07
	-0.45
	-0.786
	-0.866
	-0.365
	-0.58
	-0.384
	-0.695
	-0.552
	-0.667
	-0.604
	-0.424
	-1.12
	-0.835
	-0.694
	-0.488
	-0.704
	-0.489
	-0.375
	-0.503
	-0.593
	-1.35
	-0.642
	-0.984
	-0.592
	-0.38
	-1.08
	-1.33
	-0.325
	-0.665
	-0.337
	-0.309
	-1.29
	-0.956
	-0.338
	-0.314
	-0.51
	-0.352
	-0.666
	-0.359
	-0.312
	-0.618
	-0.334
	-0.752
	-1.42
	-1.05
	-0.439
	-1
	-0.722
	-0.368
	-0.472
	-0.497
	-0.408
	-1.26
	-0.759
	-1.35
	-0.755
	-0.319
	-0.352
	-0.505
	-0.34
	-0.673
	-1.11
	-0.328
	-0.494
	-0.589
	-0.462
	-0.614
	-0.678
	-0.423
	-0.361
	-1.07
	-0.445
	-0.466
	-0.374
	-0.304
	-0.402
	-0.849
	-0.529
	-0.367
	-0.419
	-0.426
	-0.431
	-0.495
	-0.662
	-0.333
	-0.4
	-0.373
	-0.607
	-0.779
	-0.595
	-0.786
	-0.496
	-0.384
	-0.423
	-0.469
	-0.393
	-0.364
	-0.368
	-1.01
	-0.852
	-0.903
	-0.399
	-0.688
	-0.496
	-1.37
	-2.05
	-0.703
	-0.415
	-1.37
	-0.614
	-0.888
	-0.43
	-0.394
	-3.23
	-0.399
	-0.59
	-0.454
	-0.365
	-1.41
	-1.57
	-0.385
	-0.582
	-0.451
	-0.924
	-0.504
	-0.585
	-1
	-0.973
	-0.427
	-0.779
	-0.454
	-0.413
	-0.598
	-0.561
	-0.353
	-0.41
	-0.399
	-0.372
	-1.46
	-0.365
	-0.55
	-0.345
	-0.689
	-0.315
	-0.689
	-1.27
	-1.5
	-0.972
	-0.884
	-1.38
	-0.595
	-0.573
	-0.63
	-0.535
	-1.15
	-0.312
	-0.99
	-0.332
	-0.652
	-0.517
	-0.658
	-0.333
	-0.443
	-0.36
	-0.391
	-0.312
	-1.07
	-0.379
	-0.733
	-0.415
	-0.763
	-0.75
	-0.715
	-0.769
	-0.787
	-0.867
	-0.456
	-0.806
	-0.432
	-0.435
	-0.743
	-0.867
	-0.453
	-0.462
	-0.687
	-0.429
	-0.341
	-0.718
	-1.08
	-1.02
	-0.428
	-0.387
	-0.616
	-0.539
	-0.759
	-0.582
	-0.392
	-0.635
	-1.56
	-0.338
	-0.824
	-0.436
	-0.431
	-0.466
	-0.396
	-0.487
	-0.884
	-0.527
	-0.791
	-0.919
	-0.674
	-0.845
	-0.331
	-2.13
	-0.439
	-0.508
	-0.723
	-0.454
	-0.725
	-0.673
	-0.44
	-0.312
	-0.346
	-0.348
	-0.769
	-0.715
	-0.5
	-0.333
	-0.427
	-0.537
	-0.333
	-0.737
	-0.542
	-1.11
	-0.731
	-0.376
	-1.22
	-1.52
	-0.99
	-0.386
	-1.34
	-0.596
	-0.916
	-1.04
	-0.404
	-0.58
	-0.743
	-0.559
	-1.34
	-0.374
	-0.617
	-0.35
	-0.888
	-0.379
	-0.441
	-0.474
	-0.333
	-0.309
	-0.349
	-0.525
	-0.621
	-0.547
	-0.805
	-0.426
	-0.406
	-0.331
	-0.62
	-0.497
	-0.555
	-1.19
	-0.831
	-0.42
	-0.915
	-1.06
	-0.466
	-0.455
	-2.5
	-0.54
	-0.554
	-0.562
	-0.961
	-0.581
	-2.32
	-0.648
	-0.885
	-0.529
	-0.56
	-0.316
	-0.843
	-0.86
	-0.452
	-0.44
	-0.902
	-0.553
	-1.07
	-2.41
	-0.363
	-0.359
	-0.715
	-0.388
	-0.757
	-0.757
	-0.556
	-0.937
	-0.866
	-0.439
	-0.91
	-0.7
	-1.56
	-0.33
	-0.356
	-1.24
	-1.18
	-0.746
	-0.792
	-0.912
	-1.09
	-0.88
	-0.763
	-0.815
	-0.688
	-1.01
	-0.594
	-0.976
	-0.429
	-0.79
	-0.315
	-0.543
	-0.405
	-0.595
	-0.642
	-0.629
	-0.841
	-1.01
	-0.671
	-0.362
	-0.616
	-0.425
	-0.362
	-0.42
	-0.427
	-0.587
	-0.597
	-0.675
	-0.704
	-1.1
	-0.323
	-0.736
	-0.487
	-0.791
	-0.53
	-0.784
	-0.808
	-0.697
	-0.433
	-0.366
	-0.672
	-1.13
	-0.429
	-0.508
	-0.307
	-0.391
	-0.678
	-0.405
	-0.462
	-0.779
	-0.743
	-0.307
	-0.589
	-1.08
	-0.839
	-0.311
	-1.07
	-0.775
	-0.337
	-0.404
	-0.355
	-0.355
	-0.54
	-0.313
	-0.315
	-1.26
	-0.446
	-2.3
	-0.7
	-0.31
	-1.3
	-0.912
	-0.416
	-0.629
	-0.321
	-0.457
	-1.01
	-1.17
	-0.591
	-0.672
	-0.311
	-0.394
	-0.42
	-0.351
	-0.515
	-1.44
	-0.498
	-1.23
	-0.422
	-0.386
	-0.686
	-1.19
	-0.865
	-1.43
	-0.322
	-0.584
	-0.375
	-0.519
	-0.389
	-1.07
	-0.77
	-0.548
	-0.347
	-0.388
	-0.352
	-0.738
	-0.532
	-0.312
	-0.344
	-0.603
	-0.519
	-0.374
	-0.58
	-0.698
	-0.311
	-0.46
	-2.08
	-0.377
	-0.475
	-1.42
	-0.328
	-1.23
	-0.31
	-0.417
	-0.997
	-0.554
	-0.675
	-0.586
	-0.463
	-0.318
	-1.31
	-0.321
	-0.556
	-0.579
	-0.71
	-0.836
	-0.571
	-0.436
	-0.554
	-0.448
	-0.307
	-3.28
	-0.797
	-0.308
	-0.478
	-0.75
	-0.406
	-0.855
	-0.552
	-0.574
	-0.549
	-0.867
	-0.382
	-0.308
	-0.353
	-0.321
	-0.428
	-1.27
	-1.69
	-0.943
	-0.359
	-1.08
	-0.407
	-0.394
	-0.526
	-0.346
	-0.505
	-0.364
	-0.862
	-0.435
	-0.466
	-0.627
	-0.842
	-2.04
	-0.39
	-0.654
	-0.659
	-0.846
	-0.421
	-0.618
	-0.364
	-0.627
	-0.515
	-1.16
	-0.498
	-2.94
	-0.323
	-0.342
	-0.826
	-0.754
	-0.423
	-1.14
	-0.32
	-0.545
	-0.506
	-0.735
	-0.426
	-0.847
	-0.649
	-0.387
	-1.27
	-0.632
	-0.395
	-0.654
	-0.346
	-0.391
	-0.993
	-0.758
	-0.554
	-0.453
	-0.398
	-0.507
	-0.883
	-0.511
	-0.414
	-0.728
	-0.751
	-1.21
	-0.336
	-1.5
	-0.346
	-1.28
	-1.03
	-0.432
	-0.349
	-0.498
	-0.33
	-0.389
	-0.542
	-0.775
	-0.525
	-0.34
	-0.33
	-1.17
	-0.429
	-1.03
	-0.765
	-0.858
	-0.446
	-0.669
	-0.478
	-0.762
	-0.321
	-1.1
	-0.391
	-0.868
	-0.573
	-0.612
	-0.519
	-1.1
	-0.564
	-0.377
	-0.451
	-0.663
	-0.539
	-0.38
	-0.92
	-0.818
	-0.692
	-0.342
	-0.491
	-0.414
	-0.331
	-0.901
	-0.642
	-0.814
	-0.708
	-0.725
	-1.18
	-0.411
	-0.729
	-0.306
	-1.12
	-0.7
	-0.571
	-0.641
	-0.382
	-0.687
	-0.915
	-0.344
	-0.805
	-0.317
	-0.965
	-0.379
	-1.14
	-0.465
	-0.572
	-0.997
	-0.396
	-1.14
	-0.34
	-0.324
	-1.01
	-1.84
	-0.475
	-0.501
	-0.804
	-0.432
	-0.481
	-0.723
	-0.713
	-0.937
	-0.563
	-0.635
	-0.455
	-0.545
	-0.582
	-0.387
	-0.534
	-0.365
	-0.494
	-0.441
	-0.618
	-0.738
	-0.813
	-0.843
	-0.805
	-0.952
	-0.623
	-0.389
	-0.711
	-0.781
	-0.336
	-2.06
	-0.605
	-0.829
	-0.352
	-0.521
	-0.944
	-0.887
	-0.976
	-0.561
	-0.435
	-0.786
	-0.486
	-0.344
	-1.1
	-0.753
	-0.879
	-0.453
	-0.895
	-1.3
	-1.42
	-0.456
	-0.854
	-0.997
	-2.92
	-1.41
	-0.455
	-0.35
	-0.327
	-0.373
	-0.579
	-0.501
	-0.883
	-0.41
	-0.426
	-0.824
	-0.771
	-0.408
	-0.687
	-1.21
	-0.366
	-0.546
	-0.437
	-0.92
	-0.825
	-0.499
	-0.315
	-0.426
	-0.662
	-0.663
	-0.671
	-1.09
	-0.49
	-0.357
	-1.03
	-0.702
	-0.83
	-0.558
	-1.06
	-0.865
	-1.22
	-0.482
	-1.15
	-0.35
	-1.02
	-0.893
	-0.577
	-0.473
	-0.351
	-0.363
	-0.461
	-0.619
	-0.633
	-0.433
	-1.05
	-1.19
	-0.316
	-0.613
	-0.451
	-0.501
	-0.336
	-0.482
	-0.366
	-0.454
	-0.656
	-0.991
	-0.637
	-0.308
	-0.489
	-0.587
	-0.982
	-0.512
	-0.541
	-0.329
	-1.08
	-1.13
	-0.407
	-0.461
	-0.531
	-0.346
	-0.669
	-1.02
	-0.503
	-1.01
	-0.306
	-0.645
	-1.36
	-0.405
	-0.31
	-0.663
	-0.729
	-0.35
	-0.327
	-0.345
	-0.829
	-0.684
	-0.458
	-0.544
	-0.366
	-0.36
	-0.554
	-0.804
	-0.423
	-0.45
	-0.481
	-1.32
	-0.679
	-0.592
	-0.338
	-0.847
	-0.346
	-0.69
	-0.862
	-0.42
	-0.708
	-1.23
	-0.602
	-0.357
	-0.787
	-0.583
	-0.879
	-1.31
	-0.689
	-0.985
	-0.651
	-1.18
	-0.333
	-1.72
	-0.645
	-0.43
	-0.647
	-1.5
	-1.1
	-2.39
	-3.06
	-0.346
	-0.436
	-0.865
	-1.31
	-0.398
	-0.312
	-3.13
	-0.347
	-0.444
	-0.496
	-0.45
	-0.517
	-0.804
	-0.338
	-0.491
	-0.677
	-0.434
	-0.385
	-0.303
	-0.466
	-0.515
	-1.13
	-0.709
	-0.801
	-0.771
	-0.404
	-0.371
	-1.09
	-0.389
	-0.892
	-0.435
	-0.999
	-1.12
	-0.516
	-1.45
	-0.376
	-0.31
	-2.64
	-0.332
	-0.314
	-0.486
	-0.457
	-0.817
	-0.898
	-0.899
	-0.717
	-0.645
	-0.96
	-0.725
	-0.839
	-0.581
	-0.381
	-0.481
	-0.463
	-0.63
	-0.37
	-0.667
	-0.626
	-0.429
	-0.707
	-0.398
	-0.417
	-1.14
	-2.76
	-0.565
	-0.346
	-0.419
	-0.449
	-0.33
	-0.342
	-0.592
	-0.346
	-1.44
	-0.304
	-0.741
	-0.532
	-0.494
	-0.691
	-0.854
	-0.632
	-0.584
	-1.51
	-0.492
	-1.35
	-1.01
	-0.332
	-0.811
	-0.802
	-0.723
	-1.02
	-0.394
	-0.88
	-0.889
	-0.511
	-0.547
	-0.487
	-0.368
	-0.441
	-0.403
	-0.37
	-0.465
	-0.792
	-0.619
	-0.31
	-0.972
	-0.308
	-0.687
	-0.72
	-0.983
	-0.335
	-0.392
	-0.416
	-0.91
	-0.64
	-0.456
	-0.357
	-0.719
	-0.736
	-0.869
	-1.01
	-0.56
	-0.324
	-0.407
	-0.345
	-0.374
	-0.354
	-1.32
	-0.403
	-0.608
	-0.913
	-0.979
	-0.383
	-0.419
	-0.899
	-0.5
	-0.36
	-0.375
	-0.493
	-1.12
	-0.715
	-0.994
	-0.79
	-0.453
	-0.798
	-0.831
	-0.597
	-1.43
	-0.801
	-0.701
	-1.27
	-0.321
	-0.63
	-1.36
	-0.342
	-0.331
	-1.45
	-1.28
	-0.64
	-0.305
	-0.369
	-0.563
	-0.369
	-0.457
	-0.583
	-0.328
	-0.868
	-0.394
	-0.66
	-0.733
	-2.44
	-0.553
	-0.841
	-0.769
	-0.594
	-0.657
	-0.501
	-0.451
	-0.519
	-1.27
	-0.412
	-0.501
	-0.728
	-1.07
	-0.427
	-0.321
	-0.786
	-0.431
	-0.326
	-0.429
	-0.541
	-0.344
	-0.423
	-2.56
	-1.34
	-0.816
	-1.25
	-0.419
	-0.502
	-0.743
	-0.952
	-0.489
	-0.362
	-1.24
	-0.534
	-0.46
	-0.65
	-0.985
	-1.11
	-0.61
	-0.487
	-1.12
	-0.732
	-0.641
	-1.13
	-0.354
	-0.504
	-0.543
	-3.15
	-0.567
	-0.582
	-0.909
	-0.794
	-0.908
	-0.539
	-0.436
	-0.493
	-0.707
	-0.344
	-0.61
	-0.475
	-1.08
	-0.467
	-0.358
	-0.892
	-1.01
	-0.323
	-1.23
	-0.31
	-0.655
	-0.573
	-0.521
	-0.378
	-0.95
	-0.681
	-0.478
	-0.822
	-0.805
	-0.811
	-0.744
	-0.722
	-0.475
	-1.03
	-1.22
	-0.335
	-1.35
	-0.43
	-0.472
	-0.361
	-0.336
	-0.973
	-0.35
	-2.94
	-0.602
	-0.597
	-0.446
	-0.697
	-0.653
	-1.21
	-1.39
	-0.65
	-0.478
	-0.309
	-0.606
	-0.334
	-0.488
	-0.873
	-0.432
	-0.438
	-1.26
	-0.309
	-0.587
	-0.394
	-0.357
	-0.359
	-0.517
	-0.891
	-0.352
	-0.319
	-0.395
	-0.765
	-0.33
	-0.947
	-0.447
	-0.762
	-0.668
	-0.483
	-0.459
	-0.468
	-1.07
	-0.44
	-0.602
	-0.559
	-2.56
	-0.482
	-0.907
	-0.337
	-0.387
	-0.486
	-0.851
	-0.808
	-0.828
	-0.496
	-2.03
	-2.55
	-0.355
	-0.417
	-0.593
	-0.381
	-1.13
	-1.05
	-0.663
	-0.339
	-0.919
	-0.513
	-1.11
	-3.15
	-0.511
	-0.363
	-0.319
	-0.955
	-0.907
	-0.709
	-0.386
	-0.985
	-0.487
	-0.633
	-1.29
	-0.847
	-0.596
	-0.338
	-1.1
	-0.438
	-0.434
	-0.421
	-0.486
	-0.967
	-0.354
	-0.629
	-0.721
	-0.564
	-0.682
	-0.677
	-0.752
	-0.743
	-0.902
	-0.354
	-0.572
	-0.406
	-0.634
	-0.665
	-1.59
	-0.627
	-0.732
	-1.17
	-0.424
	-1.22
	-0.945
	-2.95
	-1.26
	-0.303
	-0.31
	-0.779
	-0.573
	-0.331
	-0.315
	-0.33
	-1.5
	-0.964
	-0.563
	-0.733
	-0.612
	-0.803
	-0.717
	-1.08
	-0.349
	-0.705
	-0.397
	-0.827
	-1.39
	-0.401
	-1.07
	-0.618
	-0.354
	-0.8
	-0.62
	-0.682
	-0.347
	-0.313
	-0.446
	-0.475
	-0.377
	-0.599
	-0.589
	-1.22
	-0.429
	-0.343
	-0.692
	-0.491
	-0.917
	-0.897
	-0.389
	-0.353
	-0.597
	-0.606
	-2.95
	-0.408
	-0.955
	-0.503
	-0.569
	-0.919
	-0.611
	-0.509
	-0.716
	-0.443
	-0.604
	-0.404
	-0.802
	-0.628
	-0.337
	-0.67
	-0.505
	-0.953
	-0.32
	-0.369
	-0.381
	-0.845
	-0.473
	-0.735
	-0.424
	-0.634
	-0.985
	-0.376
	-1.32
	-0.343
	-0.323
	-0.714
	-0.705
	-0.318
	-0.588
	-0.379
	-1.25
	-0.404
	-0.678
	-0.564
	-1.38
	-0.673
	-0.857
	-0.622
	-0.346
	-0.525
	-0.616
	-0.548
	-0.343
	-1.1
	-0.555
	-0.359
	-0.405
	-0.524
	-0.878
	-0.394
	-2.27
	-0.43
	-0.539
	-0.62
	-0.454
	-1
	-0.506
	-0.667
	-0.795
	-0.52
	-0.372
	-0.921
	-0.334
	-0.874
	-0.798
	-0.833
	-0.731
	-0.722
	-0.371
	-0.69
	-1.07
	-0.458
	-0.597
	-0.8
	-0.489
	-0.857
	-0.466
	-0.356
	-0.556
	-0.698
	-0.334
	-0.912
	-0.949
	-1.26
	-0.305
	-0.985
	-0.345
	-0.314
	-0.697
	-0.427
	-0.683
	-1.33
	-0.549
	-0.312
	-0.513
	-0.322
	-0.401
	-0.798
	-0.759
	-0.484
	-1.05
	-0.374
	-0.387
	-1.19
	-0.815
	-0.475
	-0.752
	-0.365
	-0.482
	-0.325
	-1.43
	-0.576
	-0.751
	-0.565
	-0.386
	-0.357
	-1.01
	-0.631
	-0.37
	-1.47
	-2.77
	-0.65
	-1.51
	-0.499
	-2.76
	-0.309
	-0.841
	-0.63
	-0.418
	-0.473
	-0.96
	-0.456
	-0.362
	-0.962
	-0.322
	-0.646
	-0.46
	-0.748
	-0.359
	-0.445
	-0.777
	-0.83
	-0.497
	-0.661
	-0.322
	-1
	-0.995
	-0.585
	-1.37
	-0.482
	-0.36
	-1.08
	-0.559
	-0.646
	-0.547
	-0.584
	-0.565
	-0.715
	-1.15
	-1.02
	-0.38
	-0.438
	-0.644
	-0.436
	-0.728
	-0.435
	-0.522
	-0.382
	-0.535
	-0.896
	-0.923
	-0.302
	-0.44
	-0.51
	-0.539
	-0.826
	-0.545
	-0.928
	-0.733
	-0.438
	-0.322
	-0.933
	-0.338
	-1
	-0.495
	-0.66
	-0.992
	-0.501
	-0.433
	-2.65
	-0.481
	-1.23
	-1.27
	-0.393
	-0.576
	-0.883
	-1.15
	-0.488
	-0.405
	-1.23
	-1.19
	-1.08
	-0.385
	-0.518
	-1
	-1.06
	-0.453
	-0.313
	-0.733
	-0.355
	-0.874
	-1.09
	-0.836
	-0.71
	-0.45
	-0.695
	-0.431
	-0.516
	-0.402
	-0.355
	-0.754
	-0.705
	-0.302
	-0.366
	-0.399
	-0.612
	-1.09
	-0.337
	-1.13
	-1.36
	-0.445
	-0.602
	-0.481
	-0.31
	-0.732
	-0.784
	-0.411
	-1.13
	-0.373
	-0.377
	-0.426
	-2.99
	-0.329
	-0.85
	-0.318
	-0.362
	-1.06
	-1.04
	-0.89
	-0.667
	-0.719
	-0.598
	-0.422
	-0.464
	-0.501
	-0.383
	-0.648
	-0.803
	-1.09
	-0.74
	-0.789
	-0.77
	-0.729
	-1.7
	-0.441
	-0.647
	-0.541
	-1.3
	-0.37
	-0.663
	-0.665
	-0.327
	-0.357
	-0.706
	-1.18
	-0.886
	-0.31
	-0.997
	-0.328
	-1.28
	-0.421
	-0.466
	-0.823
	-0.39
	-0.41
	-0.43
	-0.407
	-0.838
	-0.749
	-0.406
	-0.384
	-0.452
	-0.557
	-0.515
	-2.95
	-0.898
	-0.309
	-1
	-0.554
	-0.745
	-0.767
	-0.453
	-0.851
	-0.697
	-0.564
	-0.387
	-0.419
	-0.821
	-0.584
	-2.55
	-0.37
	-0.951
	-0.587
	-1.38
	-0.998
	-0.959
	-0.438
	-0.587
	-2.7
	-2.49
	-0.491
	-0.422
	-1.06
	-0.459
	-0.796
	-0.416
	-0.451
	-0.842
	-0.646
	-0.452
	-0.868
	-0.368
	-0.349
	-1.08
	-3.12
	-0.706
	-0.327
	-0.387
	-0.735
	-0.341
	-0.331
	-2.7
	-0.615
	-0.334
	-0.327
	-0.893
	-0.574
	-0.711
	-0.695
	-0.724
	-0.311
	-0.649
	-0.976
	-0.484
	-0.908
	-0.321
	-0.473
	-1.29
	-0.902
	-0.405
	-0.391
	-1.12
	-0.716
	-1.39
	-0.382
	-0.424
	-0.457
	-1.05
	-0.484
	-0.365
	-0.376
	-0.44
	-0.676
	-0.629
	-0.349
	-1.14
	-0.382
	-0.77
	-0.322
	-0.544
	-0.421
	-1.09
	-0.586
	-0.349
	-0.607
	-0.504
	-0.508
	-0.745
	-0.322
	-0.552
	-0.972
	-0.591
	-0.812
	-0.396
	-1.56
	-0.892
	-0.852
	-0.719
	-0.874
	-0.433
	-1.34
	-0.379
	-0.921
	-0.857
	-0.492
	-0.667
	-0.529
	-2.42
	-1.14
	-1.42
	-0.528
	-0.365
	-0.951
	-0.615
	-0.592
	-0.517
	-0.315
	-0.786
	-0.475
	-0.375
	-2.55
	-0.589
	-0.897
	-0.584
	-0.403
	-0.493
	-0.602
	-0.696
	-0.617
	-0.423
	-0.395
	-0.514
	-1.11
	-0.92
	-0.381
	-0.463
	-0.378
	-0.411
	-0.374
	-0.339
	-0.618
	-1.16
	-0.514
	-0.441
	-0.935
	-0.633
	-0.412
	-0.33
	-0.372
	-0.627
	-2.68
	-0.462
	-0.871
	-0.659
	-0.542
	-0.585
	-0.735
	-0.303
	-0.789
	-0.525
	-0.91
	-0.364
	-0.404
	-0.467
	-0.303
	-0.428
	-0.395
	-0.59
	-0.431
	-0.555
	-0.897
	-1.1
	-0.994
	-0.493
	-1.04
	-0.448
	-0.442
	-0.822
	-0.591
	-1.24
	-0.51
	-0.699
	-0.956
	-0.379
	-0.51
	-0.375
	-0.349
	-0.424
	-0.537
	-0.595
	-0.566
	-0.329
	-0.577
	-1.13
	-0.563
	-0.637
	-0.691
	-0.346
	-0.325
	-0.309
	-0.61
	-1.31
	-0.591
	-0.485
	-0.662
	-0.418
	-0.512
	-0.575
	-0.574
	-0.582
	-0.658
	-1.3
	-0.642
	-0.92
	-0.967
	-0.441
	-0.52
	-0.401
	-0.552
	-1.16
	-0.69
	-0.558
	-0.876
	-0.852
	-0.336
	-0.464
	-0.614
	-0.57
	-1.15
	-0.51
	-0.574
	-0.808
	-0.789
	-0.838
	-0.668
	-0.356
	-0.579
	-0.541
	-0.355
	-0.377
	-0.418
	-0.339
	-2.65
	-0.367
	-0.317
	-0.31
	-0.739
	-1.55
	-0.596
	-0.505
	-0.865
	-0.561
	-0.518
	-0.322
	-0.521
	-0.333
	-1.02
	-1.04
	-0.785
	-0.468
	-0.516
	-0.893
	-0.689
	-0.579
	-0.527
	-0.594
	-0.852
	-0.359
	-0.34
	-0.356
	-0.807
	-0.429
	-0.451
	-0.486
	-0.346
	-0.388
	-0.534
	-0.672
	-0.687
	-0.546
	-0.377
	-0.765
	-0.742
	-0.308
	-0.39
	-0.584
	-0.381
	-0.442
	-0.371
	-0.504
	-0.787
	-0.341
	-0.336
	-0.534
	-0.42
	-0.574
	-0.476
	-0.654
	-0.502
	-0.444
	-2.93
	-0.428
	-0.472
	-0.397
	-0.452
	-0.784
	-0.627
	-1.5
	-0.705
	-0.362
	-0.899
	-0.722
	-0.414
	-0.344
	-0.71
	-2.68
	-0.554
	-0.351
	-0.978
	-0.576
	-0.702
	-0.38
	-0.664
	-0.428
	-0.646
	-0.54
	-0.76
	-0.342
	-0.508
	-0.505
	-0.358
	-1.12
	-2.51
	-0.438
	-0.965
	-0.406
	-0.908
	-0.35
	-0.531
	-0.395
	-0.481
	-0.432
	-0.535
	-0.611
	-1.08
	-0.436
	-0.639
	-0.544
	-0.804
	-1.02
	-0.323
	-0.521
	-0.903
	-0.543
	-0.432
	-0.34
	-0.606
	-0.397
	-0.768
	-2.93
	-1.26
	-0.303
	-0.336
	-0.757
	-0.321
	-0.432
	-1.03
	-0.595
	-0.793
	-0.346
	-1.19
	-1.36
	-0.555
	-0.583
	-0.689
	-0.48
	-0.356
	-0.45
	-0.773
	-0.885
	-0.578
	-0.703
	-0.335
	-0.43
	-0.354
	-1.22
	-0.337
	-0.61
	-0.408
	-0.313
	-0.555
	-1.27
	-0.477
	-0.968
	-0.389
	-0.747
	-0.564
	-0.453
	-0.479
	-0.924
	-0.846
	-1.3
	-0.378
	-0.576
	-0.642
	-0.391
	-0.718
	-0.373
	-0.323
	-0.64
	-0.695
	-0.462
	-0.362
	-0.788
	-2.58
	-0.381
	-0.545
	-0.929
	-0.351
	-0.313
	-0.414
	-0.785
	-0.43
	-0.452
	-0.342
	-0.488
	-0.531
	-0.813
	-0.628
	-0.343
	-0.764
	-0.508
	-0.321
	-0.919
	-0.637
	-0.323
	-0.554
	-0.554
	-0.349
	-0.54
	-0.67
	-0.409
	-0.715
	-0.505
	-0.568
	-0.888
	-0.403
	-0.518
	-0.445
	-0.7
	-0.335
	-0.331
	-0.569
	-0.573
	-0.624
	-0.529
	-1.42
	-0.341
	-0.406
	-0.632
	-0.308
	-0.748
	-0.392
	-0.536
	-0.304
	-0.517
	-0.915
	-0.553
	-0.422
	-0.355
	-0.926
	-0.794
	-0.433
	-0.453
	-0.376
	-0.618
	-0.36
	-0.538
	-0.526
	-1.09
	-1.33
	-0.919
	-1.15
	-0.436
	-1.19
	-0.466
	-0.437
	-0.942
	-2.79
	-1.32
	-0.406
	-0.44
	-0.507
	-0.765
	-0.797
	-0.332
	-0.435
	-0.947
	-0.788
	-0.745
	-0.304
	-1.05
	-0.613
	-0.455
	-1.28
	-0.707
	-0.493
	-0.366
	-0.622
	-0.949
	-0.503
	-0.473
	-0.426
	-0.881
	-0.341
	-0.907
	-1.07
	-1.07
	-1.09
	-0.781
	-0.685
	-1.11
	-0.304
	-0.573
	-0.32
	-0.364
	-0.479
	-0.785
	-0.692
	-0.42
	-0.462
	-0.852
	-0.601
	-0.733
	-0.719
	-0.423
	-1.28
	-0.856
	-0.382
	-0.322
	-0.425
	-0.796
	-0.939
	-0.928
	-0.351
	-0.692
	-0.341
	-0.558
	-0.744
	-0.335
	-0.759
	-0.39
	-0.794
	-0.393
	-0.985
	-0.439
	-0.646
	-0.623
	-0.361
	-0.815
	-0.321
	-0.675
	-0.594
	-0.308
	-0.593
	-0.383
	-0.464
	-0.629
	-0.528
	-0.35
	-0.585
	-0.364
	-0.33
	-0.841
	-0.824
	-0.82
	-0.709
	-0.93
	-0.582
	-0.713
	-0.618
	-0.34
	-0.492
	-0.457
	-0.813
	-0.319
	-0.617
	-0.413
	-0.405
	-0.644
	-0.47
	-0.35
	-0.373
	-0.683
	-0.816
	-0.486
	-0.539
	-1.34
	-0.334
	-0.638
	-0.849
	-0.414
	-1.21
	-0.454
	-0.444
	-1.18
	-1.43
	-0.335
	-1.06
	-0.574
	-0.677
	-0.95
	-0.412
	-0.485
	-0.358
	-0.689
	-0.43
	-1.16
	-0.832
	-0.924
	-0.476
	-0.407
	-1.1
	-0.427
	-0.615
	-0.327
	-0.351
	-0.461
	-2.54
	-0.702
	-0.467
	-1.01
	-0.35
	-1.3
	-1.34
	-0.799
	-0.37
	-0.429
	-0.53
	-1.96
	-2.16
	-1.52
	-0.931
	-0.601
	-0.441
	-1.09
	-0.395
	-0.423
	-0.368
	-0.994
	-0.304
	-0.325
	-0.375
	-2.35
	-0.991
	-0.461
	-0.806
	-1.01
	-0.532
	-0.413
	-0.477
	-0.352
	-0.642
	-0.362
	-0.502
	-0.698
	-0.309
	-0.891
	-2.7
	-1.06
	-0.634
	-0.693
	-1.11
	-1.2
	-0.753
	-0.503
	-0.672
	-0.981
	-0.312
	-0.357
	-0.501
	-0.812
	-0.762
	-0.65
	-0.374
	-0.863
	-0.919
	-0.335
	-0.887
	-0.375
	-0.7
	-0.726
	-0.73
	-0.309
	-0.309
	-0.305
	-0.897
	-0.445
	-0.932
	-1.1
	-0.762
	-0.566
	-0.42
	-0.693
	-0.612
	-0.643
	-0.689
	-2.47
	-0.407
	-0.768
	-0.419
	-0.735
	-0.917
	-0.551
	-0.369
	-0.77
	-0.801
	-0.699
	-0.334
	-0.345
	-3.26
	-0.616
	-0.301
	-0.354
	-0.594
	-0.409
	-0.587
	-0.749
	-0.489
	-0.58
	-0.746
	-0.94
	-0.402
	-0.425
	-0.335
	-0.584
	-0.302
	-2.92
	-0.383
	-0.461
	-0.501
	-0.641
	-0.531
	-0.579
	-0.36
	-0.45
	-0.997
	-0.549
	-0.927
	-0.724
	-1.37
	-0.999
	-0.394
	-0.315
	-0.674
	-0.388
	-0.403
	-0.807
	-0.895
	-0.998
	-0.717
	-0.58
	-0.629
	-1.24
	-0.507
	-1.1
	-0.68
	-0.552
	-0.385
	-1.04
	-0.741
	-0.337
	-2.65
	-0.54
	-0.442
	-0.322
	-0.463
	-0.447
	-0.929
	-0.865
	-0.795
	-1.09
	-0.349
	-0.626
	-0.426
	-1.2
	-0.545
	-0.541
	-0.612
	-0.475
	-1.05
	-0.392
	-0.367
	-0.975
	-0.363
	-0.327
	-0.555
	-0.681
	-1.45
	-0.393
	-0.799
	-0.373
	-0.339
	-1.57
	-1.16
	-0.697
	-0.452
	-1.42
	-0.355
	-0.512
	-0.649
	-1.07
	-0.835
	-0.702
	-0.458
	-0.702
	-0.491
	-1.11
	-0.394
	-0.707
	-2.21
	-0.557
	-0.429
	-0.393
	-2.96
	-1.06
	-0.409
	-0.421
	-0.361
	-0.437
	-1.06
	-1.46
	-0.639
	-0.399
	-0.348
	-1.11
	-0.775
	-0.802
	-0.448
	-0.408
	-1.02
	-0.689
	-0.573
	-0.471
	-1.16
	-0.938
	-2.33
	-0.847
	-0.438
	-0.68
	-0.313
	-0.466
	-0.533
	-0.95
	-0.424
	-0.471
	-0.804
	-0.366
	-0.323
	-0.431
	-0.546
	-0.457
	-0.541
	-1.07
	-1.17
	-0.34
	-0.32
	-0.713
	-0.382
	-2.58
	-0.603
	-1.17
	-1.2
	-1.29
	-0.367
	-1.02
	-0.34
	-0.442
	-1
	-1.16
	-0.701
	-0.952
	-0.34
	-0.938
	-1.23
	-0.698
	-0.632
	-0.681
	-0.979
	-0.491
	-0.403
	-0.378
	-0.958
	-0.522
	-0.896
	-3.12
	-1.12
	-0.74
	-1.02
	-0.759
	-0.821
	-0.613
	-0.937
	-0.715
	-0.445
	-0.48
	-0.366
	-1.26
	-0.69
	-0.371
	-0.592
	-0.316
	-0.612
	-1.35
	-0.783
	-0.493
	-0.388
	-0.618
	-0.482
	-0.481
	-0.337
	-1.17
	-0.617
	-1.01
	-1.05
	-0.511
	-0.84
	-1.62
	-0.655
	-0.307
	-2.79
	-0.581
	-0.896
	-1.19
	-0.632
	-0.555
	-0.939
	-0.829
	-0.523
	-1.35
	-0.555
	-0.594
	-1.01
	-0.342
	-0.978
	-0.884
	-0.978
	-0.308
	-0.35
	-1.02
	-0.311
	-0.507
	-0.679
	-0.369
	-1.27
	-0.332
	-0.381
	-0.479
	-0.679
	-0.318
	-0.414
	-0.769
	-0.603
	-0.487
	-0.302
	-0.503
	-0.707
	-0.592
	-0.477
	-0.354
	-0.396
	-0.324
	-0.697
	-0.937
	-0.502
	-0.532
	-0.893
	-0.363
	-1.19
	-0.458
	-0.552
	-0.303
	-0.472
	-0.308
	-1.2
	-0.963
	-0.47
	-0.763
	-0.502
	-1.31
	-0.429
	-0.368
	-0.773
	-0.35
	-0.331
	-0.478
	-1.23
	-0.676
	-0.818
	-0.325
	-0.599
	-0.62
	-0.488
	-0.32
	-0.488
	-0.756
	-0.314
	-0.696
	-0.552
	-0.951
	-0.855
	-2.3
	-0.362
	-0.554
	-0.908
	-0.331
	-0.842
	-0.597
	-0.828
	-1.53
	-0.824
	-0.678
	-0.769
	-0.302
	-0.317
	-0.305
	-0.409
	-0.987
	-0.565
	-0.396
	-0.418
	-1.04
	-1.05
	-0.395
	-0.305
	-0.636
	-1.24
	-0.507
	-0.358
	-0.451
	-0.357
	-1.28
	-0.318
	-1.17
	-0.355
	-0.774
	-0.372
	-0.514
	-0.891
	-0.77
	-0.346
	-0.569
	-0.827
	-1.11
	-0.682
	-1.17
	-0.531
	-1.11
	-1.14
	-1.06
	-1.22
	-0.318
	-1.21
	-0.566
	-0.942
	-1.26
	-0.738
	-0.32
	-0.886
	-0.935
	-0.382
	-0.343
	-0.303
	-0.645
	-1.05
	-0.669
	-0.85
	-1.46
	-0.483
	-0.421
	-3.06
	-0.65
	-0.979
	-0.672
	-0.853
	-0.506
	-0.758
	-0.376
	-0.936
	-0.351
	-2.79
	-0.516
	-0.467
	-0.371
	-0.656
	-0.367
	-0.407
	-0.858
	-0.874
	-0.433
	-0.358
	-0.511
	-0.943
	-0.715
	-0.548
	-0.446
	-1.91
	-0.621
	-1.35
	-0.371
	-1.03
	-0.426
	-0.399
	-0.437
	-0.818
	-0.89
	-0.441
	-0.318
	-0.686
	-0.308
	-0.394
	-0.638
	-0.368
	-0.801
	-0.575
	-0.507
	-0.725
	-0.967
	-0.372
	-0.382
	-1.27
	-0.362
	-0.997
	-0.899
	-0.31
	-0.615
	-0.655
	-0.341
	-0.42
	-0.53
	-0.358
	-0.405
	-0.613
	-0.372
	-2.2
	-0.438
	-0.403
	-1.03
	-1.19
	-0.691
	-0.642
	-0.771
	-0.772
	-2.64
	-1.01
	-0.38
	-0.366
	-0.91
	-0.515
	-0.31
	-0.879
	-0.377
	-0.347
	-0.662
	-0.375
	-0.533
	-0.783
	-1.18
	-0.961
	-0.464
	-0.455
	-0.405
	-0.731
	-1.92
	-1.39
	-0.362
	-0.832
	-0.721
	-0.64
	-0.603
	-2.45
	-0.389
	-2.01
	-0.465
	-0.595
	-3.07
	-0.579
	-1.09
	-0.412
	-1.3
	-0.49
	-0.935
	-0.588
	-0.728
	-0.838
	-0.483
	-1.61
	-0.316
	-0.662
	-1.42
	-0.457
	-0.48
	-0.316
	-0.469
	-0.826
	-0.595
	-1.25
	-0.637
	-1.05
	-0.558
	-0.423
	-0.536
	-0.517
	-0.414
	-0.593
	-0.944
	-1.34
	-0.961
	-0.57
	-0.431
	-0.645
	-0.496
	-0.419
	-0.399
	-0.407
	-1.14
	-0.931
	-0.702
	-0.503
	-0.702
	-1.05
	-0.384
	-1.2
	-0.805
	-0.539
	-0.679
	-1.5
	-0.669
	-0.375
	-0.752
	-0.731
	-0.595
	-0.337
	-0.403
	-0.546
	-1.07
	-0.494
	-0.743
	-0.952
	-0.953
	-1.33
	-0.386
	-0.581
	-0.505
	-0.362
	-1.18
	-0.408
	-0.439
	-0.492
	-0.802
	-0.543
	-1.24
	-0.911
	-2.82
	-0.845
	-0.411
	-2.88
	-0.874
	-0.334
	-0.435
	-0.442
	-0.391
	-0.818
	-0.704
	-1.02
	-0.781
	-0.415
	-0.691
	-1.09
	-0.685
	-1.15
	-1.23
	-1.4
	-0.524
	-1.18
	-1.28
	-0.731
	-0.673
	-0.656
	-0.334
	-1.44
	-1.31
	-0.635
	-0.86
	-0.591
	-1.25
	-0.349
	-0.762
	-0.647
	-0.443
	-1.46
	-0.307
	-0.545
	-0.397
	-0.46
	-0.608
	-0.647
	-1.27
	-0.736
	-0.387
	-0.35
	-0.322
	-1.16
	-0.596
	-0.608
	-1.41
	-0.447
	-0.506
	-0.615
	-0.924
	-0.584
	-1.06
	-0.587
	-1.18
	-0.36
	-0.397
	-0.439
	-0.889
	-0.464
	-0.348
	-0.336
	-0.678
	-0.31
	-0.567
	-1
	-1.72
	-0.443
	-0.328
	-1.19
	-0.846
	-0.465
	-0.63
	-1.21
	-0.938
	-0.398
	-1.54
	-0.828
	-0.483
	-0.487
	-0.772
	-0.509
	-0.387
	-0.481
	-0.319
	-0.677
	-0.496
	-1.41
	-0.536
	-0.698
	-1.11
	-0.46
	-0.343
	-0.406
	-2.95
	-0.306
	-0.957
	-0.371
	-0.439
	-0.887
	-1.13
	-0.345
	-0.359
	-0.819
	-0.431
	-0.668
	-0.894
	-0.37
	-0.638
	-0.528
	-0.779
	-0.45
	-0.481
	-0.74
	-1.1
	-0.949
	-0.768
	-0.62
	-0.795
	-0.496
	-0.566
	-0.561
	-0.597
	-0.343
	-0.948
	-1.16
	-0.696
	-0.469
	-0.336
	-0.6
	-0.603
	-0.72
	-1.14
	-0.597
	-2.7
	-0.538
	-1.2
	-0.506
	-0.828
	-0.797
	-0.53
	-0.839
	-0.654
	-0.404
	-1.13
	-0.704
	-0.321
	-0.579
	-0.356
	-0.92
	-0.461
	-0.53
	-0.914
	-0.729
	-0.488
	-0.749
	-0.699
	-0.57
	-0.775
	-0.712
	-0.621
	-0.411
	-0.699
	-1.34
	-0.322
	-0.42
	-0.708
	-0.686
	-0.976
	-0.436
	-0.338
	-0.457
	-0.984
	-1.1
	-1.33
	-0.545
	-0.375
	-0.356
	-0.997
	-0.436
	-1.37
	-0.47
	-0.825
	-0.353
	-0.334
	-0.336
	-0.986
	-0.456
	-1.06
	-0.359
	-0.43
	-0.361
	-0.397
	-1.18
	-0.674
	-1.14
	-0.861
	-0.365
	-0.38
	-0.673
	-1.15
	-0.46
	-0.632
	-0.397
	-0.315
	-0.527
	-0.683
	-0.893
	-0.355
	-0.57
	-0.418
	-0.866
	-0.991
	-0.345
	-0.526
	-0.503
	-0.868
	-1.13
	-0.345
	-0.572
	-0.416
	-0.338
	-1.22
	-0.81
	-0.914
	-0.399
	-0.319
	-0.305
	-1.16
	-1.16
	-0.336
	-1.03
	-0.957
	-0.329
	-0.736
	-0.696
	-0.587
	-0.606
	-0.489
	-1.06
	-0.394
	-0.613
	-0.497
	-0.367
	-0.381
	-0.728
	-1.25
	-0.682
	-0.374
	-0.364
	-1.25
	-0.529
	-0.692
	-0.323
	-1.38
	-1.08
	-0.726
	-1.09
	-0.621
	-0.653
	-0.759
	-0.48
	-3.24
	-0.756
	-1.35
	-0.593
	-1.5
	-1.03
	-0.367
	-0.767
	-0.31
	-0.634
	-0.335
	-0.78
	-0.323
	-2.39
	-0.554
	-0.97
	-0.501
	-0.427
	-0.717
	-0.503
	-0.469
	-3.22
	-0.564
	-0.385
	-0.405
	-0.488
	-1.09
	-1.5
	-0.468
	-0.666
	-0.852
	-0.385
	-0.471
	-0.34
	-0.345
	-0.889
	-0.447
	-0.519
	-1.06
	-3.11
	-1.11
	-0.579
	-0.688
	-0.691
	-1.29
	-0.353
	-0.992
	-0.624
	-0.757
	-0.974
	-0.827
	-2.15
	-0.599
	-0.612
	-0.904
	-1.16
	-3.28
	-0.576
	-0.326
	-0.333
	-0.322
	-0.952
	-0.435
	-0.762
	-0.904
	-1.22
	-0.436
	-0.677
	-1.02
	-0.74
	-0.737
	-1.13
	-0.465
	-0.787
	-2.78
	-0.702
	-0.317
	-0.321
	-0.307
	-0.554
	-0.95
	-0.38
	-0.999
	-0.746
	-1.41
	-0.815
	-0.672
	-0.609
	-0.304
	-0.684
	-0.417
	-0.554
	-0.775
	-0.534
	-0.787
	-0.395
	-0.307
	-0.406
	-0.486
	-0.537
	-0.575
	-0.549
	-0.462
	-0.377
	-1.17
	-0.559
	-0.552
	-0.52
	-0.484
	-0.41
	-0.394
	-0.495
	-0.906
	-0.522
	-0.303
	-0.687
	-0.506
	-0.576
	-0.611
	-0.507
	-0.447
	-0.409
	-0.513
	-0.704
	-0.757
	-0.377
	-0.455
	-0.42
	-0.539
	-0.887
	-0.806
	-0.719
	-0.671
	-0.526
	-0.575
	-0.771
	-0.728
	-0.41
	-1.08
	-0.328
	-0.499
	-0.411
	-0.638
	-0.924
	-0.637
	-0.482
	-1.12
	-0.402
	-0.309
	-1.24
	-1.11
	-0.472
	-0.48
	-1.49
	-0.62
	-0.915
	-0.861
	-0.975
	-0.654
	-0.906
	-0.605
	-0.955
	-0.37
	-0.367
	-0.803
	-0.523
	-0.33
	-0.423
	-0.343
	-0.372
	-0.955
	-1.05
	-0.429
	-0.649
	-0.461
	-0.658
	-0.306
	-0.523
	-0.402
	-0.313
	-0.454
	-0.39
	-0.621
	-0.404
	-0.545
	-0.453
	-0.619
	-0.308
	-0.88
	-0.902
	-0.468
	-1.68
	-0.352
	-0.449
	-1.06
	-0.328
	-0.349
	-0.518
	-0.625
	-1.08
	-0.371
	-0.438
	-0.732
	-0.434
	-0.47
	-0.322
	-0.695
	-0.87
	-0.377
	-0.441
	-0.559
	-1.01
	-0.963
	-0.491
	-0.764
	-0.483
	-0.664
	-0.603
	-0.473
	-1.05
	-0.513
	-2.29
	-0.866
	-0.494
	-0.385
	-0.4
	-0.983
	-0.889
	-0.373
	-0.663
	-0.439
	-0.439
	-0.376
	-0.375
	-0.418
	-0.673
	-0.837
	-0.312
	-0.854
	-1.47
	-0.682
	-0.736
	-0.379
	-0.711
	-0.491
	-1.24
	-0.84
	-0.815
	-0.443
	-0.701
	-1.14
	-0.53
	-0.365
	-0.303
	-0.508
	-0.473
	-0.824
	-0.752
	-0.754
	-0.313
	-2.61
	-0.312
	-0.401
	-0.365
	-1.92
	-0.696
	-1.04
	-0.479
	-0.934
	-0.954
	-0.843
	-2.04
	-0.529
	-0.612
	-0.329
	-0.38
	-0.513
	-0.45
	-0.92
	-0.374
	-0.358
	-0.662
	-0.809
	-0.339
	-0.503
	-1.17
	-0.484
	-0.334
	-1.12
	-0.74
	-0.508
	-0.612
	-0.993
	-0.712
	-0.438
	-0.332
	-0.631
	-0.306
	-0.533
	-0.397
	-0.363
	-0.462
	-0.801
	-0.357
	-1.17
	-0.642
	-0.38
	-0.415
	-1.32
	-0.363
	-0.553
	-0.521
	-0.76
	-0.634
	-0.483
	-0.71
	-0.357
	-0.542
	-0.429
	-0.645
	-0.323
	-0.592
	-0.702
	-0.777
	-0.443
	-1.13
	-0.329
	-0.674
	-0.692
	-0.367
	-0.361
	-0.451
	-0.516
	-0.59
	-0.466
	-0.652
	-0.542
	-0.44
	-0.582
	-0.57
	-1.04
	-0.316
	-0.869
	-0.332
	-1.32
	-0.477
	-0.401
	-0.496
	-0.722
	-0.43
	-0.83
	-0.343
	-0.505
	-0.41
	-0.628
	-0.384
	-0.526
	-0.504
	-0.411
	-0.356
	-0.735
	-1.09
	-0.41
	-1.21
	-1.33
	-0.633
	-0.56
	-2.66
	-0.483
	-0.409
	-0.339
	-0.306
	-1.12
	-0.315
	-1.23
	-0.404
	-0.75
	-0.577
	-0.366
	-0.342
	-0.77
	-2.43
	-0.331
	-0.464
	-1.65
	-1.13
	-1.14
	-0.741
	-0.602
	-0.509
	-0.694
	-0.655
	-0.555
	-1.08
	-0.989
	-0.856
	-0.481
	-0.523
	-1.16
	-0.588
	-0.425
	-0.672
	-1.13
	-0.421
	-0.488
	-0.333
	-0.352
	-1.11
	-0.438
	-1.09
	-1.19
	-0.845
	-0.663
	-0.413
	-0.425
	-0.335
	-0.835
	-1.15
	-2.25
	-0.637
	-0.897
	-0.536
	-0.817
	-0.385
	-0.401
	-0.559
	-0.717
	-0.526
	-0.624
	-0.785
	-1.15
	-0.613
	-0.513
	-0.453
	-0.92
	-0.535
	-0.382
	-0.578
	-1.03
	-0.874
	-0.328
	-0.442
	-1.02
	-0.975
	-0.566
	-0.862
	-0.612
	-0.329
	-0.691
	-0.323
	-0.381
	-1.35
	-0.304
	-0.761
	-0.626
	-0.528
	-0.723
	-0.389
	-0.528
	-1.22
	-0.642
	-0.378
	-0.46
	-0.444
	-0.747
	-0.448
	-0.328
	-0.339
	-0.438
	-0.442
	-0.812
	-0.308
	-0.438
	-0.99
	-1.4
	-0.354
	-0.648
	-0.35
	-0.982
	-0.336
	-0.601
	-0.33
	-0.742
	-0.739
	-1.11
	-1.21
	-0.818
	-0.569
	-0.47
	-0.787
	-1.21
	-0.722
	-0.345
	-0.379
	-0.791
	-0.306
	-2.94
	-0.316
	-0.939
	-0.989
	-2.5
	-0.495
	-0.711
	-0.424
	-0.363
	-1.25
	-0.842
	-0.612
	-0.463
	-0.667
	-1.06
	-0.516
	-0.697
	-2.66
	-0.324
	-0.336
	-0.804
	-1.23
	-0.418
	-0.416
	-0.504
	-0.443
	-0.934
	-3.33
	-3.11
	-0.786
	-0.401
	-0.854
	-0.37
	-0.514
	-0.588
	-0.449
	-0.386
	-0.465
	-0.624
	-0.743
	-0.475
	-0.45
	-0.594
	-0.922
	-0.339
	-2.73
	-1.93
	-0.812
	-0.302
	-0.713
	-0.306
	-1.28
	-0.583
	-0.375
	-0.435
	-0.764
	-0.335
	-0.308
	-0.93
	-0.948
	-0.324
	-1.54
	-0.331
	-1.03
	-1.24
	-0.634
	-1.21
	-0.364
	-0.49
	-0.943
	-1.58
	-0.526
	-0.39
	-0.76
	-0.753
	-0.805
	-1.13
	-0.607
	-3.01
	-0.433
	-1.03
	-0.572
	-0.623
	-0.363
	-0.382
	-0.331
	-0.518
	-0.761
	-0.663
	-0.364
	-0.331
	-0.321
	-0.881
	-0.352
	-0.607
	-0.714
	-0.395
	-0.868
	-0.672
	-0.391
	-0.593
	-0.346
	-0.606
	-0.374
	-1.12
	-0.456
	-0.316
	-0.905
	-0.569
	-0.551
	-0.347
	-1.4
	-0.762
	-0.33
	-0.811
	-0.426
	-0.989
	-0.832
	-0.529
	-0.403
	-0.362
	-0.411
	-0.509
	-0.521
	-2.75
	-0.472
	-0.688
	-0.448
	-0.43
	-0.791
	-0.301
	-0.631
	-0.911
	-0.458
	-0.604
	-1
	-0.668
	-0.705
	-0.347
	-0.359
	-0.687
	-0.439
	-0.642
	-0.971
	-0.942
	-0.819
	-0.476
	-0.417
	-1.21
	-0.58
	-1.02
	-0.9
	-0.337
	-0.633
	-0.336
	-0.332
	-0.435
	-0.303
	-0.347
	-0.394
	-0.304
	-1.33
	-1.22
	-0.618
	-0.322
	-1.06
	-0.325
	-0.455
	-0.565
	-2.19
	-0.667
	-0.732
	-0.407
	-0.364
	-0.358
	-0.951
	-0.572
	-1.07
	-0.805
	-0.598
	-0.592
	-1.19
	-0.328
	-0.305
	-0.954
	-0.478
	-0.432
	-0.647
	-0.849
	-0.702
	-0.34
	-0.34
	-0.437
	-0.768
	-0.344
	-0.557
	-0.31
	-1.01
	-0.678
	-0.34
	-0.528
	-0.553
	-0.511
	-0.598
	-1.29
	-1.14
	-0.737
	-0.488
	-0.415
	-0.675
	-0.497
	-1.38
	-0.32
	-0.517
	-1.02
	-0.581
	-0.455
	-0.412
	-0.303
	-0.321
	-0.736
	-0.497
	-1.37
	-1.06
	-0.736
	-0.33
	-1.05
	-0.545
	-0.665
	-0.352
	-1.21
	-0.466
	-0.854
	-0.756
	-1.02
	-0.483
	-0.838
	-0.56
	-0.771
	-0.512
	-0.342
	-0.53
	-0.432
	-0.56
	-0.682
	-1.23
	-0.47
	-1.52
	-1.05
	-0.768
	-0.595
	-0.731
	-0.309
	-1.21
	-1.16
	-0.347
	-0.331
	-0.938
	-0.305
	-0.878
	-0.949
	-0.966
	-1.21
	-0.384
	-0.723
	-0.358
	-0.469
	-0.661
	-0.664
	-0.959
	-0.444
	-0.624
	-0.884
	-0.544
	-0.531
	-0.588
	-0.844
	-0.625
	-0.347
	-0.501
	-0.767
	-1.16
	-0.558
	-0.973
	-0.421
	-0.439
	-0.573
	-0.472
	-0.91
	-1.27
	-0.309
	-0.395
	-0.352
	-2.29
	-0.61
	-0.563
	-0.894
	-0.401
	-0.406
	-0.564
	-0.444
	-0.708
	-1.18
	-1.3
	-0.453
	-0.304
	-0.718
	-0.539
	-0.63
	-0.371
	-0.645
	-0.413
	-1.07
	-0.732
	-0.811
	-0.391
	-0.964
	-0.848
	-0.759
	-0.855
	-0.66
	-0.64
	-0.616
	-2.51
	-0.357
	-0.661
	-0.44
	-2.77
	-0.452
	-0.459
	-0.342
	-0.31
	-1.4
	-0.35
	-0.668
	-2.88
	-1.36
	-0.612
	-0.334
	-0.724
	-0.537
	-1.12
	-0.547
	-0.342
	-0.608
	-0.47
	-0.482
	-0.358
	-0.65
	-1.12
	-0.342
	-0.585
	-0.985
	-0.46
	-0.369
	-0.327
	-0.393
	-0.576
	-0.822
	-0.454
	-0.772
	-0.484
	-0.542
	-0.518
	-0.341
	-1.34
	-1.62
	-0.451
	-0.455
	-1.01
	-0.424
	-0.635
	-0.648
	-0.575
	-2.57
	-0.745
	-0.451
	-0.368
	-0.386
	-1.25
	-0.709
	-0.327
	-0.519
	-1.42
	-0.67
	-0.403
	-0.315
	-0.763
	-0.558
	-0.426
	-1.22
	-0.55
	-0.696
	-0.528
	-0.375
	-1.04
	-0.369
	-0.879
	-0.906
	-0.819
	-0.87
	-0.675
	-0.432
	-0.532
	-1
	-0.893
	-0.421
	-0.489
	-0.34
	-1.03
	-1.37
	-0.592
	-0.402
	-0.456
	-0.488
	-0.375
	-0.922
	-0.308
	-0.606
	-0.346
	-1.39
	-0.414
	-0.427
	-0.764
	-1.91
	-0.493
	-1.14
	-0.487
	-0.486
	-0.962
	-0.431
	-0.368
	-1.19
	-0.432
	-0.689
	-0.635
	-0.452
	-0.622
	-0.441
	-0.528
	-2.04
	-0.977
	-0.411
	-0.401
	-0.556
	-0.316
	-0.576
	-0.87
	-0.618
	-1.35
	-0.558
	-0.38
	-0.346
	-0.886
	-0.313
	-1.22
	-0.361
	-0.491
	-1.06
	-0.624
	-0.391
	-0.592
	-0.605
	-0.467
	-0.53
	-0.617
	-0.521
	-0.332
	-1.27
	-1.24
	-0.536
	-0.635
	-0.54
	-1.19
	-0.318
	-0.705
	-0.519
	-1.06
	-2.67
	-0.501
	-0.591
	-0.374
	-1.02
	-0.311
	-0.621
	-0.389
	-0.641
	-0.585
	-1.31
	-0.682
	-0.492
	-0.621
	-0.895
	-0.67
	-0.637
	-0.884
	-0.692
	-0.324
	-0.996
	-0.354
	-2.73
	-0.435
	-0.61
	-0.325
	-0.953
	-0.343
	-0.412
	-0.763
	-0.403
	-0.321
	-1
	-0.376
	-0.598
	-0.59
	-0.353
	-0.421
	-0.608
	-1.11
	-1.38
	-0.851
	-0.719
	-0.39
	-0.421
	-0.388
	-0.941
	-0.812
	-0.956
	-1.1
	-0.812
	-0.573
	-0.573
	-0.726
	-0.454
	-0.335
	-0.962
	-0.699
	-0.72
	-0.447
	-0.406
	-0.731
	-1.22
	-0.485
	-0.357
	-0.694
	-0.912
	-0.59
	-0.463
	-0.416
	-0.596
	-0.52
	-0.63
	-0.911
	-0.598
	-1.1
	-0.325
	-0.36
	-0.859
	-0.915
	-0.331
	-0.428
	-0.357
	-0.638
	-0.421
	-0.785
	-0.412
	-1.13
	-0.684
	-0.697
	-0.794
	-0.399
	-0.455
	-0.894
	-0.442
	-0.362
	-0.438
	-0.381
	-2.92
	-0.54
	-0.499
	-0.729
	-0.557
	-0.397
	-0.352
	-0.431
	-0.848
	-0.378
	-0.355
	-0.579
	-0.614
	-0.587
	-0.47
	-1.03
	-0.306
	-0.377
	-0.38
	-0.946
	-0.453
	-0.562
	-0.772
	-0.335
	-0.438
	-0.467
	-0.504
	-0.423
	-0.532
	-0.382
	-1.02
	-0.563
	-1.1
	-0.573
	-0.995
	-0.975
	-0.531
	-0.388
	-0.492
	-0.304
	-0.99
	-0.709
	-0.44
	-0.578
	-0.489
	-1.01
	-0.659
	-0.332
	-1.2
	-0.694
	-0.558
	-0.319
	-1.09
	-0.75
	-0.471
	-0.399
	-0.693
	-1.25
	-0.538
	-0.357
	-1.12
	-0.429
	-0.398
	-0.426
	-0.856
	-0.593
	-0.53
	-0.341
	-0.667
	-0.939
	-0.318
	-0.496
	-0.46
	-0.503
	-0.904
	-0.551
	-0.455
	-0.47
	-1.09
	-1.41
	-1.11
	-0.924
	-0.654
	-0.859
	-0.343
	-0.34
	-0.841
	-0.733
	-0.633
	-1.06
	-0.879
	-1.07
	-0.401
	-0.426
	-0.751
	-0.354
	-0.918
	-0.554
	-0.385
	-0.443
	-1.17
	-1.13
	-1.54
	-0.502
	-0.751
	-0.389
	-0.344
	-0.828
	-0.435
	-0.501
	-0.477
	-0.441
	-1.91
	-0.531
	-0.36
	-0.304
	-0.537
	-0.78
	-0.585
	-0.611
	-0.385
	-0.447
	-0.307
	-0.515
	-0.495
	-1.3
	-0.378
	-1.34
	-2.54
	-0.426
	-0.843
	-0.932
	-0.928
	-0.424
	-1.2
	-0.414
	-0.51
	-0.637
	-0.367
	-0.393
	-1.18
	-0.821
	-0.339
	-0.414
	-0.348
	-0.607
	-0.365
	-0.764
	-0.526
	-0.794
	-1.35
	-0.354
	-0.336
	-0.724
	-0.796
	-0.312
	-0.415
	-0.367
	-1.37
	-1.04
	-0.451
	-0.56
	-0.873
	-0.83
	-1.55
	-0.384
	-0.55
	-0.541
	-2.6
	-0.578
	-1.09
	-0.91
	-0.492
	-0.435
	-0.638
	-0.535
	-2.43
	-1.05
	-1.13
	-0.552
	-0.39
	-0.588
	-0.547
	-0.636
	-1.02
	-0.801
	-0.836
	-0.368
	-0.523
	-0.324
	-0.701
	-0.694
	-0.824
	-2.95
	-0.962
	-0.332
	-0.406
	-0.363
	-0.59
	-0.655
	-0.367
	-0.501
	-0.523
	-1.2
	-0.547
	-1.08
	-0.733
	-0.43
	-0.557
	-1.12
	-1.49
	-0.434
	-1.11
	-0.66
	-0.349
	-0.593
	-0.402
	-0.355
	-0.647
	-1.02
	-0.737
	-0.314
	-0.843
	-0.643
	-0.823
	-0.342
	-0.522
	-0.78
	-0.572
	-0.338
	-0.663
	-0.567
	-0.642
	-0.861
	-0.359
	-1.79
	-0.638
	-1.61
	-0.761
	-1.19
	-0.923
	-0.474
	-0.323
	-0.319
	-0.447
	-0.627
	-1.16
	-0.556
	-0.559
	-0.653
	-0.471
	-0.864
	-0.441
	-0.777
	-0.356
	-0.322
	-0.364
	-1.15
	-0.319
	-0.695
	-0.882
	-0.802
	-0.83
	-0.471
	-2.06
	-0.898
	-0.35
	-0.858
	-0.439
	-3.07
	-0.61
	-0.376
	-1.72
	-1.19
	-1.57
	-1.36
	-0.543
	-0.346
	-0.657
	-0.39
	-0.509
	-0.705
	-0.486
	-0.839
	-0.374
	-1.24
	-0.506
	-0.317
	-0.781
	-0.307
	-1.19
	-1.12
	-0.418
	-0.732
	-0.666
	-0.501
	-0.628
	-0.944
	-0.428
	-1.12
	-0.766
	-0.347
	-0.977
	-0.447
	-0.305
	-0.786
	-0.577
	-0.313
	-0.752
	-0.391
	-0.421
	-0.444
	-0.365
	-1.08
	-1.22
	-0.305
	-0.486
	-0.737
	-0.886
	-0.548
	-0.686
	-0.523
	-0.348
	-0.585
	-1.06
	-0.332
	-0.483
	-0.753
	-0.957
	-0.449
	-1.24
	-0.529
	-1.08
	-0.454
	-1.05
	-1.28
	-0.502
	-0.634
	-0.377
	-1.02
	-1.16
	-0.34
	-2.54
	-0.432
	-2.65
	-0.504
	-0.464
	-0.518
	-0.316
	-1.13
	-2.37
	-0.532
	-0.552
	-0.489
	-0.434
	-0.358
	-0.384
	-0.909
	-0.345
	-0.316
	-0.578
	-0.679
	-0.603
	-2.85
	-0.367
	-0.368
	-0.343
	-0.581
	-0.353
	-0.681
	-0.884
	-0.446
	-0.318
	-0.596
	-0.398
	-0.393
	-0.373
	-0.671
	-0.951
	-0.416
	-0.53
	-0.538
	-1.13
	-1.34
	-0.405
	-0.526
	-0.434
	-0.376
	-0.304
	-0.717
	-0.313
	-0.639
	-0.513
	-0.334
	-0.307
	-1.1
	-0.539
	-0.428
	-0.997
	-0.581
	-0.636
	-0.352
	-0.39
	-0.443
	-0.56
	-0.582
	-0.784
	-1.01
	-0.503
	-0.949
	-0.73
	-0.936
	-0.896
	-0.548
	-0.411
	-0.606
	-0.775
	-0.361
	-0.362
	-0.381
	-0.352
	-0.363
	-0.57
	-1.43
	-0.462
	-0.584
	-0.523
	-0.889
	-0.567
	-0.409
	-0.502
	-0.998
	-0.629
	-0.541
	-0.37
	-0.315
	-0.314
	-0.545
	-0.322
	-0.861
	-0.739
	-0.742
	-0.54
	-1.19
	-0.544
	-0.325
	-1.54
	-0.654
	-0.422
	-1.6
	-1.47
	-0.525
	-0.371
	-0.361
	-0.606
	-0.606
	-0.52
	-1.19
	-0.312
	-0.432
	-0.608
	-0.723
	-2.62
	-0.936
	-0.681
	-0.825
	-0.374
	-0.476
	-0.423
	-0.313
	-0.985
	-0.529
	-0.687
	-0.971
	-0.872
	-0.979
	-0.599
	-0.38
	-0.575
	-0.514
	-0.517
	-0.791
	-0.455
	-0.404
	-0.367
	-0.901
	-0.646
	-0.474
	-0.613
	-0.46
	-0.438
	-0.471
	-1.16
	-0.561
	-0.481
	-1.28
	-0.479
	-0.578
	-0.618
	-0.504
	-1.12
	-0.537
	-0.839
	-0.828
	-1.19
	-0.513
	-0.827
	-0.599
	-0.5
	-0.373
	-0.462
	-0.431
	-0.631
	-3.03
	-0.36
	-1.99
	-0.442
	-1.05
	-0.561
	-0.902
	-1.31
	-0.411
	-1.24
	-0.313
	-0.769
	-0.39
	-0.443
	-0.441
	-1.18
	-0.338
	-0.598
	-0.626
	-0.512
	-0.52
	-0.908
	-0.779
	-0.704
	-0.94
	-0.882
	-0.5
	-0.378
	-0.939
	-0.936
	-0.437
	-0.755
	-0.357
	-0.783
	-0.406
	-0.573
	-0.456
	-0.464
	-0.903
	-0.388
	-0.829
	-0.332
	-0.619
	-0.385
	-0.353
	-0.421
	-0.52
	-0.39
	-0.563
	-0.403
	-0.938
	-0.468
	-0.835
	-1.22
	-0.608
	-0.347
	-0.643
	-0.414
	-0.945
	-1.09
	-1.27
	-0.718
	-0.444
	-0.411
	-0.934
	-0.337
	-0.909
	-1.07
	-0.522
	-1.3
	-0.37
	-0.915
	-0.367
	-0.538
	-0.653
	-0.302
	-0.305
	-0.669
	-1.36
	-0.774
	-0.442
	-0.422
	-0.429
	-0.886
	-0.633
	-0.426
	-0.33
	-2.91
	-0.916
	-0.37
	-0.527
	-0.863
	-0.335
	-0.933
	-0.326
	-0.369
	-0.321
	-0.395
	-0.35
	-0.616
	-0.504
	-0.42
	-0.601
	-1.44
	-0.663
	-0.672
	-0.69
	-1.16
	-0.64
	-0.605
	-2.3
	-2.37
	-0.547
	-0.889
	-0.332
	-1.11
	-0.329
	-0.588
	-0.836
	-1.24
	-0.929
	-0.942
	-0.605
	-0.467
	-0.533
	-0.493
	-0.726
	-0.6
	-0.306
	-0.334
	-2.05
	-0.78
	-0.823
	-0.318
	-0.525
	-0.456
	-1.27
	-0.684
	-0.389
	-0.351
	-0.867
	-0.37
	-0.559
	-1.04
	-0.539
	-0.394
	-0.472
	-0.463
	-0.703
	-0.902
	-0.457
	-0.435
	-3.19
	-0.432
	-0.954
	-0.534
	-0.853
	-0.325
	-0.394
	-0.813
	-0.716
	-0.349
	-0.721
	-1.3
	-1.28
	-0.78
	-0.336
	-0.425
	-0.658
	-0.549
	-1.17
	-0.628
	-0.457
	-0.691
	-0.766
	-0.924
	-0.891
	-1.11
	-0.409
	-1.17
	-0.531
	-0.452
	-0.517
	-0.404
	-0.704
	-0.413
	-0.797
	-0.402
	-0.511
	-0.822
	-0.536
	-0.523
	-0.448
	-0.773
	-0.49
	-0.306
	-0.515
	-0.903
	-0.766
	-0.41
	-0.362
	-0.861
	-3.19
	-0.596
	-0.446
	-0.705
	-0.496
	-0.589
	-0.469
	-0.415
	-0.54
	-0.315
	-0.343
	-0.319
	-0.852
	-0.67
	-0.952
	-0.352
	-0.309
	-0.494
	-0.491
	-0.682
	-0.35
	-0.581
	-0.851
	-0.568
	-1.16
	-0.643
	-0.733
	-0.79
	-0.49
	-0.794
	-0.321
	-1.05
	-0.742
	-0.768
	-0.662
	-0.584
	-0.974
	-0.5
	-0.316
	-0.415
	-0.315
	-0.672
	-0.609
	-0.672
	-0.403
	-0.385
	-0.343
	-0.795
	-0.753
	-1.02
	-1.17
	-1.02
	-0.425
	-0.849
	-0.32
	-0.303
	-0.372
	-0.418
	-0.781
	-0.814
	-0.318
	-1.03
	-0.509
	-0.416
	-0.877
	-0.43
	-0.492
	-0.395
	-0.836
	-0.441
	-0.346
	-0.524
	-0.567
	-0.648
	-0.61
	-0.79
	-0.355
	-0.929
	-0.41
	-0.398
	-0.431
	-0.89
	-0.626
	-0.358
	-0.513
	-1.15
	-0.31
	-0.938
	-0.68
	-0.632
	-0.575
	-0.338
	-0.432
	-2.92
	-0.33
	-1.12
	-1.47
	-1.09
	-0.633
	-1.01
	-0.44
	-1.35
	-0.793
	-0.558
	-0.587
	-0.714
	-0.437
	-1.02
	-0.348
	-0.337
	-0.935
	-0.527
	-0.759
	-0.798
	-0.675
	-0.304
	-0.421
	-0.926
	-0.315
	-0.553
	-0.892
	-0.759
	-0.41
	-1.41
	-0.378
	-0.719
	-1.08
	-0.993
	-0.624
	-0.304
	-1.13
	-0.589
	-0.601
	-0.307
	-0.569
	-1.05
	-0.888
	-0.571
	-1.14
	-0.517
	-0.58
	-1.29
	-0.37
	-0.903
	-1.28
	-0.597
	-0.651
	-0.345
	-0.363
	-0.586
	-0.822
	-0.559
	-0.34
	-0.41
	-0.384
	-0.639
	-1.06
	-0.528
	-0.573
	-0.882
	-0.346
	-0.449
	-0.309
	-0.745
	-0.557
	-0.639
	-0.489
	-0.379
	-0.343
	-0.667
	-0.903
	-0.332
	-0.5
	-0.52
	-0.45
	-1.14
	-0.718
	-0.899
	-0.512
	-1.15
	-0.357
	-0.429
	-0.758
	-0.442
	-0.432
	-0.415
	-0.63
	-0.529
	-0.683
	-0.534
	-0.408
	-0.931
	-0.725
	-0.56
	-0.303
	-0.353
	-0.312
	-0.809
	-0.402
	-0.836
	-0.409
	-0.378
	-0.306
	-0.857
	-0.454
	-0.726
	-0.333
	-0.381
	-1.42
	-0.336
	-0.723
	-1.4
	-0.346
	-1.03
	-0.672
	-0.307
	-1.03
	-0.806
	-1.2
	-0.453
	-0.426
	-0.461
	-0.385
	-0.326
	-0.705
	-0.834
	-0.558
	-0.625
	-0.52
	-0.479
	-0.818
	-0.418
	-0.679
	-1.43
	-0.438
	-1.14
	-0.909
	-0.716
	-0.984
	-0.854
	-2.21
	-0.848
	-0.607
	-0.304
	-0.323
	-0.524
	-0.791
	-0.317
	-0.408
	-0.418
	-0.964
	-0.503
	-0.495
	-0.475
	-1.53
	-0.435
	-0.682
	-0.603
	-0.47
	-0.733
	-0.396
	-0.551
	-0.344
	-0.355
	-0.666
	-0.353
	-0.343
	-0.506
	-0.608
	-0.338
	-0.439
	-0.653
	-0.741
	-0.515
	-0.489
	-0.302
	-0.756
	-0.341
	-0.505
	-0.394
	-0.932
	-0.887
	-0.415
	-0.726
	-0.631
	-0.309
	-0.604
	-1.2
	-0.467
	-0.519
	-0.365
	-1.23
	-0.777
	-0.329
	-0.487
	-0.513
	-0.739
	-0.665
	-1.25
	-1.1
	-0.976
	-0.509
	-1.06
	-0.684
	-0.386
	-0.359
	-0.413
	-0.393
	-0.581
	-0.72
	-0.333
	-0.308
	-0.532
	-0.312
	-0.908
	-3
	-0.483
	-0.897
	-0.377
	-0.698
	-0.403
	-1.12
	-0.825
	-0.679
	-0.579
	-0.472
	-1.29
	-0.368
	-0.985
	-0.619
	-0.532
	-1.12
	-0.902
	-0.374
	-0.425
	-0.705
	-0.446
	-0.538
	-0.856
	-2.43
	-0.559
	-0.538
	-0.768
	-0.37
	-0.451
	-0.477
	-0.382
	-0.402
	-0.648
	-0.315
	-0.303
	-1.34
	-0.515
	-0.528
	-0.674
	-1.58
	-0.337
	-0.347
	-0.606
	-1.03
	-0.922
	-3.16
	-0.6
	-0.453
	-0.566
	-0.518
	-0.486
	-1.07
	-1.21
	-0.606
	-0.471
	-0.393
	-0.727
	-0.38
	-0.507
	-0.392
	-0.613
	-0.378
	-0.57
	-0.395
	-0.344
	-0.61
	-0.484
	-1.44
	-0.543
	-0.309
	-0.482
	-0.929
	-0.425
	-0.315
	-0.414
	-0.741
	-2.98
	-0.469
	-0.771
	-0.875
	-1.26
	-0.575
	-0.603
	-2.44
	-0.326
	-0.929
	-0.711
	-0.525
	-0.499
	-1.14
	-0.838
	-0.597
	-1.76
	-0.682
	-0.472
	-0.582
	-0.693
	-0.314
	-0.481
	-1.3
	-0.776
	-1.15
	-0.543
	-0.818
	-1.08
	-0.639
	-0.352
	-0.31
	-0.87
	-1.52
	-0.712
	-0.699
	-0.569
	-1.29
	-0.935
	-0.716
	-0.539
	-0.385
	-0.385
	-0.944
	-0.721
	-0.351
	-0.763
	-0.725
	-0.988
	-0.407
	-0.498
	-0.384
	-0.397
	-0.639
	-0.741
	-0.823
	-1.49
	-0.546
	-0.41
	-0.421
	-0.45
	-0.541
	-0.456
	-0.761
	-0.38
	-0.562
	-0.428
	-0.443
	-1.17
	-0.535
	-0.445
	-1.51
	-2.4
	-0.428
	-0.315
	-0.365
	-0.477
	-0.602
	-0.467
	-0.627
	-0.383
	-0.93
	-0.453
	-0.532
	-0.4
	-0.313
	-0.322
	-0.539
	-1.05
	-0.61
	-0.632
	-0.45
	-0.368
	-0.976
	-0.59
	-0.623
	-1.5
	-0.393
	-0.401
	-0.492
	-0.442
	-0.589
	-0.546
	-0.494
	-0.625
	-0.306
	-1.12
	-0.517
	-1.13
	-0.309
	-0.374
	-0.745
	-0.408
	-0.397
	-0.317
	-0.64
	-0.872
	-1.06
	-0.972
	-0.754
	-1.33
	-0.782
	-0.501
	-0.568
	-0.453
	-0.72
	-0.475
	-0.304
	-1.09
	-0.419
	-0.63
	-1.28
	-0.704
	-0.877
	-0.539
	-1.14
	-0.929
	-0.38
	-1.26
	-0.318
	-0.316
	-0.585
	-0.511
	-0.888
	-0.937
	-0.378
	-1.22
	-0.461
	-0.548
	-0.566
	-0.921
	-0.373
	-0.306
	-0.613
	-0.65
	-3.23
	-0.519
	-0.789
	-1.12
	-0.837
	-2.93
	-0.582
	-0.38
	-0.749
	-0.736
	-1.04
	-0.797
	-0.862
	-1.37
	-0.526
	-0.819
	-0.597
	-0.416
	-1.05
	-1.18
	-0.824
	-0.508
	-1.41
	-0.71
	-0.806
	-0.845
	-0.641
	-0.456
	-0.441
	-0.326
	-1.36
	-0.707
	-1.04
	-0.824
	-0.93
	-0.742
	-0.593
	-0.672
	-0.633
	-0.442
	-0.674
	-0.353
	-0.521
	-0.885
	-1.1
	-0.54
	-0.569
	-0.662
	-0.423
	-0.597
	-0.336
	-0.903
	-0.94
	-0.386
	-0.639
	-0.517
	-0.594
	-0.662
	-0.326
	-0.761
	-0.661
	-2.99
	-0.439
	-0.318
	-0.478
	-0.356
	-0.923
	-1.43
	-0.759
	-0.453
	-0.594
	-0.531
	-0.39
	-1.4
	-0.362
	-0.613
	-0.642
	-0.782
	-0.417
	-0.945
	-0.712
	-0.651
	-1.49
	-0.78
	-0.56
	-1.08
	-0.339
	-0.48
	-1.52
	-0.572
	-0.902
	-0.673
	-1.4
	-1.09
	-1.43
	-0.599
	-1.07
	-0.53
	-1.17
	-0.454
	-1.07
	-0.478
	-0.436
	-0.339
	-0.474
	-0.304
	-0.516
	-0.365
	-0.852
	-0.364
	-0.334
	-0.331
	-0.63
	-0.429
	-0.414
	-0.307
	-0.311
	-0.761
	-0.355
	-0.557
	-1.14
	-0.417
	-0.317
	-0.548
	-0.9
	-0.646
	-2.96
	-0.352
	-0.5
	-1.24
	-0.48
	-0.302
	-0.409
	-0.469
	-0.361
	-0.381
	-0.689
	-0.489
	-0.531
	-0.451
	-0.943
	-0.31
	-0.72
	-0.521
	-0.618
	-0.537
	-0.601
	-0.63
	-1.01
	-1.06
	-0.621
	-0.314
	-0.582
	-0.369
	-1.16
	-0.799
	-0.46
	-1.03
	-0.412
	-0.387
	-2.29
	-0.734
	-0.739
	-1.25
	-0.314
	-0.329
	-1.28
	-0.544
	-0.362
	-0.36
	-0.338
	-0.312
	-0.877
	-0.407
	-0.849
	-0.886
	-0.462
	-0.386
	-0.728
	-0.5
	-1.36
	-0.871
	-0.394
	-0.632
	-0.621
	-0.755
	-0.396
	-0.777
	-1.98
	-1.26
	-1.5
	-1.2
	-0.515
	-1.23
	-1.12
	-0.314
	-0.626
	-0.812
	-0.387
	-0.686
	-0.941
	-0.769
	-0.39
	-0.404
	-0.472
	-2.04
	-0.9
	-0.311
	-2.29
	-0.935
	-1.05
	-1.07
	-0.908
	-0.397
	-1.56
	-0.354
	-2.3
	-0.744
	-0.354
	-0.648
	-0.505
	-0.365
	-0.678
	-0.452
	-0.384
	-0.631
	-0.692
	-0.494
	-1.25
	-0.709
	-0.992
	-0.305
	-0.41
	-0.855
	-0.611
	-2.41
	-0.722
	-0.693
	-0.484
	-1.03
	-0.512
	-0.351
	-0.592
	-0.316
	-0.921
	-0.339
	-0.872
	-0.405
	-0.365
	-0.379
	-0.589
	-0.572
	-0.785
	-0.637
	-0.388
	-0.602
	-0.676
	-0.77
	-0.826
	-0.716
	-0.399
	-0.38
	-1.44
	-0.73
	-0.742
	-1.51
	-0.956
	-0.369
	-0.791
	-0.595
	-0.604
	-0.919
	-0.331
	-0.37
	-0.35
	-0.533
	-1.24
	-0.456
	-0.422
	-1.1
	-0.325
	-0.951
	-0.397
	-0.822
	-0.377
	-0.359
	-0.335
	-0.365
	-0.743
	-0.381
	-1.32
	-1.06
	-0.595
	-1.48
	-0.763
	-0.537
	-0.482
	-0.911
	-0.405
	-0.66
	-0.873
	-0.654
	-0.31
	-0.39
	-0.562
	-1.14
	-0.847
	-0.65
	-0.332
	-0.447
	-0.574
	-0.338
	-0.597
	-0.999
	-0.687
	-0.493
	-2.84
	-0.936
	-1.02
	-0.423
	-2.91
	-0.349
	-0.84
	-0.319
	-0.357
	-0.76
	-0.891
	-0.74
	-0.475
	-0.66
	-0.466
	-1.06
	-0.728
	-0.871
	-0.772
	-0.745
	-0.47
	-0.379
	-0.549
	-0.718
	-0.654
	-0.457
	-1.58
	-1.33
	-0.643
	-0.899
	-0.763
	-0.693
	-0.306
	-0.466
	-0.329
	-0.882
	-0.522
	-0.64
	-0.366
	-0.334
	-0.367
	-0.672
	-0.583
	-0.712
	-0.504
	-0.665
	-0.706
	-0.812
	-0.395
	-1.07
	-1.31
	-0.308
	-0.371
	-0.334
	-0.527
	-0.375
	-0.64
	-1.19
	-0.358
	-1.02
	-2.24
	-0.55
	-0.38
	-0.718
	-0.939
	-0.529
	-0.411
	-0.794
	-0.462
	-0.421
	-0.737
	-0.525
	-1.18
	-0.302
	-0.302
	-0.31
	-2.08
	-0.427
	-0.426
	-0.718
	-0.918
	-0.701
	-0.783
	-0.419
	-0.405
	-0.352
	-0.847
	-0.665
	-0.337
	-0.417
	-0.471
	-0.431
	-0.569
	-0.339
	-0.386
	-0.401
	-0.571
	-0.362
	-0.378
	-0.729
	-0.8
	-0.416
	-0.449
	-0.727
	-0.516
	-0.393
	-0.421
	-0.934
	-0.338
	-0.412
	-0.931
	-0.424
	-1.13
	-0.413
	-0.782
	-0.365
	-0.324
	-0.327
	-0.516
	-0.416
	-0.905
	-0.638
	-0.322
	-0.322
	-0.518
	-0.682
	-1.68
	-0.408
	-1.5
	-0.589
	-0.462
	-0.493
	-0.835
	-0.378
	-0.46
	-0.648
	-0.314
	-0.454
	-0.551
	-0.407
	-0.339
	-0.357
	-0.349
	-0.321
	-0.667
	-1.93
	-0.695
	-0.578
	-1.5
	-0.566
	-0.419
	-0.51
	-1.14
	-0.408
	-0.442
	-0.461
	-0.945
	-0.571
	-0.391
	-0.57
	-0.522
	-0.373
	-0.423
	-2.45
	-1.06
	-0.527
	-1.51
	-0.345
	-0.583
	-0.511
	-0.456
	-0.368
	-0.679
	-0.385
	-0.697
	-0.408
	-0.351
	-0.382
	-0.378
	-1.17
	-0.543
	-1.14
	-1.04
	-0.709
	-0.737
	-0.644
	-0.308
	-0.887
	-0.381
	-0.945
	-0.365
	-0.891
	-0.417
	-0.585
	-0.657
	-0.553
	-0.309
	-0.538
	-0.426
	-0.619
	-1.1
	-0.375
	-0.375
	-1.06
	-0.551
	-0.412
	-0.643
	-0.307
	-1.27
	-0.602
	-0.386
	-1.22
	-0.945
	-0.463
	-2.44
	-0.694
	-0.705
	-0.312
	-0.445
	-0.79
	-0.457
	-0.545
	-0.382
	-0.78
	-0.868
	-0.664
	-0.68
	-0.398
	-0.443
	-0.373
	-0.765
	-0.622
	-0.703
	-0.984
	-0.47
	-0.538
	-0.418
	-0.891
	-0.723
	-2.14
	-0.644
	-0.506
	-0.652
	-0.668
	-0.32
	-0.851
	-0.324
	-1.4
	-1.2
	-0.757
	-0.512
	-0.316
	-0.601
	-0.418
	-0.684
	-0.383
	-1.18
	-1.3
	-0.582
	-0.387
	-0.549
	-0.735
	-0.837
	-0.484
	-0.307
	-0.968
	-0.753
	-1.05
	-0.619
	-0.488
	-0.755
	-0.613
	-0.526
	-0.378
	-1.22
	-0.412
	-0.446
	-1.08
	-1.07
	-0.993
	-1.31
	-0.366
	-0.598
	-0.349
	-0.562
	-0.864
	-0.371
	-0.846
	-0.375
	-0.617
	-0.35
	-0.482
	-0.335
	-0.336
	-0.727
	-0.446
	-1.13
	-0.609
	-0.323
	-0.487
	-0.691
	-0.782
	-0.393
	-0.818
	-0.454
	-1.22
	-0.467
	-1.08
	-0.757
	-1.39
	-0.31
	-0.501
	-0.412
	-0.563
	-2.46
	-0.521
	-0.405
	-0.601
	-0.848
	-0.797
	-1.18
	-0.755
	-2.63
	-0.667
	-0.43
	-1.09
	-1
	-0.442
	-0.449
	-0.552
	-0.907
	-0.317
	-0.32
	-0.307
	-0.667
	-1.34
	-1.03
	-0.319
	-0.562
	-0.685
	-0.308
	-0.368
	-0.892
	-0.401
	-0.505
	-0.772
	-0.642
	-0.735
	-0.4
	-0.863
	-0.314
	-0.587
	-0.819
	-0.966
	-0.399
	-0.476
	-0.54
	-0.405
	-0.516
	-1
	-0.681
	-1.21
	-1.4
	-0.768
	-0.906
	-0.35
	-0.539
	-0.364
	-1.2
	-0.37
	-0.502
	-0.389
	-0.58
	-0.544
	-1.05
	-0.347
	-0.784
	-0.464
	-0.409
	-0.387
	-1.07
	-0.311
	-0.793
	-1.33
	-0.362
	-0.666
	-0.705
	-0.327
	-0.942
	-0.317
	-1.41
	-0.462
	-1.6
	-0.441
	-0.744
	-0.919
	-0.756
	-0.896
	-0.689
	-0.661
	-0.755
	-0.383
	-0.482
	-1.16
	-1.15
	-0.675
	-0.317
	-0.572
	-0.534
	-0.355
	-0.342
	-0.855
	-0.864
	-0.452
	-0.41
	-0.516
	-1.18
	-1.31
	-0.335
	-0.638
	-0.386
	-0.53
	-2.7
	-0.63
	-0.6
	-0.468
	-0.38
	-0.943
	-0.353
	-0.375
	-1.27
	-0.684
	-0.504
	-0.756
	-1.32
	-0.339
	-0.404
	-1.32
	-0.309
	-0.769
	-0.389
	-2.82
	-0.397
	-0.807
	-0.852
	-1.46
	-0.343
	-1.01
	-0.774
	-0.33
	-0.358
	-2.19
	-0.495
	-0.497
	-0.529
	-0.363
	-0.741
	-0.501
	-0.523
	-1.23
	-1.29
	-0.309
	-1.07
	-0.816
	-0.503
	-0.638
	-0.566
	-0.923
	-0.521
	-0.635
	-0.399
	-0.357
	-0.563
	-0.933
	-0.599
	-0.551
	-0.552
	-1.07
	-1.22
	-0.354
	-0.944
	-0.406
	-0.634
	-0.953
	-0.61
	-0.436
	-0.522
	-0.67
	-0.325
	-0.659
	-0.613
	-1.09
	-0.604
	-0.588
	-0.623
	-0.619
	-0.376
	-1.53
	-0.628
	-0.312
	-1.13
	-0.368
	-0.91
	-0.6
	-0.997
	-0.642
	-0.562
	-0.5
	-0.852
	-2.31
	-0.352
	-0.856
	-0.782
	-0.505
	-1.2
	-0.529
	-0.441
	-0.443
	-1.14
	-1.47
	-0.706
	-1.02
	-0.632
	-0.371
	-0.688
	-0.407
	-0.519
	-0.789
	-0.366
	-0.665
	-0.869
	-1.34
	-0.78
	-0.503
	-0.413
	-0.375
	-0.787
	-0.413
	-0.524
	-0.845
	-0.58
	-0.458
	-0.752
	-0.406
	-0.744
	-0.43
	-0.751
	-1.25
	-1.32
	-0.637
	-0.936
	-0.442
	-0.462
	-0.851
	-0.639
	-0.422
	-0.688
	-0.562
	-0.529
	-0.36
	-0.58
	-0.437
	-0.49
	-0.924
	-1.42
	-0.45
	-0.738
	-0.557
	-0.356
	-0.825
	-0.684
	-0.461
	-0.844
	-0.381
	-0.369
	-0.415
	-0.694
	-0.783
	-0.354
	-0.412
	-0.496
	-0.6
	-0.925
	-0.465
	-0.4
	-1.13
	-0.409
	-0.393
	-0.446
	-0.855
	-0.68
	-0.591
	-0.373
	-1.09
	-0.608
	-0.374
	-0.346
	-2.32
	-0.642
	-0.434
	-0.621
	-0.516
	-0.671
	-1.25
	-0.507
	-0.328
	-0.397
	-0.55
	-1.07
	-0.618
	-0.379
	-0.502
	-0.347
	-0.426
	-0.75
	-0.39
	-0.537
	-0.579
	-0.796
	-0.774
	-0.829
	-0.461
	-0.64
	-1.09
	-0.483
	-0.376
	-0.53
	-0.718
	-0.495
	-0.792
	-1.48
	-0.49
	-0.415
	-0.342
	-0.702
	-0.687
	-0.766
	-0.463
	-0.605
	-1.1
	-0.486
	-0.469
	-0.792
	-0.465
	-0.331
	-0.455
	-1.41
	-0.459
	-0.725
	-0.385
	-0.367
	-0.624
	-0.956
	-0.646
	-0.368
	-0.694
	-1.01
	-0.319
	-0.666
	-0.315
	-0.959
	-0.35
	-0.644
	-0.433
	-0.815
	-0.388
	-0.384
	-0.62
	-0.536
	-0.854
	-1.13
	-0.747
	-1.3
	-0.32
	-0.916
	-0.393
	-2.92
	-2.35
	-0.65
	-0.715
	-0.692
	-0.415
	-0.984
	-1.39
	-0.943
	-0.488
	-0.385
	-0.317
	-0.506
	-0.395
	-0.518
	-0.944
	-0.861
	-0.442
	-0.601
	-0.438
	-0.305
	-2.69
	-0.411
	-0.366
	-0.378
	-0.407
	-0.526
	-0.59
	-0.733
	-1.07
	-0.362
	-0.414
	-0.83
	-0.397
	-0.587
	-0.355
	-0.484
	-0.498
	-0.346
	-0.548
	-0.532
	-0.372
	-0.328
	-0.335
	-0.38
	-0.925
	-0.663
	-0.569
	-0.579
	-0.838
	-0.614
	-0.615
	-0.412
	-0.783
	-0.451
	-1.44
	-0.68
	-0.544
	-0.578
	-0.383
	-0.614
	-0.461
	-0.591
	-0.425
	-1.26
	-0.369
	-0.329
	-0.323
	-0.839
	-0.447
	-0.565
	-0.639
	-3.11
	-0.589
	-0.394
	-0.943
	-0.941
	-0.484
	-0.463
	-0.501
	-0.729
	-0.515
	-0.388
	-1.23
	-0.468
	-2.21
	-0.309
	-1.09
	-0.522
	-0.39
	-0.466
	-0.314
	-0.672
	-0.804
	-0.367
	-0.856
	-0.535
	-0.697
	-0.643
	-0.345
	-0.545
	-0.309
	-0.803
	-0.348
	-1.45
	-0.504
	-0.326
	-1.93
	-0.362
	-0.781
	-0.759
	-0.667
	-0.377
	-0.358
	-0.424
	-0.599
	-0.447
	-0.359
	-0.992
	-1.11
	-0.345
	-0.534
	-0.327
	-1.28
	-0.497
	-0.983
	-0.486
	-0.756
	-1.14
	-0.498
	-0.467
	-0.334
	-0.491
	-0.623
	-2.35
	-0.692
	-0.421
	-0.393
	-0.584
	-0.622
	-0.304
	-0.315
	-1.24
	-0.438
	-0.882
	-0.334
	-1.4
	-0.407
	-0.599
	-1.17
	-0.593
	-0.781
	-0.374
	-0.36
	-0.366
	-0.453
	-0.306
	-0.791
	-0.432
	-0.951
	-0.397
	-1.34
	-0.953
	-0.319
	-0.381
	-0.604
	-0.546
	-1.09
	-1.22
	-0.925
	-1.26
	-0.643
	-0.866
	-0.38
	-0.789
	-0.739
	-0.557
	-0.451
	-0.882
	-0.369
	-0.351
	-0.467
	-0.476
	-0.652
	-0.501
	-0.535
	-1.01
	-0.354
	-0.315
	-0.304
	-0.432
	-0.912
	-0.34
	-0.409
	-0.545
	-0.566
	-0.559
	-0.709
	-2.85
	-0.72
	-0.648
	-0.667
	-0.492
	-0.583
	-0.677
	-0.352
	-0.561
	-0.669
	-0.431
	-0.577
	-0.38
	-0.348
	-0.515
	-0.74
	-0.537
	-0.86
	-0.563
	-0.348
	-0.327
	-0.736
	-0.621
	-0.398
	-0.347
	-0.798
	-1.03
	-0.423
	-0.413
	-0.771
	-0.581
	-1.25
	-1.44
	-0.703
	-0.54
	-0.924
	-1
	-0.99
	-0.803
	-0.497
	-3.05
	-0.528
	-0.427
	-0.402
	-0.406
	-0.586
	-0.576
	-0.349
	-1.05
	-0.655
	-0.828
	-0.448
	-1.19
	-0.996
	-0.429
	-0.404
	-0.649
	-0.567
	-0.509
	-0.728
	-0.762
	-0.507
	-0.413
	-0.549
	-0.578
	-0.621
	-0.648
	-0.736
	-0.414
	-1.13
	-0.647
	-0.716
	-0.646
	-0.347
	-0.337
	-0.435
	-1.58
	-0.348
	-1.29
	-0.725
	-0.46
	-0.463
	-0.787
	-0.54
	-1.19
	-0.881
	-0.397
	-0.434
	-0.693
	-0.624
	-0.541
	-0.915
	-0.72
	-0.335
	-0.34
	-0.374
	-0.525
	-0.591
	-0.702
	-0.358
	-0.988
	-0.508
	-0.544
	-1.19
	-0.37
	-1.67
	-1.05
	-1.46
	-0.938
	-0.442
	-0.422
	-0.383
	-0.312
	-0.461
	-0.748
	-0.629
	-0.542
	-0.33
	-0.39
	-0.592
	-0.693
	-1.09
	-1.26
	-0.613
	-0.436
	-0.434
	-0.908
	-0.953
	-1.11
	-0.75
	-0.625
	-0.479
	-0.635
	-1.14
	-0.385
	-1.26
	-0.497
	-1.13
	-1.16
	-0.399
	-0.714
	-1.12
	-2.29
	-0.318
	-0.952
	-0.439
	-0.829
	-0.487
	-0.428
	-0.532
	-1.13
	-0.314
	-1.22
	-1
	-0.783
	-0.93
	-0.713
	-0.514
	-0.364
	-0.38
	-0.763
	-1.03
	-0.906
	-0.847
	-1.16
	-0.474
	-0.493
	-0.593
	-1.07
	-0.724
	-0.533
	-0.402
	-0.515
	-0.479
	-0.988
	-0.311
	-1.16
	-0.924
	-0.399
	-0.948
	-1.26
	-0.332
	-0.859
	-0.798
	-0.958
	-1.09
	-0.566
	-0.397
	-0.746
	-0.943
	-0.93
	-0.487
	-1.03
	-0.335
	-0.536
	-0.604
	-1
	-0.62
	-0.429
	-0.472
	-0.902
	-0.455
	-0.411
	-1.07
	-0.991
	-0.415
	-0.466
	-0.539
	-0.91
	-0.466
	-0.396
	-0.733
	-0.503
	-0.381
	-0.587
	-0.314
	-0.948
	-0.949
	-0.358
	-0.884
	-0.365
	-1.52
	-0.583
	-0.741
	-1.71
	-0.951
	-0.312
	-0.484
	-0.318
	-0.551
	-0.5
	-0.732
	-0.383
	-0.42
	-0.974
	-0.593
	-0.51
	-0.594
	-2.76
	-0.38
	-0.677
	-1.25
	-0.382
	-0.34
	-0.673
	-0.833
	-1.32
	-1.11
	-0.837
	-0.323
	-0.515
	-0.959
	-0.307
	-0.313
	-0.467
	-0.609
	-0.992
	-0.401
	-0.33
	-0.387
	-0.88
	-0.34
	-2.86
	-0.501
	-0.804
	-0.543
	-0.558
	-0.384
	-0.944
	-0.48
	-0.852
	-0.466
	-1.02
	-0.696
	-0.465
	-0.966
	-0.49
	-2.45
	-0.375
	-0.439
	-0.855
	-0.459
	-0.875
	-0.689
	-0.789
	-0.34
	-0.647
	-0.411
	-0.69
	-0.491
	-0.326
	-0.835
	-0.371
	-0.654
	-1.19
	-0.573
	-0.576
	-0.55
	-1.2
	-0.543
	-0.578
	-0.317
	-0.342
	-0.349
	-1.1
	-0.44
	-0.418
	-0.572
	-0.632
	-0.912
	-0.55
	-0.9
	-1.06
	-0.531
	-0.708
	-0.566
	-1.07
	-0.396
	-1.03
	-0.404
	-0.424
	-0.328
	-0.596
	-1.43
	-0.796
	-0.323
	-0.477
	-0.615
	-0.916
	-0.381
	-0.478
	-0.729
	-0.339
	-2.57
	-0.321
	-0.563
	-1.19
	-0.327
	-0.418
	-0.375
	-0.344
	-0.704
	-0.514
	-1.06
	-2.5
	-0.345
	-0.963
	-0.458
	-1.04
	-0.371
	-0.742
	-0.319
	-0.508
	-0.386
	-0.305
	-0.504
	-0.939
	-0.947
	-0.478
	-0.387
	-0.485
	-1.14
	-1.23
	-0.578
	-0.647
	-0.362
	-0.321
	-0.962
	-0.775
	-1.34
	-0.813
	-1.32
	-0.471
	-0.434
	-0.358
	-0.597
	-1.09
	-0.457
	-0.346
	-1.07
	-0.417
	-0.476
	-1.43
	-0.487
	-0.686
	-0.505
	-0.487
	-1.53
	-0.441
	-0.327
	-0.445
	-0.649
	-0.439
	-1.11
	-0.823
	-0.38
	-0.416
	-0.388
	-0.955
	-0.889
	-0.583
	-0.521
	-0.508
	-0.348
	-1.02
	-0.46
	-1
	-0.407
	-0.977
	-0.302
	-0.504
	-0.999
	-0.357
	-1.41
	-0.403
	-0.748
	-0.407
	-1.59
	-0.348
	-0.388
	-0.958
	-0.966
	-0.311
	-0.512
	-0.432
	-0.542
	-0.36
	-0.677
	-1.11
	-0.371
	-0.937
	-0.528
	-0.51
	-1.3
	-0.43
	-0.346
	-1.11
	-0.742
	-0.987
	-0.621
	-1.13
	-0.407
	-0.578
	-1.04
	-0.847
	-0.446
	-1.47
	-0.846
	-0.307
	-1.22
	-0.403
	-0.343
	-0.611
	-1.74
	-0.496
	-1
	-0.302
	-0.647
	-1.05
	-0.367
	-0.531
	-1.2
	-0.849
	-0.715
	-0.555
	-0.32
	-0.549
	-0.432
	-0.381
	-0.888
	-0.645
	-0.717
	-0.392
	-0.54
	-0.95
	-1.07
	-1.29
	-0.337
	-0.608
	-0.48
	-1.49
	-0.592
	-0.779
	-0.464
	-1.05
	-1.47
	-0.514
	-0.306
	-0.466
	-0.341
	-0.851
	-0.479
	-0.973
	-1.02
	-0.38
	-0.36
	-0.787
	-0.527
	-0.445
	-0.838
	-0.507
	-0.657
	-0.314
	-0.397
	-0.366
	-1.14
	-0.401
	-0.677
	-0.979
	-1.11
	-1.08
	-0.826
	-0.677
	-1.11
	-0.603
	-0.684
	-0.938
	-0.349
	-0.455
	-0.63
	-0.405
	-0.34
	-1.1
	-0.357
	-0.768
	-1.09
	-0.522
	-0.551
	-0.928
	-0.953
	-0.422
	-1.03
	-0.911
	-0.751
	-1.02
	-0.943
	-0.696
	-0.432
	-0.762
	-0.95
	-0.549
	-0.596
	-0.44
	-1.18
	-0.562
	-0.443
	-0.33
	-0.859
	-0.341
	-0.562
	-0.594
	-0.625
	-1.2
	-0.939
	-0.901
	-0.622
	-0.468
	-0.385
	-1.25
	-0.985
	-0.523
	-0.347
	-0.426
	-0.443
	-0.994
	-0.331
	-0.627
	-0.348
	-0.996
	-0.706
	-0.318
	-0.926
	-0.64
	-0.387
	-0.373
	-0.354
	-1.34
	-0.427
	-0.964
	-0.535
	-0.374
	-0.757
	-0.673
	-0.434
	-0.543
	-0.672
	-0.64
	-1.06
	-0.44
	-0.925
	-0.343
	-0.879
	-0.815
	-0.749
	-0.952
	-0.502
	-0.423
	-0.33
	-0.85
	-0.606
	-0.912
	-0.335
	-0.95
	-0.486
	-1.34
	-0.619
	-0.612
	-0.354
	-0.56
	-0.352
	-2.43
	-0.344
	-0.553
	-0.367
	-0.676
	-0.925
	-0.432
	-0.468
	-0.616
	-0.838
	-2.71
	-0.494
	-0.366
	-0.53
	-0.442
	-1.62
	-0.371
	-0.892
	-0.713
	-0.691
	-0.374
	-0.399
	-0.413
	-0.474
	-0.418
	-0.652
	-0.506
	-0.547
	-0.307
	-1.39
	-0.47
	-0.818
	-0.491
	-0.548
	-0.998
	-1.1
	-0.347
	-0.47
	-0.697
	-0.467
	-0.346
	-0.558
	-0.915
	-0.938
	-1.35
	-0.343
	-0.526
	-0.838
	-0.428
	-0.305
	-0.624
	-1.13
	-0.556
	-0.761
	-0.332
	-1.18
	-0.43
	-1.13
	-0.912
	-0.414
	-0.815
	-0.424
	-0.847
	-0.702
	-0.639
	-0.701
	-2.17
	-0.909
	-0.367
	-0.341
	-0.701
	-0.734
	-0.501
	-0.413
	-0.425
	-0.497
	-0.484
	-2.13
	-0.438
	-0.487
	-0.362
	-0.409
	-0.81
	-0.924
	-1.13
	-0.496
	-1.01
	-0.966
	-0.549
	-1.17
	-0.321
	-0.503
	-0.374
	-0.514
	-0.733
	-0.637
	-0.505
	-0.376
	-0.361
	-0.828
	-0.894
	-0.521
	-1.22
	-0.572
	-0.714
	-0.494
	-0.39
	-0.822
	-0.516
	-0.322
	-0.337
	-0.434
	-0.32
	-0.429
	-0.881
	-0.685
	-0.453
	-0.308
	-0.63
	-0.379
	-0.558
	-0.649
	-0.5
	-0.302
	-0.505
	-0.628
	-0.407
	-0.389
	-0.532
	-1.52
	-0.927
	-0.401
	-0.498
	-0.94
	-0.43
	-0.812
	-2.94
	-0.945
	-0.569
	-1.12
	-0.448
	-1.12
	-0.692
	-1.2
	-1.14
	-0.762
	-0.866
	-0.994
	-1.24
	-0.569
	-0.564
	-0.842
	-1.33
	-0.595
	-0.638
	-0.374
	-1
	-0.415
	-0.486
	-0.393
	-0.612
	-0.688
	-0.549
	-0.572
	-0.372
	-1.28
	-1.24
	-0.835
	-1.01
	-0.348
	-0.35
	-0.702
	-0.391
	-0.643
	-0.639
	-0.656
	-1.04
	-0.698
	-1.23
	-0.524
	-1.07
	-2.94
	-1.15
	-0.93
	-0.762
	-0.332
	-0.389
	-0.371
	-0.741
	-0.476
	-0.444
	-0.906
	-0.835
	-0.358
	-0.618
	-1.28
	-1.08
	-0.317
	-0.434
	-0.524
	-0.534
	-0.356
	-0.76
	-0.407
	-0.75
	-0.45
	-1.22
	-2.97
	-0.811
	-0.35
	-0.944
	-0.317
	-0.352
	-0.744
	-0.302
	-0.676
	-0.544
	-0.543
	-0.303
	-0.48
	-1.17
	-1.12
	-0.928
	-0.478
	-0.467
	-0.328
	-0.383
	-0.404
	-0.329
	-2.15
	-0.647
	-0.368
	-1.38
	-0.604
	-0.629
	-0.996
	-0.613
	-0.346
	-0.69
	-2.87
	-0.749
	-0.448
	-0.804
	-0.727
	-0.814
	-0.749
	-0.328
	-0.832
	-0.432
	-0.518
	-1.24
	-0.789
	-0.754
	-0.418
	-0.901
	-0.773
	-0.493
	-0.706
	-1.45
	-0.812
	-0.422
	-0.386
	-1.16
	-0.475
	-1.25
	-0.707
	-0.916
	-0.398
	-1.18
	-0.318
	-0.686
	-1.32
	-0.926
	-0.41
	-0.351
	-0.378
	-0.472
	-1.02
	-0.597
	-0.655
	-0.387
	-1.01
	-1.32
	-0.621
	-0.589
	-0.703
	-0.705
	-0.423
	-0.428
	-0.702
	-0.46
	-0.761
	-0.829
	-0.786
	-0.881
	-0.374
	-0.628
	-0.487
	-0.37
	-0.51
	-0.738
	-1.25
	-0.817
	-1.3
	-0.508
	-1
	-0.548
	-0.427
	-0.73
	-0.39
	-0.624
	-0.422
	-0.478
	-0.362
	-0.44
	-0.604
	-0.889
	-0.965
	-0.322
	-1.27
	-0.395
	-0.936
	-0.438
	-0.848
	-0.765
	-0.935
	-0.538
	-1.07
	-0.686
	-0.486
	-2.34
	-2.68
	-0.444
	-1.35
	-0.38
	-0.815
	-0.58
	-0.719
	-0.569
	-0.463
	-0.497
	-0.308
	-0.431
	-0.526
	-0.995
	-0.792
	-1
	-0.628
	-0.413
	-0.347
	-0.365
	-0.855
	-0.883
	-0.302
	-0.738
	-0.543
	-0.456
	-1.51
	-0.677
	-0.956
	-0.41
	-0.853
	-1.2
	-0.563
	-0.315
	-0.825
	-0.423
	-0.9
	-0.442
	-0.439
	-0.894
	-0.306
	-0.681
	-0.339
	-0.562
	-0.446
	-0.998
	-0.318
	-0.408
	-0.472
	-1.14
	-0.497
	-0.813
	-0.337
	-0.536
	-0.513
	-0.947
	-1.01
	-0.326
	-0.707
	-0.368
	-0.764
	-0.826
	-2.28
	-0.646
	-0.692
	-0.42
	-0.58
	-0.386
	-0.619
	-0.378
	-0.468
	-0.318
	-0.774
	-0.836
	-0.701
	-0.521
	-0.423
	-0.45
	-0.932
	-0.312
	-1.01
	-0.764
	-1.3
	-1.35
	-0.442
	-1.22
	-0.631
	-0.536
	-0.653
	-0.305
	-0.38
	-0.321
	-3.17
	-0.725
	-1.02
	-1.1
	-0.363
	-0.308
	-1.29
	-0.752
	-0.331
	-0.442
	-0.313
	-0.699
	-0.37
	-0.56
	-0.359
	-0.424
	-0.339
	-0.423
	-0.645
	-0.372
	-1.54
	-0.909
	-1.39
	-0.352
	-0.863
	-1.19
	-0.698
	-0.544
	-0.5
	-0.342
	-0.704
	-0.399
	-0.451
	-0.514
	-0.462
	-0.733
	-1.52
	-1.06
	-0.346
	-1.57
	-1.34
	-0.765
	-0.449
	-1.44
	-0.351
	-0.646
	-0.895
	-0.323
	-0.476
	-1.08
	-0.713
	-0.593
	-1
	-0.781
	-0.43
	-0.305
	-0.503
	-2.16
	-0.67
	-0.392
	-0.44
	-0.391
	-0.365
	-1.4
	-0.554
	-2.09
	-0.614
	-0.689
	-0.731
	-0.67
	-1.28
	-0.361
	-0.512
	-0.551
	-1.22
	-0.309
	-0.471
	-0.621
	-0.485
	-0.374
	-0.388
	-0.718
	-0.687
	-0.623
	-0.347
	-0.572
	-0.362
	-0.399
	-1.03
	-0.629
	-0.489
	-0.327
	-0.374
	-0.619
	-0.363
	-0.558
	-0.572
	-0.662
	-0.319
	-0.675
	-0.321
	-0.691
	-0.337
	-0.344
	-0.59
	-0.746
	-0.715
	-0.61
	-0.812
	-0.564
	-0.368
	-0.602
	-0.685
	-0.434
	-1.15
	-0.446
	-0.36
	-0.649
	-0.398
	-0.378
	-0.589
	-0.406
	-1.27
	-0.445
	-0.446
	-0.712
	-0.404
	-0.305
	-0.586
	-0.601
	-0.783
	-0.609
	-1.27
	-1.11
	-1.31
	-1.47
	-0.339
	-0.415
	-0.766
	-0.412
	-0.445
	-0.695
	-0.548
	-0.475
	-0.404
	-0.307
	-0.603
	-0.847
	-0.657
	-0.947
	-1.25
	-0.37
	-0.303
	-0.604
	-0.642
	-0.387
	-0.548
	-0.483
	-1.01
	-0.359
	-0.548
	-0.856
	-0.832
	-0.772
	-0.528
	-0.432
	-0.583
	-0.674
	-0.77
	-1.19
	-0.86
	-0.396
	-0.851
	-0.362
	-0.792
	-0.767
	-0.514
	-0.456
	-0.328
	-1.95
	-0.82
	-0.549
	-0.372
	-0.405
	-0.855
	-0.495
	-0.548
	-0.711
	-0.515
	-0.556
	-0.388
	-0.418
	-0.964
	-0.528
	-0.581
	-0.484
	-0.546
	-0.333
	-0.843
	-0.554
	-0.826
	-0.825
	-0.599
	-0.308
	-0.506
	-0.321
	-0.506
	-0.337
	-0.377
	-0.639
	-0.483
	-0.567
	-0.81
	-0.336
	-0.7
	-0.561
	-0.826
	-0.86
	-0.896
	-0.399
	-0.536
	-0.726
	-0.405
	-0.843
	-0.628
	-0.764
	-0.333
	-0.362
	-0.602
	-0.409
	-2.78
	-1.54
	-0.587
	-0.322
	-0.553
	-0.407
	-0.338
	-0.611
	-0.765
	-0.346
	-0.828
	-1.68
	-0.319
	-0.33
	-0.638
	-0.473
	-0.706
	-0.637
	-0.443
	-0.672
	-0.556
	-0.94
	-0.814
	-0.882
	-0.614
	-0.369
	-0.484
	-0.429
	-0.537
	-1.09
	-1.01
	-0.345
	-0.667
	-0.419
	-0.497
	-0.514
	-0.719
	-0.555
	-1.13
	-0.601
	-0.309
	-0.436
	-2.66
	-1.26
	-0.87
	-0.641
	-0.876
	-0.577
	-0.348
	-0.738
	-0.736
	-0.484
	-0.586
	-0.468
	-2.91
	-0.572
	-0.551
	-1.24
	-0.633
	-1.02
	-1.26
	-0.64
	-0.322
	-0.97
	-0.721
	-0.526
	-1.03
	-0.428
	-0.399
	-0.422
	-1.03
	-0.707
	-0.962
	-0.6
	-0.442
	-0.456
	-1.08
	-1.07
	-1.05
	-1.03
	-0.757
	-0.407
	-0.646
	-0.55
	-0.463
	-0.42
	-0.357
	-0.413
	-0.364
	-1.19
	-1.24
	-0.338
	-0.589
	-0.771
	-0.618
	-0.835
	-0.656
	-0.327
	-0.689
	-0.569
	-2.83
	-0.872
	-0.37
	-0.461
	-0.606
	-0.6
	-0.968
	-0.578
	-0.443
	-0.518
	-0.954
	-0.669
	-0.744
	-1.4
	-0.672
	-0.544
	-0.326
	-0.746
	-0.328
	-1.14
	-0.311
	-0.462
	-0.608
	-0.442
	-0.444
	-0.31
	-0.565
	-0.935
	-0.699
	-0.711
	-0.477
	-0.621
	-0.336
	-0.636
	-0.915
	-0.825
	-0.758
	-0.341
	-0.477
	-0.426
	-0.869
	-0.363
	-1.61
	-0.881
	-0.336
	-0.4
	-1.18
	-0.337
	-0.594
	-0.347
	-0.544
	-0.376
	-0.76
	-0.403
	-0.527
	-0.333
	-0.479
	-0.355
	-0.381
	-0.345
	-3.1
	-0.838
	-0.971
	-0.331
	-0.59
	-1.06
	-0.315
	-0.362
	-0.916
	-0.624
	-0.377
	-0.868
	-0.549
	-0.515
	-0.38
	-0.864
	-0.399
	-0.554
	-1.32
	-0.918
	-1.06
	-0.616
	-0.552
	-0.677
	-0.797
	-0.347
	-0.422
	-0.307
	-0.505
	-0.457
	-0.333
	-0.975
	-0.839
	-0.482
	-0.782
	-0.434
	-0.38
	-0.494
	-0.554
	-0.608
	-1.13
	-0.434
	-0.702
	-0.818
	-0.595
	-0.792
	-0.523
	-0.901
	-1.22
	-0.866
	-0.687
	-0.333
	-0.82
	-0.668
	-0.781
	-0.725
	-0.431
	-0.452
	-1.59
	-0.505
	-0.761
	-0.986
	-0.376
	-0.463
	-0.357
	-0.374
	-0.865
	-0.787
	-0.314
	-0.619
	-0.32
	-0.401
	-2.67
	-0.342
	-0.681
	-0.332
	-0.36
	-0.929
	-0.354
	-0.451
	-0.789
	-0.433
	-1.09
	-0.482
	-0.399
	-0.461
	-1.1
	-0.688
	-0.601
	-0.529
	-0.362
	-0.38
	-0.898
	-0.569
	-0.765
	-0.34
	-0.488
	-1.02
	-1.11
	-0.412
	-0.352
	-0.654
	-0.783
	-0.777
	-0.337
	-0.803
	-0.643
	-0.583
	-0.599
	-0.392
	-0.493
	-1.09
	-0.402
	-0.664
	-0.784
	-0.458
	-1.26
	-0.465
	-0.885
	-0.849
	-0.327
	-0.725
	-0.58
	-0.417
	-0.581
	-0.358
	-0.499
	-0.362
	-0.77
	-0.365
	-0.365
	-0.366
	-0.652
	-0.635
	-2.95
	-1.03
	-1.05
	-0.718
	-0.646
	-2.6
	-0.466
	-0.46
	-0.498
	-1.32
	-0.864
	-0.876
	-0.582
	-0.348
	-1.18
	-0.549
	-1.21
	-0.365
	-0.764
	-0.4
	-0.365
	-0.339
	-0.636
	-0.851
	-0.498
	-0.824
	-0.727
	-0.472
	-0.338
	-1.67
	-0.305
	-0.381
	-0.607
	-0.476
	-0.69
	-0.409
	-0.572
	-0.32
	-0.48
	-1.9
	-0.785
	-0.501
	-0.51
	-1.03
	-0.419
	-0.445
	-0.406
	-0.88
	-0.561
	-0.315
	-0.457
	-0.362
	-0.32
	-0.47
	-0.412
	-0.786
	-0.659
	-0.531
	-0.485
	-0.711
	-0.366
	-0.467
	-0.587
	-0.466
	-0.312
	-0.688
	-1.14
	-0.782
	-0.952
	-0.625
	-0.983
	-1.02
	-0.666
	-0.418
	-0.486
	-0.772
	-0.309
	-0.475
	-1.37
	-0.539
	-0.654
	-0.863
	-0.614
	-0.959
	-0.697
	-0.401
	-0.523
	-0.562
	-0.749
	-0.594
	-0.44
	-0.357
	-0.439
	-0.707
	-0.379
	-0.948
	-0.653
	-0.71
	-0.72
	-2.37
	-2.54
	-0.453
	-1.05
	-0.466
	-0.707
	-0.778
	-0.373
	-0.518
	-1.21
	-0.849
	-0.988
	-0.684
	-1.46
	-0.583
	-0.749
	-0.639
	-0.53
	-1.34
	-0.508
	-0.469
	-0.416
	-0.596
	-0.677
	-0.547
	-0.698
	-0.533
	-0.459
	-0.336
	-0.563
	-0.501
	-0.487
	-0.721
	-0.657
	-0.851
	-0.8
	-0.531
	-0.444
	-0.958
	-0.449
	-1.08
	-0.594
	-0.304
	-0.304
	-0.637
	-0.453
	-0.389
	-0.721
	-0.436
	-1.01
	-0.883
	-0.379
	-0.674
	-0.975
	-0.341
	-0.399
	-0.699
	-0.537
	-0.545
	-1.23
	-0.575
	-0.493
	-0.372
	-0.506
	-1.05
	-0.817
	-0.384
	-0.505
	-0.417
	-1.09
	-0.692
	-0.387
	-0.617
	-0.446
	-0.976
	-0.569
	-1.16
	-0.569
	-0.332
	-0.318
	-0.309
	-0.884
	-0.323
	-0.427
	-1.02
	-0.354
	-2.29
	-0.353
	-0.592
	-0.403
	-0.481
	-0.43
	-0.879
	-2.51
	-0.777
	-0.484
	-3.17
	-0.513
	-0.322
	-0.902
	-0.404
	-0.345
	-0.377
	-0.335
	-0.336
	-0.403
	-0.645
	-0.844
	-0.916
	-0.732
	-0.518
	-0.598
	-0.464
	-0.573
	-0.358
	-0.868
	-0.383
	-0.764
	-0.449
	-0.431
	-1.13
	-0.689
	-0.928
	-0.375
	-0.763
	-0.939
	-0.548
	-0.594
	-0.795
	-0.335
	-0.441
	-0.512
	-1.07
	-0.394
	-0.355
	-0.505
	-0.921
	-0.323
	-1.12
	-0.463
	-0.759
	-0.449
	-0.616
	-0.401
	-0.406
	-3.01
	-0.475
	-0.548
	-0.351
	-0.34
	-0.541
	-0.802
	-0.674
	-0.932
	-0.397
	-0.99
	-0.365
	-0.802
	-0.901
	-0.319
	-0.316
	-0.611
	-0.838
	-1.12
	-0.695
	-1.12
	-0.329
	-0.397
	-0.821
	-0.856
	-0.614
	-1.27
	-0.517
	-0.424
	-0.998
	-0.372
	-0.48
	-1.27
	-0.389
	-0.588
	-0.45
	-1.37
	-0.995
	-2.06
	-0.301
	-0.587
	-0.393
	-0.355
	-0.853
	-2.31
	-0.423
	-0.495
	-0.409
	-0.366
	-0.451
	-1.03
	-1.08
	-0.801
	-0.699
	-0.57
	-1.11
	-0.583
	-0.86
	-1.3
	-0.541
	-0.587
	-0.549
	-0.508
	-0.383
	-0.503
	-0.329
	-0.502
	-0.42
	-0.721
	-0.404
	-0.782
	-0.591
	-0.792
	-0.72
	-0.364
	-0.588
	-0.494
	-0.927
	-0.866
	-0.357
	-0.337
	-0.349
	-0.605
	-0.315
	-1.04
	-0.48
	-0.903
	-0.427
	-0.771
	-0.457
	-0.667
	-0.344
	-0.568
	-0.381
	-0.351
	-1.06
	-0.371
	-2.19
	-0.508
	-0.55
	-0.496
	-0.584
	-1.03
	-0.4
	-1.22
	-0.411
	-0.927
	-0.81
	-0.5
	-0.385
	-0.389
	-0.386
	-0.347
	-0.336
	-1.27
	-0.497
	-0.444
	-0.537
	-0.798
	-0.303
	-1.18
	-0.602
	-3.11
	-1.27
	-0.781
	-0.324
	-0.61
	-0.615
	-0.332
	-0.572
	-0.935
	-0.966
	-1.2
	-2.7
	-0.426
	-0.423
	-0.828
	-0.461
	-0.304
	-0.396
	-0.325
	-0.348
	-0.639
	-0.808
	-0.692
	-0.359
	-0.31
	-0.916
	-0.655
	-0.366
	-0.38
	-0.741
	-0.776
	-1
	-0.319
	-0.766
	-0.758
	-0.823
	-0.318
	-1
	-0.349
	-0.581
	-0.336
	-0.323
	-0.961
	-0.359
	-0.357
	-0.33
	-0.526
	-0.662
	-0.541
	-0.357
	-0.473
	-0.878
	-0.911
	-1.04
	-0.307
	-0.549
	-0.848
	-0.62
	-0.334
	-0.66
	-0.519
	-1.06
	-0.389
	-0.634
	-1.18
	-1.46
	-1.11
	-0.442
	-0.689
	-0.409
	-0.583
	-1.26
	-0.597
	-0.31
	-0.999
	-0.464
	-0.57
	-0.404
	-0.554
	-0.393
	-0.325
	-0.553
	-0.969
	-0.779
	-0.622
	-0.603
	-0.312
	-1.46
	-0.483
	-0.678
	-0.855
	-0.58
	-0.58
	-0.831
	-0.332
	-0.353
	-0.393
	-0.553
	-1.03
	-0.356
	-0.442
	-0.526
	-0.484
	-0.318
	-0.548
	-1.19
	-0.375
	-0.714
	-0.901
	-0.573
	-0.787
	-0.508
	-0.309
	-0.836
	-0.414
	-0.308
	-0.827
	-0.971
	-1.22
	-0.443
	-1.08
	-0.491
	-0.747
	-0.884
	-0.662
	-1.34
	-1.01
	-1.01
	-0.372
	-0.485
	-1.14
	-0.968
	-0.351
	-0.377
	-0.501
	-0.748
	-0.42
	-0.323
	-0.332
	-2.49
	-0.825
	-0.354
	-0.591
	-0.323
	-0.325
	-0.613
	-0.905
	-0.367
	-0.881
	-0.385
	-0.411
	-0.676
	-0.618
	-0.342
	-0.344
	-0.347
	-0.348
	-0.721
	-1.25
	-0.439
	-0.423
	-0.516
	-0.977
	-0.534
	-0.585
	-0.703
	-0.756
	-0.341
	-0.374
	-0.76
	-1.15
	-0.628
	-1.03
	-0.518
	-1.2
	-0.597
	-2.05
	-0.562
	-0.662
	-2.72
	-0.4
	-0.667
	-0.337
	-0.407
	-1.15
	-0.889
	-0.801
	-0.499
	-0.894
	-0.881
	-1.08
	-0.443
	-1.17
	-0.751
	-0.893
	-0.323
	-0.315
	-1.01
	-0.38
	-0.77
	-0.457
	-0.569
	-0.585
	-3.11
	-0.634
	-0.353
	-0.662
	-0.852
	-0.79
	-0.32
	-2.96
	-0.908
	-0.799
	-0.474
	-0.462
	-1.23
	-0.802
	-0.435
	-0.359
	-0.492
	-0.71
	-0.766
	-0.944
	-0.512
	-2.73
	-0.408
	-2.22
	-0.357
	-1.1
	-0.426
	-0.524
	-0.501
	-0.469
	-0.591
	-0.929
	-0.723
	-0.555
	-0.355
	-1.05
	-0.544
	-0.502
	-0.664
	-0.947
	-0.598
	-1.27
	-0.821
	-0.333
	-1.51
	-0.432
	-0.569
	-0.412
	-0.404
	-0.434
	-0.44
	-0.899
	-0.383
	-1.35
	-0.593
	-0.418
	-0.693
	-0.561
	-0.631
	-0.413
	-1.16
	-0.328
	-0.861
	-0.518
	-0.883
	-1.09
	-0.751
	-0.337
	-0.362
	-0.379
	-0.641
	-0.56
	-0.973
	-1.35
	-0.337
	-0.383
	-0.451
	-0.525
	-0.422
	-0.682
	-0.553
	-1.02
	-0.731
	-0.735
	-0.331
	-0.535
	-1.32
	-0.396
	-0.34
	-1.1
	-0.569
	-0.304
	-0.39
	-0.485
	-0.326
	-1.14
	-0.408
	-0.782
	-0.981
	-0.344
	-0.4
	-0.87
	-1.07
	-0.565
	-2.82
	-0.497
	-0.923
	-0.504
	-0.386
	-0.83
	-0.316
	-0.413
	-0.7
	-0.344
	-0.346
	-1.16
	-2.92
	-1.17
	-1.49
	-0.486
	-0.378
	-1.11
	-0.415
	-0.458
	-0.552
	-0.323
	-1
	-0.311
	-0.483
	-0.796
	-0.839
	-0.614
	-0.405
	-0.303
	-0.36
	-0.389
	-0.594
	-0.682
	-0.369
	-0.307
	-0.644
	-0.425
	-0.733
	-0.489
	-0.456
	-0.435
	-0.359
	-0.876
	-1.02
	-0.342
	-0.353
	-0.574
	-0.356
	-0.916
	-0.688
	-2.54
	-1.17
	-1.34
	-0.441
	-1.34
	-0.444
	-0.723
	-0.55
	-0.824
	-0.368
	-0.581
	-0.345
	-0.407
	-1.56
	-0.413
	-0.84
	-0.551
	-0.854
	-0.662
	-0.525
	-1.35
	-0.36
	-0.721
	-0.313
	-0.773
	-0.745
	-0.402
	-0.424
	-0.953
	-0.704
	-0.552
	-0.98
	-0.351
	-0.89
	-0.781
	-0.334
	-0.519
	-0.757
	-0.809
	-0.388
	-0.332
	-0.311
	-0.418
	-0.72
	-0.654
	-1.07
	-0.416
	-0.343
	-2.94
	-0.484
	-1.09
	-0.63
	-0.388
	-0.393
	-0.441
	-1.28
	-1.06
	-0.471
	-0.494
	-1.02
	-0.956
	-2.36
	-1.16
	-0.325
	-0.347
	-0.468
	-0.535
	-0.796
	-0.56
	-0.544
	-0.429
	-0.33
	-0.316
	-0.522
	-1.11
	-0.303
	-1.22
	-0.358
	-2.24
	-0.672
	-0.321
	-0.313
	-0.582
	-0.734
	-0.452
	-0.713
	-0.618
	-0.344
	-0.746
	-0.442
	-0.525
	-0.519
	-0.397
	-0.724
	-0.913
	-0.332
	-1.16
	-0.638
	-0.874
	-0.454
	-0.643
	-0.411
	-0.311
	-0.371
	-0.493
	-0.353
	-0.608
	-0.468
	-0.989
	-0.359
	-0.606
	-0.458
	-0.552
	-0.717
	-0.662
	-0.511
	-0.967
	-1.01
	-0.419
	-0.58
	-0.965
	-0.446
	-1.02
	-0.786
	-1.06
	-0.655
	-0.845
	-0.516
	-2.51
	-1.47
	-0.405
	-2.7
	-1.21
	-0.592
	-1.49
	-0.724
	-0.31
	-0.375
	-0.916
	-0.608
	-0.928
	-1.01
	-0.501
	-0.908
	-1.57
	-0.578
	-0.368
	-0.862
	-0.421
	-0.703
	-0.409
	-0.966
	-0.943
	-0.439
	-0.788
	-0.354
	-0.363
	-0.316
	-0.41
	-0.444
	-0.36
	-1.09
	-0.615
	-0.723
	-0.399
	-0.332
	-0.561
	-0.813
	-0.66
	-0.4
	-1.07
	-0.587
	-0.784
	-0.368
	-0.484
	-0.67
	-0.362
	-0.597
	-0.744
	-0.378
	-0.999
	-0.311
	-0.481
	-1.19
	-0.344
	-0.601
	-0.441
	-0.481
	-0.452
	-1.16
	-0.644
	-0.331
	-1.03
	-0.587
	-0.643
	-0.414
	-0.405
	-1.24
	-0.431
	-1.08
	-0.592
	-0.375
	-2.32
	-0.322
	-0.505
	-0.807
	-1.03
	-0.725
	-0.432
	-0.357
	-0.709
	-0.459
	-2.94
	-0.762
	-0.432
	-0.709
	-0.389
	-0.497
	-0.326
	-0.367
	-0.61
	-1.15
	-0.543
	-0.425
	-0.414
	-0.681
	-0.308
	-1.02
	-0.531
	-0.697
	-0.394
	-1.22
	-0.462
	-0.355
	-0.4
	-1.57
	-0.667
	-0.346
	-0.726
	-1.25
	-0.354
	-0.634
	-0.47
	-0.547
	-0.355
	-0.353
	-0.545
	-0.461
	-0.919
	-0.578
	-0.547
	-0.437
	-0.648
	-0.307
	-0.454
	-0.787
	-0.304
	-0.303
	-0.665
	-0.305
	-1.11
	-0.72
	-0.971
	-1.5
	-0.486
	-0.302
	-1.09
	-0.535
	-0.876
	-0.81
	-0.439
	-0.41
	-0.934
	-0.312
	-1.12
	-0.448
	-0.793
	-0.702
	-0.542
	-0.77
	-0.331
	-0.348
	-0.555
	-0.703
	-1.05
	-0.471
	-0.631
	-0.694
	-0.595
	-0.5
	-1.13
	-0.585
	-0.349
	-1.37
	-0.537
	-0.307
	-1.26
	-1.49
	-0.676
	-0.482
	-0.505
	-0.758
	-1.24
	-0.579
	-0.701
	-0.913
	-0.525
	-0.368
	-0.394
	-0.42
	-0.422
	-0.459
	-1.5
	-0.486
	-0.551
	-0.665
	-1.03
	-0.521
	-0.403
	-0.708
	-0.597
	-0.621
	-0.698
	-0.548
	-1.02
	-0.813
	-0.527
	-0.948
	-0.39
	-0.848
	-0.721
	-0.383
	-0.848
	-1.26
	-1.25
	-0.85
	-1.42
	-0.446
	-0.476
	-1.54
	-0.955
	-0.369
	-0.431
	-0.579
	-0.882
	-0.928
	-0.694
	-1.01
	-0.624
	-2.09
	-0.452
	-0.305
	-0.52
	-0.826
	-0.495
	-0.73
	-0.718
	-0.489
	-0.308
	-0.679
	-0.638
	-0.403
	-0.675
	-0.481
	-0.873
	-0.48
	-0.629
	-0.714
	-0.926
	-0.324
	-0.574
	-0.705
	-0.576
	-0.449
	-1.44
	-0.537
	-0.359
	-0.339
	-0.396
	-0.511
	-0.376
	-0.49
	-1.08
	-0.355
	-0.542
	-1.26
	-0.755
	-0.684
	-0.704
	-0.313
	-0.312
	-0.537
	-0.68
	-0.371
	-0.51
	-0.526
	-1.01
	-0.617
	-0.45
	-0.53
	-0.457
	-0.452
	-0.593
	-3.11
	-0.453
	-0.493
	-1.35
	-0.934
	-0.48
	-0.361
	-0.753
	-0.573
	-0.406
	-0.707
	-0.476
	-0.342
	-0.807
	-0.558
	-0.652
	-0.377
	-1.25
	-0.641
	-1.46
	-1.06
	-0.459
	-0.474
	-0.472
	-1.23
	-0.345
	-0.604
	-0.376
	-0.728
	-0.564
	-0.582
	-2.69
	-0.908
	-1.08
	-0.732
	-0.622
	-0.333
	-0.361
	-0.361
	-0.335
	-0.454
	-0.656
	-0.352
	-0.426
	-1.25
	-0.625
	-0.461
	-0.45
	-0.338
	-0.84
	-0.317
	-0.593
	-0.507
	-0.541
	-0.782
	-0.464
	-1.16
	-0.694
	-1.04
	-0.922
	-0.764
	-0.731
	-0.313
	-0.95
	-0.532
	-0.761
	-0.35
	-0.333
	-0.397
	-0.421
	-0.763
	-0.478
	-0.846
	-0.43
	-3.15
	-0.56
	-1.34
	-0.546
	-0.904
	-1.1
	-0.408
	-0.683
	-0.929
	-0.876
	-1.05
	-0.437
	-0.801
	-0.415
	-1.16
	-0.659
	-0.571
	-0.679
	-0.303
	-0.524
	-0.793
	-0.512
	-0.4
	-0.457
	-1.34
	-0.827
	-2.96
	-1.01
	-0.495
	-0.631
	-0.305
	-0.315
	-0.462
	-2.3
	-0.689
	-1.15
	-1
	-0.368
	-1.04
	-0.902
	-0.452
	-0.542
	-1.47
	-0.367
	-0.325
	-0.388
	-1.2
	-0.75
	-1.53
	-0.353
	-0.722
	-0.439
	-0.498
	-0.395
	-0.533
	-0.578
	-1.56
	-0.709
	-0.324
	-0.523
	-0.303
	-0.526
	-0.439
	-0.851
	-1.23
	-0.46
	-1.03
	-0.851
	-0.599
	-1.23
	-1.36
	-0.667
	-0.442
	-0.578
	-1.35
	-0.55
	-0.384
	-0.455
	-0.403
	-0.904
	-0.961
	-0.542
	-0.306
	-0.719
	-1.33
	-0.814
	-0.902
	-2.85
	-0.608
	-0.77
	-1.25
	-0.434
	-1.17
	-0.37
	-0.517
	-0.909
	-0.782
	-0.493
	-0.623
	-2
	-0.414
	-0.353
	-0.431
	-1.12
	-0.407
	-0.414
	-1.03
	-0.398
	-0.356
	-0.722
	-0.978
	-0.447
	-0.353
	-0.785
	-0.394
	-0.78
	-0.773
	-0.386
	-0.398
	-0.674
	-0.785
	-0.811
	-0.371
	-0.607
	-0.552
	-0.735
	-0.48
	-0.514
	-0.737
	-0.365
	-0.934
	-1.57
	-0.587
	-0.393
	-0.817
	-0.665
	-0.43
	-0.398
	-0.482
	-0.848
	-1.19
	-0.58
	-0.936
	-0.622
	-1.49
	-0.396
	-0.565
	-0.364
	-0.672
	-0.981
	-1.18
	-0.892
	-0.398
	-0.544
	-0.543
	-1.45
	-0.345
	-2.74
	-0.425
	-0.347
	-0.5
	-0.528
	-0.793
	-0.311
	-0.615
	-0.502
	-0.578
	-2.3
	-0.638
	-0.927
	-0.319
	-0.497
	-0.517
	-1.29
	-0.464
	-0.564
	-0.837
	-0.844
	-0.759
	-0.624
	-0.519
	-0.426
	-0.543
	-0.549
	-0.352
	-0.483
	-0.642
	-1.17
	-0.943
	-0.55
	-1.29
	-0.79
	-0.428
	-0.312
	-0.374
	-0.711
	-1.2
	-0.69
	-0.441
	-0.479
	-0.615
	-0.402
	-0.701
	-0.43
	-0.853
	-0.449
	-0.325
	-0.418
	-0.679
	-0.603
	-1.42
	-0.922
	-0.713
	-0.576
	-0.965
	-0.987
	-0.355
	-0.671
	-0.996
	-0.481
	-0.65
	-0.32
	-0.379
	-0.641
	-0.784
	-0.396
	-0.798
	-0.585
	-0.883
	-0.674
	-0.327
	-0.345
	-0.825
	-0.381
	-0.766
	-0.388
	-0.517
	-0.509
	-0.351
	-0.946
	-0.503
	-0.751
	-0.392
	-0.508
	-0.675
	-0.849
	-0.326
	-0.372
	-1.53
	-0.534
	-0.657
	-0.423
	-0.399
	-0.525
	-0.894
	-0.477
	-0.554
	-0.809
	-0.497
	-0.409
	-0.926
	-1.06
	-0.447
	-0.475
	-0.788
	-0.46
	-0.525
	-0.604
	-0.859
	-0.536
	-0.69
	-0.895
	-0.706
	-0.392
	-0.539
	-0.665
	-0.78
	-0.404
	-0.345
	-0.436
	-0.636
	-0.519
	-1.51
	-0.456
	-1.34
	-0.615
	-0.511
	-0.319
	-0.647
	-0.757
	-0.755
	-0.376
	-0.598
	-0.37
	-1.36
	-0.401
	-0.42
	-1.19
	-0.315
	-0.957
	-0.709
	-0.452
	-0.803
	-0.762
	-1.32
	-0.702
	-0.627
	-0.587
	-1.56
	-0.642
	-0.897
	-0.809
	-0.397
	-0.966
	-0.935
	-0.384
	-1.05
	-0.673
	-0.493
	-0.338
	-0.338
	-0.332
	-0.777
	-0.348
	-0.34
	-0.791
	-1.15
	-1.25
	-0.622
	-0.524
	-0.662
	-0.494
	-1.19
	-1.33
	-0.323
	-1.24
	-0.335
	-0.441
	-1.28
	-0.5
	-0.318
	-0.347
	-2.13
	-0.336
	-0.865
	-0.558
	-0.456
	-0.574
	-0.645
	-0.813
	-0.381
	-0.462
	-0.316
	-0.746
	-0.469
	-0.321
	-0.473
	-2.95
	-0.585
	-0.604
	-0.568
	-0.548
	-1.08
	-0.366
	-0.451
	-0.532
	-0.658
	-0.72
	-0.535
	-0.536
	-0.34
	-0.981
	-0.648
	-0.305
	-0.872
	-1.14
	-0.891
	-0.382
	-0.398
	-1.1
	-0.609
	-3.28
	-0.352
	-0.649
	-0.713
	-0.516
	-3.22
	-0.763
	-0.702
	-0.597
	-1.44
	-0.376
	-0.973
	-0.482
	-0.313
	-0.994
	-0.429
	-0.377
	-0.501
	-0.707
	-0.609
	-0.367
	-0.374
	-0.395
	-0.414
	-0.456
	-0.394
	-0.693
	-0.409
	-0.505
	-1.06
	-0.35
	-0.93
	-0.836
	-0.609
	-1.04
	-1.03
	-0.73
	-0.441
	-0.558
	-0.615
	-0.731
	-1.04
	-0.465
	-0.698
	-1.32
	-0.931
	-0.817
	-0.312
	-0.464
	-0.699
	-0.487
	-2.54
	-0.72
	-0.459
	-0.937
	-0.34
	-0.914
	-0.371
	-0.315
	-0.466
	-0.616
	-1.16
	-0.477
	-0.579
	-0.999
	-1.46
	-0.345
	-1.18
	-0.353
	-0.952
	-0.482
	-0.415
	-0.328
	-0.376
	-0.532
	-0.528
	-0.692
	-0.577
	-0.338
	-0.435
	-0.475
	-0.366
	-0.407
	-0.504
	-0.416
	-0.874
	-0.912
	-0.323
	-0.375
	-0.733
	-0.348
	-0.499
	-0.976
	-0.34
	-0.517
	-0.425
	-0.338
	-0.475
	-0.835
	-0.405
	-0.607
	-0.379
	-1.07
	-0.308
	-0.566
	-0.838
	-1.14
	-0.668
	-0.672
	-0.679
	-0.623
	-0.54
	-0.327
	-0.393
	-0.501
	-0.724
	-0.305
	-0.319
	-0.362
	-0.556
	-0.308
	-0.416
	-0.606
	-0.492
	-0.418
	-0.731
	-0.364
	-0.399
	-0.375
	-0.436
	-1.14
	-0.534
	-1.64
	-0.358
	-0.435
	-1.2
	-0.54
	-1.37
	-0.85
	-0.35
	-0.574
	-1.19
	-1.03
	-0.641
	-0.815
	-1.55
	-0.688
	-3.03
	-0.668
	-0.989
	-0.748
	-0.953
	-0.606
	-0.352
	-0.56
	-0.56
	-0.379
	-0.846
	-0.447
	-0.738
	-1.34
	-0.505
	-1.06
	-0.353
	-0.598
	-0.32
	-0.582
	-0.665
	-0.572
	-0.314
	-1.01
	-0.331
	-0.36
	-0.689
	-0.558
	-0.547
	-0.329
	-0.534
	-0.994
	-0.432
	-0.801
	-0.424
	-0.471
	-0.869
	-0.362
	-0.357
	-0.607
	-0.991
	-0.402
	-1.55
	-0.344
	-0.395
	-0.357
	-0.696
	-0.769
	-0.318
	-0.869
	-0.592
	-0.312
	-0.512
	-0.332
	-3.32
	-0.744
	-0.529
	-3.03
	-1.12
	-0.386
	-0.75
	-0.36
	-0.402
	-0.44
	-1.03
	-0.643
	-0.652
	-0.366
	-1.56
	-0.431
	-2.68
	-0.443
	-0.713
	-0.393
	-0.716
	-0.841
	-1.17
	-1.06
	-3.03
	-0.41
	-1.24
	-1.21
	-1.08
	-0.49
	-0.404
	-0.44
	-0.556
	-0.601
	-0.578
	-0.459
	-0.322
	-0.43
	-0.341
	-0.448
	-0.588
	-0.456
	-0.447
	-0.4
	-0.476
	-0.305
	-0.817
	-0.561
	-0.385
	-0.925
	-0.619
	-0.918
	-0.624
	-0.795
	-0.327
	-0.588
	-1.28
	-0.472
	-0.736
	-0.799
	-0.594
	-0.567
	-0.373
	-0.567
	-0.425
	-0.451
	-0.345
	-0.457
	-0.405
	-0.799
	-0.427
	-0.837
	-1.04
	-0.305
	-0.93
	-0.553
	-0.553
	-0.472
	-0.42
	-2.11
	-0.438
	-1.69
	-0.626
	-0.835
	-0.366
	-0.762
	-0.332
	-0.415
	-0.38
	-0.684
	-0.561
	-0.324
	-0.957
	-0.581
	-0.951
	-0.465
	-0.448
	-0.521
	-0.361
	-0.438
	-0.547
	-0.416
	-0.351
	-0.47
	-0.564
	-0.644
	-0.503
	-0.382
	-0.664
	-2.8
	-1.33
	-0.463
	-0.977
	-0.441
	-0.395
	-0.385
	-0.471
	-0.744
	-0.427
	-0.315
	-0.409
	-0.387
	-0.537
	-0.582
	-0.322
	-0.649
	-0.446
	-0.902
	-0.344
	-0.56
	-1.27
	-0.348
	-0.732
	-0.328
	-0.893
	-0.362
	-0.323
	-0.535
	-0.59
	-0.507
	-0.619
	-1.34
	-0.363
	-0.348
	-1.25
	-0.59
	-0.5
	-0.918
	-0.563
	-0.331
	-0.309
	-0.911
	-0.653
	-0.769
	-0.507
	-1.28
	-0.483
	-0.454
	-0.675
	-0.809
	-0.35
	-0.324
	-0.633
	-0.509
	-1.3
	-0.861
	-0.333
	-0.941
	-0.442
	-0.308
	-0.862
	-1.2
	-0.459
	-0.541
	-1.16
	-0.439
	-0.428
	-1.11
	-0.33
	-0.66
	-0.824
	-0.449
	-0.442
	-0.689
	-0.37
	-0.705
	-0.428
	-0.475
	-1.11
	-0.836
	-0.808
	-1.46
	-0.709
	-0.591
	-0.41
	-2.85
	-0.335
	-1.55
	-0.471
	-0.457
	-0.661
	-0.488
	-0.499
	-0.42
	-1.16
	-0.612
	-0.851
	-0.713
	-0.303
	-0.372
	-0.42
	-0.303
	-0.448
	-0.31
	-0.457
	-0.384
	-0.473
	-0.384
	-0.827
	-0.327
	-0.309
	-0.933
	-0.591
	-0.742
	-2.92
	-1.04
	-0.35
	-0.857
	-1.06
	-0.886
	-0.672
	-1.09
	-0.802
	-0.714
	-0.334
	-0.378
	-0.656
	-0.304
	-0.304
	-0.911
	-0.508
	-0.686
	-0.534
	-0.389
	-0.691
	-0.344
	-1.33
	-0.647
	-0.331
	-1.08
	-2.01
	-0.328
	-0.513
	-0.339
	-0.824
	-0.41
	-0.694
	-0.626
	-1.22
	-0.673
	-0.916
	-0.738
	-0.522
	-0.727
	-1.96
	-1.16
	-0.942
	-0.47
	-0.354
	-0.613
	-0.318
	-1.23
	-0.817
	-0.457
	-0.467
	-0.489
	-0.5
	-0.872
	-0.466
	-1.3
	-0.728
	-1.41
	-1.3
	-0.709
	-0.439
	-0.316
	-1.38
	-0.442
	-0.369
	-0.644
	-0.748
	-0.912
	-0.524
	-0.509
	-0.663
	-0.466
	-1.18
	-0.481
	-0.314
	-0.695
	-0.72
	-0.725
	-0.313
	-0.307
	-0.429
	-0.86
	-0.721
	-0.498
	-0.525
	-2.24
	-0.559
	-0.333
	-0.544
	-0.843
	-0.32
	-0.428
	-2.86
	-0.577
	-0.353
	-0.467
	-0.399
	-0.431
	-0.402
	-0.572
	-0.687
	-0.355
	-0.966
	-3.12
	-0.527
	-0.435
	-2.04
	-0.316
	-0.736
	-0.526
	-0.536
	-1.18
	-0.503
	-0.534
	-0.37
	-0.424
	-0.508
	-0.353
	-0.314
	-0.673
	-0.338
	-0.969
	-0.828
	-0.836
	-1.45
	-2.29
	-0.319
	-0.356
	-1.33
	-1.02
	-0.696
	-0.776
	-0.513
	-0.457
	-1.11
	-0.325
	-1.17
	-0.983
	-0.979
	-0.755
	-1.7
	-0.37
	-0.663
	-0.745
	-0.941
	-0.469
	-0.329
	-0.466
	-0.348
	-0.374
	-1.3
	-0.687
	-0.853
	-0.753
	-0.928
	-0.664
	-0.611
	-0.508
	-0.645
	-0.758
	-0.324
	-0.328
	-0.415
	-0.387
	-0.365
	-1.07
	-0.441
	-0.372
	-0.458
	-0.45
	-1.28
	-0.319
	-0.669
	-0.51
	-2.51
	-0.445
	-0.361
	-0.343
	-0.531
	-0.443
	-0.382
	-0.683
	-0.42
	-0.302
	-1.06
	-3.37
	-0.395
	-0.714
	-0.493
	-0.578
	-0.306
	-0.501
	-1.02
	-0.677
	-0.5
	-0.734
	-0.431
	-1.24
	-0.45
	-0.384
	-3.01
	-1.03
	-0.473
	-0.599
	-0.405
	-0.449
	-0.673
	-0.787
	-0.551
	-2.79
	-0.691
	-0.451
	-1.14
	-0.502
	-1.16
	-0.752
	-0.517
	-1.3
	-0.606
	-0.612
	-1.35
	-0.571
	-0.351
	-0.55
	-0.46
	-0.305
	-0.645
	-0.65
	-1.08
	-0.87
	-1.13
	-0.45
	-0.584
	-0.329
	-0.572
	-2.12
	-0.866
	-0.387
	-0.492
	-0.41
	-1.17
	-0.785
	-1.41
	-0.536
	-0.525
	-0.553
	-0.954
	-0.462
	-0.937
	-0.401
	-0.435
	-0.366
	-1.02
	-0.67
	-0.311
	-0.598
	-0.745
	-0.408
	-0.442
	-0.478
	-0.508
	-1.17
	-0.963
	-0.427
	-0.577
	-0.781
	-0.421
	-0.535
	-0.688
	-0.438
	-0.4
	-0.566
	-0.366
	-0.756
	-0.386
	-0.39
	-1.28
	-0.303
	-0.402
	-0.63
	-3.1
	-0.739
	-0.944
	-0.561
	-0.566
	-0.319
	-0.393
	-0.659
	-1.03
	-0.406
	-0.618
	-0.444
	-0.392
	-0.513
	-0.623
	-0.583
	-0.666
	-0.41
	-0.339
	-1.02
	-0.405
	-0.556
	-0.325
	-0.65
	-0.387
	-0.486
	-0.586
	-0.385
	-1.25
	-0.349
	-0.326
	-0.75
	-0.415
	-0.348
	-0.791
	-0.607
	-1.15
	-0.45
	-0.36
	-0.633
	-0.735
	-1.37
	-1
	-0.671
	-0.577
	-0.379
	-0.782
	-0.576
	-0.719
	-1.07
	-0.408
	-0.54
	-1.18
	-0.377
	-0.383
	-0.759
	-1.41
	-0.658
	-0.868
	-2.94
	-0.323
	-0.395
	-0.673
	-0.343
	-0.388
	-0.666
	-1.26
	-0.787
	-0.386
	-0.704
	-0.525
	-2.54
	-0.682
	-0.39
	-0.364
	-0.518
	-0.434
	-0.868
	-0.359
	-0.991
	-0.59
	-0.716
	-0.874
	-0.834
	-0.961
	-0.34
	-0.657
	-1.41
	-0.383
	-0.437
	-0.504
	-0.484
	-0.604
	-0.373
	-0.643
	-0.337
	-0.589
	-0.6
	-1.27
	-0.624
	-0.51
	-0.531
	-0.309
	-1.26
	-1.14
	-0.473
	-0.357
	-0.935
	-0.931
	-0.41
	-0.352
	-0.378
	-2.82
	-0.411
	-0.582
	-0.752
	-0.487
	-0.388
	-0.871
	-0.344
	-0.605
	-0.33
	-0.615
	-1.07
	-0.449
	-0.304
	-0.415
	-2.31
	-0.404
	-0.443
	-0.755
	-0.521
	-0.764
	-0.953
	-0.468
	-1.04
	-0.387
	-0.907
	-0.478
	-0.543
	-0.626
	-0.33
	-0.574
	-0.576
	-0.625
	-0.38
	-1.4
	-0.549
	-0.74
	-0.813
	-0.576
	-0.839
	-1.05
	-1
	-0.403
	-1.22
	-0.543
	-0.634
	-0.93
	-0.501
	-0.501
	-1.09
	-0.964
	-0.405
	-0.733
	-0.544
	-1.48
	-1.03
	-0.936
	-1.09
	-0.738
	-1.38
	-0.597
	-0.769
	-0.466
	-0.596
	-0.4
	-0.35
	-0.442
	-0.335
	-0.426
	-0.51
	-0.439
	-0.678
	-0.577
	-0.584
	-0.676
	-0.781
	-0.754
	-0.808
	-0.944
	-0.684
	-0.681
	-0.977
	-0.475
	-0.586
	-0.42
	-1.29
	-0.569
	-2.72
	-0.69
	-0.359
	-0.363
	-0.546
	-0.883
	-0.842
	-1.1
	-0.389
	-0.521
	-0.55
	-0.584
	-0.709
	-0.46
	-0.748
	-0.664
	-0.856
	-0.541
	-0.651
	-0.67
	-1.25
	-0.716
	-0.473
	-0.508
	-0.659
	-0.952
	-0.379
	-0.435
	-1.02
	-0.55
	-0.382
	-0.881
	-0.897
	-0.779
	-0.307
	-0.589
	-0.557
	-1.16
	-0.441
	-0.634
	-0.926
	-0.919
	-0.466
	-0.535
	-1
	-0.545
	-0.398
	-0.62
	-0.619
	-0.413
	-0.634
	-1.33
	-0.877
	-0.337
	-0.734
	-0.507
	-0.311
	-0.502
	-0.43
	-0.849
	-0.543
	-0.487
	-0.718
	-0.447
	-0.897
	-0.336
	-0.585
	-0.666
	-0.496
	-0.781
	-0.305
	-0.735
	-0.316
	-0.359
	-1.14
	-0.317
	-1.33
	-1.48
	-0.617
	-0.493
	-0.757
	-0.661
	-0.445
	-0.582
	-0.603
	-0.934
	-0.518
	-0.765
	-0.849
	-0.824
	-0.359
	-0.381
	-0.339
	-0.848
	-0.426
	-1.23
	-0.402
	-0.425
	-0.42
	-0.403
	-0.381
	-0.65
	-0.726
	-0.365
	-0.402
	-0.372
	-0.409
	-0.465
	-0.446
	-0.43
	-0.402
	-0.385
	-0.64
	-0.456
	-0.779
	-1.39
	-0.58
	-0.664
	-0.34
	-2.36
	-0.429
	-0.486
	-0.814
	-0.397
	-0.435
	-0.368
	-0.772
	-0.896
	-0.405
	-0.695
	-0.764
	-0.586
	-0.892
	-0.596
	-1.94
	-0.727
	-0.54
	-2.76
	-2.35
	-0.551
	-0.729
	-0.342
	-0.782
	-0.732
	-0.393
	-0.7
	-0.342
	-0.348
	-1.04
	-0.641
	-0.754
	-0.461
	-0.341
	-0.336
	-0.396
	-1.24
	-0.401
	-0.717
	-0.317
	-0.504
	-0.474
	-0.421
	-0.346
	-0.58
	-0.664
	-0.517
	-0.381
	-1.38
	-0.428
	-0.358
	-1.25
	-0.335
	-0.348
	-0.517
	-0.33
	-0.318
	-0.438
	-0.32
	-0.7
	-0.347
	-1.01
	-1.31
	-2.14
	-0.505
	-0.615
	-0.985
	-0.387
	-0.791
	-3.01
	-0.641
	-0.527
	-0.947
	-0.426
	-1.17
	-1.03
	-1.1
	-0.539
	-0.388
	-0.636
	-1.37
	-0.324
	-1.07
	-0.781
	-0.478
	-0.471
	-0.729
	-0.431
	-0.555
	-0.891
	-0.393
	-0.721
	-1.26
	-1.21
	-0.747
	-0.643
	-0.353
	-1.07
	-1.03
	-1.04
	-0.668
	-0.932
	-0.503
	-0.458
	-1.14
	-0.45
	-0.779
	-0.4
	-0.744
	-0.442
	-0.515
	-0.52
	-2.76
	-0.32
	-0.659
	-0.611
	-0.8
	-0.401
	-0.814
	-0.305
	-0.694
	-0.369
	-0.875
	-1.26
	-0.801
	-0.588
	-0.549
	-1.06
	-0.651
	-0.432
	-0.364
	-0.748
	-2.73
	-0.976
	-0.825
	-0.662
	-0.624
	-0.352
	-0.413
	-0.451
	-0.318
	-0.747
	-0.32
	-0.865
	-0.954
	-1.25
	-0.478
	-0.881
	-0.764
	-1.2
	-0.349
	-0.643
	-0.519
	-0.908
	-0.321
	-0.325
	-1.42
	-0.409
	-1.01
	-0.913
	-0.513
	-1
	-1.56
	-0.57
	-0.356
	-0.428
	-0.367
	-0.43
	-0.588
	-1.04
	-0.356
	-0.333
	-0.729
	-0.59
	-0.485
	-0.397
	-0.459
	-0.328
	-0.688
	-1.12
	-1.32
	-0.779
	-0.608
	-0.586
	-0.553
	-0.314
	-0.378
	-0.361
	-1.07
	-0.904
	-0.427
	-0.607
	-0.733
	-0.675
	-0.905
	-0.374
	-1.24
	-0.638
	-0.371
	-0.465
	-0.317
	-0.446
	-0.324
	-0.859
	-0.608
	-0.656
	-1.07
	-0.333
	-1.48
	-0.569
	-0.705
	-0.885
	-0.349
	-0.571
	-0.592
	-0.957
	-0.346
	-0.674
	-1.72
	-0.815
	-0.493
	-1.28
	-0.788
	-0.486
	-0.349
	-0.606
	-0.771
	-0.892
	-0.904
	-0.382
	-1.25
	-1.49
	-0.585
	-1.38
	-0.536
	-0.331
	-0.617
	-0.652
	-0.596
	-0.696
	-1.09
	-0.328
	-0.872
	-1.16
	-0.487
	-0.68
	-1.28
	-0.319
	-0.331
	-0.374
	-0.475
	-0.909
	-0.311
	-0.501
	-0.641
	-0.325
	-0.475
	-0.708
	-0.414
	-0.807
	-0.316
	-0.867
	-0.341
	-0.512
	-0.742
	-0.662
	-0.417
	-0.617
	-0.518
	-0.313
	-0.33
	-0.343
	-0.95
	-0.32
	-0.671
	-0.955
	-0.377
	-0.551
	-1.18
	-1.23
	-0.565
	-2.22
	-1.05
	-0.897
	-1.31
	-1.1
	-0.613
	-0.383
	-0.442
	-0.459
	-0.482
	-0.459
	-1.17
	-0.605
	-0.505
	-1.49
	-0.699
	-0.587
	-0.344
	-0.789
	-0.79
	-0.446
	-0.326
	-0.458
	-0.344
	-0.451
	-0.421
	-1.74
	-1.08
	-0.379
	-0.688
	-0.713
	-0.83
	-0.463
	-0.414
	-0.632
	-1.29
	-0.573
	-0.37
	-0.348
	-2.04
	-0.608
	-0.573
	-0.581
	-1.03
	-0.806
	-0.501
	-0.502
	-2.34
	-0.458
	-0.765
	-0.732
	-1.04
	-0.443
	-0.651
	-0.574
	-0.448
	-0.312
	-0.977
	-0.948
	-2.93
	-0.677
	-0.381
	-0.57
	-0.484
	-1.1
	-0.69
	-0.396
	-0.336
	-0.384
	-0.403
	-1.22
	-0.463
	-3.17
	-0.776
	-0.51
	-0.684
	-0.381
	-0.82
	-0.423
	-0.776
	-0.472
	-0.672
	-0.457
	-0.434
	-1.33
	-0.521
	-0.88
	-0.73
	-0.886
	-0.413
	-1.09
	-0.581
	-0.578
	-0.717
	-0.642
	-0.923
	-1.18
	-0.395
	-0.319
	-0.526
	-0.558
	-0.349
	-0.367
	-0.476
	-0.535
	-2.66
	-1.06
	-0.978
	-0.336
	-0.404
	-0.428
	-0.651
	-1.03
	-0.333
	-0.596
	-0.817
	-0.473
	-1.56
	-0.824
	-0.351
	-0.659
	-0.42
	-1.14
	-1.19
	-0.34
	-1.52
	-0.602
	-0.995
	-0.351
	-0.863
	-1.19
	-0.806
	-0.367
	-0.466
	-0.73
	-0.725
	-2.85
	-0.808
	-1.93
	-1.16
	-0.534
	-0.5
	-0.975
	-0.727
	-0.645
	-0.768
	-0.632
	-1.25
	-0.342
	-0.454
	-1.04
	-0.88
	-0.545
	-0.314
	-0.826
	-0.628
	-0.493
	-0.741
	-0.702
	-0.554
	-1.24
	-0.322
	-0.467
	-1.29
	-0.465
	-1.61
	-0.515
	-0.981
	-1.03
	-0.471
	-0.762
	-0.671
	-0.313
	-0.559
	-0.498
	-2.77
	-0.986
	-0.395
	-0.371
	-0.719
	-0.335
	-0.362
	-0.357
	-0.571
	-0.66
	-1.23
	-0.37
	-0.505
	-0.376
	-1.22
	-0.536
	-0.815
	-0.906
	-0.923
	-0.816
	-0.369
	-0.961
	-0.408
	-0.374
	-0.937
	-0.389
	-0.953
	-0.327
	-0.567
	-0.82
	-1.45
	-0.684
	-0.815
	-0.463
	-0.342
	-2.93
	-0.711
	-1.03
	-2.1
	-0.68
	-0.548
	-0.54
	-0.515
	-0.394
	-0.675
	-0.35
	-0.752
	-0.521
	-0.898
	-0.34
	-0.472
	-0.721
	-0.748
	-1.01
	-0.596
	-0.388
	-0.653
	-0.616
	-0.908
	-0.411
	-0.797
	-1.02
	-0.485
	-0.966
	-0.533
	-0.574
	-0.564
	-0.305
	-0.45
	-0.812
	-0.361
	-1.41
	-0.941
	-0.529
	-0.396
	-0.491
	-0.342
	-0.77
	-0.674
	-1.08
	-1.08
	-0.677
	-0.452
	-0.564
	-0.99
	-0.324
	-0.349
	-0.535
	-0.321
	-0.335
	-0.944
	-0.406
	-1.05
	-0.563
	-0.381
	-0.642
	-0.635
	-0.442
	-1.19
	-0.65
	-1.71
	-0.405
	-0.727
	-0.693
	-0.593
	-1.38
	-0.446
	-0.43
	-0.45
	-0.822
	-0.666
	-1.23
	-2.99
	-0.503
	-0.701
	-0.666
	-0.619
	-0.31
	-0.897
	-0.413
	-0.684
	-0.841
	-0.388
	-0.764
	-0.338
	-0.689
	-0.394
	-1.2
	-1.28
	-0.345
	-0.762
	-0.744
	-0.501
	-1.66
	-0.451
	-0.407
	-0.341
	-1.1
	-0.482
	-0.341
	-0.528
	-0.575
	-0.869
	-0.841
	-0.464
	-0.821
	-0.772
	-0.627
	-0.376
	-0.388
	-0.855
	-0.501
	-0.656
	-0.964
	-0.902
	-0.367
	-0.325
	-0.829
	-0.507
	-0.324
	-0.544
	-0.371
	-0.746
	-0.36
	-0.538
	-0.407
	-0.942
	-0.696
	-0.49
	-0.329
	-0.597
	-0.445
	-1.34
	-1.25
	-1.2
	-0.707
	-0.372
	-0.392
	-0.49
	-0.543
	-0.304
	-0.75
	-2.27
	-0.424
	-1.22
	-0.322
	-0.339
	-0.696
	-0.943
	-0.733
	-0.396
	-0.735
	-0.584
	-0.352
	-1.53
	-0.345
	-0.721
	-0.778
	-0.453
	-0.319
	-0.385
	-0.347
	-0.424
	-0.47
	-1.12
	-0.527
	-0.486
	-0.372
	-1.49
	-0.591
	-1.24
	-0.877
	-0.371
	-1.42
	-0.583
	-0.638
	-0.332
	-0.708
	-0.622
	-0.574
	-0.316
	-0.895
	-0.322
	-0.569
	-2.78
	-0.748
	-0.465
	-0.758
	-0.387
	-0.332
	-0.923
	-0.548
	-1.03
	-0.7
	-0.494
	-1.24
	-0.768
	-0.938
	-0.752
	-0.708
	-0.678
	-0.451
	-0.692
	-0.941
	-0.633
	-0.468
	-0.531
	-0.366
	-0.597
	-0.957
	-0.55
	-0.496
	-0.525
	-1.37
	-0.645
	-1.03
	-0.703
	-1.15
	-0.372
	-0.815
	-0.414
	-0.545
	-0.846
	-0.878
	-0.759
	-0.415
	-0.923
	-0.31
	-0.751
	-1.01
	-0.835
	-0.677
	-0.486
	-0.371
	-0.624
	-0.318
	-0.542
	-1.19
	-0.851
	-0.342
	-0.662
	-0.645
	-0.421
	-0.314
	-1.2
	-0.496
	-0.61
	-0.414
	-1.28
	-0.442
	-1.01
	-0.682
	-0.726
	-0.641
	-0.359
	-0.524
	-2.85
	-0.537
	-0.529
	-0.362
	-0.657
	-0.424
	-1.38
	-0.448
	-0.538
	-0.453
	-0.564
	-1.41
	-0.942
	-0.696
	-0.399
	-0.327
	-0.442
	-0.449
	-0.314
	-0.826
	-0.351
	-0.48
	-0.942
	-0.913
	-0.478
	-0.848
	-0.621
	-0.761
	-0.549
	-0.477
	-0.909
	-0.5
	-0.588
	-0.75
	-0.341
	-0.435
	-0.398
	-0.389
	-1.33
	-0.342
	-0.753
	-1.41
	-0.321
	-0.743
	-0.893
	-0.421
	-0.58
	-0.764
	-0.484
	-0.835
	-1.47
	-0.399
	-0.991
	-1.06
	-0.434
	-0.47
	-1.36
	-0.954
	-0.4
	-0.48
	-0.56
	-0.574
	-0.514
	-0.605
	-0.459
	-0.381
	-1.41
	-1.04
	-0.505
	-0.308
	-0.808
	-1.35
	-0.74
	-0.844
	-0.501
	-1.59
	-1
	-0.309
	-1.12
	-0.459
	-0.81
	-1.28
	-0.321
	-2.47
	-2.39
	-0.353
	-0.994
	-0.464
	-0.507
	-0.962
	-0.309
	-1.04
	-0.365
	-0.334
	-0.521
	-0.992
	-0.899
	-0.515
	-0.659
	-0.433
	-0.43
	-1.23
	-0.549
	-0.565
	-0.488
	-0.597
	-0.344
	-1.24
	-2.47
	-0.506
	-0.372
	-1.87
	-0.663
	-0.922
	-0.374
	-0.756
	-0.342
	-0.46
	-0.865
	-0.76
	-0.587
	-3.11
	-1.03
	-0.332
	-0.896
	-0.914
	-1.19
	-1.34
	-0.801
	-0.573
	-0.757
	-1.37
	-0.496
	-0.504
	-0.476
	-0.624
	-0.586
	-0.327
	-0.538
	-0.403
	-0.51
	-0.655
	-1.07
	-0.545
	-0.458
	-0.412
	-0.71
	-0.353
	-0.803
	-0.636
	-0.716
	-0.325
	-0.384
	-1.06
	-0.309
	-0.387
	-0.46
	-0.495
	-0.927
	-1.11
	-0.461
	-0.65
	-1.07
	-0.539
	-0.535
	-0.332
	-0.628
	-0.373
	-1.43
	-0.472
	-0.737
	-0.325
	-1.41
	-0.61
	-0.333
	-0.305
	-0.418
	-0.321
	-0.383
	-0.368
	-1.4
	-0.313
	-1.44
	-0.45
	-0.992
	-0.348
	-0.348
	-0.357
	-0.44
	-0.356
	-0.894
	-0.871
	-0.728
	-0.474
	-0.612
	-0.481
	-0.415
	-1.03
	-0.768
	-0.435
	-0.805
	-0.871
	-0.356
	-0.387
	-0.548
	-0.579
	-1.11
	-0.771
	-0.351
	-0.794
	-0.323
	-0.56
	-0.529
	-1.45
	-0.632
	-0.551
	-0.826
	-0.506
	-0.843
	-0.669
	-0.52
	-1.22
	-0.417
	-0.429
	-3.02
	-0.446
	-0.521
	-0.484
	-1.09
	-0.331
	-0.907
	-0.502
	-0.543
	-0.881
	-0.615
	-0.483
	-0.537
	-0.378
	-0.789
	-0.534
	-0.636
	-1.27
	-0.58
	-0.481
	-0.546
	-0.413
	-1.34
	-1.04
	-0.412
	-1.36
	-1.27
	-0.416
	-0.814
	-0.331
	-0.428
	-0.409
	-0.334
	-0.63
	-0.69
	-0.375
	-0.743
	-0.491
	-0.856
	-0.346
	-0.443
	-0.616
	-1.34
	-0.406
	-0.326
	-0.683
	-0.835
	-0.417
	-0.429
	-0.395
	-0.397
	-1.34
	-0.646
	-0.41
	-1.53
	-0.825
	-0.561
	-1.14
	-0.987
	-0.667
	-0.999
	-0.607
	-0.508
	-0.537
	-0.39
	-3.44
	-0.431
	-0.318
	-0.573
	-0.745
	-0.706
	-0.511
	-0.98
	-0.655
	-0.304
	-0.658
	-1.27
	-0.569
	-0.415
	-0.635
	-0.431
	-0.547
	-0.349
	-0.751
	-0.504
	-1.01
	-1
	-0.782
	-0.485
	-0.401
	-0.364
	-0.529
	-0.328
	-0.728
	-0.531
	-0.843
	-0.843
	-0.327
	-1.33
	-0.54
	-0.317
	-0.495
	-0.496
	-0.446
	-0.53
	-0.822
	-0.693
	-0.488
	-1.1
	-0.592
	-0.651
	-0.447
	-0.575
	-1.11
	-0.416
	-0.363
	-0.491
	-0.583
	-0.943
	-0.836
	-0.563
	-0.491
	-1.09
	-3.04
	-0.643
	-0.811
	-0.581
	-0.717
	-1.16
	-0.616
	-0.468
	-0.393
	-0.795
	-0.507
	-0.439
	-0.769
	-0.316
	-0.398
	-0.906
	-0.971
	-0.746
	-0.751
	-0.367
	-0.365
	-0.377
	-0.356
	-0.458
	-0.724
	-0.37
	-0.74
	-0.538
	-1.07
	-0.76
	-0.709
	-0.367
	-0.375
	-0.859
	-1.24
	-0.346
	-1.07
	-0.649
	-0.592
	-0.421
	-0.636
	-0.484
	-2.85
	-0.493
	-1.37
	-0.361
	-1
	-0.354
	-0.833
	-0.327
	-0.477
	-0.898
	-0.327
	-0.673
	-0.555
	-1.47
	-1.25
	-0.333
	-0.875
	-0.819
	-2.88
	-1.37
	-0.631
	-0.465
	-1.03
	-1.43
	-0.39
	-0.901
	-0.538
	-1.07
	-0.858
	-0.55
	-0.782
	-0.644
	-0.37
	-0.516
	-0.559
	-0.363
	-1.24
	-0.624
	-0.916
	-0.399
	-0.331
	-0.304
	-0.537
	-0.707
	-0.793
	-0.532
	-0.732
	-0.901
	-0.371
	-1.45
	-0.335
	-0.625
	-0.336
	-0.362
	-0.53
	-0.796
	-0.704
	-0.406
	-0.914
	-0.508
	-0.773
	-0.955
	-0.549
	-0.622
	-2.71
	-0.626
	-0.944
	-0.885
	-0.733
	-0.794
	-0.78
	-0.556
	-0.744
	-0.979
	-0.949
	-0.433
	-0.875
	-2.8
	-0.564
	-0.667
	-0.449
	-1.09
	-0.324
	-0.42
	-0.672
	-0.622
	-0.477
	-0.303
	-0.575
	-0.339
	-0.322
	-1.23
	-0.347
	-0.41
	-0.335
	-3.14
	-0.52
	-0.636
	-0.948
	-0.438
	-0.422
	-0.901
	-2.66
	-0.5
	-0.431
	-1.08
	-0.433
	-0.304
	-0.437
	-0.319
	-0.616
	-0.722
	-0.889
	-0.919
	-0.43
	-0.598
	-0.496
	-0.378
	-0.43
	-1.31
	-0.313
	-0.535
	-0.325
	-0.323
	-0.782
	-1.34
	-0.4
	-0.353
	-1.24
	-1
	-2.56
	-0.97
	-0.413
	-0.318
	-0.825
	-0.457
	-0.319
	-0.871
	-1.14
	-0.588
	-0.309
	-0.616
	-0.378
	-1.12
	-0.623
	-1.18
	-0.97
	-0.356
	-0.423
	-0.889
	-0.356
	-0.465
	-0.509
	-0.383
	-0.312
	-0.677
	-0.37
	-0.632
	-0.527
	-1.35
	-0.459
	-0.465
	-0.422
	-0.949
	-0.433
	-0.559
	-0.528
	-2.23
	-0.36
	-0.46
	-1.55
	-0.895
	-0.477
	-0.602
	-1.34
	-0.692
	-1.05
	-0.697
	-0.63
	-0.82
	-0.595
	-0.721
	-0.472
	-0.325
	-0.303
	-0.36
	-0.585
	-0.347
	-1.13
	-0.566
	-0.321
	-0.399
	-0.885
	-0.635
	-0.373
	-0.334
	-0.776
	-1.04
	-0.811
	-0.576
	-0.341
	-0.303
	-0.44
	-0.304
	-0.631
	-0.576
	-0.328
	-0.527
	-0.657
	-1.31
	-0.395
	-1.2
	-0.776
	-0.496
	-0.421
	-0.509
	-0.444
	-0.305
	-0.522
	-0.403
	-0.927
	-0.792
	-1.22
	-0.414
	-0.586
	-0.702
	-0.555
	-0.641
	-0.306
	-0.326
	-0.715
	-0.31
	-0.585
	-0.304
	-0.33
	-0.39
	-0.401
	-0.447
	-0.832
	-0.375
	-0.72
	-0.625
	-0.321
	-0.838
	-1.03
	-0.363
	-0.385
	-0.365
	-0.9
	-1.13
	-0.39
	-0.365
	-0.392
	-0.663
	-1.24
	-0.897
	-0.455
	-0.312
	-0.874
	-0.585
	-1.55
	-0.535
	-0.416
	-0.622
	-0.786
	-0.566
	-0.338
	-0.69
	-1.35
	-0.551
	-0.354
	-0.415
	-0.394
	-0.631
	-0.617
	-0.339
	-1.23
	-0.94
	-0.485
	-0.542
	-0.693
	-1.3
	-0.387
	-1.02
	-0.318
	-0.648
	-0.52
	-0.595
	-0.318
	-0.36
	-0.972
	-0.356
	-0.513
	-0.323
	-0.436
	-0.893
	-0.608
	-0.313
	-0.372
	-0.495
	-0.439
	-0.87
	-0.532
	-0.789
	-0.917
	-0.335
	-0.567
	-0.776
	-0.772
	-0.716
	-0.424
	-2.36
	-0.452
	-0.504
	-0.596
	-0.679
	-0.491
	-0.48
	-0.342
	-0.39
	-1.08
	-0.694
	-0.449
	-1.09
	-0.384
	-1.02
	-0.305
	-1.22
	-0.626
	-0.321
	-0.533
	-2.15
	-0.445
	-0.372
	-0.796
	-0.656
	-0.628
	-2.28
	-0.331
	-0.961
	-0.652
	-1.23
	-1.19
	-0.579
	-0.389
	-0.835
	-0.751
	-0.335
	-0.522
	-0.62
	-0.674
	-0.823
	-1.2
	-0.372
	-0.374
	-0.583
	-0.349
	-0.671
	-0.621
	-0.515
	-0.599
	-1.41
	-0.664
	-0.784
	-0.588
	-0.619
	-0.794
	-1.12
	-1.23
	-0.489
	-0.467
	-0.767
	-0.79
	-0.608
	-0.386
	-0.584
	-0.407
	-0.386
	-0.534
	-0.394
	-0.414
	-0.945
	-0.335
	-0.443
	-0.487
	-0.567
	-0.444
	-0.572
	-0.673
	-0.49
	-0.628
	-1
	-0.852
	-0.806
	-0.787
	-0.475
	-0.513
	-0.839
	-0.303
	-0.367
	-0.339
	-0.524
	-0.655
	-0.374
	-0.63
	-0.535
	-0.375
	-0.439
	-0.42
	-0.39
	-1.02
	-0.639
	-0.39
	-1.29
	-0.79
	-0.396
	-0.349
	-1.31
	-0.913
	-0.435
	-1.03
	-0.343
	-0.781
	-0.462
	-0.453
	-0.428
	-0.815
	-1.11
	-0.472
	-0.713
	-0.455
	-1.63
	-0.797
	-0.679
	-0.873
	-0.743
	-0.466
	-0.398
	-0.623
	-0.312
	-0.313
	-0.998
	-0.705
	-0.573
	-0.809
	-0.699
	-0.741
	-0.327
	-0.321
	-0.624
	-0.811
	-0.326
	-1.21
	-1.1
	-1.03
	-0.968
	-0.686
	-1.13
	-0.786
	-0.861
	-1.3
	-0.938
	-0.672
	-1.05
	-0.588
	-0.488
	-0.464
	-0.591
	-0.327
	-0.442
	-0.819
	-1.22
	-1.4
	-0.535
	-0.551
	-0.56
	-0.398
	-0.45
	-1.29
	-0.91
	-0.852
	-0.6
	-3.2
	-0.665
	-0.644
	-1.25
	-0.705
	-1.04
	-0.474
	-0.317
	-1
	-0.578
	-0.579
	-0.322
	-0.461
	-0.718
	-0.426
	-0.613
	-0.821
	-0.46
	-0.485
	-0.51
	-0.356
	-0.358
	-0.498
	-0.643
	-0.549
	-0.31
	-0.354
	-0.574
	-0.496
	-0.83
	-0.453
	-0.314
	-0.844
	-0.358
	-0.33
	-0.747
	-1.43
	-0.302
	-0.729
	-0.788
	-0.303
	-0.77
	-0.635
	-0.625
	-0.637
	-0.321
	-0.369
	-0.347
	-0.828
	-0.461
	-0.792
	-0.746
	-0.806
	-0.824
	-0.425
	-0.382
	-0.564
	-0.518
	-0.411
	-0.785
	-0.774
	-2.11
	-0.755
	-0.472
	-0.436
	-1.33
	-0.328
	-0.904
	-0.309
	-0.402
	-0.443
	-0.359
	-0.997
	-0.44
	-0.401
	-1.04
	-0.807
	-0.336
	-0.982
	-0.488
	-0.681
	-0.456
	-0.368
	-0.592
	-0.454
	-1.16
	-0.526
	-1.02
	-0.714
	-0.619
	-1.23
	-0.315
	-0.643
	-1.04
	-1.51
	-1.07
	-0.358
	-0.473
	-0.646
	-0.421
	-0.548
	-1.05
	-0.699
	-0.589
	-0.855
	-0.456
	-0.911
	-0.351
	-0.525
	-0.329
	-0.366
	-0.51
	-0.402
	-0.962
	-0.718
	-0.508
	-0.831
	-0.789
	-0.62
	-0.303
	-0.354
	-0.496
	-0.46
	-0.429
	-0.793
	-1.41
	-0.416
	-0.758
	-1.22
	-0.498
	-0.735
	-0.408
	-0.7
	-0.903
	-1.46
	-0.858
	-0.35
	-0.423
	-0.651
	-0.579
	-0.956
	-0.71
	-0.533
	-0.449
	-0.407
	-1.11
	-0.406
	-0.413
	-0.525
	-2.48
	-1.13
	-0.523
	-0.747
	-0.366
	-0.906
	-0.359
	-0.79
	-0.431
	-1.07
	-0.682
	-0.429
	-0.793
	-0.441
	-0.372
	-0.815
	-0.358
	-0.333
	-0.59
	-0.332
	-0.304
	-1.03
	-1.03
	-0.661
	-0.592
	-1.36
	-0.329
	-0.7
	-0.407
	-0.542
	-0.408
	-0.955
	-1.23
	-0.648
	-0.498
	-1.25
	-0.77
	-0.592
	-0.772
	-0.312
	-0.551
	-0.846
	-0.438
	-0.317
	-0.36
	-0.435
	-0.403
	-0.796
	-0.495
	-0.559
	-0.722
	-0.357
	-0.368
	-0.411
	-1.21
	-0.606
	-1.36
	-1.05
	-1.15
	-0.389
	-0.985
	-0.394
	-0.949
	-0.359
	-0.694
	-0.974
	-0.63
	-0.383
	-0.594
	-0.52
	-0.586
	-0.908
	-1.17
	-0.48
	-0.837
	-1.04
	-0.645
	-0.495
	-0.535
	-1.13
	-0.901
	-0.791
	-0.853
	-0.33
	-0.96
	-3.05
	-0.89
	-1.49
	-1.12
	-0.307
	-0.794
	-0.937
	-0.563
	-0.929
	-0.951
	-0.358
	-0.471
	-0.602
	-1.06
	-1.14
	-0.713
	-1.01
	-0.906
	-0.543
	-0.941
	-0.648
	-0.312
	-0.592
	-0.437
	-0.394
	-0.752
	-1.59
	-0.481
	-0.454
	-1.46
	-0.526
	-1.09
	-1.37
	-0.397
	-0.754
	-1.1
	-0.377
	-0.868
	-2.82
	-0.355
	-0.747
	-1.1
	-0.407
	-0.495
	-0.34
	-0.53
	-0.371
	-1.08
	-0.796
	-0.487
	-0.713
	-1.51
	-1.44
	-0.426
	-0.413
	-1.16
	-0.391
	-0.845
	-0.931
	-0.34
	-0.706
	-0.42
	-0.439
	-0.61
	-0.701
	-0.64
	-0.567
	-0.82
	-0.326
	-1.24
	-1.07
	-1.08
	-0.323
	-1.53
	-0.702
	-2.89
	-0.438
	-0.975
	-0.757
	-0.875
	-0.809
	-1.05
	-0.459
	-0.332
	-1.2
	-0.355
	-0.776
	-0.341
	-0.332
	-0.376
	-0.456
	-0.827
	-0.428
	-0.705
	-1.21
	-1.33
	-0.913
	-0.383
	-0.442
	-0.648
	-0.78
	-0.45
	-0.522
	-0.434
	-0.624
	-0.344
	-0.856
	-0.411
	-0.489
	-0.375
	-1.18
	-0.465
	-0.928
	-0.728
	-0.58
	-1.29
	-0.502
	-0.828
	-0.414
	-0.795
	-0.984
	-0.505
	-0.381
	-0.729
	-2.38
	-0.634
	-0.382
	-0.869
	-0.989
	-0.358
	-0.469
	-0.584
	-1.02
	-0.416
	-0.565
	-0.734
	-0.391
	-0.425
	-0.329
	-0.352
	-0.37
	-0.645
	-0.4
	-0.486
	-0.382
	-0.39
	-0.372
	-1.39
	-0.685
	-0.6
	-0.558
	-0.905
	-0.472
	-0.789
	-2.24
	-0.925
	-0.604
	-0.392
	-0.456
	-0.387
	-0.446
	-0.482
	-1.09
	-0.511
	-0.636
	-0.847
	-1.1
	-0.429
	-0.503
	-0.697
	-1.14
	-0.545
	-0.364
	-0.662
	-0.601
	-0.323
	-0.357
	-0.389
	-0.432
	-0.381
	-0.408
	-0.669
	-0.778
	-0.724
	-0.366
	-1
	-0.335
	-1.29
	-0.641
	-0.536
	-1.34
	-0.329
	-2.95
	-0.618
	-0.502
	-1.17
	-0.544
	-1.3
	-0.911
	-0.486
	-0.324
	-0.305
	-0.433
	-0.543
	-0.848
	-0.431
	-0.649
	-0.318
	-0.53
	-0.57
	-0.421
	-0.439
	-1.11
	-0.382
	-0.785
	-0.408
	-0.494
	-0.411
	-0.468
	-1.05
	-0.397
	-0.302
	-0.627
	-0.314
	-0.437
	-1.23
	-0.784
	-1.08
	-0.576
	-0.565
	-0.396
	-1.36
	-0.764
	-0.42
	-0.7
	-0.598
	-0.4
	-0.775
	-0.303
	-1.44
	-0.702
	-0.435
	-0.962
	-0.302
	-0.401
	-0.885
	-0.558
	-1.27
	-0.865
	-1.25
	-1.02
	-0.677
	-0.329
	-0.333
	-1.04
	-0.761
	-0.456
	-0.359
	-1.22
	-0.436
	-0.584
	-0.524
	-0.466
	-0.308
	-0.964
	-0.319
	-0.451
	-0.41
	-0.73
	-0.461
	-2.35
	-1.12
	-0.443
	-1.37
	-0.973
	-1.32
	-0.417
	-0.502
	-0.5
	-0.597
	-0.495
	-0.442
	-0.492
	-0.942
	-1.02
	-0.749
	-0.795
	-0.573
	-1.22
	-0.573
	-0.749
	-0.624
	-1.22
	-0.417
	-0.337
	-0.641
	-0.787
	-0.711
	-0.352
	-0.345
	-0.703
	-0.805
	-0.799
	-0.739
	-0.879
	-0.561
	-0.782
	-0.578
	-0.999
	-0.378
	-0.703
	-0.302
	-0.468
	-0.39
	-0.373
	-0.326
	-0.714
	-0.707
	-1.12
	-0.831
	-0.401
	-0.637
	-0.445
	-0.398
	-0.49
	-0.912
	-0.421
	-0.546
	-0.313
	-1.31
	-0.568
	-0.362
	-0.871
	-0.311
	-1.46
	-0.53
	-0.739
	-0.38
	-0.945
	-0.741
	-1.09
	-0.544
	-0.771
	-0.503
	-1.18
	-1.15
	-0.579
	-0.473
	-0.368
	-0.642
	-2.72
	-0.675
	-0.714
	-0.639
	-0.328
	-1.01
	-0.73
	-0.386
	-0.367
	-0.335
	-0.303
	-0.349
	-0.423
	-0.819
	-0.938
	-0.746
	-1.03
	-0.48
	-0.37
	-0.528
	-0.614
	-0.488
	-0.305
	-2.73
	-1.39
	-0.517
	-0.516
	-0.876
	-0.551
	-0.482
	-0.976
	-0.984
	-0.733
	-0.634
	-0.482
	-0.406
	-2.35
	-0.422
	-0.431
	-0.646
	-0.351
	-0.726
	-0.649
	-0.45
	-1.09
	-0.52
	-1.36
	-0.459
	-0.447
	-0.388
	-0.589
	-1.22
	-0.648
	-0.649
	-0.366
	-0.391
	-0.681
	-0.672
	-0.802
	-0.62
	-0.891
	-0.986
	-0.715
	-0.408
	-0.368
	-0.319
	-0.374
	-0.394
	-1.68
	-0.704
	-0.372
	-0.63
	-1.51
	-0.948
	-0.616
	-1.05
	-0.391
	-0.67
	-0.513
	-0.668
	-0.686
	-0.319
	-0.539
	-0.532
	-1.27
	-0.962
	-1.07
	-0.884
	-1.38
	-0.44
	-0.809
	-0.311
	-0.5
	-0.543
	-0.511
	-0.988
	-0.565
	-0.834
	-0.388
	-0.389
	-0.422
	-0.672
	-0.992
	-0.311
	-0.983
	-0.374
	-1.1
	-0.526
	-0.481
	-0.464
	-1.12
	-0.643
	-0.372
	-0.485
	-0.31
	-0.397
	-1.01
	-0.43
	-0.341
	-0.991
	-0.382
	-0.571
	-0.314
	-1.16
	-0.357
	-0.479
	-0.356
	-0.467
	-0.583
	-0.378
	-0.329
	-0.356
	-1.26
	-0.353
	-1.29
	-0.497
	-0.494
	-0.419
	-0.668
	-0.419
	-0.958
	-0.324
	-0.313
	-0.479
	-0.518
	-0.545
	-0.606
	-0.302
	-0.453
	-0.626
	-0.323
	-0.399
	-1.13
	-0.339
	-0.398
	-0.331
	-0.438
	-0.43
	-0.917
	-0.303
	-0.872
	-1.59
	-0.672
	-0.584
	-0.464
	-1.1
	-0.582
	-0.314
	-0.404
	-0.357
	-0.825
	-0.671
	-2.86
	-0.695
	-0.952
	-2.96
	-0.719
	-0.781
	-1.1
	-0.938
	-0.33
	-1.08
	-1.11
	-0.454
	-0.669
	-0.758
	-0.755
	-0.43
	-0.32
	-0.377
	-0.748
	-0.341
	-0.869
	-0.484
	-0.677
	-0.307
	-0.406
	-0.634
	-0.455
	-0.443
	-0.341
	-0.942
	-0.481
	-0.473
	-0.857
	-0.363
	-0.681
	-0.726
	-0.342
	-0.617
	-0.595
	-0.486
	-0.851
	-0.344
	-1.37
	-0.775
	-0.404
	-1.09
	-0.682
	-0.908
	-0.615
	-0.344
	-0.853
	-0.381
	-0.352
	-0.708
	-0.303
	-0.978
	-0.578
	-0.571
	-0.825
	-0.417
	-0.626
	-0.782
	-0.511
	-0.382
	-0.394
	-0.338
	-0.543
	-0.532
	-0.384
	-2.53
	-0.429
	-0.418
	-1.05
	-0.33
	-0.67
	-1.01
	-0.901
	-1
	-0.527
	-0.87
	-0.564
	-0.781
	-0.306
	-0.364
	-0.321
	-0.584
	-0.584
	-0.987
	-1.16
	-0.755
	-0.431
	-0.318
	-0.409
	-0.496
	-0.601
	-0.853
	-0.867
	-1.08
	-0.438
	-0.386
	-0.347
	-1.22
	-0.317
	-1.06
	-0.512
	-0.361
	-0.323
	-0.699
	-0.342
	-0.905
	-0.647
	-0.534
	-0.456
	-0.958
	-0.631
	-2.11
	-1.33
	-1.39
	-1.28
	-0.866
	-0.59
	-0.39
	-0.447
	-0.341
	-1.22
	-0.698
	-1.14
	-0.538
	-0.949
	-0.419
	-0.835
	-1.05
	-0.319
	-0.885
	-0.801
	-1.06
	-3.39
	-0.386
	-1.16
	-0.402
	-0.722
	-0.592
	-0.818
	-0.524
	-0.667
	-0.727
	-0.711
	-0.864
	-2.94
	-0.845
	-1.2
	-0.348
	-0.389
	-0.456
	-0.596
	-0.521
	-0.866
	-0.94
	-0.483
	-1.28
	-0.724
	-0.318
	-0.447
	-1.23
	-0.826
	-0.624
	-0.765
	-0.301
	-0.863
	-0.407
	-0.411
	-0.376
	-0.982
	-0.675
	-0.648
	-0.6
	-0.317
	-0.576
	-0.739
	-1.28
	-0.777
	-0.398
	-0.796
	-2.98
	-0.614
	-0.323
	-0.395
	-0.706
	-0.347
	-0.567
	-1.17
	-0.345
	-0.77
	-0.385
	-1.2
	-0.372
	-0.727
	-0.982
	-0.97
	-0.389
	-1.54
	-1.27
	-1.15
	-0.554
	-0.311
	-0.509
	-0.687
	-0.485
	-0.473
	-1.04
	-0.346
	-0.429
	-0.47
	-0.323
	-0.32
	-0.355
	-0.361
	-1.57
	-0.633
	-0.411
	-0.415
	-0.76
	-0.896
	-1.28
	-0.386
	-0.948
	-0.533
	-0.438
	-0.793
	-0.657
	-0.366
	-0.323
	-0.648
	-0.655
	-0.458
	-1.05
	-0.339
	-0.453
	-0.441
	-0.405
	-0.434
	-0.408
	-0.854
	-0.729
	-0.659
	-1.49
	-0.83
	-3.09
	-0.441
	-0.34
	-0.474
	-0.697
	-0.915
	-1.21
	-0.307
	-0.442
	-0.438
	-0.766
	-0.578
	-0.368
	-1.34
	-0.89
	-0.356
	-0.53
	-0.881
	-0.306
	-0.798
	-1.13
	-0.322
	-0.716
	-0.576
	-0.366
	-1.01
	-0.427
	-0.333
	-0.335
	-3.06
	-0.695
	-1.07
	-0.419
	-0.94
	-0.448
	-0.606
	-0.413
	-0.385
	-0.39
	-0.351
	-0.322
	-0.326
	-0.674
	-0.379
	-1.24
	-0.347
	-1.47
	-0.463
	-0.567
	-0.755
	-0.389
	-0.652
	-0.459
	-0.849
	-0.447
	-0.442
	-0.732
	-0.48
	-0.308
	-0.387
	-0.546
	-0.364
	-0.472
	-1.4
	-0.49
	-0.322
	-0.337
	-0.581
	-1.29
	-0.309
	-0.862
	-0.675
	-0.424
	-0.338
	-0.76
	-0.356
	-1.33
	-0.678
	-0.347
	-2.21
	-0.365
	-0.344
	-0.333
	-0.504
	-1.06
	-0.901
	-0.587
	-1.32
	-1.01
	-0.405
	-0.37
	-0.329
	-1.01
	-0.454
	-0.331
	-0.655
	-0.709
	-3.05
	-0.308
	-0.606
	-0.469
	-0.706
	-0.863
	-1.29
	-0.89
	-0.461
	-0.383
	-0.35
	-0.336
	-0.449
	-0.848
	-1.25
	-0.485
	-0.935
	-0.49
	-2.88
	-0.55
	-0.441
	-0.767
	-1.45
	-0.367
	-0.481
	-3.32
	-0.483
	-0.63
	-0.543
	-0.486
	-1.08
	-0.352
	-0.326
	-0.49
	-0.907
	-0.524
	-0.642
	-0.437
	-0.892
	-0.343
	-0.455
	-0.35
	-0.556
	-0.546
	-0.568
	-0.791
	-0.646
	-0.396
	-0.384
	-1.11
	-0.503
	-0.377
	-0.499
	-1.08
	-0.308
	-0.41
	-0.55
	-0.575
	-0.791
	-0.409
	-0.442
	-0.807
	-0.783
	-1.24
	-0.999
	-0.565
	-0.309
	-0.324
	-0.567
	-1.06
	-0.791
	-0.996
	-0.542
	-0.598
	-0.442
	-0.363
	-0.829
	-0.587
	-0.393
	-2.75
	-0.5
	-0.357
	-0.53
	-0.478
	-0.517
	-0.477
	-0.34
	-0.424
	-0.577
	-0.451
	-0.686
	-0.539
	-0.431
	-0.835
	-0.433
	-0.464
	-0.81
	-0.715
	-0.538
	-0.669
	-0.319
	-0.497
	-0.985
	-0.471
	-2.17
	-0.63
	-3.05
	-0.399
	-0.45
	-0.57
	-0.386
	-0.613
	-0.383
	-0.345
	-0.544
	-1.12
	-0.333
	-0.337
	-0.607
	-0.825
	-0.704
	-0.373
	-0.646
	-0.857
	-0.339
	-0.488
	-1.04
	-0.615
	-1.09
	-0.53
	-1.02
	-0.72
	-0.72
	-0.469
	-0.689
	-0.384
	-0.408
	-0.817
	-0.459
	-0.95
	-0.515
	-0.336
	-0.709
	-0.642
	-1.05
	-0.505
	-1.14
	-1.18
	-0.363
	-0.731
	-0.327
	-1.35
	-0.586
	-0.896
	-0.683
	-0.779
	-1.49
	-0.357
	-1.04
	-0.489
	-0.656
	-0.956
	-0.985
	-1.2
	-2.25
	-0.84
	-0.559
	-0.347
	-0.741
	-0.385
	-0.384
	-0.95
	-0.661
	-0.506
	-0.736
	-0.616
	-0.59
	-0.626
	-0.48
	-0.915
	-0.913
	-0.499
	-0.782
	-0.453
	-0.64
	-0.332
	-0.778
	-0.448
	-0.311
	-1.18
	-0.365
	-0.321
	-0.332
	-0.677
	-0.33
	-0.725
	-1.47
	-0.545
	-0.563
	-0.342
	-0.434
	-0.841
	-1.09
	-0.543
	-0.911
	-0.352
	-1.03
	-0.565
	-1.35
	-0.65
	-0.886
	-2.18
	-0.332
	-0.352
	-0.901
	-0.74
	-1.32
	-1.07
	-0.591
	-0.572
	-0.311
	-0.541
	-0.325
	-0.57
	-0.707
	-0.651
	-1.21
	-0.362
	-0.35
	-0.315
	-0.356
	-0.65
	-0.412
	-0.47
	-0.373
	-0.371
	-0.422
	-0.878
	-0.406
	-0.79
	-0.519
	-0.709
	-0.619
	-1.89
	-0.489
	-0.339
	-0.334
	-0.449
	-0.498
	-0.854
	-0.435
	-0.506
	-0.485
	-0.419
	-1.69
	-0.498
	-0.69
	-0.512
	-1.15
	-0.306
	-0.489
	-1.01
	-0.74
	-0.326
	-1.1
	-0.387
	-1.73
	-0.312
	-1.04
	-0.499
	-0.389
	-1.44
	-0.554
	-0.538
	-0.407
	-0.585
	-0.525
	-0.776
	-0.347
	-0.902
	-0.937
	-0.347
	-0.669
	-1.51
	-0.313
	-0.333
	-0.405
	-0.474
	-0.337
	-0.625
	-0.331
	-1.19
	-0.584
	-0.367
	-0.871
	-0.866
	-0.313
	-0.611
	-0.414
	-0.556
	-1.01
	-0.404
	-2.19
	-0.425
	-0.937
	-0.343
	-0.367
	-0.464
	-2.87
	-0.523
	-0.316
	-0.739
	-0.374
	-3.01
	-0.553
	-1.1
	-1.01
	-0.547
	-1.15
	-0.704
	-0.601
	-1.01
	-0.357
	-0.759
	-0.302
	-0.941
	-0.834
	-0.407
	-0.431
	-0.98
	-1.03
	-0.473
	-0.837
	-0.436
	-0.64
	-0.431
	-0.342
	-2.09
	-0.63
	-0.88
	-0.339
	-0.39
	-1.21
	-0.399
	-0.316
	-0.56
	-0.31
	-0.77
	-0.356
	-0.499
	-0.757
	-0.425
	-0.457
	-1.19
	-0.346
	-0.315
	-2.05
	-0.35
	-0.428
	-0.679
	-0.985
	-0.485
	-0.702
	-0.307
	-0.31
	-1.12
	-0.616
	-2.83
	-0.444
	-0.588
	-0.853
	-0.561
	-0.32
	-0.444
	-0.383
	-0.376
	-0.982
	-0.342
	-2.16
	-0.634
	-0.531
	-0.46
	-1.51
	-0.509
	-0.544
	-0.665
	-0.911
	-1.01
	-0.914
	-0.466
	-0.512
	-0.476
	-0.383
	-0.488
	-0.727
	-0.573
	-0.33
	-0.711
	-1.04
	-0.331
	-0.385
	-0.36
	-0.59
	-0.332
	-1.23
	-1.23
	-0.496
	-0.719
	-0.313
	-0.351
	-1.38
	-0.741
	-0.949
	-0.784
	-0.721
	-0.44
	-0.545
	-0.371
	-0.44
	-1.09
	-0.639
	-0.985
	-1.25
	-0.333
	-0.626
	-1.11
	-0.467
	-0.685
	-0.341
	-0.706
	-1.09
	-1.45
	-0.739
	-0.873
	-0.502
	-0.387
	-0.318
	-1.33
	-0.641
	-0.916
	-1.51
	-0.832
	-0.44
	-1.24
	-1.23
	-1.12
	-0.818
	-0.328
	-0.432
	-0.921
	-0.316
	-0.434
	-0.628
	-0.429
	-0.62
	-0.827
	-0.491
	-0.31
	-1.24
	-0.843
	-0.537
	-2.48
	-0.352
	-0.371
	-1.18
	-0.514
	-0.394
	-0.476
	-0.641
	-0.304
	-0.63
	-0.405
	-0.613
	-0.346
	-0.499
	-0.821
	-0.645
	-0.426
	-0.405
	-0.471
	-0.831
	-1.33
	-1.13
	-0.781
	-0.627
	-0.528
	-0.754
	-0.742
	-0.647
	-0.643
	-0.32
	-0.625
	-0.566
	-0.452
	-0.623
	-0.577
	-0.364
	-0.375
	-0.516
	-0.438
	-0.484
	-0.796
	-0.398
	-0.503
	-0.328
	-0.384
	-0.534
	-1.17
	-0.803
	-1.05
	-0.341
	-0.898
	-0.436
	-0.525
	-1.15
	-0.416
	-0.711
	-0.891
	-0.452
	-0.524
	-0.473
	-0.851
	-0.409
	-0.592
	-0.864
	-0.616
	-0.325
	-0.45
	-0.516
	-0.441
	-0.31
	-0.389
	-0.316
	-0.351
	-0.406
	-0.537
	-0.98
	-0.632
	-0.649
	-0.697
	-0.375
	-1.19
	-0.614
	-1.29
	-0.412
	-1.19
	-0.817
	-1.21
	-0.538
	-0.53
	-3.19
	-0.87
	-0.599
	-0.992
	-0.405
	-0.526
	-0.631
	-0.532
	-0.608
	-1.76
	-1.32
	-0.411
	-0.516
	-0.359
	-0.978
	-0.751
	-0.333
	-0.317
	-0.616
	-0.852
	-1.36
	-0.763
	-0.318
	-0.335
	-0.974
	-0.936
	-0.933
	-1.16
	-0.939
	-0.524
	-0.488
	-1.61
	-1.24
	-0.325
	-0.38
	-0.387
	-0.487
	-0.344
	-0.375
	-0.944
	-1.14
	-0.513
	-0.81
	-0.328
	-0.932
	-0.604
	-0.384
	-0.432
	-0.579
	-2.64
	-1.43
	-1.05
	-1.27
	-0.449
	-0.48
	-0.493
	-0.577
	-0.338
	-0.739
	-0.311
	-0.359
	-0.318
	-0.305
	-0.746
	-0.846
	-0.476
	-1.25
	-0.36
	-0.422
	-0.322
	-0.426
	-0.328
	-0.342
	-0.37
	-0.445
	-0.496
	-0.409
	-1.03
	-0.378
	-0.836
	-1.65
	-0.645
	-0.347
	-0.434
	-0.778
	-0.448
	-0.654
	-0.54
	-1.3
	-1.39
	-0.569
	-0.32
	-0.737
	-1.56
	-0.427
	-0.505
	-0.449
	-0.371
	-0.736
	-0.432
	-0.506
	-0.406
	-0.508
	-0.389
	-0.338
	-0.789
	-0.814
	-0.32
	-1.41
	-1.06
	-0.423
	-2.39
	-1.47
	-0.527
	-0.607
	-3.31
	-0.312
	-0.325
	-0.653
	-0.492
	-1.01
	-0.76
	-0.42
	-1.39
	-0.33
	-0.47
	-0.606
	-0.804
	-0.659
	-1.25
	-0.46
	-0.308
	-1.09
	-1.24
	-0.454
	-0.436
	-0.361
	-0.95
	-0.503
	-1.44
	-0.505
	-2.47
	-0.335
	-1.17
	-0.939
	-0.691
	-0.793
	-0.425
	-0.452
	-0.432
	-0.311
	-1.66
	-1.1
	-0.318
	-0.342
	-1.18
	-0.761
	-1.33
	-0.558
	-0.363
	-0.593
	-0.547
	-0.524
	-0.633
	-0.396
	-0.779
	-0.584
	-0.92
	-0.467
	-1.01
	-0.678
	-0.575
	-0.899
	-1.08
	-0.561
	-0.358
	-0.541
	-1.07
	-0.422
	-0.304
	-1.15
	-1.06
	-0.799
	-0.499
	-0.909
	-0.793
	-0.565
	-0.405
	-0.413
	-0.373
	-0.474
	-0.781
	-0.69
	-0.537
	-0.633
	-0.322
	-0.425
	-1.79
	-0.448
	-0.837
	-0.378
	-0.851
	-0.859
	-0.963
	-0.829
	-0.465
	-1.13
	-0.333
	-1.01
	-0.346
	-0.416
	-0.643
	-0.723
	-0.887
	-0.996
	-0.351
	-0.357
	-1.25
	-0.675
	-0.41
	-0.319
	-0.416
	-0.878
	-1.07
	-1.02
	-0.56
	-0.919
	-1.2
	-0.651
	-0.328
	-0.484
	-1.33
	-0.563
	-0.758
	-1.17
	-0.878
	-0.567
	-0.638
	-0.958
	-0.418
	-0.628
	-0.564
	-0.647
	-0.538
	-1.97
	-0.582
	-0.796
	-0.377
	-0.432
	-0.44
	-0.33
	-0.607
	-0.413
	-0.377
	-0.329
	-0.706
	-0.859
	-0.312
	-0.384
	-0.456
	-0.381
	-1.22
	-0.781
	-0.322
	-1.05
	-0.622
	-0.424
	-0.9
	-0.738
	-0.743
	-0.629
	-0.45
	-0.384
	-0.306
	-0.439
	-0.351
	-0.654
	-0.323
	-0.343
	-0.366
	-0.365
	-0.486
	-0.405
	-0.93
	-0.604
	-2.09
	-1.19
	-0.527
	-0.589
	-0.753
	-0.389
	-0.439
	-0.552
	-0.767
	-0.689
	-0.549
	-0.476
	-0.529
	-0.709
	-0.61
	-0.86
	-0.653
	-1
	-0.323
	-1.63
	-0.403
	-0.498
	-0.72
	-0.746
	-0.556
	-0.38
	-0.796
	-0.959
	-0.754
	-0.93
	-0.45
	-0.477
	-0.445
	-1.02
	-0.386
	-0.979
	-0.438
	-0.328
	-0.553
	-0.601
	-0.896
	-0.429
	-0.692
	-0.891
	-0.74
	-0.309
	-0.409
	-0.641
	-1.43
	-0.673
	-1.18
	-0.353
	-0.346
	-0.453
	-0.312
	-0.389
	-0.457
	-0.722
	-0.781
	-0.489
	-0.824
	-0.336
	-0.765
	-0.548
	-1.25
	-2.85
	-0.958
	-0.89
	-0.31
	-0.357
	-0.574
	-0.302
	-0.668
	-0.433
	-0.903
	-0.44
	-0.657
	-0.503
	-1.04
	-0.915
	-0.661
	-0.677
	-0.901
	-0.502
	-0.714
	-0.51
	-0.823
	-1.11
	-0.869
	-0.56
	-0.318
	-0.44
	-1.4
	-0.408
	-1.26
	-0.532
	-0.537
	-0.612
	-0.404
	-0.78
	-0.568
	-1.12
	-0.666
	-0.407
	-0.427
	-0.533
	-0.678
	-0.446
	-0.985
	-0.509
	-0.392
	-0.547
	-0.556
	-0.325
	-0.98
	-0.31
	-0.817
	-0.982
	-0.396
	-0.832
	-1.07
	-0.371
	-0.691
	-1.51
	-0.385
	-0.362
	-0.822
	-0.445
	-0.923
	-1.3
	-0.302
	-1.03
	-1.12
	-0.899
	-0.319
	-0.692
	-0.461
	-0.75
	-0.37
	-0.335
	-0.462
	-0.979
	-0.443
	-0.379
	-2.33
	-0.464
	-2.96
	-0.474
	-0.486
	-0.43
	-0.522
	-0.65
	-0.367
	-0.817
	-0.331
	-0.862
	-2.1
	-2.81
	-0.377
	-0.477
	-0.446
	-0.436
	-0.956
	-1.02
	-0.552
	-0.882
	-1.12
	-0.431
	-0.337
	-1.28
	-1.18
	-0.312
	-0.496
	-0.598
	-0.777
	-0.821
	-0.735
	-0.328
	-1.07
	-0.786
	-0.581
	-0.382
	-2.83
	-0.355
	-0.328
	-0.913
	-0.345
	-0.513
	-0.421
	-0.619
	-0.429
	-1.01
	-0.34
	-0.571
	-0.479
	-0.318
	-0.798
	-0.383
	-0.39
	-0.893
	-0.657
	-0.906
	-0.373
	-1.31
	-0.315
	-1.06
	-0.316
	-0.534
	-0.694
	-0.6
	-0.722
	-0.425
	-0.887
	-0.963
	-0.417
	-0.577
	-0.865
	-0.727
	-0.334
	-0.339
	-0.816
	-1.35
	-0.366
	-0.704
	-0.753
	-0.524
	-2.86
	-0.616
	-0.486
	-1.11
	-1.55
	-3.13
	-0.37
	-0.918
	-0.497
	-0.633
	-0.703
	-0.482
	-0.368
	-0.553
	-0.431
	-1.21
	-0.404
	-0.509
	-0.437
	-1.47
	-0.303
	-0.515
	-0.473
	-0.905
	-0.363
	-0.555
	-0.695
	-0.489
	-0.961
	-0.404
	-0.749
	-0.386
	-0.563
	-0.543
	-3.22
	-0.849
	-0.47
	-0.616
	-0.54
	-1.06
	-1.17
	-0.321
	-0.554
	-1.29
	-0.376
	-0.637
	-0.307
	-1.05
	-0.469
	-0.516
	-0.881
	-0.351
	-0.592
	-0.373
	-0.468
	-1.24
	-0.442
	-1.08
	-0.403
	-0.401
	-0.361
	-0.736
	-0.697
	-0.456
	-0.848
	-0.88
	-2.89
	-0.901
	-0.358
	-0.862
	-0.697
	-0.463
	-1.05
	-0.495
	-1.63
	-0.485
	-0.682
	-0.811
	-0.534
	-0.591
	-0.367
	-0.696
	-0.308
	-0.316
	-0.753
	-0.49
	-1.15
	-0.332
	-0.811
	-0.476
	-0.408
	-0.653
	-0.62
	-0.308
	-0.506
	-0.395
	-0.501
	-0.575
	-1.04
	-0.716
	-0.61
	-0.842
	-0.604
	-0.356
	-2.35
	-0.898
	-0.474
	-1.24
	-0.436
	-0.484
	-1.47
	-0.416
	-0.842
	-0.924
	-1.11
	-1.17
	-0.955
	-0.813
	-0.614
	-0.853
	-0.321
	-1.1
	-0.417
	-0.38
	-1.41
	-0.995
	-0.727
	-0.503
	-0.532
	-1.09
	-0.423
	-0.764
	-0.375
	-1.31
	-0.422
	-0.492
	-0.303
	-0.399
	-0.388
	-0.363
	-0.422
	-0.566
	-0.515
	-0.779
	-0.622
	-0.312
	-0.537
	-0.766
	-0.514
	-0.658
	-0.569
	-0.89
	-0.576
	-0.31
	-0.876
	-0.618
	-0.572
	-0.499
	-0.833
	-0.41
	-0.405
	-0.559
	-0.448
	-0.468
	-0.33
	-0.858
	-0.487
	-0.452
	-0.33
	-0.387
	-0.566
	-0.38
	-0.56
	-0.492
	-0.46
	-0.796
	-0.523
	-1.24
	-1.24
	-1.2
	-0.441
	-2.15
	-0.567
	-0.648
	-0.418
	-0.464
	-0.608
	-0.371
	-0.35
	-0.32
	-0.866
	-0.311
	-0.801
	-1.62
	-0.476
	-0.32
	-1.66
	-0.809
	-0.489
	-0.366
	-0.394
	-0.613
	-1.01
	-3.14
	-0.989
	-0.383
	-0.893
	-0.394
	-1.14
	-0.827
	-0.377
	-1.44
	-0.686
	-0.601
	-0.418
	-0.342
	-0.544
	-1.42
	-1.28
	-0.408
	-0.365
	-0.467
	-0.453
	-0.363
	-0.4
	-0.375
	-0.891
	-0.404
	-0.815
	-0.476
	-0.586
	-0.39
	-0.926
	-0.541
	-0.622
	-0.311
	-0.49
	-0.563
	-0.858
	-0.821
	-0.457
	-0.383
	-0.353
	-1.29
	-0.438
	-0.64
	-1.07
	-0.84
	-0.985
	-1.14
	-0.634
	-0.634
	-0.51
	-1.12
	-0.381
	-0.585
	-0.306
	-2.59
	-1.22
	-0.791
	-0.801
	-0.309
	-0.352
	-0.638
	-0.849
	-0.316
	-0.462
	-0.33
	-0.319
	-0.359
	-0.39
	-0.853
	-0.436
	-0.397
	-0.814
	-0.444
	-0.82
	-0.512
	-0.64
	-0.751
	-1.08
	-0.984
	-2.48
	-0.309
	-0.71
	-0.611
	-0.384
	-0.435
	-0.695
	-0.366
	-0.778
	-0.906
	-0.511
	-1.12
	-0.944
	-0.519
	-0.519
	-1.34
	-0.523
	-1.19
	-1
	-0.42
	-0.463
	-0.439
	-2.14
	-0.73
	-0.439
	-0.743
	-0.379
	-0.747
	-0.973
	-0.453
	-0.801
	-0.456
	-0.566
	-0.88
	-0.466
	-0.463
	-0.891
	-0.421
	-0.357
	-0.674
	-0.431
	-0.528
	-0.347
	-0.418
	-0.829
	-1.57
	-0.364
	-0.924
	-0.599
	-0.438
	-0.39
	-0.638
	-0.579
	-1.16
	-0.418
	-0.532
	-0.334
	-0.645
	-0.36
	-0.485
	-0.521
	-0.841
	-0.393
	-1.31
	-0.775
	-0.767
	-0.589
	-1.19
	-0.345
	-0.906
	-1.12
	-1.12
	-0.402
	-0.351
	-0.885
	-0.32
	-0.457
	-0.723
	-0.718
	-0.33
	-0.653
	-0.793
	-0.303
	-0.368
	-0.36
	-1.07
	-0.556
	-1.85
	-0.837
	-0.449
	-0.485
	-0.364
	-0.35
	-0.391
	-0.823
	-1.11
	-1.01
	-0.378
	-1.01
	-1.25
	-0.76
	-0.476
	-0.878
	-0.606
	-0.935
	-0.326
	-0.417
	-0.474
	-0.656
	-0.931
	-0.647
	-0.753
	-0.95
	-0.755
	-0.358
	-0.338
	-0.48
	-0.476
	-0.557
	-0.581
	-0.373
	-0.78
	-0.966
	-0.338
	-0.766
	-0.443
	-0.995
	-0.317
	-1.51
	-0.763
	-0.453
	-1.13
	-0.33
	-1.22
	-0.571
	-0.868
	-0.41
	-0.885
	-1.31
	-0.457
	-0.501
	-0.832
	-0.604
	-0.844
	-0.4
	-0.32
	-1.42
	-1.01
	-0.469
	-2.78
	-0.528
	-0.596
	-0.311
	-1.08
	-0.768
	-0.684
	-1.07
	-0.625
	-1.19
	-0.621
	-0.324
	-0.399
	-0.598
	-0.456
	-0.489
	-0.605
	-0.526
	-0.421
	-0.382
	-0.875
	-0.421
	-0.402
	-1.61
	-0.398
	-0.682
	-0.34
	-0.489
	-0.373
	-2.41
	-0.306
	-0.8
	-1.06
	-0.828
	-1.04
	-0.841
	-1.23
	-1.1
	-0.321
	-0.494
	-0.624
	-0.667
	-0.646
	-0.433
	-0.438
	-0.45
	-0.463
	-0.474
	-0.573
	-0.775
	-0.904
	-1.33
	-0.672
	-0.443
	-0.92
	-0.723
	-0.397
	-0.717
	-0.35
	-0.514
	-0.678
	-0.532
	-0.789
	-2.34
	-0.402
	-0.451
	-0.339
	-0.756
	-0.716
	-0.367
	-0.382
	-2.44
	-0.759
	-0.697
	-0.523
	-0.381
	-0.578
	-0.572
	-0.495
	-0.358
	-0.404
	-0.383
	-0.5
	-0.415
	-0.351
	-0.425
	-0.671
	-0.318
	-1.46
	-0.981
	-0.511
	-0.352
	-0.315
	-0.365
	-0.482
	-0.476
	-0.731
	-0.381
	-0.598
	-0.538
	-0.537
	-0.369
	-0.321
	-0.523
	-0.688
	-0.793
	-1.24
	-0.605
	-1.07
	-0.509
	-0.818
	-0.312
	-0.522
	-0.866
	-0.551
	-1.43
	-0.478
	-0.405
	-0.61
	-0.6
	-1.2
	-0.734
	-0.354
	-0.661
	-0.693
	-0.806
	-2.41
	-0.308
	-0.589
	-0.322
	-0.847
	-0.714
	-0.46
	-0.471
	-1.08
	-0.375
	-0.313
	-0.569
	-0.856
	-0.789
	-0.416
	-0.521
	-0.675
	-0.37
	-0.66
	-0.43
	-0.712
	-0.747
	-0.628
	-0.4
	-0.365
	-0.728
	-0.878
	-0.746
	-0.661
	-1.39
	-0.925
	-0.513
	-0.712
	-0.36
	-0.348
	-0.359
	-0.468
	-0.916
	-1.13
	-0.351
	-0.453
	-0.613
	-0.746
	-0.99
	-0.43
	-0.493
	-0.71
	-0.806
	-1.08
	-0.586
	-0.346
	-0.323
	-1.16
	-0.832
	-0.72
	-0.38
	-0.783
	-0.42
	-0.559
	-0.482
	-0.326
	-0.788
	-0.433
	-0.31
	-0.411
	-0.386
	-0.329
	-0.653
	-0.438
	-0.331
	-0.561
	-0.391
	-0.694
	-0.658
	-0.444
	-0.653
	-0.767
	-3.02
	-0.848
	-0.46
	-0.318
	-0.77
	-0.422
	-0.442
	-1.28
	-0.341
	-0.61
	-0.504
	-0.639
	-0.689
	-0.315
	-0.373
	-0.865
	-0.637
	-0.522
	-0.507
	-0.532
	-1.17
	-0.918
	-0.684
	-0.517
	-0.719
	-0.626
	-0.553
	-0.75
	-3.11
	-0.915
	-0.527
	-0.778
	-0.617
	-0.72
	-1.4
	-0.893
	-0.715
	-0.616
	-0.496
	-0.905
	-0.604
	-1.57
	-0.929
	-1.28
	-1.04
	-0.348
	-0.427
	-0.457
	-0.505
	-0.335
	-0.466
	-0.507
	-0.74
	-1.09
	-0.407
	-0.706
	-1.3
	-1.34
	-2.5
	-0.394
	-1.31
	-0.889
	-0.307
	-0.814
	-0.64
	-0.57
	-0.306
	-0.701
	-1
	-0.535
	-0.845
	-0.675
	-0.328
	-0.944
	-0.474
	-1.09
	-0.326
	-0.385
	-0.39
	-0.625
	-0.403
	-2.12
	-0.495
	-1.17
	-0.534
	-0.383
	-0.703
	-0.37
	-0.318
	-0.348
	-0.431
	-0.486
	-0.697
	-0.387
	-1.03
	-0.333
	-0.694
	-0.501
	-0.359
	-0.559
	-0.434
	-0.606
	-0.557
	-0.463
	-1.05
	-0.53
	-1.08
	-1.17
	-0.321
	-1.38
	-0.34
	-0.506
	-0.43
	-1.04
	-0.361
	-0.813
	-0.817
	-0.592
	-0.958
	-0.606
	-1.28
	-1.92
	-0.36
	-0.461
	-0.387
	-0.395
	-0.332
	-1.16
	-0.492
	-0.463
	-0.664
	-1.01
	-0.757
	-0.929
	-0.879
	-0.354
	-0.879
	-1
	-0.396
	-0.413
	-1.21
	-0.433
	-0.355
	-0.371
	-0.787
	-0.629
	-0.333
	-1.25
	-0.464
	-0.909
	-0.351
	-0.326
	-0.908
	-0.39
	-0.325
	-2.84
	-0.428
	-0.579
	-3.09
	-1.55
	-0.343
	-0.688
	-1.02
	-0.387
	-0.783
	-0.512
	-0.624
	-0.522
	-0.91
	-0.599
	-0.442
	-1.05
	-0.616
	-1.14
	-0.909
	-0.363
	-0.52
	-0.494
	-1.37
	-0.427
	-0.409
	-0.453
	-0.578
	-0.393
	-0.437
	-0.875
	-0.486
	-0.413
	-0.829
	-0.371
	-0.475
	-0.351
	-0.319
	-1.38
	-0.448
	-0.867
	-1.29
	-0.316
	-0.7
	-1.09
	-0.771
	-0.673
	-0.34
	-0.303
	-0.325
	-0.412
	-0.527
	-0.435
	-0.321
	-0.757
	-0.626
	-1.24
	-0.498
	-0.465
	-0.706
	-0.387
	-1.19
	-0.47
	-0.311
	-1.25
	-1.3
	-0.749
	-0.682
	-0.838
	-0.409
	-0.668
	-0.569
	-0.827
	-0.391
	-0.307
	-0.633
	-0.545
	-1.22
	-0.567
	-0.757
	-0.508
	-0.378
	-0.513
	-0.314
	-0.632
	-0.94
	-0.4
	-0.573
	-0.448
	-0.489
	-0.384
	-0.599
	-0.781
	-0.335
	-0.637
	-1.14
	-0.536
	-0.48
	-0.557
	-0.844
	-0.974
	-1.17
	-0.551
	-0.318
	-0.462
	-0.922
	-0.366
	-0.444
	-0.505
	-0.993
	-0.352
	-0.444
	-0.708
	-0.322
	-0.49
	-0.85
	-0.422
	-0.531
	-1.26
	-0.354
	-0.49
	-1.37
	-0.977
	-0.5
	-0.313
	-0.73
	-0.896
	-0.484
	-1.33
	-0.977
	-0.731
	-0.414
	-0.403
	-0.661
	-1.45
	-1.03
	-0.598
	-0.308
	-0.577
	-0.698
	-3.04
	-0.307
	-0.836
	-0.748
	-0.881
	-1.28
	-0.395
	-0.455
	-1.01
	-0.723
	-0.553
	-0.639
	-0.707
	-0.424
	-0.893
	-0.713
	-0.553
	-0.354
	-0.322
	-0.385
	-0.475
	-0.429
	-0.584
	-0.852
	-0.883
	-0.383
	-0.624
	-0.603
	-0.414
	-0.675
	-0.571
	-0.473
	-1.36
	-0.622
	-0.51
	-0.391
	-0.374
	-0.564
	-0.377
	-0.542
	-0.322
	-0.592
	-0.767
	-0.36
	-0.337
	-0.31
	-0.655
	-0.388
	-0.51
	-1.08
	-0.344
	-0.445
	-0.339
	-0.93
	-0.404
	-0.797
	-0.534
	-0.605
	-0.774
	-0.318
	-0.584
	-0.849
	-0.84
	-0.359
	-0.477
	-0.453
	-0.609
	-0.476
	-0.439
	-0.724
	-0.482
	-1.07
	-0.839
	-0.4
	-0.815
	-0.516
	-0.555
	-0.712
	-0.345
	-0.416
	-0.748
	-0.348
	-0.762
	-0.316
	-0.324
	-0.786
	-0.479
	-0.903
	-0.922
	-0.857
	-1.09
	-0.374
	-0.387
	-0.682
	-0.325
	-1.62
	-0.849
	-0.792
	-0.34
	-0.345
	-1.06
	-0.565
	-0.541
	-0.325
	-0.344
	-0.424
	-0.582
	-0.49
	-0.959
	-0.673
	-0.496
	-0.619
	-0.735
	-0.507
	-0.465
	-0.343
	-0.389
	-0.31
	-0.5
	-0.517
	-0.461
	-0.403
	-0.935
	-0.677
	-0.468
	-0.335
	-0.481
	-0.488
	-1.04
	-0.474
	-0.334
	-0.997
	-0.456
	-1.36
	-0.516
	-0.992
	-1.31
	-0.419
	-0.519
	-0.485
	-0.786
	-0.917
	-0.403
	-1.04
	-0.913
	-0.514
	-0.382
	-0.84
	-0.669
	-0.418
	-0.584
	-0.685
	-0.309
	-0.694
	-0.516
	-0.964
	-0.828
	-0.531
	-0.312
	-0.5
	-0.557
	-0.317
	-0.527
	-1.33
	-0.495
	-0.84
	-0.751
	-0.359
	-0.454
	-0.524
	-0.302
	-0.34
	-0.846
	-0.65
	-1.21
	-0.372
	-0.804
	-0.656
	-0.343
	-1.02
	-1.3
	-2.73
	-0.363
	-0.332
	-1.08
	-0.315
	-2.37
	-0.823
	-0.422
	-0.571
	-0.516
	-0.668
	-0.659
	-0.361
	-0.645
	-0.487
	-0.827
	-2.33
	-0.78
	-1.06
	-0.402
	-0.369
	-0.728
	-1
	-0.441
	-0.394
	-0.369
	-0.984
	-0.596
	-0.44
	-1.15
	-0.314
	-0.708
	-0.475
	-0.614
	-0.511
	-0.406
	-0.619
	-0.36
	-0.415
	-0.371
	-0.57
	-0.387
	-1.06
	-0.858
	-0.424
	-0.339
	-0.626
	-0.307
	-0.41
	-0.47
	-0.694
	-1.28
	-0.364
	-1.36
	-0.432
	-0.744
	-0.389
	-0.906
	-0.515
	-0.638
	-0.308
	-0.339
	-0.441
	-0.368
	-0.336
	-0.328
	-0.484
	-1.12
	-0.506
	-1.42
	-0.313
	-0.45
	-0.493
	-0.755
	-0.914
	-0.376
	-0.701
	-0.341
	-1.17
	-0.386
	-0.409
	-1.21
	-0.381
	-0.389
	-0.439
	-1.44
	-0.611
	-0.337
	-0.308
	-0.778
	-0.404
	-0.427
	-0.335
	-0.676
	-0.606
	-0.874
	-0.47
	-0.468
	-0.749
	-0.658
	-0.914
	-0.795
	-0.324
	-0.9
	-0.551
	-1.08
	-0.621
	-0.592
	-0.5
	-0.359
	-0.351
	-0.331
	-1.02
	-0.439
	-0.593
	-0.853
	-0.416
	-0.797
	-0.513
	-0.767
	-0.997
	-0.429
	-0.582
	-1.44
	-0.479
	-0.377
	-1.22
	-0.461
	-1.03
	-1.05
	-0.389
	-0.672
	-0.96
	-0.709
	-1.61
	-0.475
	-0.411
	-0.408
	-0.56
	-0.854
	-0.353
	-0.308
	-0.346
	-0.556
	-0.389
	-0.538
	-0.305
	-0.338
	-0.552
	-0.448
	-0.787
	-0.467
	-0.32
	-0.371
	-0.552
	-0.314
	-1.22
	-1.45
	-0.517
	-0.303
	-0.641
	-0.464
	-0.378
	-0.601
	-0.957
	-0.513
	-0.315
	-0.866
	-0.412
	-2.55
	-0.74
	-0.525
	-0.367
	-0.363
	-0.473
	-0.373
	-1.25
	-0.786
	-0.432
	-0.349
	-0.84
	-0.632
	-0.942
	-0.536
	-0.784
	-0.882
	-0.374
	-0.398
	-0.495
	-0.552
	-0.324
	-0.51
	-0.317
	-0.833
	-0.924
	-0.513
	-0.404
	-0.5
	-1.09
	-0.778
	-0.356
	-0.746
	-0.322
	-1.02
	-0.32
	-2.54
	-0.331
	-0.625
	-0.743
	-0.611
	-0.575
	-0.654
	-0.908
	-0.769
	-0.473
	-0.551
	-0.319
	-0.499
	-0.473
	-0.395
	-0.334
	-0.69
	-0.38
	-0.362
	-0.862
	-0.327
	-0.356
	-0.328
	-0.493
	-0.331
	-0.322
	-1.25
	-0.736
	-0.322
	-0.436
	-0.361
	-0.907
	-0.632
	-0.727
	-0.493
	-1.1
	-0.42
	-0.456
	-0.615
	-0.766
	-0.34
	-1.76
	-0.601
	-0.512
	-2.41
	-0.561
	-0.519
	-1.58
	-1.44
	-0.682
	-0.502
	-0.468
	-0.428
	-0.74
	-0.73
	-0.451
	-0.624
	-0.594
	-0.687
	-0.394
	-0.589
	-0.484
	-0.598
	-1.43
	-0.444
	-0.809
	-0.542
	-0.533
	-1.25
	-1.58
	-0.392
	-0.36
	-0.81
	-1.26
	-0.827
	-0.749
	-0.636
	-0.497
	-0.44
	-0.448
	-0.335
	-1.25
	-0.331
	-0.361
	-0.752
	-0.389
	-1.1
	-0.351
	-0.516
	-0.411
	-3.02
	-0.362
	-0.33
	-0.426
	-0.484
	-0.963
	-0.517
	-0.664
	-0.558
	-0.315
	-0.845
	-0.368
	-0.319
	-2.35
	-0.666
	-0.495
	-1.61
	-0.309
	-0.563
	-0.537
	-1.13
	-0.831
	-0.393
	-0.479
	-0.684
	-0.341
	-0.512
	-0.607
	-0.905
	-1.48
	-0.303
	-1.18
	-0.339
	-0.353
	-0.509
	-0.525
	-1.26
	-0.501
	-1.1
	-0.81
	-0.446
	-0.502
	-0.536
	-0.382
	-0.695
	-0.475
	-1.26
	-0.463
	-0.419
	-0.813
	-0.706
	-0.784
	-0.415
	-0.355
	-0.757
	-0.684
	-1.08
	-0.66
	-0.349
	-1.13
	-0.491
	-0.388
	-1.04
	-0.342
	-0.705
	-0.979
	-1.3
	-1.18
	-0.311
	-1.31
	-1.01
	-0.797
	-0.305
	-0.427
	-0.687
	-0.449
	-1.02
	-0.466
	-0.496
	-0.354
	-0.461
	-0.692
	-0.484
	-0.483
	-0.617
	-0.758
	-0.521
	-0.36
	-0.858
	-0.719
	-0.838
	-0.446
	-0.566
	-0.399
	-0.318
	-0.749
	-0.868
	-0.674
	-0.374
	-1.27
	-0.643
	-1.01
	-0.637
	-0.443
	-0.357
	-0.394
	-0.765
	-0.87
	-0.96
	-0.34
	-1.92
	-1.18
	-0.367
	-0.831
	-0.403
	-0.313
	-0.619
	-0.619
	-1.29
	-0.754
	-1.16
	-1.09
	-0.494
	-1.27
	-0.553
	-0.381
	-0.326
	-0.743
	-0.512
	-1.06
	-0.434
	-0.547
	-0.379
	-0.592
	-1.47
	-1.14
	-1.13
	-0.601
	-0.723
	-0.526
	-0.777
	-0.709
	-0.931
	-0.531
	-0.657
	-0.475
	-0.452
	-0.326
	-0.358
	-0.552
	-0.754
	-0.482
	-0.706
	-0.421
	-0.486
	-0.638
	-0.383
	-0.38
	-0.91
	-0.764
	-0.36
	-0.595
	-0.569
	-0.454
	-0.676
	-0.366
	-0.354
	-0.356
	-0.386
	-1.24
	-0.313
	-0.35
	-0.331
	-0.579
	-0.492
	-0.664
	-1.22
	-0.313
	-0.455
	-0.493
	-0.541
	-0.554
	-2.92
	-1.49
	-0.638
	-3.02
	-0.383
	-0.376
	-0.955
	-0.304
	-0.501
	-0.651
	-0.65
	-0.73
	-0.696
	-0.523
	-0.627
	-0.673
	-0.449
	-0.845
	-0.558
	-0.663
	-0.343
	-0.354
	-0.908
	-1.39
	-0.337
	-0.419
	-0.346
	-0.613
	-0.377
	-0.458
	-0.654
	-0.486
	-0.365
	-0.402
	-0.49
	-0.847
	-0.8
	-0.571
	-1.11
	-0.37
	-1.36
	-0.345
	-0.881
	-0.515
	-0.417
	-0.666
	-0.659
	-0.309
	-0.452
	-0.619
	-0.396
	-0.548
	-0.394
	-0.333
	-0.546
	-0.768
	-0.324
	-0.327
	-2.87
	-0.919
	-0.545
	-0.353
	-1.42
	-0.354
	-0.614
	-0.889
	-0.602
	-0.355
	-0.334
	-0.682
	-1.16
	-0.367
	-0.419
	-0.536
	-0.354
	-0.714
	-0.766
	-0.309
	-0.338
	-0.821
	-1.02
	-0.625
	-0.534
	-0.399
	-0.556
	-0.911
	-0.355
	-1.14
	-0.412
	-1.39
	-0.346
	-0.912
	-0.446
	-1.08
	-1.11
	-0.374
	-0.683
	-1.09
	-0.627
	-0.909
	-0.622
	-0.333
	-0.968
	-0.403
	-1.04
	-0.38
	-0.852
	-0.641
	-0.308
	-0.434
	-0.559
	-0.73
	-0.43
	-0.825
	-0.42
	-0.492
	-0.311
	-0.472
	-0.47
	-0.398
	-0.475
	-0.466
	-0.339
	-0.777
	-0.51
	-1.01
	-0.432
	-0.406
	-0.535
	-0.394
	-0.936
	-1.07
	-0.839
	-2.93
	-1.25
	-0.991
	-0.336
	-0.655
	-1.14
	-0.506
	-0.578
	-1.31
	-0.487
	-0.504
	-1.08
	-0.54
	-0.97
	-2.12
	-0.577
	-0.57
	-0.652
	-0.658
	-0.67
	-0.536
	-1.44
	-0.325
	-0.575
	-0.587
	-0.474
	-0.645
	-0.735
	-0.402
	-0.525
	-0.423
	-0.419
	-0.356
	-0.357
	-0.668
	-0.48
	-0.909
	-1.07
	-0.705
	-0.601
	-0.592
	-0.538
	-0.405
	-1.31
	-0.324
	-0.778
	-0.494
	-0.474
	-0.712
	-0.329
	-1.12
	-0.318
	-0.674
	-0.911
	-0.422
	-0.347
	-1.33
	-0.524
	-0.967
	-0.97
	-2.85
	-0.356
	-0.383
	-0.43
	-0.344
	-0.506
	-0.513
	-0.496
	-0.322
	-0.496
	-0.426
	-0.568
	-1.14
	-0.495
	-0.415
	-1.07
	-1.47
	-0.736
	-1.4
	-0.921
	-0.772
	-0.388
	-1.09
	-0.518
	-0.895
	-0.319
	-0.744
	-1.21
	-1.46
	-0.982
	-0.619
	-1.08
	-0.374
	-0.887
	-0.399
	-0.366
	-0.722
	-0.365
	-0.452
	-0.404
	-0.648
	-0.999
	-0.403
	-0.608
	-1.2
	-0.595
	-0.674
	-0.661
	-0.642
	-0.654
	-0.808
	-0.328
	-0.609
	-1.09
	-1.16
	-0.529
	-0.354
	-0.891
	-0.398
	-0.824
	-0.44
	-1.03
	-0.346
	-0.662
	-0.307
	-0.573
	-1.07
	-0.407
	-0.686
	-1.14
	-1.33
	-0.318
	-0.697
	-0.404
	-0.343
	-0.332
	-0.432
	-0.558
	-0.479
	-0.495
	-0.436
	-0.351
	-0.456
	-1.16
	-0.303
	-0.388
	-0.414
	-2.6
	-0.47
	-0.866
	-0.533
	-2.82
	-0.735
	-0.597
	-0.759
	-1.07
	-0.645
	-0.467
	-0.898
	-0.346
	-0.484
	-1.36
	-0.594
	-1.35
	-0.45
	-0.424
	-0.642
	-0.548
	-0.415
	-0.639
	-0.421
	-1.01
	-0.962
	-0.7
	-0.461
	-1
	-0.362
	-0.902
	-0.599
	-0.648
	-0.686
	-0.461
	-0.781
	-0.771
	-0.967
	-0.914
	-0.612
	-1.07
	-1.46
	-0.408
	-0.84
	-0.478
	-0.484
	-0.387
	-0.315
	-0.542
	-0.387
	-0.48
	-0.491
	-0.743
	-0.896
	-0.946
	-0.692
	-0.771
	-1.03
	-0.522
	-0.471
	-0.334
	-0.879
	-0.662
	-0.596
	-0.525
	-0.403
	-0.628
	-0.588
	-0.309
	-0.844
	-0.616
	-0.346
	-0.391
	-0.707
	-0.385
	-1.31
	-0.541
	-0.365
	-1.76
	-1.09
	-1.5
	-1.3
	-1.15
	-0.407
	-0.725
	-0.947
	-0.716
	-0.318
	-0.534
	-0.632
	-0.429
	-0.682
	-0.44
	-0.595
	-0.476
	-0.371
	-0.585
	-0.307
	-0.805
	-0.415
	-2.34
	-0.545
	-3.27
	-1.11
	-0.418
	-0.923
	-0.327
	-0.528
	-0.61
	-0.31
	-0.95
	-0.464
	-0.703
	-2.95
	-0.321
	-0.414
	-0.928
	-0.705
	-0.381
	-2.84
	-0.465
	-0.774
	-0.379
	-0.874
	-0.471
	-0.785
	-1.66
	-0.924
	-0.579
	-0.361
	-1.05
	-0.35
	-0.357
	-0.695
	-0.41
	-0.56
	-0.725
	-0.414
	-0.306
	-0.98
	-0.592
	-0.551
	-0.365
	-0.476
	-0.348
	-0.514
	-0.352
	-0.939
	-0.338
	-0.483
	-0.696
	-1.04
	-0.573
	-0.34
	-0.801
	-0.829
	-0.347
	-0.573
	-1.1
	-0.303
	-0.503
	-0.488
	-0.636
	-0.401
	-0.801
	-0.397
	-0.432
	-0.335
	-0.338
	-0.332
	-0.402
	-0.351
	-0.601
	-0.706
	-0.4
	-0.482
	-0.59
	-0.677
	-0.719
	-0.441
	-0.328
	-0.46
	-0.861
	-1.29
	-0.765
	-0.94
	-0.452
	-0.888
	-0.395
	-0.335
	-0.422
	-0.678
	-1.08
	-1.08
	-0.329
	-1.01
	-0.734
	-0.457
	-0.485
	-0.893
	-0.475
	-0.457
	-1.05
	-0.885
	-0.701
	-0.601
	-0.962
	-0.37
	-0.336
	-0.815
	-0.565
	-0.384
	-1.05
	-0.437
	-0.548
	-0.748
	-0.716
	-0.503
	-0.504
	-0.635
	-0.646
	-0.833
	-0.822
	-0.76
	-3.18
	-0.326
	-0.451
	-0.313
	-0.566
	-0.675
	-0.4
	-0.595
	-0.434
	-0.748
	-0.577
	-1.35
	-0.417
	-1.49
	-0.447
	-0.527
	-0.765
	-0.961
	-0.802
	-0.446
	-0.549
	-0.877
	-0.497
	-0.608
	-1.2
	-0.546
	-0.729
	-0.346
	-0.36
	-2.45
	-0.728
	-0.708
	-0.95
	-0.499
	-0.328
	-0.48
	-1.09
	-0.54
	-0.339
	-0.649
	-3.02
	-0.886
	-0.48
	-0.466
	-0.754
	-0.334
	-0.822
	-1.75
	-0.335
	-0.59
	-0.834
	-0.534
	-0.647
	-0.872
	-0.351
	-0.821
	-0.486
	-0.598
	-0.495
	-0.839
	-0.847
	-0.508
	-0.308
	-0.358
	-0.646
	-0.866
	-0.57
	-0.467
	-0.401
	-0.458
	-0.614
	-0.656
	-0.616
	-0.336
	-0.433
	-0.383
	-0.742
	-0.431
	-1.21
	-0.916
	-0.445
	-0.839
	-0.59
	-1.39
	-0.845
	-1.18
	-2.22
	-0.68
	-0.729
	-0.792
	-0.526
	-0.974
	-0.452
	-0.553
	-0.304
	-0.302
	-0.918
	-0.377
	-0.92
	-0.48
	-0.368
	-0.632
	-0.497
	-0.72
	-0.492
	-1.21
	-1.08
	-1.1
	-0.379
	-0.491
	-0.675
	-0.992
	-0.435
	-0.977
	-0.534
	-0.408
	-0.516
	-0.733
	-0.356
	-0.876
	-0.343
	-0.679
	-0.77
	-0.357
	-0.481
	-0.648
	-0.368
	-0.984
	-0.346
	-0.662
	-0.606
	-1.23
	-0.699
	-0.641
	-0.992
	-0.842
	-0.754
	-0.316
	-0.837
	-0.521
	-0.347
	-1.04
	-0.649
	-1.04
	-0.712
	-1.2
	-0.432
	-0.316
	-0.318
	-0.497
	-0.949
	-0.42
	-0.753
	-0.349
	-1.11
	-0.651
	-0.31
	-0.889
	-0.652
	-0.716
	-0.324
	-0.356
	-0.347
	-0.516
	-0.344
	-0.432
	-1.07
	-0.738
	-0.779
	-0.348
	-0.382
	-0.439
	-0.406
	-0.307
	-1.1
	-0.453
	-1.09
	-0.443
	-0.73
	-0.698
	-0.477
	-0.863
	-0.315
	-0.316
	-1.43
	-0.617
	-0.473
	-0.335
	-0.371
	-1.62
	-0.784
	-1.08
	-0.577
	-1.8
	-0.767
	-0.777
	-0.756
	-0.755
	-0.352
	-0.512
	-0.324
	-0.923
	-0.685
	-2.37
	-0.865
	-0.51
	-0.52
	-0.687
	-0.498
	-0.782
	-0.304
	-0.41
	-0.312
	-0.372
	-0.399
	-0.887
	-0.54
	-1.13
	-0.741
	-0.551
	-0.631
	-0.309
	-0.76
	-0.65
	-0.745
	-1.1
	-0.616
	-0.326
	-1.15
	-0.513
	-0.413
	-1.48
	-0.45
	-0.7
	-1.03
	-0.311
	-1.01
	-0.472
	-0.361
	-0.314
	-2.48
	-0.639
	-0.327
	-0.873
	-0.529
	-0.376
	-2.43
	-1.15
	-0.46
	-0.564
	-2
	-0.451
	-0.666
	-0.463
	-0.485
	-0.433
	-0.737
	-0.376
	-0.512
	-0.644
	-0.875
	-0.703
	-0.837
	-0.655
	-0.308
	-0.763
	-0.364
	-0.577
	-0.548
	-0.318
	-0.366
	-1.46
	-0.393
	-0.577
	-0.365
	-0.497
	-0.924
	-0.514
	-0.364
	-0.308
	-1.3
	-0.472
	-0.407
	-0.639
	-0.379
	-0.899
	-0.699
	-0.39
	-0.304
	-0.377
	-0.761
	-0.462
	-1.07
	-0.986
	-1.03
	-0.354
	-0.728
	-1.05
	-0.366
	-0.639
	-1.27
	-0.603
	-0.469
	-0.488
	-0.43
	-0.813
	-0.462
	-1.01
	-0.872
	-0.482
	-0.398
	-0.448
	-0.382
	-0.556
	-0.548
	-0.477
	-2.18
	-0.313
	-2.82
	-0.537
	-0.402
	-0.455
	-1.22
	-0.429
	-0.426
	-0.975
	-0.357
	-0.492
	-0.305
	-0.902
	-0.667
	-0.409
	-0.4
	-0.594
	-1.05
	-0.659
	-0.778
	-0.578
	-0.63
	-0.852
	-0.413
	-0.657
	-0.335
	-0.81
	-0.345
	-0.339
	-2.41
	-0.526
	-0.609
	-1.09
	-0.414
	-1.17
	-1.05
	-0.532
	-0.326
	-0.507
	-2.5
	-0.318
	-0.497
	-0.655
	-0.699
	-0.605
	-0.678
	-1.03
	-0.49
	-2.61
	-0.354
	-0.53
	-0.308
	-0.821
	-0.6
	-0.339
	-0.436
	-1.09
	-0.394
	-0.363
	-0.873
	-0.882
	-0.655
	-0.446
	-0.406
	-0.648
	-0.528
	-1.62
	-1.26
	-0.431
	-0.497
	-0.523
	-0.68
	-0.963
	-0.493
	-0.507
	-0.959
	-0.313
	-2.42
	-0.476
	-1.05
	-0.572
	-1.18
	-0.441
	-0.497
	-0.641
	-1.22
	-0.311
	-0.94
	-0.433
	-0.808
	-0.415
	-0.339
	-3.37
	-1.06
	-0.384
	-0.606
	-0.727
	-1.41
	-0.47
	-0.304
	-0.449
	-0.465
	-2.98
	-0.594
	-0.757
	-0.736
	-0.398
	-0.475
	-0.875
	-0.609
	-0.316
	-1
	-0.389
	-0.929
	-0.627
	-0.601
	-0.546
	-0.55
	-0.386
	-0.76
	-1.22
	-0.383
	-0.66
	-0.32
	-0.735
	-0.672
	-0.805
	-0.385
	-0.818
	-0.548
	-0.57
	-0.879
	-0.377
	-0.754
	-0.315
	-0.379
	-0.549
	-0.337
	-0.829
	-0.506
	-0.47
	-0.66
	-0.362
	-0.714
	-1.38
	-0.571
	-1.18
	-0.305
	-0.72
	-0.995
	-2.88
	-0.661
	-0.374
	-0.384
	-0.39
	-0.478
	-0.424
	-0.817
	-0.81
	-0.792
	-0.549
	-0.957
	-0.424
	-0.915
	-0.683
	-1.02
	-1.09
	-0.526
	-0.331
	-0.866
	-0.363
	-0.74
	-0.541
	-2.99
	-0.603
	-0.364
	-1.55
	-0.459
	-0.387
	-0.356
	-0.924
	-0.935
	-2.88
	-1.01
	-1.48
	-0.722
	-0.604
	-0.401
	-0.325
	-0.481
	-0.953
	-0.307
	-0.571
	-0.813
	-1.07
	-0.342
	-0.455
	-1.05
	-0.737
	-1.06
	-0.515
	-0.487
	-0.741
	-0.798
	-0.599
	-0.337
	-1.2
	-0.771
	-0.579
	-0.529
	-0.528
	-0.532
	-0.354
	-0.807
	-0.626
	-0.601
	-0.352
	-0.925
	-0.6
	-1.07
	-0.306
	-0.339
	-0.626
	-0.689
	-0.445
	-0.43
	-2.11
	-0.725
	-0.878
	-0.902
	-0.31
	-0.579
	-0.41
	-0.317
	-0.316
	-0.4
	-0.566
	-0.347
	-0.839
	-0.499
	-0.387
	-0.318
	-0.335
	-0.5
	-0.868
	-0.38
	-0.382
	-0.633
	-0.65
	-0.671
	-0.577
	-0.326
	-0.866
	-0.69
	-0.77
	-0.507
	-0.471
	-0.337
	-0.319
	-0.448
	-0.711
	-0.818
	-0.383
	-0.331
	-0.382
	-0.608
	-0.312
	-1.18
	-0.597
	-0.568
	-0.798
	-0.306
	-0.986
	-0.469
	-0.319
	-0.515
	-0.958
	-0.782
	-0.771
	-0.858
	-1.08
	-1.11
	-1.08
	-0.316
	-0.517
	-2.59
	-0.386
	-1.1
	-0.335
	-0.597
	-1.96
	-0.433
	-0.427
	-1.01
	-1
	-0.648
	-0.711
	-0.606
	-1.19
	-0.413
	-0.317
	-0.376
	-0.529
	-0.526
	-0.405
	-0.514
	-0.89
	-0.416
	-0.899
	-0.446
	-0.408
	-0.458
	-0.584
	-0.494
	-0.618
	-0.405
	-0.496
	-1.42
	-0.617
	-0.305
	-0.921
	-0.363
	-0.544
	-1.49
	-1.33
	-0.363
	-0.356
	-1.14
	-0.522
	-0.409
	-0.313
	-0.567
	-0.324
	-0.423
	-0.388
	-0.898
	-0.325
	-0.335
	-0.335
	-0.395
	-0.665
	-0.583
	-0.477
	-0.36
	-1.18
	-0.905
	-1.14
	-0.403
	-0.771
	-0.329
	-0.484
	-0.359
	-1.03
	-0.305
	-0.405
	-0.47
	-2.86
	-0.837
	-1.29
	-0.511
	-0.472
	-0.598
	-0.416
	-0.569
	-0.514
	-0.871
	-0.482
	-1.15
	-1.13
	-0.522
	-0.46
	-1.39
	-0.345
	-0.306
	-0.469
	-1.03
	-0.368
	-0.643
	-0.42
	-0.596
	-0.42
	-0.864
	-0.553
	-0.317
	-0.879
	-1.15
	-0.511
	-0.336
	-0.433
	-0.391
	-0.469
	-0.631
	-0.853
	-0.433
	-1.93
	-0.458
	-1.07
	-0.88
	-0.363
	-0.405
	-0.559
	-0.423
	-0.38
	-1.04
	-0.862
	-0.391
	-0.479
	-0.503
	-0.409
	-0.804
	-0.479
	-0.666
	-0.441
	-1.04
	-0.336
	-0.402
	-0.663
	-1.13
	-0.654
	-0.579
	-0.314
	-0.716
	-1.51
	-0.552
	-0.625
	-0.756
	-1.36
	-0.447
	-0.432
	-0.327
	-0.33
	-0.49
	-0.577
	-0.358
	-0.722
	-0.472
	-0.732
	-2.27
	-1.59
	-0.334
	-0.591
	-0.894
	-0.386
	-0.777
	-0.816
	-1.41
	-0.387
	-0.41
	-0.585
	-0.881
	-0.374
	-0.488
	-0.344
	-1.23
	-0.623
	-0.639
	-0.494
	-1.01
	-0.488
	-0.354
	-0.521
	-1.08
	-0.346
	-0.749
	-0.699
	-1.19
	-0.361
	-0.465
	-0.528
	-0.676
	-0.33
	-0.364
	-0.653
	-0.387
	-0.58
	-0.49
	-1.18
	-0.32
	-0.655
	-1.3
	-1.31
	-0.719
	-0.547
	-0.59
	-0.883
	-0.419
	-0.71
	-0.616
	-1.48
	-0.412
	-0.376
	-0.755
	-0.525
	-1.17
	-0.585
	-1.16
	-0.645
	-0.714
	-1.06
	-0.779
	-0.534
	-0.39
	-0.49
	-1.2
	-0.845
	-0.352
	-0.7
	-1.15
	-0.511
	-0.305
	-1.26
	-0.515
	-0.908
	-0.638
	-0.526
	-1.09
	-0.545
	-0.608
	-1.12
	-0.338
	-0.454
	-0.331
	-0.421
	-0.448
	-0.476
	-0.95
	-0.854
	-0.966
	-0.51
	-2.6
	-0.757
	-1.05
	-0.371
	-1.13
	-0.332
	-0.744
	-0.471
	-0.322
	-1.03
	-1.33
	-0.555
	-0.343
	-0.712
	-0.407
	-0.436
	-0.499
	-0.525
	-1
	-0.365
	-0.333
	-1.03
	-0.432
	-0.794
	-1.26
	-0.498
	-0.345
	-0.852
	-0.311
	-0.958
	-0.434
	-0.65
	-0.59
	-1.06
	-0.394
	-0.348
	-1.11
	-0.633
	-0.886
	-0.393
	-0.992
	-0.436
	-0.796
	-0.89
	-1.01
	-1.03
	-0.686
	-0.381
	-0.627
	-1.12
	-0.461
	-0.41
	-0.593
	-0.602
	-0.739
	-0.914
	-0.945
	-0.505
	-0.314
	-0.399
	-0.569
	-0.349
	-0.723
	-0.374
	-1.13
	-0.818
	-0.745
	-0.382
	-0.775
	-0.325
	-0.437
	-0.928
	-0.845
	-0.73
	-0.464
	-0.364
	-1.37
	-0.808
	-0.305
	-0.323
	-0.628
	-0.666
	-0.929
	-0.492
	-0.83
	-1.2
	-1.01
	-0.676
	-0.432
	-0.503
	-0.428
	-0.51
	-1.12
	-1.05
	-1.07
	-0.48
	-0.736
	-0.688
	-0.431
	-0.549
	-0.576
	-0.681
	-1.23
	-1.16
	-0.545
	-0.985
	-0.722
	-0.363
	-0.393
	-0.422
	-0.794
	-1.07
	-0.842
	-0.691
	-0.498
	-0.933
	-0.513
	-0.354
	-0.382
	-0.445
	-1.24
	-1
	-0.322
	-0.968
	-0.323
	-0.501
	-0.576
	-0.416
	-0.309
	-0.402
	-0.322
	-2.8
	-0.392
	-0.931
	-0.53
	-0.967
	-0.633
	-0.764
	-0.374
	-0.891
	-0.316
	-0.303
	-0.325
	-0.312
	-0.84
	-0.814
	-0.396
	-0.788
	-0.921
	-2.83
	-0.913
	-0.321
	-1.03
	-1.28
	-0.94
	-0.645
	-0.347
	-0.306
	-0.9
	-0.433
	-0.461
	-1.34
	-0.459
	-0.524
	-0.497
	-0.34
	-0.758
	-0.858
	-0.616
	-0.43
	-3.24
	-0.59
	-0.553
	-0.82
	-1.1
	-0.979
	-3.2
	-0.598
	-0.66
	-1.23
	-0.579
	-0.806
	-0.408
	-0.471
	-0.392
	-0.581
	-0.907
	-2.84
	-0.863
	-1.5
	-0.395
	-0.471
	-1.1
	-1.09
	-0.381
	-0.745
	-0.57
	-0.349
	-0.627
	-0.481
	-0.932
	-0.464
	-0.312
	-0.572
	-0.462
	-1.29
	-0.417
	-0.384
	-0.314
	-0.707
	-0.443
	-0.383
	-2.3
	-1.31
	-0.724
	-1.37
	-0.352
	-0.385
	-0.684
	-0.506
	-0.613
	-0.325
	-0.427
	-0.436
	-3.15
	-0.724
	-1.23
	-0.591
	-1.29
	-1.09
	-0.367
	-0.497
	-0.337
	-0.566
	-0.439
	-1.33
	-0.404
	-0.87
	-0.801
	-0.86
	-0.65
	-0.802
	-0.368
	-0.306
	-0.434
	-0.614
	-0.729
	-0.859
	-0.916
	-0.716
	-0.695
	-0.546
	-3.46
	-0.601
	-0.814
	-0.407
	-0.47
	-0.599
	-0.364
	-0.464
	-0.758
	-0.509
	-0.393
	-0.563
	-0.652
	-0.8
	-0.69
	-1.01
	-0.418
	-0.627
	-0.714
	-2.13
	-0.601
	-0.312
	-0.311
	-0.652
	-0.843
	-0.37
	-0.543
	-0.403
	-0.351
	-0.524
	-2.94
	-0.856
	-0.316
	-0.475
	-0.331
	-0.325
	-0.538
	-0.448
	-0.72
	-0.8
	-0.535
	-0.683
	-1.29
	-0.312
	-0.32
	-0.516
	-0.505
	-2.51
	-0.338
	-0.535
	-0.367
	-0.569
	-0.444
	-0.882
	-0.909
	-0.461
	-0.453
	-0.988
	-0.718
	-0.356
	-0.389
	-1.22
	-2.73
	-0.327
	-0.307
	-0.845
	-1.22
	-0.909
	-0.505
	-1.09
	-0.579
	-0.335
	-0.394
	-0.559
	-1.2
	-0.574
	-0.392
	-1.06
	-0.371
	-0.673
	-0.559
	-0.531
	-0.384
	-0.796
	-0.491
	-1.32
	-0.64
	-0.75
	-0.425
	-0.347
	-0.323
	-0.716
	-0.537
	-0.698
	-0.5
	-0.355
	-0.968
	-0.319
	-0.458
	-0.333
	-2.19
	-0.342
	-1.17
	-0.372
	-0.659
	-0.78
	-0.372
	-3.26
	-0.636
	-0.362
	-0.809
	-0.571
	-2.65
	-0.334
	-1.29
	-2.23
	-0.521
	-0.469
	-0.701
	-0.334
	-0.596
	-0.77
	-0.463
	-0.485
	-0.517
	-1.3
	-1.4
	-0.451
	-0.465
	-0.466
	-0.611
	-0.434
	-0.488
	-0.985
	-0.607
	-0.514
	-0.398
	-0.493
	-0.993
	-0.871
	-0.811
	-1.36
	-0.356
	-0.81
	-0.786
	-0.42
	-0.529
	-1.27
	-0.582
	-0.677
	-0.795
	-0.692
	-0.852
	-0.772
	-0.956
	-1.07
	-0.685
	-0.664
	-0.641
	-0.916
	-0.547
	-0.979
	-0.516
	-0.593
	-0.565
	-0.732
	-0.415
	-0.961
	-0.426
	-1.02
	-0.376
	-0.384
	-1.16
	-1.05
	-0.402
	-0.384
	-0.365
	-0.557
	-0.443
	-0.86
	-0.664
	-0.63
	-0.603
	-0.879
	-0.478
	-2.94
	-0.475
	-0.557
	-0.375
	-0.558
	-0.333
	-0.359
	-0.705
	-0.377
	-0.594
	-2.37
	-0.602
	-0.681
	-0.942
	-0.842
	-0.743
	-0.491
	-1.02
	-0.449
	-0.863
	-0.696
	-0.326
	-0.429
	-1.08
	-0.52
	-0.917
	-0.45
	-0.675
	-0.4
	-0.466
	-0.869
	-1.23
	-1.08
	-0.623
	-0.367
	-0.483
	-0.449
	-0.467
	-0.984
	-0.714
	-0.668
	-0.565
	-0.37
	-0.407
	-0.533
	-0.368
	-0.388
	-0.726
	-0.34
	-0.533
	-0.568
	-0.565
	-1.08
	-0.853
	-0.862
	-0.66
	-0.612
	-0.485
	-0.468
	-0.817
	-0.685
	-0.529
	-0.353
	-0.922
	-0.406
	-0.468
	-0.655
	-1.66
	-0.566
	-0.856
	-0.386
	-0.837
	-0.499
	-0.729
	-0.826
	-0.984
	-0.885
	-0.438
	-0.92
	-1.04
	-0.494
	-0.614
	-3.17
	-0.921
	-1.04
	-0.752
	-0.51
	-0.392
	-1.57
	-0.583
	-0.904
	-0.37
	-0.372
	-0.314
	-0.332
	-1.19
	-0.607
	-0.582
	-0.922
	-0.792
	-1.1
	-0.426
	-0.373
	-0.62
	-1.15
	-0.461
	-0.724
	-0.34
	-0.873
	-0.597
	-0.838
	-0.676
	-1.02
	-0.458
	-0.864
	-0.41
	-0.418
	-0.5
	-0.437
	-0.719
	-1.01
	-0.387
	-1.36
	-0.805
	-0.527
	-0.891
	-0.795
	-0.807
	-1.07
	-0.325
	-0.602
	-0.391
	-0.396
	-0.822
	-1.07
	-0.405
	-1.03
	-0.352
	-0.612
	-0.52
	-0.419
	-0.478
	-0.35
	-0.525
	-1.07
	-0.479
	-0.313
	-0.305
	-0.486
	-0.72
	-0.513
	-0.582
	-0.869
	-0.338
	-0.496
	-0.501
	-0.62
	-0.407
	-0.462
	-0.428
	-0.639
	-0.869
	-1.39
	-1.21
	-0.336
	-0.491
	-0.587
	-0.677
	-0.925
	-0.769
	-0.532
	-0.879
	-0.441
	-0.558
	-0.502
	-0.841
	-0.435
	-1.05
	-0.856
	-0.352
	-1.26
	-0.347
	-0.484
	-0.559
	-0.306
	-0.404
	-0.394
	-0.757
	-0.558
	-0.897
	-0.705
	-0.37
	-0.422
	-0.923
	-0.319
	-0.469
	-1.04
	-0.56
	-0.608
	-0.319
	-1.56
	-0.66
	-0.591
	-0.747
	-0.961
	-1.08
	-0.912
	-1.03
	-0.898
	-0.803
	-0.318
	-0.442
	-2.63
	-1.11
	-0.533
	-1.43
	-0.751
	-0.537
	-1.11
	-0.649
	-1.29
	-0.761
	-0.411
	-0.363
	-1.36
	-0.336
	-0.788
	-0.656
	-0.31
	-0.35
	-0.382
	-0.421
	-0.912
	-0.361
	-1.06
	-0.647
	-0.357
	-0.723
	-0.678
	-1.04
	-0.575
	-0.336
	-0.451
	-0.672
	-0.36
	-0.711
	-0.887
	-0.867
	-1.15
	-0.467
	-0.441
	-0.307
	-0.342
	-1.53
	-0.381
	-0.404
	-0.792
	-0.407
	-0.764
	-0.762
	-0.302
	-0.347
	-0.696
	-0.341
	-0.869
	-0.368
	-0.566
	-0.329
	-0.406
	-0.34
	-1.14
	-0.394
	-0.686
	-0.803
	-0.631
	-0.639
	-0.732
	-0.312
	-0.41
	-0.778
	-0.451
	-1.29
	-0.502
	-0.6
	-0.836
	-0.315
	-0.71
	-0.643
	-0.443
	-0.52
	-0.428
	-0.349
	-0.771
	-0.365
	-0.589
	-0.362
	-0.597
	-0.641
	-0.891
	-0.76
	-0.771
	-0.941
	-0.7
	-0.532
	-0.364
	-0.506
	-0.876
	-1.3
	-0.702
	-0.477
	-0.857
	-0.494
	-0.551
	-0.417
	-0.872
	-0.303
	-0.645
	-0.352
	-0.578
	-0.584
	-0.776
	-0.907
	-0.898
	-1.17
	-0.611
	-0.416
	-0.382
	-0.462
	-0.823
	-0.565
	-0.46
	-0.341
	-2.4
	-0.307
	-1.19
	-1.04
	-0.653
	-0.928
	-0.718
	-2.08
	-0.92
	-0.327
	-0.33
	-0.309
	-1.21
	-1.69
	-0.34
	-0.475
	-0.772
	-0.845
	-0.518
	-0.707
	-1.05
	-0.462
	-0.889
	-0.888
	-0.464
	-1.68
	-0.603
	-0.841
	-0.555
	-0.688
	-1.31
	-0.386
	-0.563
	-0.964
	-0.427
	-0.489
	-2.63
	-0.327
	-0.312
	-1.05
	-0.343
	-0.489
	-0.603
	-0.526
	-0.316
	-1.29
	-0.439
	-1.12
	-0.319
	-0.597
	-0.322
	-0.946
	-0.416
	-0.538
	-0.318
	-0.318
	-0.55
	-0.348
	-0.317
	-1.08
	-0.951
	-1.1
	-0.367
	-0.338
	-0.596
	-0.675
	-0.645
	-0.492
	-0.682
	-1.11
	-0.579
	-2.77
	-0.352
	-0.8
	-0.44
	-1.17
	-0.422
	-1.42
	-0.89
	-0.547
	-0.426
	-0.937
	-0.646
	-1.15
	-1.1
	-0.804
	-0.405
	-0.335
	-0.479
	-1.11
	-0.669
	-1.37
	-0.865
	-0.604
	-0.51
	-0.418
	-0.758
	-0.675
	-0.7
	-0.388
	-0.376
	-0.667
	-0.681
	-0.551
	-0.517
	-0.777
	-0.852
	-1.17
	-1.12
	-0.756
	-0.743
	-0.889
	-0.522
	-0.516
	-0.62
	-0.483
	-0.399
	-1.06
	-0.306
	-0.748
	-0.605
	-0.86
	-0.319
	-0.356
	-0.331
	-0.33
	-1.34
	-0.813
	-0.707
	-0.415
	-0.339
	-0.573
	-0.777
	-0.798
	-0.683
	-0.699
	-0.692
	-1.01
	-0.352
	-0.451
	-0.337
	-0.489
	-0.617
	-0.753
	-0.535
	-0.735
	-0.366
	-1.14
	-1.1
	-0.453
	-0.382
	-0.894
	-0.929
	-0.669
	-0.394
	-0.438
	-0.317
	-0.813
	-0.937
	-0.99
	-0.423
	-1.37
	-0.65
	-0.346
	-1.32
	-1.02
	-0.42
	-0.582
	-0.433
	-0.604
	-0.553
	-0.379
	-0.847
	-0.43
	-0.79
	-0.496
	-0.351
	-0.474
	-0.86
	-0.832
	-0.504
	-0.487
	-0.729
	-0.375
	-1.52
	-0.609
	-1.39
	-0.8
	-0.533
	-1.02
	-0.44
	-0.992
	-0.331
	-0.347
	-0.319
	-0.784
	-1.08
	-0.356
	-0.6
	-0.367
	-3.19
	-1.45
	-0.31
	-0.39
	-0.374
	-0.941
	-0.6
	-0.653
	-0.615
	-0.58
	-0.328
	-0.388
	-1.01
	-0.672
	-0.773
	-1.22
	-0.441
	-0.557
	-0.47
	-0.504
	-0.486
	-0.344
	-0.479
	-0.39
	-0.311
	-0.64
	-0.365
	-0.359
	-0.882
	-0.46
	-1.14
	-0.55
	-0.92
	-0.536
	-1.37
	-0.755
	-0.737
	-0.326
	-0.311
	-0.491
	-0.558
	-0.406
	-0.573
	-0.488
	-0.597
	-0.845
	-0.5
	-0.345
	-1.11
	-0.616
	-0.645
	-0.337
	-0.45
	-0.555
	-0.508
	-0.518
	-1.25
	-0.452
	-0.538
	-0.732
	-0.749
	-0.667
	-1.15
	-0.423
	-0.534
	-0.507
	-1.25
	-0.393
	-0.653
	-0.379
	-0.849
	-1.09
	-1.13
	-0.982
	-0.653
	-0.304
	-2.55
	-0.698
	-0.924
	-0.385
	-0.998
	-0.348
	-0.519
	-1.12
	-0.427
	-0.329
	-0.413
	-0.606
	-0.678
	-2.77
	-0.507
	-0.361
	-0.971
	-0.595
	-1.28
	-0.93
	-0.373
	-0.891
	-1.32
	-0.396
	-1.23
	-2.86
	-0.385
	-0.775
	-0.434
	-0.911
	-1.43
	-0.45
	-0.947
	-0.359
	-0.476
	-0.591
	-0.352
	-0.395
	-0.314
	-1.74
	-1.32
	-0.6
	-1.28
	-0.566
	-0.56
	-0.327
	-0.411
	-0.64
	-0.876
	-0.43
	-1.1
	-0.842
	-1.37
	-0.395
	-0.627
	-0.78
	-0.699
	-0.416
	-0.398
	-0.686
	-0.422
	-0.512
	-0.677
	-0.331
	-0.868
	-1.57
	-0.988
	-1.02
	-0.549
	-0.313
	-0.34
	-0.367
	-0.315
	-0.664
	-1.77
	-0.928
	-0.388
	-0.406
	-0.752
	-0.405
	-0.325
	-1.01
	-0.382
	-0.43
	-0.486
	-0.345
	-0.429
	-0.656
	-0.999
	-0.572
	-1.17
	-1.47
	-0.317
	-0.684
	-0.968
	-0.733
	-0.437
	-1.25
	-0.505
	-0.341
	-0.394
	-0.442
	-0.746
	-0.302
	-0.336
	-0.47
	-0.341
	-0.553
	-0.808
	-0.968
	-0.614
	-0.838
	-1.24
	-0.536
	-0.455
	-0.303
	-0.425
	-0.315
	-0.867
	-0.674
	-0.648
	-0.387
	-1.3
	-0.612
	-0.737
	-0.327
	-0.582
	-0.312
	-0.882
	-0.775
	-0.592
	-0.57
	-1.14
	-0.611
	-1.37
	-0.436
	-0.319
	-1.39
	-1.67
	-0.576
	-0.405
	-0.796
	-0.855
	-0.386
	-0.438
	-0.324
	-0.706
	-0.901
	-0.457
	-1.27
	-0.49
	-1.01
	-0.462
	-0.922
	-0.407
	-0.677
	-0.353
	-0.37
	-1.41
	-0.48
	-0.357
	-0.923
	-0.926
	-0.306
	-0.469
	-0.437
	-0.458
	-0.385
	-0.371
	-0.48
	-0.767
	-0.457
	-0.698
	-0.695
	-0.528
	-0.976
	-0.836
	-0.473
	-0.458
	-0.436
	-0.377
	-0.313
	-0.474
	-0.548
	-2.66
	-3.07
	-0.839
	-0.566
	-0.448
	-0.458
	-0.581
	-0.708
	-0.638
	-0.383
	-1.06
	-0.852
	-0.696
	-0.353
	-0.385
	-0.354
	-0.659
	-0.344
	-0.344
	-0.314
	-0.415
	-0.613
	-1.4
	-0.851
	-1.25
	-1.02
	-0.806
	-1.95
	-0.319
	-0.384
	-1.35
	-1.4
	-0.492
	-0.925
	-0.671
	-0.683
	-0.503
	-0.617
	-0.812
	-0.652
	-0.403
	-0.556
	-0.531
	-0.635
	-0.565
	-0.743
	-0.807
	-0.497
	-0.412
	-0.748
	-0.421
	-0.336
	-0.411
	-0.444
	-0.359
	-0.991
	-0.594
	-1.24
	-1.03
	-0.802
	-0.565
	-0.37
	-0.449
	-0.851
	-1.07
	-1.06
	-0.709
	-0.474
	-0.486
	-0.61
	-2.98
	-0.51
	-1.12
	-1.14
	-0.379
	-0.717
	-0.927
	-0.856
	-0.337
	-0.887
	-0.526
	-0.399
	-0.994
	-0.374
	-1.1
	-0.447
	-0.491
	-0.312
	-0.612
	-0.409
	-0.599
	-0.912
	-1.03
	-2.89
	-0.812
	-0.413
	-0.481
	-0.481
	-2.06
	-0.31
	-0.545
	-0.367
	-0.32
	-0.593
	-0.314
	-0.405
	-0.508
	-0.43
	-1.35
	-0.343
	-0.484
	-1.16
	-0.376
	-1.14
	-0.44
	-1.04
	-0.36
	-0.478
	-0.483
	-0.31
	-0.965
	-0.312
	-0.433
	-0.393
	-0.432
	-0.507
	-0.962
	-0.752
	-0.896
	-0.328
	-0.386
	-0.409
	-0.31
	-0.358
	-0.697
	-0.626
	-0.59
	-0.738
	-0.428
	-0.631
	-0.721
	-0.333
	-0.331
	-0.641
	-0.607
	-1.07
	-0.848
	-0.35
	-0.603
	-0.708
	-0.881
	-0.351
	-0.656
	-0.393
	-0.778
	-0.471
	-0.561
	-0.802
	-0.849
	-0.434
	-0.959
	-0.913
	-1.09
	-0.307
	-1.42
	-0.335
	-1.14
	-0.627
	-0.497
	-1.25
	-0.628
	-0.364
	-0.465
	-0.851
	-3.12
	-0.385
	-0.338
	-0.371
	-0.577
	-0.324
	-0.933
	-1.37
	-2.34
	-0.592
	-0.545
	-0.683
	-0.32
	-0.349
	-0.408
	-0.325
	-1.12
	-0.568
	-2.7
	-0.6
	-0.463
	-0.638
	-0.518
	-0.959
	-0.556
	-0.794
	-0.651
	-0.55
	-0.322
	-0.46
	-1.39
	-0.406
	-2.16
	-0.885
	-0.735
	-0.694
	-0.417
	-0.32
	-0.631
	-0.545
	-0.898
	-0.454
	-1.32
	-0.389
	-0.768
	-0.794
	-0.621
	-0.68
	-1.47
	-0.363
	-0.422
	-1.26
	-0.97
	-0.446
	-0.393
	-0.892
	-0.556
	-1.11
	-0.632
	-2.86
	-0.496
	-0.674
	-0.41
	-0.623
	-0.726
	-0.976
	-0.399
	-0.432
	-0.987
	-0.934
	-0.608
	-0.335
	-0.39
	-0.348
	-0.717
	-0.481
	-0.499
	-0.897
	-0.429
	-1.15
	-0.794
	-0.459
	-0.933
	-0.795
	-0.351
	-0.613
	-0.459
	-0.499
	-0.321
	-0.345
	-0.546
	-0.338
	-0.485
	-0.511
	-0.406
	-0.841
	-0.687
	-0.743
	-0.959
	-1
	-0.475
	-0.668
	-1.36
	-0.377
	-0.354
	-2.47
	-0.572
	-0.498
	-3.38
	-0.426
	-0.968
	-0.331
	-0.471
	-0.915
	-0.501
	-0.389
	-0.896
	-0.509
	-1.23
	-0.481
	-1.05
	-1.04
	-0.437
	-0.376
	-0.681
	-1.37
	-1.35
	-1.13
	-0.517
	-0.361
	-0.625
	-0.307
	-0.623
	-1.47
	-0.333
	-0.36
	-0.585
	-0.549
	-1
	-1.04
	-1.29
	-0.318
	-0.312
	-0.399
	-0.339
	-0.35
	-2.28
	-0.585
	-1.3
	-0.328
	-0.477
	-0.709
	-0.707
	-0.328
	-0.383
	-0.955
	-0.42
	-0.307
	-0.578
	-0.942
	-0.472
	-0.472
	-0.746
	-0.32
	-0.408
	-1.15
	-0.844
	-0.622
	-0.548
	-0.788
	-0.317
	-0.475
	-0.709
	-0.338
	-0.654
	-0.307
	-0.645
	-0.727
	-0.372
	-0.389
	-0.704
	-0.959
	-0.973
	-0.752
	-0.556
	-0.458
	-0.415
	-0.444
	-0.994
	-0.826
	-0.621
	-0.511
	-0.755
	-1.66
	-0.356
	-1.18
	-0.704
	-1.25
	-0.543
	-0.323
	-0.516
	-0.377
	-1.03
	-0.716
	-0.524
	-0.692
	-1.11
	-0.746
	-0.803
	-3.25
	-1.05
	-0.386
	-1.1
	-1.1
	-0.622
	-0.302
	-0.438
	-0.637
	-0.361
	-1.3
	-0.413
	-0.67
	-0.672
	-0.331
	-0.921
	-0.713
	-1.5
	-0.584
	-0.77
	-1.42
	-1.33
	-0.647
	-0.321
	-0.325
	-0.707
	-0.542
	-0.508
	-0.549
	-0.351
	-0.394
	-0.465
	-1.22
	-0.438
	-0.677
	-0.513
	-0.372
	-0.776
	-0.34
	-1.11
	-0.734
	-0.753
	-0.391
	-0.856
	-2.53
	-1.12
	-0.577
	-0.463
	-0.611
	-0.534
	-0.533
	-0.987
	-0.332
	-1.36
	-0.491
	-0.349
	-0.445
	-0.399
	-0.417
	-0.404
	-0.457
	-0.438
	-0.335
	-0.998
	-0.671
	-1.21
	-0.664
	-0.988
	-0.398
	-1.07
	-0.335
	-0.497
	-1.34
	-0.338
	-1.11
	-0.748
	-0.666
	-0.787
	-0.724
	-0.804
	-0.495
	-0.314
	-0.697
	-1.09
	-1.22
	-0.761
	-0.565
	-0.582
	-0.49
	-0.833
	-0.791
	-0.39
	-0.899
	-0.546
	-0.575
	-1.22
	-0.721
	-0.521
	-0.476
	-1.08
	-0.716
	-0.366
	-0.803
	-0.887
	-0.469
	-0.725
	-1.6
	-0.368
	-0.445
	-0.78
	-0.567
	-0.541
	-0.61
	-1.51
	-1.18
	-1.09
	-0.484
	-0.417
	-0.794
	-1.57
	-1.16
	-1.13
	-0.345
	-0.851
	-0.433
	-0.404
	-0.999
	-0.302
	-0.666
	-0.93
	-0.531
	-0.495
	-0.472
	-0.568
	-0.873
	-0.885
	-0.402
	-0.751
	-0.532
	-0.892
	-0.813
	-1.05
	-0.893
	-0.483
	-1.28
	-0.67
	-1.42
	-1.33
	-0.412
	-0.9
	-0.365
	-0.477
	-0.757
	-0.937
	-0.88
	-0.311
	-0.776
	-1.54
	-0.532
	-0.515
	-0.734
	-0.768
	-1.62
	-1.14
	-0.731
	-1.13
	-0.32
	-0.44
	-0.377
	-1.26
	-1.29
	-1.12
	-0.876
	-0.316
	-0.532
	-0.398
	-0.377
	-0.563
	-0.534
	-0.328
	-0.387
	-0.672
	-0.539
	-0.734
	-0.544
	-0.646
	-0.567
	-0.645
	-0.507
	-0.691
	-0.376
	-0.313
	-0.856
	-0.398
	-0.683
	-0.307
	-0.383
	-0.503
	-0.561
	-0.581
	-0.883
	-0.716
	-0.597
	-0.509
	-0.849
	-0.842
	-0.895
	-0.406
	-0.564
	-0.463
	-0.342
	-0.796
	-0.528
	-0.48
	-0.522
	-0.695
	-0.527
	-0.573
	-0.628
	-0.665
	-0.401
	-0.791
	-0.453
	-0.309
	-0.312
	-0.823
	-0.549
	-0.544
	-0.427
	-0.763
	-0.981
	-0.733
	-0.564
	-0.424
	-0.331
	-0.871
	-0.506
	-0.386
	-0.503
	-0.751
	-0.795
	-1.23
	-0.612
	-0.644
	-0.481
	-2.28
	-0.348
	-0.514
	-0.503
	-0.685
	-0.549
	-0.92
	-0.526
	-0.335
	-0.399
	-0.514
	-0.759
	-0.442
	-0.504
	-0.797
	-0.522
	-0.326
	-0.622
	-0.547
	-0.924
	-1.85
	-0.729
	-0.753
	-0.82
	-0.484
	-1.21
	-0.906
	-0.364
	-0.475
	-0.362
	-0.355
	-0.55
	-1.57
	-0.475
	-0.797
	-0.715
	-0.931
	-0.75
	-0.674
	-0.358
	-0.492
	-0.818
	-0.359
	-0.379
	-3.4
	-0.568
	-0.364
	-1.01
	-0.317
	-0.378
	-0.832
	-0.355
	-0.32
	-0.359
	-0.632
	-0.758
	-0.938
	-0.76
	-1.22
	-0.339
	-0.499
	-0.418
	-0.397
	-0.302
	-0.337
	-0.577
	-0.434
	-0.489
	-1.1
	-0.608
	-0.969
	-1.01
	-0.805
	-0.494
	-0.85
	-0.455
	-0.414
	-1.43
	-0.526
	-1.34
	-0.527
	-0.38
	-2.71
	-1.05
	-0.4
	-0.659
	-0.857
	-0.415
	-1.01
	-0.348
	-1.15
	-0.963
	-0.97
	-0.409
	-0.365
	-0.543
	-0.771
	-0.526
	-0.31
	-0.319
	-0.657
	-1.14
	-0.661
	-0.719
	-0.724
	-0.662
	-0.811
	-0.763
	-0.682
	-0.469
	-0.873
	-0.743
	-0.487
	-0.539
	-0.949
	-0.343
	-2.82
	-0.67
	-0.308
	-0.63
	-0.322
	-0.829
	-0.53
	-0.598
	-2.98
	-0.789
	-0.728
	-0.394
	-0.364
	-0.564
	-0.326
	-0.824
	-0.736
	-0.403
	-1.11
	-0.95
	-0.316
	-0.689
	-0.814
	-0.401
	-0.846
	-0.447
	-0.441
	-0.758
	-0.728
	-0.918
	-0.603
	-0.546
	-0.502
	-0.708
	-1.38
	-0.457
	-0.749
	-0.579
	-0.34
	-0.378
	-0.427
	-0.563
	-0.816
	-0.401
	-0.992
	-0.397
	-0.407
	-0.379
	-0.708
	-0.496
	-0.513
	-0.511
	-0.321
	-0.406
	-0.322
	-0.545
	-0.382
	-0.425
	-0.424
	-3.07
	-0.556
	-1.51
	-0.86
	-0.315
	-0.506
	-0.402
	-0.479
	-0.514
	-0.783
	-0.389
	-0.316
	-0.309
	-0.4
	-0.768
	-1
	-0.45
	-0.412
	-0.421
	-0.716
	-1.13
	-0.986
	-1.16
	-0.484
	-0.506
	-0.464
	-0.85
	-0.362
	-0.37
	-0.432
	-0.523
	-0.525
	-0.398
	-0.658
	-0.404
	-0.802
	-0.356
	-1.11
	-0.434
	-0.539
	-0.782
	-1.38
	-0.914
	-1.98
	-0.391
	-0.521
	-0.418
	-0.451
	-0.376
	-0.505
	-0.645
	-0.413
	-0.866
	-0.67
	-0.429
	-0.764
	-0.546
	-1.13
	-0.545
	-0.594
	-0.39
	-1.42
	-0.439
	-0.77
	-1.08
	-0.396
	-0.964
	-0.365
	-0.432
	-0.896
	-0.413
	-0.474
	-0.398
	-0.343
	-1.1
	-0.819
	-0.334
	-0.561
	-0.488
	-0.307
	-0.463
	-0.574
	-0.716
	-0.507
	-0.4
	-0.763
	-0.615
	-0.657
	-0.617
	-1.71
	-0.916
	-0.864
	-0.378
	-0.571
	-0.401
	-0.444
	-1.53
	-0.526
	-0.604
	-1.11
	-0.938
	-0.333
	-0.537
	-0.556
	-0.68
	-0.592
	-0.981
	-0.348
	-0.769
	-1.11
	-0.323
	-0.361
	-0.305
	-0.526
	-0.796
	-0.437
	-1.21
	-0.339
	-0.632
	-0.384
	-0.393
	-0.362
	-1.23
	-1.38
	-0.624
	-0.753
	-0.458
	-0.836
	-0.882
	-0.377
	-0.439
	-2.78
	-1.01
	-0.606
	-0.326
	-0.351
	-0.822
	-0.518
	-0.456
	-1.06
	-0.485
	-0.37
	-0.306
	-0.613
	-0.824
	-0.382


==> anc/lambdaj_spin0coll.txt <==
	-2.24
	-2.01
	-2.96
	-3.01
	-2.88
	-3.08
	-2.26
	-2.05
	-0.704
	-3.09
	-2.32
	-0.381
	-2.43
	-1.72
	-0.409
	-3.13
	-2.2
	-0.393
	-2.89
	-0.891
	-2.97
	-2.3
	-2.71
	-2.58
	-2.87
	-2
	-0.703
	-3.26
	-2.08
	-1.6
	-2.2
	-3.1
	-2.56
	-3.11
	-3.07
	-3.02
	-1.53
	-2.92
	-1.38
	-0.919
	-2.25
	-2.47
	-2.69
	-2.4
	-0.432
	-2.7
	-1.6
	-0.604
	-2.8
	-1.1
	-3.22
	-2.85
	-2.7
	-3.11
	-2.14
	-2.86
	-1.06
	-0.499
	-2.26
	-3.08
	-1.79
	-0.466
	-2.23
	-2.7
	-3.13
	-0.496
	-3.04
	-3.15
	-2.5
	-2.99
	-2.87
	-2.41
	-2.66
	-2.55
	-2.5
	-2.45
	-3.02
	-1.89
	-2.33
	-2.47
	-2.11
	-0.469
	-1.06
	-2.51
	-2.63
	-3.31
	-2.89
	-2.81
	-2.75
	-2.71
	-2.64
	-1.97
	-3.06
	-3.24
	-2.02
	-1.95
	-2.58
	-2.51
	-3.4
	-2.33
	-3
	-3.21
	-2.53
	-0.307
	-2.77
	-2.07
	-2.63
	-2.89
	-2.86
	-1.76
	-2.21
	-1.59
	-2.37
	-2.69
	-3.05
	-1.6
	-2.51
	-2.45
	-3.32
	-3.02
	-3.25
	-2.64
	-2.59
	-0.381
	-2.16
	-2.79
	-1.85
	-2.05
	-2.2
	-2.43
	-3.06
	-2.59
	-2.63
	-2.89
	-3.1
	-0.921
	-2.19
	-2.68
	-0.924
	-2.56
	-2.79
	-2.1
	-2.63
	-0.366
	-2.57
	-3.05
	-2.86
	-0.69
	-2.83
	-2.61
	-0.954
	-1.39
	-2.6
	-2.5
	-2.1
	-2.84
	-0.724
	-0.987
	-2.78
	-2.92
	-2.96
	-1.86
	-2.75
	-1.55
	-2.89
	-3.08
	-2.33
	-2.96
	-2.52
	-0.348
	-1.57
	-0.455
	-2.62
	-2.91
	-2.5
	-0.509
	-2.45
	-2.1
	-1.99
	-2.23
	-2.56
	-1.79
	-3.09
	-0.385
	-1.94
	-2.29
	-2.76
	-2.96
	-2.92
	-3.03
	-2.52
	-2.48
	-3.13
	-3.15
	-3.18
	-3.22
	-2.45
	-2.36
	-2.89
	-2.25
	-0.792
	-0.494
	-2.98
	-2.57
	-2.5
	-2.26
	-0.714
	-2.67
	-2.37
	-3.07
	-2.25
	-2.95
	-2.32
	-2.63
	-2.8
	-3.22
	-2.83
	-2.82
	-2.94
	-2.68
	-2.45
	-2.52
	-3.15
	-2.41
	-2.21
	-2.91
	-0.554
	-2.15
	-2.73
	-2.9
	-3.08
	-1.12
	-2.23
	-2.12
	-0.382
	-0.719
	-2.53
	-2.22
	-1.82
	-2.93
	-0.567
	-1.09
	-0.321
	-2.87
	-2.16
	-2.15
	-1.48
	-2.62
	-2.98
	-3.17
	-2.25
	-2.8
	-0.626
	-0.523
	-1.79
	-2.79
	-0.601
	-2.56
	-3.09
	-2.87
	-2.78
	-2.99
	-2.79
	-0.815
	-2.64
	-2.63
	-1.14
	-2.83
	-2.81
	-2.13
	-2.29
	-2.13
	-2.27
	-3.35
	-1.66
	-2.67
	-3.35
	-3.3
	-3.07
	-1.93
	-3.08
	-2.88
	-2.99
	-2.97
	-3.1
	-2.34
	-2.22
	-3.1
	-2.4
	-2.87
	-1.03
	-3.13
	-3.04
	-3.11
	-2.82
	-2.17
	-3.06
	-0.979
	-2.2
	-2.22
	-0.897
	-2.83
	-2.51
	-3.11
	-2.82
	-0.898
	-3.54
	-2.66
	-2.62
	-2.58
	-3.43
	-2.96
	-3.38
	-3.24
	-0.796
	-3.05
	-3.09
	-2.99
	-3.23
	-2.8
	-3.17
	-0.396
	-2.34
	-1.67
	-0.674
	-1.79
	-0.517
	-2.69
	-2.42
	-2.22
	-3.01
	-3.32
	-2.09
	-2.01
	-3.12
	-2.83
	-3.17
	-2.99
	-2.88
	-3.03
	-2.54
	-2.46
	-2.8
	-0.787
	-3.05
	-2.32
	-2.77
	-3.05
	-3.18
	-0.303
	-3
	-2.45
	-2.43
	-1.2
	-2.88
	-1.08
	-2.91
	-2.87
	-0.937
	-0.733
	-3.06
	-3.01
	-0.746
	-2.75
	-2.73
	-2.01
	-3
	-3.04
	-2.78
	-2.16
	-3.28
	-0.374
	-2.31
	-2.65
	-2.94
	-0.731
	-2.98
	-2.83
	-1.96
	-1.73
	-3.19
	-1.71
	-2.64
	-0.559
	-0.483
	-0.323
	-2.73
	-2.86
	-2.64
	-1.94
	-2.83
	-2.78
	-2.17
	-2.05
	-1.03
	-2.87
	-2.56
	-3.05
	-2.04
	-3.28
	-2.77
	-2.79
	-2.98
	-2.83
	-2.42
	-2.6
	-2.75
	-1.67
	-0.761
	-2.77
	-2.09
	-2.46
	-0.542
	-3.26
	-2.67
	-2.75
	-2.11
	-3.05
	-2.19
	-2.67
	-2.79
	-1.7
	-2.89
	-2.33
	-1.5
	-2.33
	-2.2
	-2.95
	-3.2
	-3.54
	-3.22
	-2.69
	-2.68
	-2.6
	-2.25
	-2.82
	-2.19
	-3.07
	-2.8
	-2.54
	-1.72
	-3.3
	-2.93
	-0.586
	-2.87
	-2.29
	-2.36
	-2.91
	-2.63
	-0.76
	-2.85
	-2.46
	-2.74
	-2.21
	-2.97
	-2.68
	-3.04
	-2.39
	-1.02
	-2.57
	-0.367
	-1.96
	-2.8
	-2.28
	-2.65
	-2.47
	-2.87
	-2.79
	-2.71
	-1.05
	-2.87
	-1.98
	-0.471
	-3.13
	-1.59
	-2.61
	-2.13
	-1.22
	-2.6
	-2.46
	-2.45
	-3.34
	-2.16
	-1.68
	-1.48
	-0.535
	-2.16
	-2.74
	-2.32
	-0.607
	-3.08
	-2.2
	-2.17
	-3.24
	-2.33
	-2.25
	-1.8
	-2.58
	-2.96
	-2.18
	-3.15
	-2.77
	-2.92
	-2.45
	-3.19
	-2.98
	-0.764
	-3.01
	-2.99
	-3.01
	-2.76
	-0.722
	-3.1
	-2.1
	-2.99
	-2.16
	-2.06
	-2.9
	-2.54
	-2.95
	-3.11
	-1.78
	-2.94
	-2.7
	-2.72
	-0.356
	-2.31
	-0.617
	-0.72
	-2.37
	-2.42
	-2.39
	-2.27
	-2.38
	-2.53
	-2.97
	-0.442
	-2.33
	-3.01
	-2.47
	-2.98
	-0.838
	-0.742
	-2.78
	-2.05
	-2.72
	-2.6
	-3.05
	-2.88
	-0.45
	-2.67
	-2.3
	-2.07
	-3.05
	-2.23
	-3.26
	-2.83
	-1.88
	-1.48
	-3.08
	-2.53
	-3.05
	-3.12
	-3.09
	-1.71
	-1.12
	-0.344
	-2.62
	-2.67
	-0.445
	-2.24
	-2.93
	-2.92
	-2.91
	-2.27
	-2.1
	-1.73
	-2.74
	-2.21
	-1.35
	-3.1
	-1.96
	-2.42
	-2.77
	-3.12
	-3.01
	-2.71
	-3.05
	-2.08
	-2.94
	-2.75
	-2.9
	-3.15
	-2.76
	-2.21
	-2.43
	-3.14
	-0.484
	-0.388
	-2.91
	-2.69
	-2.41
	-2.88
	-0.653
	-3.15
	-2.35
	-2.32
	-0.432
	-1.6
	-0.36
	-3.13
	-2.22
	-1.11
	-2.76
	-1.96
	-1.74
	-2.83
	-0.688
	-2.4
	-2.88
	-1.7
	-2.44
	-2.35
	-1.07
	-3.04
	-2.63
	-0.94
	-2.76
	-2.92
	-0.307
	-0.634
	-3.16
	-3.1
	-2.91
	-2.12
	-0.634
	-2.33
	-0.415
	-2.44
	-2.85
	-3.36
	-1.48
	-2.29
	-2.09
	-2.37
	-2.47
	-0.479
	-3.06
	-2.71
	-2.56
	-1.05
	-2.84
	-2.61
	-2.81
	-2.8
	-3.21
	-2.74
	-2.02
	-1.51
	-2.63
	-2.65
	-2.16
	-2.59
	-1.64
	-2.59
	-1.31
	-2.95
	-2.54
	-2.18
	-2.75
	-2.1
	-2.79
	-2.73
	-2.91
	-1.04
	-1.11
	-3.14
	-2.87
	-3.01
	-1.92
	-2.71
	-2.52
	-2.06
	-1.52
	-2.39
	-2.11
	-1.36
	-2.66
	-1.64
	-3.05
	-2.47
	-2.89
	-2.1
	-2.33
	-2.18
	-2.85
	-1.54
	-2.98
	-2.71
	-0.501
	-2.94
	-3.02
	-0.574
	-1.06
	-2.38
	-2.7
	-1.93
	-0.947
	-2.85
	-2.14
	-2.71
	-2.79
	-1.45
	-2.62
	-2.97
	-0.66
	-3.03
	-2.94
	-2.51
	-2
	-1.29
	-2.43
	-0.336
	-2.96
	-2.93
	-2.88
	-3.01
	-3.13
	-1.96
	-0.318
	-2.68
	-1.96
	-2.24
	-2.84
	-2.87
	-3.26
	-2.56
	-2.04
	-2.67
	-2.59
	-0.772
	-3
	-2.75
	-3.13
	-1.3
	-2.08
	-0.493
	-2.45
	-3.44
	-1.14
	-3.1
	-1.83
	-1.84
	-2.81
	-2.51
	-3.22
	-2.61
	-2.25
	-1.55
	-2.28
	-1.98
	-2.78
	-2.95
	-2.68
	-2.57
	-2.73
	-2.87
	-3.09
	-2.81
	-2.02
	-2.9
	-2.63
	-1.06
	-0.338
	-2.64
	-2.54
	-2.34
	-2.78
	-3.22
	-2.52
	-3.06
	-2.43
	-1.39
	-2.2
	-2.41
	-0.342
	-2.79
	-3.25
	-2.46
	-3.09
	-2.69
	-2.89
	-2.62
	-2.44
	-2.94
	-2.38
	-2.71
	-0.738
	-2.69
	-0.678
	-2.73
	-2.87
	-3.33
	-2.4
	-2.2
	-0.855
	-3.22
	-2.65
	-0.996
	-2.4
	-0.806
	-3.28
	-3.08
	-2.54
	-1.59
	-2.34
	-3.23
	-1.88
	-3.01
	-2.94
	-2.43
	-3.16
	-2.09
	-3.35
	-3.05
	-2.44
	-0.334
	-2.95
	-3.12
	-2.18
	-2.84
	-0.441
	-3.21
	-1.11
	-3.01
	-0.617
	-2.52
	-2.05
	-0.315
	-0.413
	-2.25
	-2.93
	-0.547
	-2.77
	-0.324
	-2.24
	-2.47
	-0.931
	-2.87
	-1.72
	-2.73
	-2.95
	-2.39
	-1.28
	-2.03
	-1.73
	-2.27
	-2.1
	-0.357
	-2.54
	-2.34
	-0.565
	-1.2
	-2.24
	-1.07
	-2.65
	-1.05
	-3.42
	-1.89
	-0.469
	-2.93
	-3.03
	-3.17
	-0.511
	-1.88
	-1.01
	-2.21
	-1.21
	-1.67
	-2.08
	-2.49
	-2.76
	-3.47
	-3.07
	-2.37
	-2.31
	-3.17
	-2.7
	-1.99
	-0.322
	-2.71
	-2.52
	-2.24
	-2.69
	-2.96
	-3.17
	-2.67
	-0.617
	-2.41
	-0.497
	-2.37
	-2.09
	-2.33
	-2.43
	-2.64
	-2.46
	-2.78
	-1.27
	-2.56
	-2.43
	-3.11
	-3.25
	-2.66
	-3.26
	-2.19
	-2.41
	-2.77
	-2.31
	-2.51
	-3.09
	-2.05
	-2.51
	-2.13
	-3.18
	-3.13
	-0.488
	-2.38
	-2.83
	-2.4
	-2.54
	-0.382
	-3.15
	-0.765
	-2.51
	-2.99
	-0.581
	-0.339
	-3.09
	-2.42
	-2.84
	-2.05
	-3.02
	-2.84
	-0.683
	-1.35
	-3
	-1.74
	-1.83
	-3.25
	-1.82
	-3.11
	-1.11
	-2.62
	-2.9
	-1.98
	-2.95
	-2.37
	-0.537
	-2.96
	-2.12
	-2.31
	-2.07
	-2.82
	-3.08
	-1.48
	-2.9
	-0.36
	-0.517
	-3.31
	-2.2
	-2.21
	-3.07
	-1.76
	-3.54
	-1.59
	-2.12
	-2.36
	-1.92
	-2.6
	-2.57
	-0.959
	-2.33
	-2.73
	-2.1
	-2.9
	-1.78
	-1.29
	-3.17
	-2.7
	-2.72
	-2.59
	-0.556
	-3.11
	-2.88
	-3.01
	-2.67
	-2.7
	-2.51
	-3
	-2.01
	-0.607
	-3.12
	-2.6
	-2.9
	-2.6
	-2.3
	-2.22
	-0.787
	-2.33
	-3.24
	-2.09
	-0.588
	-1.88
	-2.46
	-2.38
	-2.86
	-0.512
	-2.13
	-2.25
	-3.01
	-3.02
	-2.34
	-2.91
	-3.1
	-2.46
	-2.39
	-2.94
	-2.78
	-2.33
	-2.06
	-2.31
	-3.1
	-1.87
	-0.398
	-1.68
	-2.95
	-3.4
	-0.393
	-2.34
	-2.26
	-2.86
	-1.55
	-3.11
	-2.5
	-2.96
	-1.74
	-1.03
	-2.77
	-2.83
	-2.55
	-2.99
	-0.55
	-3.02
	-1.82
	-2.89
	-2.04
	-2.35
	-2.93
	-2.73
	-0.685
	-2.1
	-1.84
	-2.48
	-2.99
	-2.87
	-2.68
	-2.44
	-1.29
	-2.81
	-2.97
	-2.52
	-2.55
	-2.24
	-2.01
	-2.2
	-3.07
	-2.46
	-2.39
	-1.93
	-1.04
	-3.19
	-2.7
	-2.21
	-3.32
	-2.6
	-2.2
	-2.58
	-1.19
	-3.34
	-2.81
	-2.64
	-2.3
	-3.01
	-2.61
	-1.56
	-0.492
	-0.303
	-2.73
	-2.12
	-2.33
	-2.71
	-0.54
	-2.31
	-0.461
	-2.06
	-3.18
	-0.892
	-2.04
	-2.34
	-2.94
	-3.25
	-3.14
	-2.91
	-2.77
	-2.92
	-0.723
	-2.31
	-0.335
	-2.02
	-2.63
	-0.414
	-2.61
	-3.24
	-0.342
	-2.4
	-2.69
	-2.47
	-2.94
	-2.25
	-1.32
	-1.17
	-1.8
	-2.92
	-3.14
	-2.75
	-2.61
	-0.715
	-2.09
	-2.64
	-1.92
	-1.42
	-2.63
	-3.06
	-3.13
	-3.07
	-2.35
	-2.03
	-2.31
	-1.44
	-2.33
	-2.94
	-2.63
	-1.99
	-3.21
	-2.87
	-1.47
	-2.97
	-2.61
	-0.588
	-3.03
	-3.35
	-2.62
	-2.32
	-0.459
	-2.74
	-2.96
	-3.18
	-2.87
	-2.51
	-0.758
	-2.97
	-2.71
	-3.17
	-2.27
	-2.39
	-2.28
	-2.82
	-2.68
	-2.91
	-2.92
	-2.07
	-0.309
	-0.308
	-2.82
	-1.37
	-2.42
	-1.92
	-2.36
	-2.69
	-1.96
	-2.44
	-3.13
	-0.347
	-2.44
	-1.86
	-2.1
	-2.48
	-1.3
	-2.07
	-2.8
	-3.14
	-2.68
	-3.46
	-1.06
	-2.83
	-0.588
	-2.38
	-2.77
	-0.468
	-3.26
	-2.77
	-1.85
	-2.52
	-2.81
	-2.69
	-3.47
	-2.11
	-1.71
	-1.24
	-2.92
	-1.94
	-2.72
	-3.32
	-2.02
	-0.755
	-2.81
	-2.72
	-2.92
	-2.8
	-2.85
	-0.688
	-2.98
	-2.97
	-2.39
	-2.17
	-1.19
	-1.86
	-2.8
	-2.77
	-2.99
	-2.87
	-2.25
	-2.87
	-3.16
	-2.86
	-2.79
	-0.848
	-2.93
	-3
	-2.94
	-3.08
	-2.86
	-2.67
	-0.644
	-2.37
	-2.21
	-1.16
	-1.98
	-2.53
	-2.18
	-1.79
	-1.67
	-0.326
	-2.47
	-2.52
	-2.5
	-2.78
	-0.651
	-3.28
	-0.59
	-2.58
	-2.65
	-2.36
	-2.04
	-3.13
	-0.644
	-2.5
	-3.28
	-2.36
	-2.67
	-2.13
	-1.57
	-2.1
	-1.68
	-3.5
	-2.46
	-1.92
	-2.55
	-1.87
	-3.2
	-2.99
	-3.58
	-1.33
	-1.99
	-2.67
	-2.28
	-3
	-2.6
	-2.69
	-2.76
	-2.14
	-2.04
	-0.695
	-0.554
	-2.72
	-2.3
	-2.32
	-2.89
	-1.79
	-2.34
	-2.18
	-2.83
	-2.88
	-1.94
	-1.91
	-0.552
	-2.48
	-2.47
	-2.76
	-2.91
	-2.4
	-3.19
	-2.83
	-3.04
	-2.89
	-2.52
	-3
	-2.76
	-2.46
	-2.39
	-3
	-1.95
	-2.8
	-0.44
	-2.49
	-2.55
	-2.8
	-0.687
	-2.85
	-2.75
	-2.9
	-2.54
	-2.53
	-2.56
	-2.42
	-2.81
	-1.66
	-2.47
	-2.32
	-0.801
	-2.73
	-2.92
	-2.88
	-0.485
	-0.426
	-1.92
	-2.5
	-2.23
	-2.54
	-2.9
	-2.61
	-2.03
	-2.85
	-2.63
	-3.03
	-2.96
	-0.303
	-3.06
	-2.9
	-2.07
	-1.56
	-2.8
	-3.1
	-2.86
	-2.33
	-2.09
	-2.36
	-3.09
	-2.57
	-2.47
	-3.1
	-2.6
	-2.66
	-2.34
	-2.77
	-3.02
	-2.71
	-2.96
	-3.13
	-2.48
	-1.02
	-2.41
	-2.42
	-3
	-1.05
	-2.35
	-2.48
	-0.439
	-2.78
	-2.31
	-2.97
	-3.1
	-1.78
	-2.94
	-2.32
	-2.99
	-2.15
	-0.724
	-0.818
	-2.23
	-2.39
	-3.14
	-2.1
	-2.89
	-0.352
	-2.27
	-3.15
	-3
	-2.96
	-2.63
	-1.95
	-3.14
	-0.505
	-3
	-0.827
	-3.05
	-1.17
	-2.49
	-3.45
	-2.7
	-2.48
	-2.76
	-2.62
	-0.443
	-2.04
	-2.56
	-2.69
	-2.53
	-2.29
	-3.19
	-2.06
	-2.35
	-2.31
	-3.38
	-3.13
	-2.73
	-2.19
	-2.92
	-3.09
	-2.84
	-2.88
	-0.406
	-0.365
	-3.01
	-2.02
	-3.33
	-3.48
	-3.09
	-0.471
	-2.62
	-1.94
	-2.41
	-3.23
	-3.02
	-2.75
	-2.72
	-2.08
	-2.32
	-2.93
	-2
	-3.06
	-2.78
	-2.65
	-0.57
	-0.72
	-3.52
	-0.797
	-2.94
	-2.31
	-2.42
	-2.14
	-2.51
	-2.21
	-2.12
	-2.96
	-2.15
	-1.14
	-1.11
	-1.36
	-2.83
	-2.26
	-2.9
	-2.14
	-0.406
	-2.78
	-2.34
	-0.655
	-2.76
	-3.01
	-2.22
	-0.781
	-2.51
	-2.19
	-2.85
	-0.415
	-2.24
	-2.85
	-2.76
	-2.67
	-2.94
	-2.42
	-3.04
	-3.17
	-2.15
	-2.34
	-2.66
	-0.779
	-1.03
	-2.27
	-3.06
	-2.83
	-3.28
	-2.42
	-2.25
	-3.15
	-1.4
	-3.28
	-2.23
	-2.63
	-2.78
	-2.56
	-2.69
	-2.06
	-2.47
	-3.12
	-2.08
	-2.65
	-2.78
	-2.9
	-2.45
	-0.715
	-2.33
	-0.354
	-2.31
	-1.24
	-2.82
	-1.82
	-0.567
	-3.22
	-0.435
	-2.7
	-2.73
	-2.51
	-0.426
	-3.08
	-2.24
	-1.72
	-2.25
	-0.597
	-3.13
	-2.66
	-1.34
	-2.81
	-2.68
	-0.67
	-2.09
	-2.73
	-3.07
	-2.79
	-2.02
	-3.02
	-2.18
	-3.24
	-2.05
	-0.843
	-2.03
	-2.59
	-3.05
	-3.14
	-0.372
	-3.3
	-2.58
	-2.81
	-1.99
	-3.01
	-2.28
	-2.2
	-3.3
	-2.85
	-2.31
	-0.766
	-3.31
	-0.326
	-1.96
	-2.29
	-2.56
	-3.1
	-1.11
	-2.92
	-3.03
	-2.9
	-3.15
	-2.62
	-2.99
	-0.639
	-2.26
	-0.466
	-0.736
	-0.316
	-2.23
	-3.31
	-0.64
	-3.22
	-2.52
	-2.68
	-2.38
	-2.21
	-3.01
	-2.2
	-2.76
	-2.77
	-2.73
	-2.82
	-2.7
	-2.97
	-1.68
	-2.62
	-2.59
	-0.763
	-3
	-2.25
	-0.347
	-2.06
	-2.85
	-3.1
	-2.7
	-2.19
	-2.8
	-3.01
	-1.42
	-3.24
	-1.9
	-1.38
	-3.04
	-0.94
	-2.26
	-2.62
	-0.577
	-3.17
	-2.49
	-3.07
	-2.77
	-2.72
	-2.4
	-0.858
	-3.08
	-0.491
	-2.82
	-2.8
	-3.01
	-2.67
	-2.12
	-2.69
	-3.31
	-1.56
	-2.23
	-2.45
	-2.38
	-2.98
	-2.59
	-2.95
	-2.71
	-3
	-2.43
	-2.79
	-2.8
	-1.95
	-2.18
	-0.728
	-0.64
	-2.16
	-3.04
	-2.71
	-0.789
	-2.77
	-3.5
	-0.621
	-0.72
	-0.917
	-0.591
	-1.75
	-2.61
	-1.38
	-1.76
	-3.14
	-0.684
	-2.48
	-0.404
	-3.44
	-3.16
	-2.86
	-0.508
	-2.84
	-1.57
	-3.03
	-0.466
	-2.97
	-2.37
	-2.69
	-2.66
	-2.92
	-3.05
	-2.72
	-2.73
	-1.44
	-2.59
	-0.578
	-2.6
	-3.22
	-1.45
	-0.331
	-2.36
	-2.31
	-2.5
	-2.8
	-3.03
	-2.44
	-2.48
	-2.3
	-2.23
	-2.47
	-2.71
	-0.319
	-2.75
	-3.1
	-0.318
	-0.434
	-2.82
	-2.46
	-2.82
	-2.48
	-3.49
	-2.15
	-3.18
	-1.62
	-2.3
	-2.92
	-0.59
	-3.01
	-2.8
	-2.36
	-2.27
	-2.63
	-3.03
	-0.962
	-2.96
	-2.68
	-2.66
	-2.47
	-2.81
	-2.69
	-3.08
	-2.59
	-2.19
	-2.93
	-3.18
	-3.35
	-1.5
	-2.99
	-0.359
	-1.9
	-2.27
	-2.36
	-1.09
	-3.06
	-0.856
	-3.06
	-2.46
	-2.42
	-3.17
	-2.46
	-2.94
	-2.96
	-3.24
	-3.17
	-2.72
	-2.33
	-2.86
	-0.53
	-2.9
	-1.64
	-2.76
	-2.26
	-3.35
	-2.52
	-2.87
	-2.51
	-1.12
	-2.93
	-2.57
	-2.57
	-3.22
	-2.21
	-2.72
	-2.75
	-2.04
	-2.14
	-2.95
	-2.29
	-2.57
	-0.425
	-0.331
	-2.33
	-2.35
	-2.3
	-3.09
	-2.79
	-2.14
	-2.95
	-2.94
	-0.951
	-2.85
	-2.37
	-2
	-3.13
	-1.75
	-2.12
	-2.04
	-2.4
	-3.09
	-3.08
	-1.53
	-2.72
	-2.98
	-2.42
	-2.85
	-1.91
	-2.35
	-3.07
	-3.19
	-3
	-0.549
	-2.06
	-0.462
	-2.66
	-0.313
	-3.08
	-0.473
	-2.44
	-2.38
	-3.13
	-2.48
	-2.93
	-3.19
	-1.52
	-2.92
	-2.17
	-3.02
	-3.11
	-0.329
	-2.61
	-2.31
	-3.08
	-2.04
	-0.8
	-0.384
	-2.34
	-1.15
	-2.25
	-0.57
	-3.17
	-2.26
	-3.19
	-1.62
	-2.83
	-0.657
	-2.57
	-3.14
	-3.38
	-2.75
	-2.48
	-2.08
	-2.66
	-2.12
	-2.08
	-2.96
	-2.92
	-0.404
	-2.41
	-3.09
	-0.778
	-3.04
	-2.48
	-1.19
	-3.25
	-2.81
	-2.84
	-2.86
	-2.23
	-2.65
	-2.47
	-2.97
	-0.959
	-2.86
	-2.96
	-2.44
	-2.57
	-2.34
	-2.63
	-2.88
	-2.67
	-1.52
	-0.429
	-2.35
	-3.03
	-3.16
	-2.55
	-2.47
	-2.98
	-0.795
	-3.11
	-2.92
	-2.51
	-2.23
	-2.75
	-2.8
	-2.32
	-0.895
	-2.68
	-2.82
	-3.07
	-2.91
	-2.59
	-3.05
	-1.21
	-2.69
	-0.797
	-1.54
	-3.03
	-2.78
	-1.7
	-3.16
	-2.33
	-2.38
	-2.47
	-2.66
	-2.71
	-2.57
	-2.4
	-0.322
	-3.01
	-1.11
	-1.29
	-1.96
	-3.02
	-0.674
	-2.5
	-2.85
	-2.4
	-3.11
	-0.769
	-2.34
	-2.72
	-1.85
	-3.11
	-2.82
	-2.64
	-3.14
	-2.62
	-0.429
	-2.55
	-2.82
	-2.4
	-2.32
	-3.01
	-2.45
	-2.83
	-2.49
	-2.83
	-0.45
	-2.5
	-2.94
	-2.08
	-2.96
	-3.03
	-2.32
	-2.47
	-2.22
	-2.83
	-1.96
	-3.09
	-2.54
	-2.48
	-2.91
	-2.76
	-3.08
	-2.72
	-2.28
	-0.331
	-1.11
	-2.82
	-2.94
	-2.3
	-3.03
	-2.65
	-2.79
	-2.58
	-2.66
	-1.96
	-2.31
	-3.26
	-2.96
	-1.3
	-3.04
	-1.79
	-1.02
	-2.13
	-0.967
	-2.3
	-2.35
	-3.09
	-2.88
	-3.01
	-3.11
	-2.41
	-3.04
	-3.02
	-2.96
	-2.95
	-3.08
	-2.17
	-0.324
	-2.27
	-0.811
	-2.92
	-2.59
	-2.51
	-3.01
	-2.56
	-2.92
	-2.98
	-0.423
	-3.14
	-2.83
	-2.39
	-2.74
	-2.38
	-2.95
	-2.44
	-1.26
	-3.31
	-2.22
	-3.12
	-3.04
	-1.73
	-2.4
	-0.867
	-2.36
	-1.45
	-3.04
	-2.83
	-2.67
	-0.711
	-2.52
	-2.69
	-2.03
	-2.75
	-2.01
	-2.14
	-3.02
	-2.84
	-1.14
	-2.59
	-0.423
	-3.04
	-2.94
	-3.21
	-2.42
	-2.74
	-2.18
	-2.21
	-2.66
	-1.23
	-2.42
	-3.23
	-2.35
	-2.99
	-2.4
	-2.04
	-2.67
	-0.668
	-0.337
	-2.59
	-1.26
	-2
	-2.68
	-2.96
	-3.22
	-2.95
	-2.09
	-2.65
	-3.39
	-2.86
	-3.1
	-2.95
	-3.13
	-2.07
	-3.06
	-1.72
	-2.94
	-0.877
	-2.43
	-2.55
	-2.82
	-3.05
	-2.78
	-2.97
	-1.18
	-2.68
	-2.2
	-2.27
	-0.813
	-1.1
	-2.39
	-2.44
	-3.13
	-2.74
	-2.37
	-2.93
	-3.12
	-3.05
	-2.97
	-2.13
	-0.812
	-1.89
	-2.4
	-3.04
	-2.43
	-2.99
	-2.29
	-1.52
	-3.06
	-3.06
	-1.96
	-1.91
	-1.24
	-2.56
	-2.12
	-2.42
	-2.28
	-2.69
	-3.26
	-3.1
	-3.2
	-0.612
	-2.35
	-2.7
	-1.94
	-3.1
	-2.34
	-2.2
	-2.89
	-3.09
	-2.57
	-2.26
	-3.01
	-2.51
	-2.05
	-2.88
	-1.77
	-3.06
	-2.33
	-2.36
	-2.39
	-2.33
	-2.71
	-2.51
	-2.48
	-1.13
	-2.99
	-2.97
	-2.8
	-2.4
	-1.04
	-2.28
	-0.798
	-0.439
	-2.96
	-2.14
	-0.934
	-3.14
	-2.83
	-1.12
	-2.22
	-0.609
	-2.9
	-2.91
	-3.02
	-2.84
	-2.96
	-0.314
	-2.21
	-2.3
	-2.85
	-3.13
	-2.97
	-0.694
	-3.11
	-3.01
	-1.86
	-0.674
	-3.24
	-3.28
	-2.55
	-2.78
	-0.673
	-2.26
	-2.62
	-2.32
	-2.93
	-1.47
	-2.06
	-2.62
	-2.78
	-2.94
	-2.62
	-2.73
	-1.09
	-3.12
	-2.4
	-1.94
	-3.04
	-2.44
	-1.48
	-2.33
	-2.45
	-3.42
	-0.341
	-2.93
	-0.612
	-2.91
	-2.34
	-2.35
	-3.18
	-2.77
	-2.83
	-2.05
	-3.12
	-2.44
	-2.79
	-2.58
	-1.43
	-2.22
	-2.28
	-0.491
	-1.76
	-3.02
	-2.72
	-2.49
	-2.75
	-2.5
	-0.495
	-2.64
	-3.08
	-2.41
	-0.37
	-2.43
	-0.49
	-2.14
	-2.56
	-2.1
	-2.59
	-1.65
	-2.92
	-2.89
	-2.95
	-2.75
	-1.68
	-2.55
	-2.8
	-2.62
	-2.92
	-2.08
	-2.67
	-2.3
	-1.86
	-1.85
	-2.24
	-3.17
	-2.12
	-2.65
	-2.49
	-2.61
	-2.31
	-3.32
	-2.64
	-2.26
	-0.397
	-2.73
	-2.08
	-2.99
	-2.21
	-3.18
	-0.374
	-1.76
	-2.29
	-2.19
	-2.98
	-3.1
	-1.93
	-2.99
	-2.36
	-3.02
	-3.23
	-2.23
	-2.74
	-1.62
	-2.91
	-3.05
	-2.61
	-2.72
	-0.63
	-0.726
	-1.88
	-3.37
	-3.14
	-2.7
	-2.43
	-2.42
	-1.58
	-2.96
	-2.76
	-1.93
	-1.69
	-2.64
	-2.15
	-2.37
	-2.74
	-2.53
	-3.12
	-1.74
	-0.659
	-3.13
	-2.98
	-3.11
	-2.12
	-2.52
	-2.21
	-2.42
	-1.75
	-3.06
	-0.935
	-2.7
	-1.83
	-2.76
	-2.38
	-2.18
	-0.971
	-2.95
	-3.05
	-2.51
	-2.06
	-2.95
	-3.24
	-2.76
	-2.84
	-2.98
	-3.1
	-2.63
	-2.03
	-2.94
	-3.07
	-0.435
	-2.85
	-3.01
	-2.66
	-2.17
	-0.448
	-2.8
	-2.79
	-2.94
	-1.54
	-2.76
	-2.47
	-0.891
	-2.7
	-3.13
	-2.35
	-2.8
	-1.65
	-2.45
	-2.45
	-2.76
	-0.546
	-1.1
	-2.79
	-3
	-1.95
	-2.89
	-2.03
	-1.99
	-2.28
	-2.45
	-2.75
	-2.76
	-2.08
	-2.04
	-0.503
	-2.7
	-2.51
	-3
	-2.51
	-3.1
	-0.381
	-3
	-1.29
	-3.27
	-2.68
	-3
	-2.71
	-2.63
	-2.85
	-2.78
	-2.93
	-2.12
	-2.79
	-0.877
	-2.53
	-1.26
	-2.82
	-1.6
	-0.351
	-2.99
	-1.86
	-3.19
	-2.92
	-2.8
	-2.59
	-2.83
	-3.37
	-2.42
	-3.05
	-2.85
	-2.18
	-2.1
	-2.8
	-3.14
	-2.54
	-2.92
	-2.82
	-3.54
	-2.45
	-2.9
	-2.88
	-1.75
	-2.73
	-2.8
	-2.2
	-2.82
	-0.573
	-2.95
	-3.04
	-2.36
	-3.13
	-2.42
	-2.58
	-3.14
	-2.72
	-3.17
	-2.94
	-2.35
	-0.396
	-1.4
	-3.09
	-2.61
	-2.42
	-3.09
	-2.76
	-2.99
	-2.4
	-2.91
	-0.824
	-3.2
	-2.89
	-1.09
	-2.33
	-2.18
	-2.5
	-1.93
	-0.754
	-1.49
	-1.21
	-2.06
	-2.13
	-1.7
	-2.61
	-2.78
	-2.25
	-2.11
	-2.42
	-2.28
	-2.09
	-1.06
	-2.74
	-3.07
	-2.29
	-2.94
	-3.06
	-2.74
	-2.81
	-2.58
	-1.06
	-2.71
	-1.6
	-2.73
	-1.01
	-3.29
	-2.24
	-2.59
	-0.5
	-0.627
	-3.1
	-2.5
	-3.03
	-1.76
	-2.35
	-3.03
	-2.15
	-2.41
	-2.15
	-2.42
	-2.38
	-2.03
	-2.29
	-1.68
	-0.465
	-2.86
	-2.87
	-0.46
	-2.47
	-3.11
	-2.25
	-2.3
	-2.49
	-2.86
	-1.34
	-0.647
	-0.607
	-3.05
	-2.64
	-2.46
	-2.63
	-2.3
	-1.93
	-2.55
	-2.81
	-3.07
	-2.25
	-3.03
	-0.833
	-0.312
	-2.2
	-3.01
	-0.813
	-2.79
	-2.49
	-3.26
	-2.54
	-2.85
	-3.07
	-0.38
	-0.466
	-2.35
	-2.48
	-2.96
	-2.89
	-3.31
	-0.779
	-0.74
	-0.705
	-2.43
	-1.42
	-3.23
	-1.58
	-3.18
	-2.68
	-2.85
	-2.61
	-2.79
	-3.37
	-3.05
	-2.35
	-0.866
	-3.08
	-0.304
	-3.01
	-2.26
	-2.54
	-2.59
	-0.537
	-2.09
	-1.25
	-3
	-2.17
	-2.85
	-3.22
	-2.64
	-1.63
	-2.3
	-3.11
	-2.85
	-2.24
	-2.33
	-2.84
	-2.56
	-0.327
	-2.49
	-2.37
	-1.88
	-2.05
	-3.02
	-0.922
	-2.91
	-3.01
	-0.889
	-2.71
	-2.46
	-3.12
	-2.8
	-0.788
	-3.21
	-2.68
	-2.83
	-2.23
	-0.962
	-0.702
	-3.05
	-2.66
	-2.65
	-0.79
	-2.02
	-3.17
	-3.06
	-3.13
	-2.81
	-1.83
	-0.313
	-2.49
	-3
	-0.489
	-3.15
	-2.88
	-2.94
	-1.51
	-2.68
	-2.99
	-3.05
	-0.617
	-2.8
	-0.363
	-2.36
	-2.58
	-1.83
	-2.56
	-2.61
	-2.89
	-2.7
	-2.14
	-2.16
	-2.82
	-0.592
	-2.55
	-1.54
	-0.515
	-2.42
	-1.02
	-0.537
	-2.22
	-1.07
	-2.15
	-2.29
	-3.08
	-2.01
	-0.885
	-3.22
	-2.21
	-1.18
	-2.84
	-1.99
	-2.67
	-2.9
	-2.79
	-3.15
	-3.09
	-2.5
	-2.98
	-2.7
	-1.21
	-3.4
	-2.02
	-2.64
	-2.45
	-2.16
	-2.36
	-2.63
	-3.16
	-2.83
	-2.22
	-2.57
	-3.04
	-1.44
	-2.14
	-2.48
	-2.22
	-1.93
	-0.633
	-2.09
	-2.65
	-2.95
	-2.9
	-3.26
	-0.402
	-2.14
	-0.72
	-3.28
	-2.58
	-2.25
	-2.68
	-2.82
	-2.66
	-2.6
	-2.99
	-3.11
	-2.11
	-2.38
	-2.36
	-2.37
	-2.39
	-2.95
	-2.14
	-3.48
	-1.72
	-2.68
	-2.3
	-2.56
	-3.09
	-2.27
	-2.62
	-2.74
	-2.61
	-2.05
	-2.84
	-2.67
	-0.838
	-1.89
	-0.613
	-2.67
	-2.15
	-2.42
	-2.21
	-2.68
	-3.2
	-2.14
	-2.52
	-3.15
	-2.98
	-2.16
	-2.99
	-2.24
	-2.76
	-1.22
	-2.61
	-3.14
	-1.04
	-3.27
	-2.86
	-2.91
	-0.402
	-2.81
	-2.16
	-2.84
	-3.05
	-0.386
	-0.666
	-1.45
	-2.12
	-3.16
	-1.06
	-1.75
	-2.94
	-0.96
	-0.927
	-2.9
	-0.7
	-2.9
	-2.85
	-2.34
	-2.57
	-0.553
	-0.719
	-2.15
	-0.393
	-2.63
	-2.79
	-2.44
	-2.31
	-2.57
	-2.48
	-2.13
	-2.38
	-3.03
	-0.69
	-1.95
	-3.12
	-2.89
	-3
	-0.455
	-2.65
	-2.98
	-0.621
	-3.16
	-3
	-0.502
	-2.5
	-3.3
	-2.26
	-2.52
	-2.26
	-2.54
	-3.11
	-1.34
	-0.517
	-3.19
	-0.611
	-2.24
	-2.84
	-2.71
	-1.25
	-2.24
	-0.32
	-2.08
	-0.622
	-1.57
	-2.42
	-2.64
	-3.07
	-0.897
	-2.02
	-2.75
	-3.15
	-2.45
	-0.465
	-2.48
	-2.22
	-2.67
	-2.14
	-3.01
	-3.27
	-2.87
	-2.21
	-3.06
	-2.22
	-2.66
	-2.86
	-2.79
	-0.617
	-1.49
	-0.555
	-2.99
	-0.334
	-2.06
	-0.916
	-2.16
	-2.16
	-1.54
	-1.81
	-2.74
	-1.87
	-2.11
	-3.09
	-2.98
	-2.2
	-2.34
	-3.06
	-2.54
	-2.42
	-3.29
	-1.03
	-2.44
	-2.23
	-0.608
	-2.92
	-2.1
	-2.45
	-2.59
	-2.96
	-2.27
	-2.92
	-2.46
	-2.82
	-2.95
	-2.37
	-2.29
	-1.99
	-3.09
	-2.53
	-3.13
	-0.8
	-2.83
	-3.03
	-3.49
	-2.16
	-3.15
	-3.12
	-2.67
	-2.27
	-2.84
	-2.44
	-2.67
	-2.32
	-3.32
	-2.87
	-2.18
	-2.84
	-2.81
	-0.493
	-2.47
	-2.52
	-3
	-2.14
	-0.482
	-0.544
	-2.94
	-2.76
	-0.653
	-2.01
	-3.02
	-1.83
	-2.15
	-2.92
	-1.74
	-3.02
	-0.891
	-2.6
	-1.86
	-0.311
	-2.38
	-2.62
	-2.15
	-0.563
	-0.684
	-2.51
	-0.559
	-3.14
	-2.96
	-2.94
	-2.02
	-2.52
	-2.53
	-2.97
	-2.84
	-2.93
	-3.16
	-2.54
	-2.29
	-0.333
	-2.16
	-0.398
	-2.99
	-1.88
	-0.613
	-0.893
	-2.73
	-2.59
	-2.25
	-0.467
	-1.97
	-2.75
	-3.1
	-2.84
	-0.394
	-0.442
	-2.35
	-3.26
	-3.01
	-3.09
	-2.82
	-3.02
	-2.33
	-2.84
	-2.81
	-2.61
	-2.87
	-1.62
	-2.6
	-3.23
	-2.77
	-1.52
	-3.11
	-3.13
	-2.69
	-2.02
	-2.4
	-1.58
	-1.31
	-2.39
	-2.34
	-0.469
	-2.96
	-2.97
	-2.96
	-2.85
	-0.305
	-0.334
	-0.928
	-2.16
	-2.77
	-3.26
	-3.1
	-2.45
	-3.18
	-2.78
	-2.17
	-1.4
	-0.565
	-1.29
	-2.92
	-2.47
	-2.77
	-0.645
	-1.64
	-3
	-2.9
	-3.39
	-2.48
	-0.498
	-2.82
	-2.09
	-2.32
	-3.29
	-2.81
	-2.53
	-2.72
	-1.52
	-2.98
	-3.02
	-2.56
	-2.07
	-2.97
	-2.18
	-0.344
	-1.21
	-3
	-2.87
	-2.89
	-2
	-2.38
	-2.95
	-1.33
	-0.793
	-0.511
	-2.77
	-2.64
	-3.18
	-1.49
	-2.46
	-3.28
	-2.98
	-1.9
	-2.51
	-2.75
	-2.69
	-2.53
	-2.5
	-1.99
	-2.62
	-2.63
	-2.47
	-2.29
	-3.02
	-2
	-2.67
	-0.833
	-2.14
	-2.52
	-2.91
	-0.403
	-2.59
	-2.96
	-1.96
	-2.38
	-2.24
	-2.85
	-2.6
	-1.18
	-3.31
	-2.61
	-2.49
	-2.75
	-2.4
	-0.304
	-1.95
	-2.36
	-2.25
	-2.43
	-3.33
	-3.11
	-2.53
	-0.458
	-1.66
	-3.01
	-2.17
	-1.72
	-2.73
	-2.58
	-2.53
	-2.1
	-1.33
	-2.29
	-0.538
	-2.81
	-3.05
	-2.31
	-3.04
	-2.64
	-2.44
	-2.73
	-2.77
	-0.908
	-0.472
	-1.08
	-0.363
	-3.36
	-0.442
	-0.937
	-1.34
	-2.68
	-3
	-3.16
	-0.376
	-2.59
	-2.34
	-1.17
	-2.35
	-2.22
	-2.15
	-1.29
	-1.9
	-2.31
	-2.97
	-3.17
	-2.67
	-2.61
	-2.48
	-0.823
	-3.04
	-3.24
	-3.15
	-1.91
	-2.79
	-2.36
	-0.674
	-2.05
	-2.99
	-2.88
	-2.32
	-2.39
	-2.64
	-2.34
	-2.34
	-0.501
	-0.934
	-2.29
	-3.02
	-3.12
	-2.67
	-2.91
	-3.31
	-2.5
	-2.62
	-2.01
	-2.46
	-3.17
	-1.93
	-3.07
	-2.41
	-2.7
	-2.83
	-2.21
	-3.12
	-2.07
	-2.9
	-2.76
	-2.88
	-3.01
	-2.35
	-2.09
	-0.355
	-2.36
	-2.41
	-1.68
	-1.88
	-2.29
	-1.09
	-2.46
	-0.8
	-2.98
	-2.91
	-3.23
	-2.95
	-3.15
	-2.35
	-3.22
	-2.42
	-2.72
	-2.96
	-2.45
	-3.1
	-3.02
	-3.06
	-2.37
	-3.26
	-2.77
	-3.15
	-2.43
	-2.78
	-2.64
	-3.16
	-3.17
	-2.19
	-1.41
	-2.01
	-2.97
	-2.23
	-3.09
	-2.37
	-2.8
	-1.05
	-2.39
	-2.45
	-2.96
	-2.63
	-2.56
	-1.01
	-1.91
	-2.34
	-3.13
	-2.19
	-2.83
	-0.749
	-2.19
	-3.22
	-0.326
	-2.58
	-2.63
	-0.448
	-2.67
	-3.23
	-3.32
	-0.309
	-2.38
	-3.17
	-3.12
	-2.17
	-2.28
	-2
	-2.11
	-1.95
	-2.6
	-2.6
	-2.01
	-2.36
	-2.88
	-2.26
	-2.26
	-3.23
	-1.98
	-2.44
	-2.58
	-2.78
	-2.92
	-2.81
	-2.28
	-3.17
	-2.04
	-1.98
	-3.11
	-2.03
	-2.49
	-2.73
	-2.85
	-1.75
	-2.05
	-3.25
	-2.46
	-2.75
	-3.16
	-2.66
	-1.24
	-1.97
	-2.81
	-2.16
	-3.23
	-1.09
	-1.56
	-2.8
	-3.06
	-1.48
	-1.18
	-2.45
	-2.17
	-2.99
	-2.69
	-3.07
	-2.47
	-3.23
	-2.03
	-2.79
	-2.06
	-2.96
	-3.21
	-2.45
	-2.78
	-2.69
	-2.73
	-1.68
	-0.363
	-3.57
	-2.25
	-2.73
	-3.04
	-0.873
	-2.26
	-2.42
	-2.33
	-2.98
	-0.437
	-2.92
	-2.53
	-2.92
	-1.61
	-2.84
	-2.85
	-1.6
	-2.45
	-2.93
	-0.367
	-2.47
	-2.11
	-0.566
	-2.18
	-2.64
	-2.1
	-2.42
	-2.2
	-2.65
	-3.25
	-2.83
	-3.4
	-2.6
	-0.774
	-2.7
	-0.717
	-2.03
	-2.62
	-2.29
	-2.71
	-3.18
	-3.03
	-2.42
	-2.89
	-2.45
	-2.1
	-2.62
	-3.06
	-2.73
	-3.44
	-2.96
	-2.57
	-2.8
	-1.67
	-2.63
	-0.87
	-3.16
	-1.5
	-2.29
	-3.03
	-2.44
	-0.423
	-3.18
	-2.98
	-1.15
	-1.59
	-1.84
	-2.87
	-0.503
	-3.14
	-2.71
	-3.34
	-2.65
	-2.8
	-1.17
	-2.85
	-2.32
	-2.92
	-2.53
	-2.19
	-2.67
	-2.84
	-2.86
	-2.13
	-2.31
	-3.41
	-1.84
	-1.63
	-2.3
	-3.18
	-2.44
	-3.17
	-0.454
	-2.61
	-3.05
	-3.13
	-2.77
	-2.37
	-2.25
	-3.1
	-2.94
	-2.67
	-2.02
	-1.94
	-2.44
	-1.13
	-0.655
	-2.84
	-2.24
	-2.39
	-1.12
	-0.653
	-2.47
	-0.51
	-3.09
	-2.19
	-2.95
	-2.63
	-3.21
	-2.64
	-1.15
	-2.36
	-2.55
	-1.05
	-2.86
	-0.72
	-2.71
	-1.53
	-2.61
	-1.61
	-1.64
	-2.64
	-1.36
	-2.81
	-0.87
	-2.45
	-2.64
	-2.82
	-1.12
	-2.49
	-0.949
	-2.79
	-3.2
	-2.81
	-2.67
	-0.918
	-3.03
	-3.38
	-2.41
	-2.34
	-2.83
	-2.46
	-3.24
	-2.39
	-2.54
	-0.356
	-2.79
	-0.973
	-0.315
	-2.48
	-2.9
	-0.556
	-3.11
	-1.84
	-2.14
	-2.06
	-2.18
	-3.23
	-2.1
	-0.966
	-1.37
	-2.97
	-2.77
	-2.61
	-0.821
	-2.68
	-1.03
	-0.847
	-2.4
	-2.25
	-1.95
	-3.2
	-3.25
	-2.7
	-3.23
	-2.86
	-2.73
	-1.75
	-3.09
	-2.7
	-0.354
	-2.9
	-0.984
	-2.42
	-3.15
	-2.17
	-3.28
	-1.97
	-2.74
	-3.04
	-1.85
	-2.69
	-0.891
	-2.61
	-2.85
	-2.35
	-2.18
	-3.01
	-2.22
	-1.91
	-2.45
	-2.56
	-0.413
	-3.06
	-2.72
	-2.24
	-2.11
	-3.15
	-3.05
	-1.17
	-3.15
	-2.26
	-2.45
	-2.75
	-2.91
	-2.81
	-2.99
	-2.42
	-0.911
	-2.39
	-2.23
	-1.2
	-2.9
	-3.23
	-2.74
	-2.82
	-1.28
	-0.475
	-3.33
	-0.461
	-2.78
	-2.36
	-0.702
	-2.99
	-2.86
	-1.93
	-2.01
	-3.08
	-0.312
	-1.74
	-1.89
	-0.771
	-3.03
	-2.17
	-2.33
	-2.69
	-2.7
	-1.89
	-2.71
	-2.45
	-2.5
	-2.73
	-2.61
	-2.28
	-2.65
	-2.08
	-3.55
	-2.64
	-2.94
	-2.26
	-2.27
	-2.64
	-0.694
	-2.89
	-3.07
	-2.3
	-2.89
	-2.98
	-2.97
	-2.6
	-1.85
	-1.03
	-2.37
	-3.22
	-2.53
	-2.36
	-2.83
	-2.34
	-2.89
	-1.5
	-2.73
	-3.13
	-0.53
	-2.59
	-2.94
	-3.18
	-2.53
	-1.09
	-2.8
	-0.349
	-2.15
	-2.39
	-2.77
	-2.79
	-2.76
	-0.658
	-2.37
	-2.73
	-2.86
	-2.65
	-2.74
	-2.66
	-2.4
	-2.38
	-2.21
	-0.383
	-3.03
	-2.83
	-2.94
	-3.02
	-2.43
	-2.12
	-2.33
	-3.21
	-3.29
	-2.88
	-2.24
	-2.53
	-0.366
	-2.66
	-3.1
	-3.25
	-2.44
	-2.46
	-3.26
	-1.23
	-2.98
	-3.01
	-2.69
	-3.09
	-0.633
	-1.28
	-2.12
	-2.77
	-2.53
	-2.95
	-3.29
	-2.33
	-1.7
	-2.4
	-2.77
	-2.38
	-2.36
	-3.16
	-2.81
	-2.37
	-2.68
	-3.06
	-2.46
	-2.74
	-2.05
	-3.1
	-2.15
	-2.83
	-0.346
	-1.73
	-1.85
	-3.17
	-2.74
	-2.32
	-2.84
	-2.28
	-2.69
	-3.15
	-0.558
	-2.09
	-1.26
	-1.55
	-3.01
	-2.06
	-2.82
	-2.08
	-2.6
	-2.94
	-2.79
	-2.53
	-0.335
	-0.508
	-2.06
	-2.22
	-3.12
	-2.92
	-1.91
	-3.15
	-2.53
	-2.46
	-2.84
	-2.56
	-0.346
	-2.91
	-2.2
	-2.96
	-3.02
	-2.56
	-0.494
	-2.58
	-3.01
	-2.78
	-2.25
	-0.769
	-0.402
	-3.01
	-0.547
	-3.24
	-2.19
	-2.58
	-0.717
	-3.15
	-2.25
	-2.68
	-2.88
	-0.349
	-2.38
	-1.33
	-0.38
	-1.89
	-2.49
	-3.51
	-2.98
	-0.663
	-0.646
	-2.98
	-2.43
	-0.544
	-3.1
	-2.51
	-0.572
	-2.93
	-3.25
	-0.529
	-1.04
	-0.533
	-3.1
	-1.92
	-1.99
	-1.28
	-1.99
	-2.99
	-2.19
	-3.13
	-2.99
	-3.19
	-2.93
	-1.85
	-0.706
	-1.44
	-2.46
	-3.06
	-3.07
	-2.72
	-2.99
	-3.03
	-1.65
	-2.82
	-2.3
	-1.78
	-2.23
	-2.97
	-3.01
	-2.53
	-1.96
	-3.08
	-2.31
	-2.4
	-2.95
	-2.94
	-2.3
	-2.26
	-2.76
	-0.585
	-2.9
	-2.3
	-2.87
	-0.585
	-2.61
	-1.77
	-0.359
	-3.25
	-2.93
	-2.27
	-2.5
	-3.01
	-2.18
	-3.02
	-2.9
	-2.11
	-2.25
	-2.78
	-2.27
	-2.49
	-3.03
	-0.572
	-2.71
	-2.64
	-1.6
	-2.32
	-2.32
	-1.82
	-2.54
	-2.39
	-1.55
	-2.12
	-2.43
	-3.01
	-3.59
	-0.934
	-3.28
	-2.97
	-3.17
	-3.07
	-0.765
	-0.53
	-2.29
	-0.448
	-0.331
	-1.17
	-1.91
	-2.14
	-3.01
	-2.74
	-3.01
	-2.48
	-2.93
	-0.956
	-2.29
	-2.9
	-2.79
	-3.05
	-2.19
	-3.02
	-2.71
	-2.33
	-2.5
	-3.17
	-2.45
	-0.465
	-1.18
	-1.71
	-2.4
	-2.79
	-0.534
	-0.355
	-2.08
	-2.57
	-2.77
	-2.3
	-2.04
	-2.46
	-1.99
	-2.27
	-0.355
	-2.53
	-2.49
	-2.96
	-3.26
	-2.61
	-2.54
	-2.63
	-2.18
	-2.62
	-2.85
	-2.96
	-3.3
	-3.37
	-2.24
	-2.48
	-2.9
	-2.18
	-1.28
	-1.83
	-3.26
	-3.13
	-2.91
	-1.79
	-2.58
	-3.59
	-2.75
	-3.18
	-2.89
	-2.89
	-2.79
	-2.36
	-2.42
	-2.62
	-1.8
	-2.38
	-1.94
	-2.48
	-3.32
	-2.59
	-2.24
	-3.1
	-2.57
	-3.19
	-2.31
	-2.78
	-3.1
	-2.34
	-3.06
	-3.07
	-2.28
	-2.64
	-2.21
	-2.76
	-3.17
	-2.86
	-3.07
	-2.3
	-2.94
	-3.09
	-1.17
	-2.59
	-2.42
	-3.04
	-0.524
	-2.91
	-2.92
	-2.99
	-2.26
	-1.1
	-0.452
	-1.39
	-2.62
	-0.479
	-2.06
	-2.53
	-1.34
	-2.32
	-2.68
	-1.82
	-2.46
	-3.15
	-0.722
	-3.26
	-2.76
	-2.52
	-2.37
	-3.01
	-2.16
	-1.42
	-1.19
	-2.62
	-1.85
	-2.62
	-3.18
	-1.24
	-0.544
	-3.34
	-3.48
	-1.29
	-3.12
	-1.01
	-2.33
	-2.39
	-2.58
	-2.52
	-0.666
	-2.48
	-2.75
	-2.54
	-0.377
	-2.48
	-3.12
	-3.03
	-3.1
	-2.18
	-0.676
	-0.892
	-2.42
	-2.85
	-2.95
	-2.86
	-2.9
	-2.97
	-2.16
	-2.23
	-2.37
	-1.96
	-2.47
	-2.41
	-0.679
	-2.84
	-2.27
	-2.69
	-2.78
	-1.07
	-2.57
	-1.04
	-2.48
	-3.27
	-1.15
	-2.58
	-2.21
	-0.806
	-2.33
	-2.43
	-2.83
	-1.67
	-2.39
	-2.64
	-2.5
	-2.37
	-2.42
	-2.79
	-2.51
	-2.62
	-2.14
	-0.478
	-0.493
	-2.84
	-3.02
	-1.49
	-2.19
	-1.52
	-2.34
	-2.24
	-2.35
	-2.32
	-2.27
	-1.9
	-2.92
	-1.93
	-2.82
	-2.71
	-1.81
	-1.85
	-2.68
	-1.05
	-0.802
	-2.91
	-1.21
	-0.478
	-2.4
	-2.88
	-2.42
	-0.582
	-3.19
	-2.56
	-0.699
	-0.334
	-2.7
	-3.07
	-2.53
	-1.44
	-3.19
	-3.04
	-0.436
	-2.86
	-2.49
	-0.643
	-2.41
	-2.91
	-2.46
	-2.42
	-3.24
	-2.11
	-3.17
	-2.43
	-2.58
	-0.703
	-2.97
	-2.67
	-2.35
	-2.89
	-2.52
	-2.6
	-2.47
	-2.38
	-2.63
	-3.14
	-2.43
	-3.17
	-2.83
	-2.51
	-3.08
	-2.69
	-0.339
	-3
	-1.93
	-3.28
	-2.28
	-2.92
	-2.35
	-2.51
	-2.74
	-0.359
	-3.09
	-2.74
	-3.47
	-2.48
	-0.648
	-2.98
	-1.72
	-2.84
	-2.24
	-1.65
	-0.321
	-3.17
	-0.534
	-1.23
	-2.15
	-0.774
	-3.11
	-3.18
	-1.47
	-2.15
	-1.17
	-2.51
	-2.95
	-2.67
	-2.54
	-2.92
	-3.06
	-2.61
	-2.14
	-3.06
	-0.436
	-2.93
	-3.01
	-2.91
	-2.39
	-1.49
	-3.07
	-0.304
	-2.55
	-2.42
	-1.04
	-2.11
	-2.85
	-3.02
	-2.98
	-0.303
	-0.49
	-2.29
	-2.91
	-2.66
	-0.963
	-2.21
	-1.72
	-1.06
	-3.25
	-2.47
	-0.481
	-2.13
	-2.29
	-2.16
	-3
	-2.65
	-2.77
	-1.33
	-1.5
	-2.97
	-3.05
	-2.39
	-2.77
	-2.93
	-2.68
	-1.56
	-1.78
	-2.69
	-2.09
	-0.442
	-2.83
	-3.16
	-3.16
	-2.73
	-1.91
	-2.75
	-2.82
	-2.54
	-2.51
	-2.41
	-2.22
	-3.22
	-0.674
	-3.07
	-0.658
	-2.61
	-2.87
	-2.76
	-3.04
	-2.62
	-1.79
	-2.85
	-1.38
	-2.72
	-2.08
	-3.14
	-1.76
	-0.83
	-0.403
	-3.19
	-2.92
	-2.53
	-2.32
	-2.5
	-0.754
	-2.95
	-1.25
	-2.82
	-3.01
	-1.91
	-2.24
	-2.32
	-1.8
	-0.606
	-2.58
	-2.34
	-1.88
	-2.2
	-2.21
	-0.448
	-2.99
	-2.87
	-2.3
	-0.364
	-2.92
	-2.22
	-3.07
	-0.81
	-0.633
	-2.65
	-0.673
	-3.1
	-2.84
	-2.59
	-3.1
	-0.646
	-1.07
	-0.435
	-2.72
	-2.26
	-2.84
	-2.38
	-2.14
	-2.24
	-0.842
	-2.38
	-2.9
	-2.75
	-2.8
	-2.07
	-2.43
	-3.5
	-3.08
	-2.65
	-3.27
	-0.785
	-2.76
	-0.324
	-0.377
	-1.82
	-2.9
	-2.83
	-2.83
	-2.67
	-3.08
	-2.38
	-3.09
	-2.95
	-2.75
	-2.58
	-3.24
	-3.5
	-2.72
	-0.704
	-2.95
	-1.7
	-2.57
	-3.04
	-0.386
	-1.88
	-3.09
	-1.75
	-2.67
	-2.57
	-1.71
	-0.457
	-1.19
	-0.417
	-2.08
	-2.27
	-2.69
	-3.3
	-3.03
	-3.08
	-2.13
	-2.42
	-0.391
	-2.6
	-1.81
	-3.08
	-3.11
	-1.38
	-1.04
	-2.71
	-3.14
	-2.26
	-2.53
	-1.33
	-3.08
	-2.8
	-2.75
	-2.37
	-2.22
	-2.2
	-2.42
	-2.91
	-2.31
	-2.5
	-2.39
	-2.53
	-2.16
	-1.65
	-0.429
	-0.611
	-2.47
	-0.324
	-0.404
	-2.83
	-2.14
	-0.803
	-0.479
	-1.32
	-2.74
	-2.4
	-2.75
	-2.22
	-2.78
	-2.33
	-1.52
	-0.783
	-3.05
	-2.54
	-2.14
	-2.69
	-2.9
	-2.93
	-2.66
	-0.542
	-3.03
	-2.62
	-2.39
	-2.42
	-2.67
	-2.48
	-2.66
	-2.09
	-0.674
	-1.9
	-1.15
	-2.43
	-0.436
	-2.62
	-3.29
	-2.4
	-2.44
	-2.81
	-2.38
	-2.95
	-3.02
	-2.16
	-0.599
	-1.55
	-1.44
	-0.685
	-2.74
	-0.323
	-2.81
	-2.77
	-0.386
	-2.44
	-2.07
	-2.84
	-2.98
	-2.62
	-0.392
	-2.37
	-2.53
	-3.16
	-2.99
	-0.316
	-2.79
	-2.93
	-0.372
	-2.68
	-3.02
	-0.354
	-1.81
	-3.27
	-0.83
	-2.8
	-2.33
	-2.82
	-2.77
	-2.17
	-2.48
	-2.25
	-2.6
	-2.74
	-0.55
	-0.548
	-2.47
	-3.1
	-2.56
	-2.76
	-3.38
	-2.2
	-2.48
	-1.57
	-2.89
	-2.2
	-0.434
	-2.42
	-2.43
	-3.13
	-3.06
	-2.84
	-2.33
	-3.29
	-0.348
	-2.41
	-2.27
	-2.22
	-2.9
	-2.71
	-1.12
	-2.76
	-2.97
	-1.01
	-2
	-1.61
	-2.65
	-1.01
	-0.413
	-2.78
	-1.07
	-2.84
	-2.92
	-2.19
	-2.84
	-2.36
	-3.02
	-2.85
	-2.78
	-1.4
	-3.18
	-3.04
	-0.718
	-2.64
	-2.97
	-1.92
	-2.83
	-0.521
	-0.746
	-3.14
	-2.77
	-3.07
	-1.03
	-2.58
	-3.08
	-0.462
	-2.09
	-1.58
	-2.75
	-2.32
	-2.12
	-2.59
	-2.8
	-2.54
	-2.71
	-1.02
	-2.61
	-3.17
	-0.717
	-2.18
	-2.2
	-3.07
	-3.39
	-1.89
	-2.29
	-3.03
	-2.97
	-2.97
	-0.84
	-2.83
	-2.42
	-0.795
	-3.03
	-3.16
	-3.07
	-1.57
	-0.871
	-2.84
	-2.74
	-2.98
	-2.46
	-0.382
	-3.04
	-2.02
	-0.911
	-2.72
	-2.56
	-1.65
	-2.46
	-2.83
	-3.06
	-3.05
	-0.382
	-3.15
	-2.36
	-3.05
	-2.77
	-3.02
	-2.51
	-2.52
	-2.5
	-2.6
	-1.28
	-3.21
	-2.85
	-2.87
	-3.35
	-2.22
	-2.22
	-2.91
	-1.15
	-2.7
	-2.35
	-2.98
	-2.47
	-2.83
	-2.59
	-0.355
	-0.376
	-0.745
	-0.352
	-2.16
	-0.519
	-0.842
	-2.55
	-2.62
	-2.36
	-2.57
	-2.64
	-2.9
	-0.445
	-2.88
	-3.55
	-2.44
	-2.04
	-2.49
	-0.939
	-2.98
	-2.73
	-2.43
	-2.5
	-2.19
	-3.19
	-0.533
	-2.2
	-2.57
	-3.01
	-2.4
	-3.08
	-3.04
	-2.29
	-3.28
	-2.76
	-2.4
	-2.65
	-2.91
	-0.324
	-0.538
	-2.23
	-2.2
	-0.852
	-2.23
	-3.03
	-2.54
	-2.55
	-3.42
	-2.02
	-3.04
	-2.43
	-3.08
	-2.88
	-2.1
	-2.51
	-3.03
	-2.83
	-2.51
	-3.17
	-2.73
	-2.98
	-2.36
	-0.363
	-1.9
	-2.93
	-2.74
	-2.71
	-2.06
	-2.21
	-0.698
	-2.5
	-2.62
	-2.87
	-0.563
	-2.6
	-2.23
	-2.8
	-2.93
	-3.33
	-3.43
	-2.51
	-2.24
	-2.55
	-1.02
	-2.44
	-2.04
	-3.25
	-0.95
	-2.15
	-1.3
	-2.79
	-2.82
	-3.14
	-2.51
	-1.19
	-2.07
	-2.89
	-2.72
	-2.38
	-3.42
	-2.84
	-2.29
	-2.51
	-2.4
	-2.44
	-2.15
	-2.89
	-2.28
	-2.94
	-2.24
	-3.17
	-1.5
	-2.18
	-2.58
	-2.12
	-2.38
	-2.99
	-2.12
	-0.58
	-2.8
	-0.706
	-0.304
	-2.45
	-3
	-1.74
	-2.95
	-3.09
	-2.67
	-3.05
	-2.82
	-3.14
	-3.01
	-2.99
	-2.62
	-2.03
	-2.82
	-0.328
	-3.16
	-2.29
	-2.35
	-0.522
	-2.65
	-2.86
	-3.05
	-0.847
	-2.97
	-2.56
	-2.91
	-2.38
	-2.24
	-2.92
	-3.41
	-2.09
	-3.11
	-2.27
	-2.64
	-0.474
	-2.4
	-2
	-2.71
	-1.1
	-1.67
	-2.79
	-0.382
	-2.63
	-3.13
	-2.87
	-2.68
	-1.35
	-2.98
	-2.92
	-2.8
	-2.58
	-2.25
	-2.73
	-2.44
	-2.8
	-2.79
	-2.03
	-2.26
	-2.42
	-2.49
	-2.68
	-1.91
	-3.19
	-2.2
	-3
	-1.01
	-0.833
	-2.37
	-3.21
	-3.26
	-3.05
	-0.864
	-2.91
	-2.87
	-0.351
	-2.2
	-2.52
	-3.26
	-2.1
	-1.59
	-2.6
	-2.78
	-3.11
	-2.83
	-3.06
	-2.03
	-1.96
	-2.76
	-3
	-2.65
	-2.6
	-2.63
	-2.27
	-0.822
	-2.09
	-2.48
	-2.29
	-2.86
	-3.12
	-2.69
	-2.69
	-2.93
	-2.58
	-2.31
	-2.89
	-2.22
	-2.05
	-3.21
	-0.354
	-2.35
	-2.17
	-2.4
	-1.85
	-2.54
	-3.04
	-2.58
	-2.79
	-2.58
	-0.586
	-2.11
	-0.938
	-1.63
	-2.07
	-2.76
	-1.82
	-2.54
	-2.7
	-3.14
	-0.715
	-2.14
	-3.1
	-2.69
	-0.79
	-2.59
	-2.85
	-1.77
	-0.713
	-1.76
	-1.54
	-2.33
	-2.64
	-2.36
	-1.06
	-0.507
	-3.25
	-2.72
	-3.02
	-2.03
	-2.52
	-2.88
	-0.809
	-3.33
	-1.05
	-2.74
	-2.44
	-2.47
	-2.66
	-2.77
	-2.78
	-3.06
	-0.516
	-3.17
	-2.22
	-3.09
	-0.339
	-0.67
	-2.2
	-2.8
	-0.857
	-2.06
	-2.98
	-3.23
	-2.6
	-1.92
	-2.04
	-3.23
	-3.16
	-0.694
	-2.79
	-3.2
	-2.21
	-2.12
	-1.55
	-3.36
	-0.743
	-2.97
	-2.59
	-3.24
	-2.82
	-3.14
	-2.81
	-2.62
	-3.02
	-2.44
	-0.433
	-2.39
	-2.32
	-2.88
	-1.47
	-2.79
	-2.12
	-2.74
	-2.97
	-2.49
	-2.5
	-0.832
	-0.563
	-3.35
	-2.94
	-2.74
	-2.88
	-3.01
	-2.44
	-2.66
	-3.4
	-0.491
	-2.73
	-2.57
	-2.82
	-2.45
	-3.09
	-2.59
	-1.33
	-2.44
	-2.35
	-2.59
	-2.72
	-2.77
	-1.48
	-2.7
	-3.23
	-3.16
	-0.36
	-2.98
	-2.01
	-0.869
	-2.5
	-3.14
	-3.01
	-1.87
	-0.845
	-2.88
	-3.08
	-2.52
	-1.62
	-2.18
	-3.21
	-1.84
	-1.7
	-2.3
	-2.32
	-3.01
	-2.56
	-3
	-2.57
	-2.91
	-1.97
	-3.07
	-2.07
	-2.56
	-1.82
	-2.81
	-2.73
	-2.96
	-3.1
	-2.29
	-2.05
	-2.33
	-2.93
	-2.26
	-2.9
	-2.83
	-2.8
	-3.05
	-3.11
	-1.54
	-3.2
	-2.32
	-1.4
	-2.37
	-2.11
	-2.15
	-3.02
	-2.81
	-2.42
	-2.69
	-2.47
	-1.07
	-0.954
	-2.93
	-3.42
	-2.9
	-3.03
	-2.65
	-2.47
	-2.29
	-2.83
	-3.16
	-2.55
	-3.07
	-2.58
	-3.49
	-2.17
	-1.66
	-1.49
	-3.06
	-2.51
	-2.82
	-2.65
	-1.65
	-2.29
	-0.748
	-3.05
	-2.79
	-1.92
	-2.82
	-0.69
	-0.845
	-0.837
	-0.728
	-2.53
	-3.16
	-2.95
	-2.83
	-0.377
	-1.47
	-2.95
	-3.32
	-3.16
	-2.84
	-2.64
	-2.07
	-3.19
	-1.15
	-1.64
	-2.76
	-2.44
	-1.94
	-2.72
	-1.89
	-2.72
	-0.939
	-1.16
	-2.14
	-2
	-3
	-2.75
	-2.52
	-2.7
	-2.9
	-2.71
	-0.421
	-2.52
	-3.17
	-2.63
	-2.31
	-2.69
	-2.53
	-1.93
	-1.63
	-2.68
	-2.41
	-2.92
	-2.56
	-2.11
	-1.9
	-2.56
	-1.41
	-0.526
	-2.63
	-1.27
	-2.28
	-2.23
	-2.41
	-2.93
	-1.03
	-1.16
	-2.41
	-2.89
	-2.74
	-3.03
	-1.27
	-2.42
	-2.1
	-2.37
	-1.75
	-0.65
	-2.62
	-2.53
	-2.18
	-2.22
	-3.22
	-2.61
	-2.85
	-2.7
	-3.38
	-2.82
	-2.93
	-2.04
	-2.12
	-2.75
	-2.11
	-3.24
	-2.77
	-3.18
	-2.37
	-2.42
	-2.3
	-3.11
	-2.73
	-3.09
	-2.39
	-2.8
	-2.14
	-2.13
	-2.92
	-2.51
	-2.53
	-2.03
	-2.94
	-0.557
	-2.8
	-1.84
	-1.97
	-2.98
	-2.7
	-2.25
	-2.51
	-0.755
	-2.58
	-2.51
	-2.13
	-3.27
	-2.67
	-2.55
	-2.6
	-3.08
	-2.33
	-1.84
	-3.12
	-2.82
	-2.57
	-2.98
	-2.52
	-2.57
	-2.82
	-0.741
	-1.6
	-0.528
	-1.25
	-2.83
	-2.56
	-3.1
	-2.58
	-2.5
	-1.41
	-3.48
	-1.88
	-2.25
	-0.445
	-2.55
	-0.398
	-0.506
	-3.07
	-2.12
	-2.06
	-2.5
	-2.52
	-2.16
	-3.22
	-3.12
	-1.54
	-2.76
	-2.68
	-3.03
	-2.24
	-2.62
	-2.6
	-2.91
	-2.79
	-0.406
	-2.8
	-2.35
	-2.87
	-2.27
	-3
	-0.877
	-2.49
	-2.67
	-0.333
	-2.94
	-1.89
	-2.78
	-2.88
	-3.16
	-3.12
	-3.44
	-3.21
	-2.77
	-2.25
	-0.594
	-2.55
	-1.01
	-2.79
	-2.25
	-3.07
	-2.11
	-2.76
	-2.81
	-1.27
	-2.65
	-2.88
	-3.06
	-2.23
	-2.69
	-2.81
	-2.33
	-3
	-2.1
	-0.495
	-2.68
	-0.771
	-1.36
	-2.35
	-0.84
	-3.37
	-2.21
	-3.27
	-2.17
	-1.41
	-2.65
	-2.92
	-3.14
	-2.58
	-2.59
	-3.09
	-3.15
	-2.76
	-2.84
	-2.4
	-2.8
	-3.06
	-2.61
	-2.29
	-0.427
	-0.798
	-2.34
	-3.45
	-2.76
	-2.05
	-0.455
	-2.84
	-3.2
	-2.01
	-0.546
	-1.88
	-2.67
	-2.84
	-2.9
	-2.51
	-1.86
	-2.26
	-2.29
	-3.16
	-2.33
	-1.39
	-2.28
	-2.72
	-1.94
	-0.677
	-2.49
	-2.38
	-2.86
	-1.45
	-2.66
	-1.32
	-2.16
	-2.7
	-2.71
	-2.34
	-0.927
	-1.9
	-3.17
	-2.41
	-3.02
	-3.05
	-0.566
	-3.29
	-2.66
	-0.953
	-2.4
	-2.55
	-1.89
	-2.5
	-1.97
	-2.78
	-1.07
	-2.4
	-2.74
	-2.9
	-2.47
	-2.88
	-2.58
	-2.44
	-2.87
	-2.93
	-2.07
	-2.54
	-2.59
	-3.35
	-2.4
	-2.63
	-3.11
	-2.3
	-2.16
	-1.46
	-0.311
	-2.26
	-3
	-2.75
	-2.29
	-2.18
	-1.38
	-2.49
	-2.56
	-1.13
	-3.35
	-2.97
	-3.21
	-2.33
	-2.98
	-2.29
	-2.68
	-2.9
	-0.543
	-3.2
	-2.12
	-2.89
	-2.52
	-3.43
	-2.57
	-0.435
	-2.5
	-2.58
	-2.45
	-2.17
	-2.46
	-2.97
	-2.01
	-2.78
	-3.14
	-2.13
	-0.479
	-1.1
	-3.13
	-3.26
	-2.08
	-2.72
	-3.7
	-2.42
	-3.17
	-2.53
	-3.08
	-2.65
	-2.4
	-3.21
	-2.86
	-2.91
	-2.4
	-3.28
	-0.887
	-3.09
	-1.02
	-2.35
	-3.15
	-3.48
	-2.25
	-2.16
	-0.632
	-3.17
	-3.29
	-2.15
	-2.46
	-3.03
	-3.19
	-0.679
	-0.331
	-2.93
	-2.19
	-1.56
	-2.13
	-2.46
	-2.1
	-2.02
	-2.38
	-2.69
	-2.5
	-2.57
	-1.94
	-2.1
	-2.74
	-0.551
	-3.23
	-1.98
	-2.99
	-3.02
	-3.42
	-2.56
	-2.46
	-2.7
	-2.07
	-2.67
	-0.828
	-2.73
	-0.376
	-2.72
	-2
	-1.38
	-2.36
	-0.412
	-2.44
	-0.354
	-2.25
	-2.09
	-2.59
	-2.15
	-2.85
	-3.02
	-2.32
	-3.14
	-2.93
	-2.13
	-0.34
	-2.65
	-0.948
	-2.54
	-1.16
	-2.21
	-1.75
	-0.991
	-2.85
	-0.372
	-2.57
	-2.6
	-2.84
	-2.26
	-2.36
	-2.83
	-2.85
	-2.84
	-2.32
	-0.626
	-0.472
	-2.45
	-3.07
	-3.42
	-1.73
	-2.78
	-2.37
	-3.27
	-2.73
	-0.917
	-2.53
	-2.56
	-2.32
	-0.455
	-0.606
	-2.95
	-2.97
	-2.22
	-2.03
	-1.09
	-1.89
	-0.795
	-0.898
	-2.55
	-2.5
	-3.03
	-0.756
	-3.1
	-1.57
	-1.48
	-3.03
	-2.92
	-2.88
	-1.2
	-1.64
	-3.22
	-0.96
	-2.59
	-2.92
	-2.02
	-2.79
	-3.4
	-2.81
	-1.81
	-2.04
	-2.78
	-3.05
	-2.46
	-0.867
	-2.98
	-0.657
	-3.41
	-2.3
	-2.22
	-3.3
	-2.68
	-3.14
	-2.75
	-1.26
	-2.07
	-2.63
	-2.97
	-2.87
	-3.05
	-1.02
	-2.82
	-2.89
	-2.43
	-3.18
	-0.454
	-1.78
	-2.83
	-2.39
	-2.91
	-2.84
	-0.441
	-3.03
	-2.67
	-2.87
	-2.43
	-0.59
	-2.58
	-2.95
	-3.19
	-3.26
	-2.2
	-2.12
	-0.619
	-2.64
	-3.08
	-0.615
	-0.74
	-2.93
	-3
	-2.45
	-3.03
	-3.07
	-2.52
	-3.04
	-0.355
	-2.84
	-2.97
	-2.51
	-2.83
	-2.4
	-2.69
	-2.39
	-3.09
	-2.31
	-1.12
	-2.03
	-2.67
	-3.17
	-1.51
	-2.73
	-2.98
	-1.2
	-3.16
	-2.46
	-3.17
	-2.5
	-2.41
	-1.2
	-2.96
	-1.8
	-0.47
	-2.74
	-2.32
	-2.56
	-2.54
	-3.01
	-2.28
	-1.74
	-3.14
	-2.96
	-3.06
	-0.97
	-2.61
	-2.87
	-1.56
	-2.92
	-3.12
	-2.13
	-2.3
	-3.07
	-2.95
	-3.22
	-0.557
	-2.89
	-1.97
	-2.55
	-0.466
	-3.01
	-2.26
	-0.578
	-2.6
	-3.05
	-3.07
	-3.16
	-0.906
	-2.19
	-2.19
	-1.71
	-3.21
	-2.23
	-1.4
	-2.66
	-2.42
	-3.2
	-2.31
	-2.39
	-2.65
	-2.53
	-2.89
	-3.12
	-2.23
	-3.06
	-2.32
	-2.31
	-3
	-2.96
	-0.956
	-2.38
	-0.363
	-3.28
	-2.3
	-3.03
	-2.15
	-2
	-2.54
	-2.43
	-2.56
	-0.922
	-2.33
	-1.26
	-0.693
	-1.87
	-2.86
	-2.6
	-0.394
	-3.02
	-3.16
	-3.03
	-2.67
	-2.76
	-2.38
	-1.15
	-2.77
	-2.83
	-1.94
	-2.52
	-2.58
	-1.64
	-2.98
	-2.5
	-2.23
	-0.335
	-0.566
	-0.537
	-2.38
	-2.1
	-1.82
	-1.82
	-2.51
	-2.23
	-2.37
	-2.63
	-3.17
	-2.74
	-3.04
	-2.47
	-3.24
	-3.16
	-2.6
	-0.54
	-2.89
	-2.7
	-3.07
	-2.58
	-2.68
	-1.98
	-2.94
	-2.46
	-1.11
	-1.06
	-0.495
	-2.72
	-2.99
	-3.28
	-2.91
	-3.12
	-3.09
	-2.86
	-3.08
	-2.85
	-2.77
	-2.22
	-2.78
	-0.533
	-2.21
	-3
	-2.9
	-2.34
	-2.01
	-3.22
	-3.14
	-2.06
	-3.37
	-1.45
	-2.58
	-0.576
	-2.8
	-2.72
	-2.83
	-2.2
	-2.65
	-2.39
	-3
	-3.06
	-0.541
	-2.29
	-3.15
	-2.36
	-2.07
	-3.1
	-2.9
	-2.42
	-2.67
	-2.78
	-3.37
	-1.97
	-2.64
	-2.91
	-0.699
	-2.82
	-3.18
	-0.748
	-2.81
	-3.07
	-2.96
	-0.853
	-2.4
	-0.587
	-3.1
	-1.82
	-2.19
	-2.53
	-2.2
	-2.83
	-2.95
	-0.713
	-3.16
	-0.717
	-0.427
	-0.808
	-3.38
	-2.59
	-2.72
	-2.52
	-0.717
	-1.53
	-2.56
	-2.14
	-0.495
	-0.493
	-2.88
	-2.98
	-2.9
	-2.44
	-2.76
	-2.1
	-3.04
	-2.92
	-1.92
	-3.07
	-1.73
	-2.54
	-3.49
	-1.78
	-2.3
	-3.36
	-3.16
	-3.41
	-0.492
	-3.05
	-3.1
	-2.89
	-2.89
	-1.95
	-2.59
	-3.23
	-3.05
	-2.87
	-3.01
	-1.17
	-2.57
	-1.94
	-2.89
	-2.73
	-1.98
	-2.41
	-2.31
	-1.95
	-2.82
	-3.03
	-1.86
	-2.38
	-2.14
	-2.09
	-2.38
	-2.6
	-2.74
	-2.25
	-2.67
	-0.447
	-2.51
	-1.85
	-2.4
	-2.51
	-0.629
	-2.38
	-3.05
	-2.24
	-3.17
	-2.92
	-2.38
	-2.87
	-2.44
	-2.72
	-2.5
	-3.56
	-2.75
	-3.06
	-2.89
	-2.19
	-0.402
	-2.09
	-2.73
	-2.72
	-3.12
	-3.26
	-3.05
	-2.83
	-3
	-2.44
	-3.1
	-1.18
	-2.72
	-2.96
	-2.79
	-3.33
	-3.03
	-2.72
	-2.27
	-2.54
	-2.15
	-1.56
	-2.25
	-2.28
	-2.25
	-2.65
	-2.67
	-2.62
	-2.59
	-2.42
	-0.58
	-3.1
	-2.47
	-2.22
	-2.92
	-2.74
	-2.47
	-1.89
	-1.87
	-2.73
	-3.05
	-2.96
	-3.16
	-1.32
	-2.97
	-2
	-3.38
	-2.43
	-2.07
	-0.694
	-1.13
	-0.899
	-0.605
	-0.634
	-2.09
	-2.99
	-0.558
	-2.47
	-3.24
	-3.1
	-1.87
	-3.03
	-3.16
	-2.84
	-2.79
	-2.91
	-3.06
	-3.07
	-2.61
	-2.58
	-1.79
	-2.54
	-0.563
	-0.915
	-2.75
	-3.07
	-2.15
	-2.19
	-1.7
	-2.42
	-3.24
	-2.04
	-2.36
	-2.45
	-2.01
	-1.69
	-1.58
	-0.377
	-3.07
	-0.46
	-2.77
	-1.68
	-1.3
	-2.24
	-3.29
	-2.93
	-2.91
	-3.15
	-2.14
	-1.16
	-2.65
	-2.95
	-3.05
	-3.06
	-3.17
	-2.88
	-3.05
	-0.528
	-2.68
	-2.39
	-0.849
	-3.06
	-2.7
	-3.4
	-1.87
	-3.32
	-2.41
	-1.81
	-1.9
	-2.99
	-0.844
	-1.81
	-2.97
	-3.01
	-2.66
	-2.9
	-2.98
	-2.33
	-2.68
	-0.916
	-2.99
	-1.96
	-3.13
	-0.501
	-3.01
	-3.29
	-3.13
	-2.88
	-1.59
	-1.53
	-2.72
	-2.62
	-2.3
	-2.86
	-2.62
	-1.08
	-3.23
	-1.6
	-2.82
	-0.674
	-2.51
	-1.3
	-2.14
	-3.06
	-3.08
	-0.573
	-2.27
	-2.55
	-2.81
	-2.79
	-2.56
	-2.43
	-2.22
	-2.94
	-1.93
	-0.35
	-2.52
	-2.21
	-2.55
	-2.48
	-2.2
	-2.01
	-3.01
	-0.461
	-2.99
	-0.353
	-2.67
	-2.25
	-2.25
	-0.433
	-2.83
	-2.25
	-2.36
	-2.89
	-2.55
	-2.8
	-0.396
	-0.342
	-2.51
	-0.658
	-2.74
	-1.93
	-0.658
	-3.24
	-0.609
	-1.39
	-2.79
	-2.39
	-0.739
	-0.616
	-2.52
	-0.938
	-2.7
	-1.97
	-2.19
	-1.21
	-2.06
	-2.93
	-2.06
	-1.65
	-2.59
	-2.77
	-0.67
	-2.47
	-2.7
	-2.55
	-2.24
	-0.505
	-2.56
	-2.76
	-2.47
	-3.37
	-2.76
	-3.08
	-2.94
	-2.65
	-2.88
	-2.11
	-0.324
	-2.93
	-2.6
	-2.69
	-2.24
	-2.51
	-0.413
	-3.39
	-2.36
	-2.13
	-2.18
	-0.523
	-3.5
	-2.88
	-3.13
	-2.88
	-2.38
	-2.48
	-2.4
	-2.29
	-2.86
	-2.19
	-0.57
	-2.8
	-2.19
	-3.09
	-2.17
	-2.26
	-3.01
	-2.74
	-2.16
	-2.02
	-0.62
	-2.45
	-2.55
	-1.08
	-1.6
	-2.45
	-0.306
	-2.47
	-1.18
	-2.33
	-3.17
	-3.06
	-2.71
	-1.64
	-0.491
	-3.01
	-2.27
	-0.773
	-2.83
	-3.09
	-0.705
	-0.932
	-2.75
	-2.38
	-2.98
	-2.38
	-3.12
	-2.67
	-2.78
	-3.24
	-1.85
	-2.55
	-0.954
	-2.56
	-0.974
	-0.348
	-2.86
	-2.19
	-1.68
	-1.46
	-1.95
	-2.78
	-2.73
	-2.9
	-2.26
	-2.56
	-2.67
	-2.71
	-2.32
	-3.09
	-2.37
	-2.46
	-2.47
	-2.14
	-2.61
	-1.93
	-2.61
	-2.42
	-3.16
	-3.26
	-2.31
	-2.54
	-2.81
	-0.833
	-2.62
	-2.97
	-2.65
	-0.629
	-2.99
	-2.06
	-3.35
	-1.02
	-0.811
	-2.38
	-2.64
	-2.75
	-3.02
	-2.86
	-2.69
	-1.04
	-2.91
	-2.59
	-2.72
	-2.36
	-2.72
	-2.94
	-2.67
	-1.39
	-2.45
	-1.83
	-0.703
	-2.11
	-2.02
	-3.23
	-2.55
	-2.47
	-0.389
	-2.58
	-2.7
	-1.21
	-2.92
	-2.23
	-2.78
	-2.24
	-2.46
	-3.26
	-2.8
	-0.849
	-2.59
	-3.03
	-3.02
	-0.482
	-2.62
	-2.78
	-2.28
	-3.04
	-2.36
	-2.44
	-2.39
	-2.38
	-2.58
	-2.75
	-3.02
	-1.82
	-2.37
	-2.71
	-2.93
	-2.85
	-3.28
	-3.12
	-2.41
	-2.68
	-0.911
	-2.7
	-2.71
	-3.28
	-2.93
	-0.375
	-2.22
	-2.73
	-0.462
	-2.43
	-0.541
	-2.95
	-0.648
	-2.59
	-3.16
	-2.07
	-2.47
	-2.83
	-2.23
	-2.69
	-2.42
	-3.02
	-2.93
	-2.03
	-2.7
	-2.84
	-0.716
	-0.754
	-2.69
	-2.15
	-2.56
	-0.996
	-2.53
	-2.36
	-2.71
	-1.81
	-3.09
	-3.08
	-2.79
	-2.18
	-2.88
	-2.45
	-2.42
	-0.59
	-1.24
	-2.8
	-2.7
	-3.23
	-1.99
	-1.96
	-1.87
	-2.96
	-2.95
	-2.51
	-2.68
	-2.4
	-0.425
	-2.3
	-2.69
	-3.46
	-1.07
	-1.26
	-0.863
	-2.82
	-2.68
	-2.6
	-2.82
	-2.73
	-2.86
	-2.92
	-3.03
	-2.21
	-0.428
	-0.751
	-3.27
	-2.68
	-2.59
	-2.75
	-2.82
	-3.04
	-2.3
	-2.88
	-2.9
	-0.317
	-2.99
	-0.701
	-2.37
	-0.875
	-2.73
	-2.41
	-0.496
	-3
	-3.11
	-2.73
	-1.23
	-2.39
	-2.38
	-2.83
	-3.33
	-3.06
	-2.32
	-2.5
	-3.52
	-0.72
	-2.96
	-3.06
	-1.65
	-0.444
	-2.96
	-2.19
	-2.56
	-2.9
	-2.87
	-2.03
	-2.32
	-2.21
	-3.07
	-2.92
	-0.826
	-2.37
	-2.19
	-0.358
	-1.74
	-2.29
	-2.87
	-2.97
	-0.837
	-3.05
	-0.522
	-3.06
	-3.17
	-2.47
	-2.72
	-2.95
	-2.66
	-1.44
	-2.48
	-2.13
	-2.92
	-2.65
	-2.72
	-2.94
	-3.25
	-2.61
	-2.19
	-2.01
	-2.9
	-2.71
	-2.67
	-2.44
	-2.61
	-1.88
	-0.871
	-2.95
	-2.27
	-2.06
	-3
	-2.82
	-1.58
	-1.21
	-0.594
	-2.84
	-3.03
	-2.52
	-2.16
	-2.02
	-2.73
	-2.85
	-3.06
	-2.46
	-1.51
	-2.5
	-2.46
	-2.93
	-1.04
	-2.26
	-1.88
	-2.56
	-2.81
	-1.83
	-3.13
	-3.07
	-2.53
	-2.26
	-2.26
	-2.66
	-0.411
	-3.06
	-2.35
	-1.38
	-2.6
	-2.34
	-0.602
	-2.58
	-1.97
	-0.312
	-2.47
	-2.75
	-2.66
	-3.21
	-2.69
	-2.34
	-2.68
	-2.73
	-1.14
	-2.61
	-1.82
	-3.2
	-0.706
	-2.98
	-2.38
	-1.83
	-3
	-2.77
	-2.61
	-0.953
	-2.62
	-2.84
	-3.22
	-2.5
	-3.02
	-2.5
	-2.87
	-2.56
	-2.94
	-2.51
	-0.313
	-3.06
	-3.36
	-3.14
	-2.18
	-3.13
	-2.47
	-0.71
	-2.39
	-3.09
	-2.18
	-0.303
	-2.36
	-2.79
	-0.391
	-1.4
	-2.98
	-2.66
	-2.93
	-2.84
	-2.81
	-3.36
	-2.63
	-1.49
	-2.59
	-2.94
	-2.33
	-2.77
	-2.98
	-0.789
	-2.69
	-3.14
	-1.84
	-3.18
	-1.55
	-2.32
	-0.727
	-2.99
	-3.04
	-0.738
	-1.76
	-2.3
	-0.548
	-1.99
	-3.01
	-3.13
	-3.07
	-2.46
	-0.566
	-2.88
	-2.48
	-0.646
	-0.439
	-2.61
	-3.36
	-2.88
	-3.1
	-2.89
	-3.24
	-2.65
	-3.16
	-1.93
	-0.388
	-2.5
	-3.28
	-0.41
	-2.03
	-3.19
	-2.01
	-0.532
	-2.92
	-2.21
	-2.7
	-1.28
	-0.614
	-3.24
	-2.89
	-2.39
	-0.941
	-2.33
	-2.71
	-2.29
	-2.83
	-2.7
	-2.94
	-3.23
	-2.96
	-2.37
	-2.18
	-2.98
	-2.54
	-2.74
	-2.33
	-2.21
	-2.36
	-2.45
	-2.94
	-3.05
	-2.5
	-0.461
	-2.67
	-0.388
	-2.99
	-0.564
	-3.1
	-2.15
	-2.68
	-2.49
	-1.78
	-0.325
	-0.587
	-2.36
	-2.9
	-0.942
	-1.43
	-3.32
	-2.58
	-3.36
	-2.37
	-2.74
	-2.27
	-2.33
	-2.83
	-2.8
	-2.55
	-2.16
	-3.08
	-2.21
	-0.658
	-0.913
	-1.23
	-0.336
	-2.44
	-3.16
	-2.05
	-2.61
	-2.26
	-1.78
	-2.12
	-3.14
	-2.76
	-1.19
	-3.17
	-0.627
	-2.62
	-2.46
	-2.84
	-2.92
	-3.05
	-2.49
	-2.88
	-2.6
	-2.98
	-2.12
	-2.77
	-2.23
	-2.49
	-2.31
	-0.692
	-2.76
	-2.86
	-3.04
	-3.04
	-2.97
	-3.02
	-1.24
	-2.55
	-3.25
	-2.75
	-2.63
	-1.13
	-2.34
	-0.984
	-2.57
	-2.25
	-2.7
	-0.572
	-2.95
	-2.29
	-2.13
	-2.06
	-2.67
	-0.573
	-2.88
	-1.89
	-0.382
	-2.41
	-2.26
	-2.5
	-2.97
	-2.48
	-2.89
	-0.477
	-2.75
	-1.73
	-2.84
	-3.52
	-2.51
	-3.33
	-2.11
	-2.85
	-3.18
	-2.54
	-2.35
	-0.95
	-2.26
	-2.34
	-3.03
	-2.4
	-0.505
	-1.35
	-2.75
	-1.65
	-2.7
	-3.05
	-0.585
	-2.27
	-2.69
	-3.46
	-3.2
	-1.29
	-1.76
	-0.48
	-2.99
	-2.71
	-2.68
	-1.97
	-2.34
	-2.06
	-3.17
	-2.08
	-1.36
	-2.51
	-1.87
	-2.95
	-2.79
	-2.41
	-3.11
	-2.95
	-2.7
	-2.86
	-0.325
	-2.99
	-2.44
	-2
	-2.1
	-3.05
	-2.94
	-2.48
	-2.33
	-2.58
	-2.72
	-0.414
	-3.22
	-3.09
	-2.02
	-2.65
	-2.14
	-2.1
	-2.86
	-1.91
	-3.09
	-2.03
	-3.43
	-2.82
	-2.91
	-2.05
	-2.93
	-2.44
	-0.574
	-1.89
	-2.44
	-3.04
	-2.81
	-1.69
	-2.63
	-2.48
	-2.54
	-2.96
	-0.343
	-1.91
	-2.86
	-2.65
	-2.58
	-2.98
	-3.14
	-2.41
	-1.7
	-3.28
	-0.572
	-1.98
	-2.53
	-2.72
	-2.71
	-2.66
	-3.07
	-0.482
	-0.767
	-2.34
	-0.719
	-3.37
	-1.44
	-2.39
	-2.87
	-2.57
	-2.62
	-2.66
	-2.98
	-2.3
	-0.638
	-2.5
	-2.44
	-2.61
	-2.96
	-2.73
	-2.04
	-2.52
	-2.9
	-2.21
	-0.417
	-2.47
	-2.09
	-2.68
	-2.69
	-3.09
	-3.12
	-2.27
	-0.597
	-3.32
	-2.34
	-3.13
	-2.72
	-2.19
	-0.738
	-0.311
	-0.42
	-0.921
	-2.6
	-3.18
	-2.54
	-3.06
	-2.85
	-2.62
	-1.68
	-3.28
	-2.88
	-0.768
	-1.37
	-2.93
	-2.54
	-3.13
	-3.18
	-2.53
	-1.83
	-2.2
	-2.46
	-2.89
	-2.43
	-2.51
	-2.66
	-2.82
	-2.41
	-2.11
	-2.33
	-0.373
	-2.7
	-0.814
	-2.55
	-2.37
	-3
	-3.02
	-0.499
	-2
	-2.2
	-2.09
	-1.75
	-2.37
	-1.84
	-2.92
	-2.92
	-2.43
	-2.63
	-2.54
	-2.88
	-0.57
	-3.05
	-2.67
	-0.319
	-2.8
	-2.38
	-2.77
	-3.24
	-1.35
	-2.53
	-2.01
	-2.01
	-0.975
	-2.22
	-2.54
	-2.97
	-2.22
	-3.02
	-2.94
	-2.58
	-2.73
	-2.78
	-1.32
	-2.07
	-2.07
	-3.04
	-3.02
	-2.8
	-1.36
	-2.77
	-2.97
	-0.534
	-2.25
	-1.87
	-2.94
	-2.31
	-2.53
	-2.9
	-2.89
	-2.46
	-2.8
	-2.53
	-0.423
	-0.553
	-1.59
	-2.61
	-2.86
	-2.41
	-2.73
	-1.87
	-3.09
	-0.331
	-3.05
	-2.71
	-2.01
	-1.11
	-2.53
	-2.86
	-2.69
	-3.49
	-3.07
	-2.96
	-2.89
	-1.75
	-2.26
	-3.19
	-2.23
	-2.18
	-2.35
	-2.38
	-2.03
	-2.42
	-2.93
	-1.37
	-2.19
	-0.978
	-0.541
	-2.91
	-2.83
	-3.13
	-3.13
	-2.94
	-0.587
	-2.79
	-2.5
	-2.69
	-0.709
	-1.79
	-2.63
	-3.01
	-2.62
	-3.09
	-1.94
	-2.34
	-2.28
	-2.86
	-3.53
	-3.04
	-2.84
	-2.47
	-2.48
	-3.07
	-0.739
	-0.58
	-2.49
	-3.27
	-3.06
	-2.28
	-0.556
	-2.96
	-2.59
	-2.41
	-3.12
	-0.723
	-1.42
	-2.47
	-2.94
	-2.21
	-0.621
	-2.51
	-1.21
	-2.44
	-2.56
	-2.63
	-2.31
	-2.4
	-2.35
	-2.16
	-2.94
	-0.824
	-2.71
	-2.03
	-1.64
	-2.76
	-2.3
	-2.7
	-1.92
	-3.02
	-2.79
	-2.91
	-2.39
	-0.726
	-2.86
	-2.63
	-2.9
	-2.81
	-2.44
	-1.99
	-2.9
	-2.21
	-1.96
	-2.05
	-2.27
	-2.75
	-1.21
	-2.28
	-0.914
	-3.13
	-1.45
	-1.04
	-1.67
	-1.34
	-2.46
	-2.68
	-3.13
	-2.44
	-0.474
	-2.35
	-1.91
	-2.16
	-2.2
	-2.34
	-2.12
	-0.573
	-2.51
	-2.94
	-2.22
	-2.91
	-3.11
	-2.74
	-2.77
	-2.58
	-2.58
	-3.06
	-2.82
	-0.358
	-3.34
	-2.94
	-0.784
	-2.99
	-2.47
	-3.18
	-0.784
	-2.19
	-2.28
	-1.87
	-0.65
	-1.96
	-2.55
	-2.77
	-2.41
	-2.06
	-2.34
	-3.13
	-3.07
	-2.27
	-3.27
	-2.54
	-3
	-2.66
	-3.2
	-2.57
	-2.3
	-3.1
	-1.76
	-2.66
	-1.42
	-2.25
	-1.89
	-2.83
	-2.49
	-1.75
	-2.23
	-2.46
	-0.894
	-1.85
	-3.4
	-2.45
	-3.22
	-3.45
	-2.15
	-0.752
	-3.11
	-3.17
	-0.353
	-2.49
	-3.1
	-2.91
	-2.56
	-2.58
	-2.82
	-0.713
	-2.94
	-2.11
	-2.33
	-2.67
	-1.08
	-2.87
	-2.25
	-2.6
	-1.63
	-0.519
	-2.19
	-3.17
	-3.49
	-2.79
	-3.18
	-1.71
	-2.81
	-2.97
	-3.05
	-3.08
	-2.5
	-3.05
	-3.05
	-3.07
	-2.24
	-2.39
	-2.89
	-2.82
	-2.61
	-0.572
	-2.51
	-2.46
	-3.02
	-2.35
	-0.914
	-2.47
	-2.13
	-2.5
	-2.81
	-2.79
	-2.68
	-2.11
	-2.84
	-1.99
	-2.37
	-2.96
	-2.77
	-2.48
	-3.32
	-3.09
	-2.1
	-2.96
	-2.45
	-0.987
	-0.982
	-2.6
	-2.59
	-0.797
	-2.97
	-3.03
	-2.95
	-3.3
	-0.581
	-2.16
	-0.447
	-2.91
	-3.47
	-2.86
	-2.6
	-1.78
	-2.58
	-1.97
	-3.16
	-2.54
	-2.46
	-3.03
	-2.54
	-2.68
	-1.15
	-3.22
	-0.497
	-2.96
	-0.548
	-2.43
	-1.98
	-2.32
	-2.25
	-0.368
	-2.07
	-2.66
	-2.5
	-3.09
	-2.29
	-2.11
	-2.49
	-2.67
	-3.03
	-2.17
	-0.582
	-2.49
	-0.355
	-2.31
	-3.15
	-1.35
	-0.961
	-2.3
	-0.379
	-2.96
	-1.88
	-2.54
	-0.731
	-3.04
	-3.08
	-0.447
	-1.34
	-2.56
	-2.77
	-2.02
	-3
	-0.394
	-0.465
	-3.26
	-2.61
	-2.59
	-2.84
	-2.45
	-2.33
	-2.91
	-1.77
	-3.13
	-2.98
	-0.659
	-3.08
	-2.43
	-2.44
	-3.12
	-2.81
	-0.859
	-0.404
	-3.02
	-2.32
	-2.49
	-3.07
	-0.539
	-1.98
	-3.12
	-2.94
	-2.75
	-2.72
	-2.61
	-2.89
	-3.12
	-2.28
	-2.1
	-3.22
	-2.4
	-0.71
	-0.525
	-2.36
	-2.6
	-2.25
	-3.05
	-3.12
	-1.53
	-3.01
	-3.48
	-0.451
	-2.43
	-2.96
	-2.24
	-2.48
	-2.45
	-2.42
	-0.46
	-2.72
	-2.5
	-2.38
	-2.79
	-2.89
	-0.32
	-1.78
	-2.28
	-2.86
	-2.66
	-2.14
	-2.85
	-2.39
	-2.79
	-3.32
	-3.03
	-3.1
	-2.33
	-3.34
	-0.549
	-2.8
	-3.23
	-3.14
	-2.62
	-2.8
	-0.341
	-2.31
	-1.86
	-2.38
	-2.02
	-2.89
	-3.08
	-2.73
	-2.23
	-3.4
	-3.13
	-2.92
	-2.15
	-0.337
	-2.27
	-0.623
	-2.59
	-1.87
	-2.19
	-2.76
	-2.44
	-0.618
	-2.28
	-2.52
	-2.93
	-2
	-2.78
	-2.85
	-0.98
	-2.46
	-2.75
	-2.82
	-2.24
	-2.71
	-2.7
	-3.1
	-2.13
	-2.6
	-2.8
	-2.49
	-2.82
	-2.7
	-2.96
	-3.06
	-3.2
	-2.4
	-2.76
	-1.17
	-2.72
	-2.98
	-3.07
	-2.1
	-3.26
	-3.31
	-2.55
	-3.24
	-3.3
	-2.21
	-0.942
	-2.97
	-1.15
	-1.86
	-2.55
	-2.79
	-2.51
	-2.46
	-0.759
	-2.74
	-2.28
	-2.72
	-2.37
	-2.78
	-2.39
	-2.36
	-2.55
	-2.26
	-2.21
	-2.58
	-3.2
	-2.9
	-2.5
	-2.16
	-2.45
	-3.13
	-2.09
	-1.66
	-2.95
	-2.14
	-3.25
	-3.04
	-0.833
	-3.4
	-0.381
	-0.733
	-2.71
	-2.97
	-3.26
	-2.76
	-2.45
	-0.802
	-2.86
	-0.522
	-0.361
	-3.1
	-3.05
	-0.661
	-1.29
	-2.89
	-3.24
	-2.56
	-0.56
	-0.559
	-2.86
	-2.64
	-2.18
	-2.69
	-2.77
	-3.02
	-2.04
	-2.79
	-3.06
	-2.87
	-3.28
	-2.48
	-2.94
	-0.564
	-2.43
	-2.82
	-0.536
	-2.55
	-2.45
	-2.98
	-2.17
	-2.1
	-0.764
	-2.23
	-0.405
	-1.7
	-3.18
	-3.11
	-3.26
	-0.34
	-2.17
	-2.63
	-2.5
	-2.95
	-3.4
	-2.73
	-2.17
	-3.07
	-2.79
	-2.68
	-2.76
	-3.28
	-0.442
	-3.02
	-2.59
	-2.91
	-2.38
	-2.47
	-3.06
	-0.404
	-0.715
	-0.568
	-2.11
	-2.33
	-2.44
	-2.19
	-1.88
	-2.37
	-0.735
	-2.09
	-2.58
	-2.37
	-2.82
	-2.63
	-3.02
	-2.04
	-0.548
	-0.387
	-0.336
	-0.351
	-2.26
	-2.78
	-2.8
	-2.16
	-3.03
	-2.6
	-1.93
	-2.04
	-3
	-2.41
	-2.94
	-0.395
	-0.849
	-2.05
	-3
	-2.12
	-2.63
	-2.67
	-2.48
	-2.27
	-3.11
	-2.24
	-0.454
	-2.42
	-3.17
	-2.99
	-2.97
	-2.56
	-1.64
	-2.31
	-2.92
	-1.47
	-2.16
	-2.76
	-0.702
	-2.08
	-2.85
	-2.59
	-2.49
	-2.91
	-2.69
	-2.7
	-2.6
	-2.34
	-1.55
	-1.21
	-0.825
	-2.6
	-2.46
	-2.13
	-2.36
	-2.17
	-0.929
	-2.64
	-2.69
	-2.35
	-2.75
	-2.48
	-2.77
	-2.11
	-3.03
	-3.16
	-3.04
	-2.34
	-2.53
	-1.07
	-1.5
	-2.57
	-2.32
	-3.27
	-1.97
	-2.04
	-0.781
	-2.99
	-2.12
	-2.84
	-2.09
	-2.62
	-2.21
	-3.03
	-2.35
	-2.19
	-2.97
	-1.22
	-2.07
	-3.23
	-3.11
	-0.956
	-2.69
	-3.17
	-0.836
	-3.1
	-3.21
	-3.42
	-2.1
	-2.59
	-3.01
	-3.15
	-3.18
	-2.45
	-2.9
	-2.53
	-2.42
	-2.43
	-2.2
	-2.97
	-2.61
	-0.393
	-0.865
	-1.52
	-2.02
	-1.26
	-2.51
	-2.92
	-3.11
	-0.9
	-0.504
	-2.87
	-2.69
	-3.04
	-2.69
	-3.12
	-0.329
	-2.37
	-2.02
	-0.951
	-0.941
	-2.93
	-2.46
	-2.37
	-2.36
	-0.327
	-0.449
	-1.28
	-2.67
	-2.94
	-0.661
	-2.87
	-1.55
	-2.5
	-2.82
	-2.16
	-2.06
	-2.34
	-2.81
	-2.69
	-0.897
	-2.73
	-2.53
	-0.396
	-2.95
	-1.03
	-2.74
	-2.97
	-2.38
	-3.26
	-0.357
	-3.01
	-2.7
	-2.95
	-0.859
	-2.72
	-0.668
	-2.39
	-0.813
	-1.88
	-1.47
	-1.81
	-2.42
	-2.8
	-2.71
	-2.65
	-3.09
	-2.37
	-2.83
	-2.5
	-2.83
	-1.94
	-2.89
	-2.86
	-3.21
	-2.3
	-2.23
	-2.85
	-1.27
	-2.91
	-2.58
	-3.06
	-2.95
	-2.74
	-2.78
	-2.91
	-0.762
	-2.44
	-2.82
	-2.63
	-2.9
	-2.85
	-2.92
	-2.21
	-3.14
	-2.27
	-2.52
	-2.02
	-2.47
	-2.13
	-2.39
	-2.44
	-2.27
	-2.24
	-2.98
	-3.25
	-2.66
	-2.38
	-2.5
	-2.19
	-2.87
	-3.25
	-2.13
	-2.52
	-1.82
	-1.12
	-2.41
	-3.17
	-2.99
	-2.6
	-2.98
	-3.12
	-2.57
	-0.432
	-2.78
	-2.4
	-3.23
	-2.6
	-2.18
	-2.22
	-0.366
	-1.38
	-2.95
	-2.53
	-2.41
	-2.46
	-3.05
	-1.91
	-2.63
	-2.54
	-1.88
	-2.76
	-2.54
	-1.35
	-3.22
	-3.47
	-2.17
	-2.45
	-0.512
	-2.58
	-0.375
	-2.8
	-2.89
	-3.08
	-2.19
	-2.35
	-3.15
	-3.21
	-0.533
	-0.401
	-2.56
	-2.67
	-3.06
	-0.351
	-2.47
	-3.38
	-2.51
	-2.74
	-2.62
	-2.94
	-2.07
	-0.533
	-3.28
	-3.08
	-2.29
	-2.27
	-1.46
	-3.33
	-2.35
	-3.28
	-2.77
	-2.57
	-2.94
	-2.21
	-2.43
	-1.68
	-2.45
	-2.79
	-1.92
	-2.85
	-3.43
	-2.35
	-0.836
	-0.619
	-3.12
	-2.7
	-1.83
	-0.922
	-2.73
	-3.14
	-0.835
	-0.619
	-2.62
	-0.338
	-3.23
	-2.63
	-2.45
	-3.08
	-2.71
	-1.64
	-3.35
	-0.457
	-2.93
	-2.87
	-1.3
	-2.35
	-2.58
	-2.18
	-2.43
	-1.17
	-3.08
	-3.3
	-1.77
	-2.38
	-2.24
	-2.87
	-0.639
	-3.15
	-1.1
	-3.01
	-2.26
	-2.88
	-3.34
	-2.53
	-3.52
	-0.563
	-2.11
	-3.13
	-2.45
	-0.925
	-3.03
	-3.12
	-2.3
	-2.86
	-3.05
	-2.99
	-3.08
	-2.17
	-2.94
	-0.765
	-3.1
	-2.13
	-2.19
	-0.474
	-1.76
	-3.21
	-2.86
	-1.16
	-3
	-2.31
	-2.23
	-2.72
	-2.69
	-1.47
	-1.06
	-1.49
	-2.45
	-2.64
	-3.32
	-3.26
	-1.93
	-2.37
	-3.09
	-2.9
	-2.84
	-2.24
	-0.681
	-2.55
	-2.75
	-3.24
	-2.07
	-2.25
	-2.09
	-2.76
	-2.47
	-3.35
	-2.1
	-2.89
	-2.76
	-2.65
	-2.14
	-2.74
	-2.61
	-2.27
	-2.51
	-0.406
	-3.16
	-1.52
	-2.87
	-2.62
	-3.16
	-2.74
	-3.17
	-0.846
	-2.58
	-1.16
	-2.74
	-3.04
	-2.4
	-0.415
	-2.55
	-2.88
	-3.02
	-1.48
	-2.8
	-2.32
	-2.66
	-2.82
	-2.38
	-3.27
	-2.56
	-2.6
	-2.19
	-2.02
	-2.54
	-3.12
	-2.65
	-0.469
	-3.21
	-3
	-1.85
	-3.06
	-1.83
	-0.521
	-2.81
	-2.39
	-2.57
	-2.79
	-2.27
	-3.11
	-3.26
	-3.12
	-2.91
	-3.07
	-2.98
	-0.549
	-3.05
	-3.06
	-3.06
	-2.39
	-1.53
	-2.87
	-2.54
	-2.5
	-3.07
	-2.68
	-2.35
	-3.07
	-2.67
	-3.1
	-1.99
	-2.92
	-2.78
	-2.74
	-2.27
	-2.45
	-0.635
	-3.08
	-2.19
	-2.31
	-2.22
	-3.15
	-2.49
	-3.25
	-2.82
	-2.69
	-2.08
	-3.25
	-2.94
	-2.74
	-0.806
	-3.2
	-1.35
	-2.86
	-2.79
	-2.73
	-2.49
	-2.6
	-3.04
	-1.26
	-3.27
	-0.857
	-2.85
	-3.24
	-2.84
	-2.5
	-2.86
	-2.97
	-2.67
	-1.33
	-2.82
	-2.56
	-2.92
	-3.12
	-3.09
	-2.06
	-2.28
	-3.08
	-0.465
	-2.59
	-3.11
	-2.94
	-2.21
	-2.32
	-2.49
	-3.04
	-2.69
	-1.05
	-2.18
	-1.83
	-0.36
	-0.72
	-3.12
	-2.84
	-2.88
	-2.76
	-2.63
	-0.917
	-2.52
	-2.7
	-1.53
	-0.303
	-0.693
	-2.8
	-0.95
	-2.65
	-1.85
	-3.37
	-2.83
	-2.62
	-2.71
	-0.49
	-2.89
	-2.37
	-2.28
	-3.1
	-0.317
	-2.9
	-0.469
	-1.57
	-2.01
	-2.48
	-2.11
	-2.1
	-2.48
	-0.369
	-2.98
	-1.01
	-2.33
	-1.51
	-2.22
	-2.73
	-2.82
	-2.61
	-2
	-2.97
	-2.53
	-2.72
	-2.71
	-0.903
	-3.11
	-3.03
	-2.89
	-0.896
	-2.66
	-3
	-3.06
	-2.3
	-2.69
	-2.51
	-0.536
	-2.74
	-2.66
	-2.24
	-3.09
	-2.43
	-3.14
	-2.53
	-2.62
	-0.451
	-2.72
	-2.9
	-2.24
	-2.03
	-2.81
	-0.511
	-2.13
	-2.65
	-2.98
	-1.49
	-2.74
	-2.67
	-2.68
	-0.728
	-2.32
	-0.377
	-1.92
	-1.56
	-0.378
	-0.563
	-1.97
	-3.44
	-2.32
	-2.27
	-1.37
	-1.98
	-2.99
	-1.97
	-2.82
	-3.16
	-2.69
	-0.74
	-2.99
	-1.97
	-0.611
	-2.33
	-2.37
	-3.18
	-0.935
	-1.66
	-3.21
	-2.65
	-2.71
	-2.68
	-1.07
	-2.63
	-2.78
	-2.32
	-3.17
	-0.551
	-2.51
	-1.06
	-2.69
	-2.73
	-3.62
	-2.55
	-1.75
	-2.48
	-0.443
	-0.453
	-2.86
	-2.16
	-2.99
	-2.31
	-0.316
	-1.73
	-0.602
	-2.84
	-0.358
	-2.9
	-1.53
	-2.37
	-2.33
	-2.8
	-3.16
	-2.52
	-2.46
	-3.03
	-0.565
	-2.76
	-1.63
	-2.24
	-0.885
	-2.76
	-2.09
	-2.96
	-2.29
	-2.3
	-2.56
	-2.65
	-2.6
	-0.374
	-1.89
	-2.65
	-1.85
	-0.404
	-2.15
	-2.54
	-2.05
	-3
	-2.91
	-2.44
	-0.684
	-2.17
	-2.75
	-0.769
	-0.538
	-1.88
	-2
	-2.16
	-2.39
	-2.4
	-2.14
	-1.97
	-2.34
	-2.96
	-3.07
	-2.33
	-0.396
	-3.09
	-3.09
	-3.21
	-2.56
	-3.03
	-2.66
	-2.99
	-0.632
	-2.61
	-0.339
	-2.51
	-3.08
	-2.74
	-3.07
	-2.06
	-2.65
	-3.18
	-2.54
	-0.618
	-3.05
	-0.573
	-2.9
	-2.7
	-2.48
	-3.01
	-3.13
	-2.85
	-2.43
	-3.23
	-2.21
	-2.91
	-2.02
	-2.55
	-3.17
	-2.79
	-2.41
	-2.95
	-3.2
	-2.57
	-2.23
	-2.78
	-2.34
	-2.27
	-2.67
	-2.65
	-2.51
	-1.28
	-3.05
	-1.16
	-2.61
	-1.98
	-2.46
	-2.24
	-3.15
	-2.69
	-2.81
	-2.11
	-2.91
	-0.383
	-2.77
	-1.02
	-2.63
	-2.6
	-2.45
	-1.95
	-3.13
	-2.66
	-2.45
	-2.87
	-3.26
	-3.07
	-3.23
	-1.19
	-2.71
	-2.65
	-2.06
	-2.43
	-0.852
	-0.416
	-2.9
	-2.23
	-0.618
	-2.55
	-2.18
	-3.32
	-2.39
	-2.35
	-3.21
	-3.07
	-0.301
	-2.8
	-3.05
	-2.97
	-2.4
	-1.11
	-2.6
	-3.17
	-2.89
	-3.01
	-2.6
	-3.01
	-0.464
	-2.97
	-3.25
	-2.06
	-3.25
	-2.97
	-2.62
	-3.25
	-2.28
	-2.23
	-2.43
	-2.47
	-2.97
	-2.29
	-2.19
	-2.36
	-2.38
	-2.76
	-2.59
	-2.16
	-1.63
	-2.44
	-2.54
	-3.03
	-2.69
	-2.65
	-2.96
	-2.82
	-2.97
	-2.35
	-2.37
	-3.22
	-2.92
	-3.17
	-2.8
	-0.745
	-3.35
	-2.11
	-2.92
	-1.95
	-2.7
	-2.46
	-2.89
	-2.43
	-2.31
	-2.37
	-0.466
	-1.21
	-1.03
	-2.8
	-1.95
	-2.95
	-3.08
	-2.09
	-3.57
	-0.503
	-3.19
	-2.89
	-2.5
	-2.89
	-2.7
	-2.48
	-2.58
	-2.16
	-1.03
	-3.34
	-2.12
	-2.88
	-2.58
	-1.39
	-2.4
	-2.11
	-2.54
	-2.28
	-0.638
	-2.53
	-2.64
	-2.64
	-2.52
	-1.76
	-1.85
	-0.381
	-1.94
	-3.55
	-3.06
	-2.76
	-2.4
	-0.58
	-2.54
	-0.423
	-0.715
	-2.96
	-3.2
	-1.22
	-0.705
	-2.9
	-2.73
	-2.86
	-2.3
	-2.35
	-0.357
	-1.62
	-0.379
	-2.75
	-2.1
	-2.26
	-2.96
	-2.38
	-0.483
	-3.19
	-0.952
	-2.54
	-3.44
	-3.02
	-1.81
	-2.62
	-3.11
	-1.44
	-3.29
	-1.39
	-2.77
	-0.696
	-0.695
	-2.35
	-2.65
	-2.44
	-0.384
	-0.876
	-2.34
	-2.84
	-2.58
	-1.4
	-2.29
	-3.15
	-2.92
	-3.11
	-2.65
	-2.87
	-2.12
	-0.895
	-2.24
	-1.98
	-0.5
	-0.676
	-3.4
	-2.32
	-0.625
	-2.63
	-2.41
	-3.06
	-1.17
	-3.01
	-2.13
	-1.89
	-1.86
	-2.74
	-0.763
	-2.22
	-3.14
	-2.73
	-2.6
	-3.03
	-3.05
	-0.39
	-2.21
	-3.36
	-3.06
	-2.88
	-0.641
	-2.49
	-0.447
	-2.87
	-3.18
	-2.27
	-2.64
	-3.07
	-2.69
	-1.97
	-2.81
	-2.74
	-3.2
	-2.86
	-2.84
	-2.89
	-2.33
	-0.418
	-2.24
	-3.03
	-2.71
	-2.44
	-0.397
	-2.42
	-3.06
	-2.54
	-2.65
	-2.2
	-0.706
	-2.67
	-0.594
	-0.328
	-3.04
	-2.87
	-2.79
	-0.892
	-2.76
	-2.77
	-3.2
	-3.11
	-3.06
	-2.83
	-2.94
	-2.55
	-2.61
	-2.39
	-3.08
	-2.4
	-0.73
	-2.15
	-2.43
	-2.55
	-2.78
	-2.21
	-3.09
	-2.22
	-2.91
	-2.99
	-2.58
	-2.69
	-3.2
	-2.47
	-2.41
	-2.85
	-3.12
	-3.27
	-2.63
	-2.86
	-2.05
	-3.09
	-1.35
	-3.3
	-2.64
	-0.995
	-0.964
	-2.47
	-3.08
	-2.7
	-1.35
	-3.15
	-2.93
	-0.39
	-3.35
	-2.54
	-2.24
	-2.63
	-2.75
	-3.02
	-2.81
	-2.72
	-2.58
	-2.39
	-2.98
	-0.601
	-2.65
	-2.79
	-2.54
	-1.71
	-2.88
	-1.16
	-0.328
	-0.636
	-2.12
	-3.23
	-0.816
	-3.53
	-3.36
	-0.77
	-2.58
	-3.13
	-2.74
	-2.44
	-2.9
	-2.9
	-2.06
	-3
	-0.639
	-3.03
	-0.885
	-2.68
	-2.08
	-1.83
	-3.04
	-2.29
	-3.05
	-0.849
	-2.15
	-2.77
	-3.07
	-3.09
	-2.71
	-3.36
	-3.3
	-1.61
	-2.91
	-2.56
	-2.25
	-2.35
	-0.521
	-2.84
	-1.77
	-0.669
	-2.68
	-2.77
	-2.23
	-2.38
	-2.02
	-3
	-2.66
	-0.341
	-2.88
	-2.93
	-2.59
	-3.02
	-2.54
	-3.25
	-2.21
	-0.518
	-2.44
	-3.05
	-2.53
	-2.76
	-2.75
	-2.65
	-2.87
	-2.86
	-1.56
	-2.57
	-3.16
	-2.94
	-0.343
	-3.41
	-3.06
	-1.02
	-2.82
	-2.83
	-2.6
	-1.49
	-3.39
	-2.97
	-2.29
	-2.98
	-3.09
	-2.68
	-2.21
	-2.02
	-2.36
	-1.18
	-1.15
	-2.22
	-2.25
	-2.57
	-2.27
	-2.6
	-1.43
	-1.83
	-2
	-1.85
	-2.75
	-2.38
	-1.59
	-2.77
	-0.479
	-0.349
	-2.27
	-0.367
	-3.44
	-2.18
	-2.02
	-2.46
	-2.25
	-1.77
	-2.95
	-2.38
	-3.19
	-2.06
	-3.2
	-2.96
	-2.49
	-0.367
	-2.77
	-0.813
	-1.05
	-2.62
	-2.31
	-3.18
	-2.22
	-3.33
	-2.37
	-2.68
	-2.46
	-0.361
	-1.7
	-0.313
	-2.34
	-2.65
	-2.3
	-2.85
	-2.97
	-2.65
	-2.16
	-2.82
	-2.24
	-3.28
	-2.95
	-1.02
	-3.39
	-2.39
	-2.7
	-2.49
	-2.98
	-3.28
	-3.1
	-2.61
	-2.8
	-2.82
	-0.375
	-2.41
	-1.7
	-3.06
	-0.629
	-3.13
	-0.46
	-1.09
	-2.74
	-2.28
	-2.69
	-1.19
	-2.61
	-2.6
	-2.06
	-2.74
	-2.4
	-2.87
	-0.467
	-2.32
	-0.765
	-3.02
	-1.86
	-3.36
	-0.802
	-2.54
	-3.16
	-2.48
	-1.87
	-2.82
	-3.42
	-2.62
	-2.72
	-2.9
	-3.25
	-2.99
	-2.41
	-2.81
	-2.96
	-2.58
	-2.31
	-1.95
	-2.77
	-2.66
	-0.676
	-3.35
	-0.389
	-1.42
	-2.94
	-2.93
	-0.543
	-1.85
	-1.76
	-2.65
	-0.918
	-3.28
	-2.43
	-2.87
	-2.32
	-2.58
	-0.685
	-2.37
	-0.629
	-2.48
	-2.54
	-0.732
	-3.09
	-3.24
	-1.13
	-2.76
	-3.15
	-3.37
	-2.27
	-2.66
	-2.74
	-3.12
	-2.29
	-2.22
	-0.687
	-2.23
	-2.48
	-2.57
	-2.48
	-2.4
	-2.89
	-2.2
	-2.38
	-1.91
	-1.76
	-2.83
	-3.43
	-1.97
	-2.3
	-1.77
	-2.93
	-2.87
	-2.7
	-2.73
	-2.7
	-2.93
	-3.17
	-2.42
	-2.95
	-2.51
	-3.02
	-0.681
	-3.62
	-0.591
	-2.24
	-3.26
	-0.416
	-2.82
	-0.366
	-2.82
	-2.6
	-2.38
	-2.59
	-1.37
	-2.79
	-2.08
	-2.34
	-2.78
	-1.11
	-2.15
	-2.92
	-2.35
	-2.58
	-2.81
	-1.75
	-2.7
	-2.86
	-2.71
	-3.14
	-0.335
	-2.1
	-2.96
	-2.6
	-2.82
	-2.82
	-2.97
	-2.89
	-2.62
	-3.32
	-0.978
	-2.97
	-2.06
	-0.716
	-2.31
	-3.02
	-2.89
	-2.29
	-2.36
	-2.85
	-2.97
	-3.21
	-3.03
	-0.729
	-0.375
	-2.63
	-3.05
	-2.33
	-1.84
	-2.18
	-3.01
	-2.06
	-2.54
	-3.07
	-2.35
	-2.35
	-3.3
	-0.545
	-2.53
	-3.06
	-1.62
	-2.44
	-2.91
	-2.43
	-3.19
	-3.13
	-2.59
	-2.82
	-2.57
	-2.51
	-3
	-2.97
	-2.26
	-2.78
	-3
	-2.67
	-2.61
	-1.6
	-0.331
	-0.937
	-2.41
	-2.44
	-2.82
	-3.06
	-2.23
	-3.22
	-3.07
	-2.08
	-2.25
	-1.89
	-3.2
	-1.54
	-3.36
	-3.11
	-2.95
	-0.465
	-2.83
	-2.25
	-1.21
	-2.86
	-2.76
	-2.34
	-2.68
	-2.83
	-0.909
	-2.35
	-0.51
	-3.01
	-2.38
	-1.2
	-2.73
	-0.393
	-3.11
	-3.27
	-2.75
	-2.79
	-2.63
	-2.66
	-2.4
	-1.89
	-0.36
	-3.04
	-0.897
	-2.1
	-2.86
	-3.36
	-3.22
	-2.62
	-2.39
	-3.32
	-2.61
	-2.6
	-2.31
	-2.53
	-2.67
	-3.55
	-1.24
	-0.357
	-2
	-1.19
	-2.87
	-0.72
	-3.09
	-2.35
	-2.76
	-2.45
	-2.14
	-2.51
	-0.972
	-2.28
	-3.15
	-2.54
	-1.14
	-3.04
	-3.36
	-1.91
	-0.852
	-0.368
	-0.642
	-3.03
	-2.97
	-3.01
	-2.38
	-2.58
	-2.54
	-3.03
	-2.29
	-2.81
	-2.28
	-3
	-2.79
	-0.309
	-3.06
	-2.85
	-0.854
	-2.42
	-2.96
	-2.8
	-2.57
	-2.76
	-0.57
	-0.388
	-2.76
	-3.06
	-2.02
	-2.93
	-2.57
	-0.763
	-2.1
	-2.45
	-0.654
	-2.86
	-0.523
	-2.31
	-2.99
	-2.34
	-2.05
	-0.858
	-2.33
	-2.72
	-2.17
	-1.1
	-2.63
	-2.4
	-3.05
	-2.06
	-3.44
	-2.98
	-2.9
	-2.36
	-2.34
	-3.33
	-1.93
	-1.57
	-0.666
	-0.497
	-2.2
	-3.19
	-1.89
	-2.82
	-1.74
	-3.11
	-2.34
	-3.37
	-2.88
	-2.19
	-2.57
	-2.79
	-2.55
	-2.49
	-0.404
	-2.22
	-2.74
	-2.57
	-2.68
	-2.72
	-0.539
	-2.49
	-2.87
	-2.43
	-2.85
	-0.669
	-2.38
	-3.22
	-0.36
	-3.43
	-0.375
	-3.09
	-0.43
	-2.96
	-1.98
	-2.9
	-2.13
	-2.5
	-2.23
	-1.84
	-3.04
	-0.369
	-2.93
	-2.97
	-2.48
	-1.25
	-2.03
	-1.82
	-2.81
	-2.96
	-2.04
	-2.48
	-0.381
	-2.76
	-2.68
	-3.23
	-2.37
	-2.98
	-2.75
	-1.94
	-2.7
	-3.11
	-2.48
	-2.06
	-0.632
	-2.68
	-3.16
	-0.526
	-1.27
	-2.78
	-3.14
	-2.72
	-3.17
	-2.58
	-3.11
	-2.39
	-2.81
	-2.72
	-3.16
	-2.75
	-2.66
	-2.41
	-2.58
	-3.03
	-2.74
	-0.539
	-2.3
	-2.17
	-1.13
	-2.86
	-3.23
	-2.83
	-1.24
	-2.44
	-1.94
	-2.23
	-1.84
	-0.701
	-3.04
	-2.99
	-2.39
	-2.27
	-2.43
	-0.328
	-0.746
	-2.82
	-0.358
	-0.332
	-1.22
	-2.46
	-2.76
	-1.08
	-2.46
	-2.63
	-2.86
	-3.06
	-1.7
	-1.21
	-0.752
	-2.15
	-0.632
	-2.34
	-2.73
	-3.07
	-3.04
	-2.76
	-2.42
	-1.04
	-2.79
	-3.04
	-2.32
	-2.58
	-2.08
	-2.69
	-2.48
	-2.41
	-2.59
	-2.38
	-2.25
	-2.93
	-0.431
	-2.62
	-2.94
	-0.408
	-2.95
	-1.99
	-2.69
	-3.34
	-2.18
	-2.96
	-2.9
	-2.89
	-2.91
	-2.76
	-2.49
	-2.78
	-2.9
	-3.44
	-3.18
	-0.467
	-2.15
	-2.92
	-0.825
	-2.55
	-0.754
	-0.935
	-2.83
	-2.75
	-1.08
	-3.04
	-2.1
	-2.77
	-0.305
	-2.86
	-2.83
	-2.3
	-2.29
	-1.73
	-2.39
	-2.97
	-2.74
	-2.75
	-2.69
	-0.631
	-0.48
	-0.577
	-2.01
	-0.344
	-3.04
	-2.67
	-0.492
	-1.94
	-2.57
	-2.37
	-2.73
	-3.24
	-3.09
	-1.17
	-2.27
	-2.44
	-2.9
	-2.59
	-2.88
	-0.42
	-3.09
	-1.8
	-3.71
	-2.86
	-2.2
	-2.66
	-3.16
	-2.3
	-0.305
	-2.51
	-2.48
	-0.676
	-1.8
	-3.04
	-2.37
	-2.64
	-2.42
	-2.04
	-0.717
	-2.5
	-3.12
	-1.21
	-2.28
	-2.69
	-3.02
	-0.432
	-2.59
	-2.38
	-3.23
	-2.27
	-0.664
	-2.9
	-3.12
	-2.31
	-0.632
	-2.41
	-2.65
	-2.51
	-2.62
	-0.594
	-3.03
	-2.52
	-2.84
	-2.65
	-2.56
	-2.86
	-2.67
	-2.89
	-2.85
	-1.58
	-2.71
	-2.56
	-2.59
	-2.37
	-3.04
	-2.63
	-3.23
	-2.36
	-3.55
	-2.07
	-1.15
	-1.65
	-2.47
	-3.06
	-2.41
	-1.46
	-2.14
	-2.32
	-2.24
	-2.75
	-3.21
	-3.18
	-0.575
	-2.02
	-2.07
	-2.51
	-2.16
	-2.52
	-3.59
	-2.39
	-2.74
	-0.699
	-2.96
	-2.18
	-1.51
	-2.27
	-2.92
	-3.29
	-3.09
	-1.97
	-2.77
	-3.25
	-3.04
	-2.81
	-2.83
	-3.04
	-3.16
	-0.361
	-0.782
	-0.745
	-2.43
	-0.406
	-2.34
	-3.01
	-2.52
	-0.721
	-3.01
	-0.335
	-2.39
	-2.79
	-2.69
	-2.56
	-2
	-2.87
	-2.33
	-1.58
	-0.582
	-2.86
	-3.12
	-2.35
	-2.6
	-2.42
	-2.67
	-1.84
	-2.97
	-0.726
	-2.63
	-1.44
	-2.74
	-1.87
	-2.66
	-1.71
	-3.03
	-1.42
	-2.8
	-1.02
	-2.54
	-2.96
	-0.822
	-2.87
	-2.11
	-0.361
	-1.2
	-1.86
	-2.51
	-3.17
	-2.69
	-3.24
	-1.9
	-3
	-2.98
	-2.39
	-1.71
	-2.99
	-2.93
	-2.5
	-0.919
	-2.91
	-0.563
	-2.43
	-2.81
	-2.6
	-2.97
	-2.1
	-1.16
	-2.93
	-2.94
	-0.381
	-0.825
	-0.509
	-2.44
	-2.76
	-3
	-2.87
	-2.19
	-2.74
	-2.98
	-0.71
	-2.84
	-2.75
	-2.79
	-2.56
	-2.18
	-2.19
	-2.7
	-0.922
	-3.02
	-1.92
	-0.827
	-2.44
	-1.03
	-1.92
	-2.32
	-2.69
	-0.55
	-0.503
	-2.36
	-0.395
	-2.53
	-0.446
	-2.92
	-2.72
	-3.15
	-3.09
	-0.483
	-2.83
	-2.66
	-3.03
	-1.8
	-0.447
	-2.93
	-3.15
	-2.13
	-2.36
	-3.02
	-2.84
	-2.98
	-2.04
	-2.93
	-3.09
	-2.88
	-0.849
	-3.52
	-2.39
	-0.541
	-3.24
	-0.802
	-2.97
	-2.19
	-2.08
	-2.79
	-2.79
	-0.776
	-2.66
	-2.23
	-3.17
	-3.23
	-3.28
	-3.2
	-1.02
	-3.28
	-2.4
	-2.33
	-3.07
	-2.32
	-3.14
	-2.76
	-2.37
	-2.57
	-2.68
	-1.98
	-3.02
	-1.38
	-1.27
	-3.08
	-2.55
	-2.61
	-3.09
	-3.09
	-2.61
	-2.77
	-2.1
	-2.29
	-2.98
	-3.3
	-2.51
	-1.92
	-1.73
	-2.86
	-2.96
	-2.4
	-0.84
	-2.69
	-3.07
	-2.79
	-2.46
	-2.89
	-2.18
	-2.68
	-0.495
	-3
	-1.74
	-2.86
	-3.03
	-2.59
	-0.628
	-2.98
	-0.799
	-3.19
	-2.39
	-2.5
	-2.48
	-2.31
	-0.396
	-2.26
	-2.25
	-2.35
	-3.33
	-2.16
	-3.1
	-2
	-2.71
	-0.75
	-3.16
	-1.68
	-2.36
	-2.98
	-3.12
	-2.51
	-3.11
	-3.08
	-2.57
	-3.06
	-2.71
	-2.4
	-2.28
	-3.22
	-1.61
	-2.26
	-0.662
	-0.523
	-2.85
	-2.81
	-3.29
	-2.45
	-3.13
	-3.18
	-1.86
	-2.97
	-2.68
	-2.55
	-1.04
	-2.24
	-2.31
	-2.7
	-2.64
	-2.97
	-2.91
	-2.57
	-0.521
	-2.49
	-2.85
	-2.83
	-2.54
	-2.39
	-2.57
	-2.98
	-3.14
	-2.68
	-2.99
	-2.93
	-3.02
	-2.8
	-2.11
	-2.93
	-3.24
	-3.03
	-0.953
	-2.8
	-2.33
	-0.673
	-2.9
	-1.82
	-2.51
	-0.542
	-2.45
	-2.15
	-3.18
	-2.69
	-2.4
	-3.05
	-0.935
	-2.74
	-2.75
	-2.22
	-2.7
	-2.14
	-1.74
	-1.13
	-2.74
	-1.78
	-0.358
	-2.95
	-2.63
	-0.342
	-3.19
	-1.87
	-2.13
	-2.69
	-2.87
	-0.318
	-2.96
	-2.92
	-0.648
	-3.06
	-0.358
	-2.76
	-2.5
	-2.93
	-3.62
	-3.13
	-2.56
	-2.79
	-3.02
	-3.23
	-3.23
	-0.391
	-2.26
	-2.81
	-2.2
	-1.52
	-2.49
	-2.51
	-2.73
	-2.42
	-2.56
	-0.722
	-2.35
	-0.305
	-3.1
	-3.17
	-2.31
	-0.315
	-2.35
	-2.56
	-3.33
	-2.76
	-0.533
	-3.01
	-0.326
	-0.466
	-2.6
	-2.52
	-2.17
	-2.22
	-3.13
	-3.09
	-3.18
	-2.76
	-0.954
	-1.63
	-2.95
	-2.96
	-0.48
	-2.46
	-2.51
	-2.82
	-2.32
	-2.14
	-2.36
	-3.2
	-1.45
	-2.11
	-0.429
	-2.26
	-2.78
	-3.06
	-2.31
	-3.34
	-3.02
	-1.92
	-2.61
	-0.676
	-2.73
	-3.02
	-3.05
	-2.21
	-2.56
	-0.326
	-2.21
	-2.79
	-0.729
	-3.2
	-2.2
	-2.33
	-2.33
	-2.61
	-1.94
	-2.32
	-1.34
	-0.402
	-2.73
	-2.92
	-2.06
	-2.92
	-2.16
	-2.37
	-2.51
	-3.18
	-3.26
	-2.91
	-2.91
	-3.09
	-3.29
	-0.464
	-3.13
	-2.01
	-0.577
	-1.25
	-0.53
	-3.03
	-2.09
	-0.643
	-2.24
	-2.71
	-2.99
	-2.74
	-2.6
	-2.11
	-2.91
	-3.02
	-2.43
	-3.19
	-2.31
	-2.71
	-1.81
	-0.409
	-1.47
	-2.53
	-1.07
	-2.44
	-1.79
	-2.38
	-2.81
	-1.97
	-2.76
	-2.85
	-2.42
	-3.2
	-2.75
	-1.48
	-0.456
	-2.63
	-0.357
	-3.05
	-2.52
	-2.44
	-2.01
	-0.516
	-0.508
	-3.01
	-3.45
	-3.26
	-2.98
	-3.11
	-2.15
	-2.55
	-0.467
	-2.43
	-2.74
	-2.64
	-2.55
	-2.66
	-2.54
	-3.05
	-2.76
	-3.12
	-2.57
	-0.65
	-0.728
	-2.72
	-0.643
	-3.27
	-2.33
	-1.23
	-2.4
	-2.39
	-2.85
	-2.42
	-0.366
	-2.55
	-2.68
	-2.3
	-0.333
	-2.28
	-2.6
	-2.55
	-3.01
	-1.8
	-3.13
	-3.07
	-2.13
	-0.492
	-3.18
	-2.82
	-2.44
	-2.24
	-2.96
	-2.72
	-2.22
	-0.336
	-0.78
	-0.433
	-0.661
	-2.81
	-0.683
	-2.61
	-1.97
	-2.69
	-2.94
	-2.58
	-3.1
	-2.46
	-0.873
	-2.49
	-3.13
	-3.16
	-2.07
	-2.86
	-2.08
	-2.5
	-2.41
	-3.01
	-2.62
	-2.88
	-2.11
	-2.27
	-3.09
	-2.92
	-1.87
	-2.78
	-2.6
	-3.02
	-1.98
	-2.38
	-2.63
	-2.57
	-2.9
	-0.421
	-1.33
	-2.59
	-2.81
	-3.04
	-2.31
	-2.34
	-0.773
	-3.09
	-3.44
	-3.25
	-1.91
	-3.18
	-2.49
	-2.5
	-2.25
	-1.57
	-2.9
	-2.47
	-2.75
	-2.95
	-2.34
	-2.96
	-2.3
	-2.35
	-0.715
	-2.76
	-2.44
	-2.94
	-2.33
	-2
	-3.27
	-1.88
	-2.95
	-0.556
	-2.64
	-1.74
	-3.23
	-2.21
	-2.93
	-0.827
	-3.21
	-3.27
	-3.11
	-2.95
	-3.07
	-1.59
	-1.69
	-3.09
	-2.31
	-2.27
	-3.01
	-0.432
	-2.38
	-2.3
	-2.38
	-2.85
	-3.23
	-0.74
	-3.04
	-2.84
	-0.465
	-2.84
	-3.15
	-2.63
	-1.76
	-2.64
	-0.45
	-2.37
	-2.98
	-2.67
	-1.9
	-2.67
	-2.94
	-2.96
	-2.52
	-1.85
	-2.75
	-1.02
	-0.432
	-2.79
	-0.546
	-2.73
	-2.56
	-2.32
	-2.61
	-1.78
	-3.07
	-2.66
	-2.67
	-2.27
	-2.9
	-3.03
	-2.19
	-2.52
	-2.65
	-3.43
	-2.45
	-0.357
	-0.864
	-0.708
	-2.52
	-3.04
	-2.05
	-2.61
	-2.33
	-3.31
	-2.75
	-2.9
	-2.32
	-2.05
	-2.72
	-2.89
	-2.19
	-2.26
	-1.97
	-3.15
	-2.59
	-3
	-1.9
	-2.98
	-3.13
	-2.76
	-3.02
	-3.23
	-2
	-2.68
	-2.41
	-0.687
	-2.84
	-1.38
	-3.19
	-0.411
	-2.45
	-2.14
	-2.83
	-2.54
	-2.45
	-2.97
	-0.427
	-2.24
	-2.33
	-1.92
	-2.24
	-3.15
	-2.21
	-2.29
	-2.81
	-0.578
	-2.83
	-2.6
	-2.62
	-2.89
	-2.07
	-2.55
	-3.2
	-3.07
	-2.83
	-2.32
	-0.456
	-2.43
	-2.99
	-2.15
	-0.635
	-3.01
	-3.01
	-2.79
	-2.21
	-2.92
	-2.46
	-3.18
	-3.25
	-2.27
	-2.14
	-2.64
	-2.83
	-3.04
	-3.21
	-2.12
	-1.05
	-3.02
	-3.12
	-1.68
	-2.22
	-2.29
	-2.9
	-2.82
	-3.01
	-2.33
	-3.15
	-3.02
	-2.31
	-2.12
	-0.561
	-2.17
	-2.43
	-2.7
	-1.88
	-2.23
	-2.81
	-2.5
	-2.42
	-1.98
	-2.49
	-2.95
	-2.17
	-1.78
	-3.36
	-3
	-2.9
	-1.5
	-2
	-0.48
	-1.09
	-2.8
	-3.15
	-2.59
	-0.939
	-3.01
	-0.385
	-2.47
	-2.88
	-2.59
	-1.97
	-1.43
	-2.8
	-3.08
	-0.985
	-3.13
	-2.44
	-3
	-2.73
	-0.668
	-2.74
	-3.25
	-2.41
	-3.29
	-3.25
	-2.18
	-2.23
	-1.21
	-2.66
	-2.22
	-3.11
	-2.88
	-3.09
	-1.99
	-0.6
	-3.34
	-0.426
	-2.38
	-0.893
	-2.05
	-2.27
	-2.84
	-1.8
	-2.9
	-0.688
	-3.08
	-0.92
	-1.38
	-0.677
	-2.93
	-3.27
	-3.05
	-2.57
	-3.03
	-2.89
	-2.65
	-0.491
	-2.72
	-2.46
	-2.8
	-2.55
	-2.69
	-2.89
	-3.04
	-2.88
	-3
	-1.52
	-3.24
	-2.87
	-0.828
	-2.84
	-1.98
	-3.04
	-3.05
	-3.21
	-2.6
	-2.14
	-3.25
	-1.83
	-2.2
	-3.26
	-2.33
	-2.96
	-2.22
	-0.56
	-1.69
	-2.92
	-2.49
	-2.83
	-0.819
	-2.74
	-0.368
	-2.59
	-2.74
	-2.34
	-2.34
	-3
	-2.45
	-2.64
	-2.05
	-1.89
	-2.36
	-2.38
	-0.341
	-3.15
	-3.1
	-3.12
	-2.76
	-0.382
	-2.3
	-3.02
	-3.33
	-3
	-0.884
	-2.9
	-2.33
	-1.77
	-2.88
	-2.99
	-1.08
	-0.586
	-2.06
	-1.13
	-2.29
	-2.23
	-3.08
	-2.39
	-2.88
	-2.32
	-2.1
	-2.18
	-2.57
	-3.38
	-3.71
	-2.81
	-1.6
	-2.87
	-2.28
	-2.53
	-1.14
	-2.33
	-0.358
	-2.73
	-2.82
	-1.98
	-2.48
	-3.07
	-2.79
	-2.27
	-2.33
	-2.17
	-0.433
	-2.47
	-2.66
	-2.91
	-3.19
	-0.351
	-0.911
	-2.77
	-2.72
	-2.05
	-2.4
	-2.52
	-1.37
	-0.413
	-0.786
	-2.12
	-2.94
	-2.54
	-1.8
	-2.46
	-2.66
	-2.81
	-3.3
	-0.442
	-2.89
	-2.47
	-2.36
	-2.95
	-2.72
	-2.12
	-2.31
	-0.434
	-2.87
	-0.831
	-3.03
	-0.46
	-2.37
	-2.97
	-2.49
	-1.4
	-3.41
	-3.08
	-3.11
	-2.46
	-2.85
	-1.71
	-2.3
	-2.69
	-3.11
	-0.588
	-0.798
	-2
	-1.51
	-2.43
	-0.317
	-3.01
	-3.01
	-3.12
	-2.69
	-2.48
	-2.34
	-2.51
	-2.2
	-2.89
	-2.47
	-2.92
	-0.412
	-2.23
	-2.92
	-2.18
	-3.01
	-0.306
	-2.47
	-2.43
	-0.612
	-0.992
	-2.2
	-0.333
	-2.33
	-0.363
	-2.69
	-2.06
	-1.28
	-2.99
	-1.98
	-2.53
	-2.61
	-3.2
	-1.96
	-1.31
	-1.43
	-3.03
	-2.2
	-2.73
	-3.09
	-1.46
	-3.14
	-0.709
	-0.338
	-1.71
	-2.18
	-2.4
	-0.622
	-3.24
	-2.79
	-2
	-2.4
	-1.05
	-2.88
	-2.59
	-2.31
	-3.09
	-3.03
	-2.56
	-1.49
	-2.26
	-2.7
	-2.35
	-2.4
	-3.17
	-0.822
	-2.65
	-2.9
	-2.1
	-1.12
	-2.27
	-2.57
	-1.3
	-2.81
	-2.77
	-3.03
	-3.07
	-0.345
	-2.87
	-2.52
	-1.06
	-2.34
	-0.604
	-3.24
	-2.68
	-2.17
	-2.87
	-2.52
	-2.42
	-2.85
	-2.3
	-2.75
	-2.43
	-1.43
	-0.651
	-2.63
	-1.98
	-3.14
	-2.37
	-2.88
	-3
	-2.79
	-2.85
	-2.41
	-3.07
	-2.09
	-2.74
	-2.37
	-2.5
	-2.7
	-2.61
	-2.59
	-3.15
	-2.23
	-0.918
	-2.06
	-1.92
	-3.03
	-2.08
	-3.03
	-2.86
	-2.65
	-1.91
	-2.97
	-2.88
	-2.16
	-1.67
	-2.96
	-2.86
	-2.84
	-2.47
	-2.72
	-2.85
	-2.24
	-3.13
	-3.03
	-3.15
	-0.607
	-2.68
	-2.91
	-3.24
	-0.647
	-2.73
	-2.42
	-2.27
	-0.886
	-1.01
	-3.35
	-3.04
	-0.441
	-1.73
	-2.16
	-2.94
	-1.83
	-2.22
	-0.506
	-2.86
	-1.87
	-2.36
	-0.435
	-0.951
	-2.43
	-2.54
	-2.26
	-3.2
	-2.57
	-2.16
	-2.33
	-3.02
	-0.422
	-2.9
	-2.96
	-2.22
	-2.6
	-2.91
	-2.78
	-2.2
	-2.43
	-3.16
	-2.28
	-3.24
	-0.308
	-2.91
	-2.83
	-2.96
	-3.07
	-2.69
	-2.42
	-2.65
	-3.14
	-2.45
	-2.15
	-2.06
	-3.24
	-2.47
	-2.63
	-2.48
	-2.3
	-0.486
	-2.42
	-1.97
	-1.99
	-2.1
	-2.19
	-2.56
	-2.76
	-1.4
	-1.93
	-2.17
	-2.61
	-2.63
	-0.364
	-0.872
	-2.29
	-2.37
	-2.84
	-2.46
	-2.65
	-2.96
	-2.28
	-2.93
	-1.87
	-2.94
	-2.07
	-3.18
	-2.91
	-2.87
	-0.964
	-2.44
	-2.58
	-0.545
	-2.62
	-2.26
	-3.06
	-3.02
	-2.04
	-3.29
	-2.42
	-3.21
	-2.81
	-0.59
	-2.75
	-2.86
	-2.78
	-2.19
	-2.76
	-3.27
	-2.45
	-2.1
	-2.6
	-2.23
	-2.26
	-3.17
	-0.487
	-2.88
	-0.558
	-1.3
	-2.9
	-0.452
	-0.78
	-2.51
	-2.61
	-2.31
	-3.26
	-1.41
	-2.57
	-2.43
	-3.1
	-1.83
	-0.688
	-2.35
	-2.71
	-2.67
	-1.68
	-0.461
	-3.07
	-2.62
	-2.88
	-2.83
	-2.22
	-2.94
	-3.19
	-3.27
	-2.52
	-2.39
	-2.47
	-2.4
	-2.79
	-3.09
	-2.58
	-2.28
	-3
	-2.48
	-2.97
	-3.14
	-2.48
	-2.91
	-2.64
	-2.16
	-2.91
	-2.83
	-2.72
	-1.99
	-2.61
	-2.91
	-0.364
	-2.78
	-2.33
	-2.16
	-0.826
	-2.42
	-2.58
	-1.64
	-0.326
	-3.01
	-2.52
	-2.79
	-2.82
	-0.317
	-2.92
	-0.303
	-2.67
	-2.8
	-3.19
	-2.85
	-1.92
	-2.38
	-2.9
	-2.83
	-2.44
	-3.15
	-1.98
	-0.922
	-2.5
	-3.16
	-2.78
	-3.23
	-2.83
	-3.03
	-2.22
	-3.34
	-2.73
	-2.27
	-3.44
	-3.25
	-2.64
	-2.74
	-2.28
	-3.05
	-2.18
	-2.34
	-2.96
	-2.8
	-1.33
	-2.26
	-1.5
	-2.55
	-1.34
	-0.57
	-2.65
	-2.59
	-2.76
	-2.44
	-2.61
	-1.33
	-2.4
	-2.23
	-3.17
	-2.79
	-2.4
	-3.18
	-2.73
	-2.64
	-2.69
	-3.22
	-2.34
	-2.14
	-2.85
	-1.96
	-2.89
	-2.45
	-2.49
	-2.81
	-2.55
	-3.19
	-3.3
	-2.98
	-2.04
	-2.79
	-0.32
	-0.347
	-3.06
	-2.58
	-1.73
	-2.82
	-2.45
	-2.95
	-0.639
	-3
	-2.15
	-2.21
	-2.87
	-1.87
	-2.67
	-2.78
	-3.02
	-3.11
	-2.88
	-1.82
	-2.84
	-3.03
	-2.16
	-2.4
	-2.89
	-3.19
	-2.84
	-0.983
	-0.938
	-1.8
	-2.83
	-2.96
	-1.29
	-3.17
	-2.5
	-2.56
	-2.36
	-1.05
	-2.99
	-2.79
	-2.43
	-3.37
	-3.22
	-2.99
	-2.6
	-2.93
	-2.99
	-1.86
	-3.24
	-2.8
	-2.18
	-2.39
	-2.83
	-2.6
	-2.73
	-1.88
	-3.04
	-2.68
	-2.62
	-2.7
	-3.03
	-1.88
	-2.72
	-2.44
	-0.488
	-2.39
	-2.4
	-2.15
	-2.53
	-2.93
	-0.431
	-2.41
	-1.84
	-3.02
	-3.12
	-2.68
	-1.19
	-2.63
	-2.04
	-2.38
	-3.41
	-0.418
	-2.21
	-2.22
	-2.69
	-2.89
	-2.88
	-3
	-2.6
	-2.82
	-2.86
	-2.36
	-1.91
	-0.371
	-2.29
	-2.99
	-0.307
	-2.71
	-2.33
	-2.24
	-2.9
	-2.46
	-3.42
	-2.25
	-0.913
	-2.23
	-3.16
	-2.93
	-2.73
	-3.25
	-0.455
	-3.11
	-2.49
	-2.62
	-2.44
	-2.68
	-0.428
	-1.74
	-2.76
	-3.07
	-1.05
	-2.28
	-0.841
	-2.35
	-2.91
	-3.02
	-2.98
	-3.07
	-1.89
	-3.01
	-1.18
	-2.1
	-1.82
	-1.94
	-2.89
	-3.01
	-0.76
	-2.63
	-3.15
	-2.45
	-3.55
	-3.23
	-0.702
	-2.68
	-3.46
	-2.47
	-2.7
	-2.25
	-1.94
	-2.58
	-2.14
	-2.85
	-3.46
	-3.05
	-2.48
	-2.59
	-0.448
	-2.57
	-2.78
	-2.86
	-2.67
	-2.74
	-2.64
	-2.72
	-2.54
	-3.17
	-2.37
	-2.7
	-2.66
	-2.53
	-2.43
	-2.08
	-2.44
	-3.32
	-2.98
	-3.1
	-2.55
	-2.88
	-2.41
	-2.5
	-2.96
	-2.32
	-1.92
	-2.97
	-2.98
	-2.24
	-3.12
	-3.06
	-2.59
	-3.37
	-2.22
	-2.6
	-2.57
	-2.68
	-3.01
	-2.4
	-1.1
	-3.19
	-2.54
	-2.61
	-2.98
	-2.21
	-3.2
	-3.11
	-1.85
	-2.61
	-2.6
	-2.52
	-2.96
	-2.69
	-2.58
	-2.65
	-3.12
	-2.98
	-0.551
	-2.7
	-0.588
	-3.02
	-2.04
	-0.443
	-2.37
	-2.42
	-2.17
	-2.29
	-0.49
	-2.74
	-2.89
	-1.98
	-3.15
	-2.74
	-2.95
	-2.09
	-2.77
	-3.24
	-1.14
	-2.77
	-2.71
	-3.26
	-2.9
	-3.3
	-2.74
	-2.84
	-1.18
	-3.04
	-2.71
	-3
	-2.62
	-1.26
	-2.92
	-0.959
	-0.317
	-2.48
	-2.32
	-3.05
	-0.351
	-2.31
	-2.97
	-2.54
	-2.32
	-2.33
	-2.29
	-2.85
	-0.389
	-1.02
	-2.87
	-2.99
	-1.42
	-0.534
	-1.31
	-2.8
	-0.319
	-0.72
	-2.99
	-2.4
	-2.16
	-0.751
	-2.47
	-3.36
	-1.92
	-1.9
	-1.92
	-2.82
	-2.29
	-1.43
	-0.493
	-0.405
	-2.13
	-0.594
	-0.422
	-3.06
	-3.17
	-1.1
	-3.06
	-2.81
	-2.36
	-2.91
	-2.9
	-2.88
	-2.26
	-2.12
	-0.355
	-2.85
	-2.24
	-2.45
	-2.28
	-0.446
	-2.6
	-3.15
	-2.02
	-3.21
	-1.64
	-2.79
	-0.86
	-1.9
	-3.07
	-2.29
	-2.33
	-2.3
	-3.04
	-3.35
	-0.679
	-2.22
	-2.99
	-3.24
	-2.9
	-2.77
	-2.64
	-2.36
	-2.48
	-2.81
	-0.873
	-0.386
	-2.72
	-2.44
	-2.32
	-3.02
	-1.09
	-0.548
	-0.329
	-3.26
	-0.626
	-1.47
	-2.24
	-2.01
	-2.7
	-1.11
	-1.52
	-0.592
	-2.65
	-2.99
	-3.14
	-2.42
	-2.71
	-3.19
	-1.64
	-3.18
	-2.05
	-2.61
	-1.72
	-3.06
	-2.12
	-2.06
	-2.65
	-3.44
	-2.88
	-2.97
	-0.642
	-2.81
	-1.36
	-2.16
	-3.1
	-2.41
	-0.371
	-2.85
	-0.358
	-3.25
	-2.91
	-0.365
	-2.53
	-2.62
	-2.34
	-0.357
	-2.29
	-0.834
	-2.08
	-2.93
	-3.24
	-2.81
	-3.33
	-2.79
	-2.22
	-2.78
	-1.58
	-2.91
	-2.31
	-2.13
	-2.11
	-2.96
	-2.44
	-0.572
	-3.09
	-1.92
	-2.1
	-0.664
	-2.12
	-1.31
	-3.02
	-2.95
	-2.84
	-2.57
	-2.47
	-3.13
	-3.12
	-3.3
	-2.68
	-2.83
	-1.81
	-1.52
	-2.73
	-1.25
	-3.06
	-2.84
	-3.09
	-2.77
	-2.92
	-3.28
	-0.791
	-1.5
	-2.85
	-2.03
	-2.29
	-2.94
	-2.85
	-2.68
	-2.12
	-2.39
	-2.01
	-3.02
	-0.789
	-0.559
	-2.72
	-1.07
	-2.23
	-2.56
	-2.18
	-2.99
	-1.72
	-2.19
	-2.52
	-2.45
	-1.15
	-2.72
	-2.35
	-2.86
	-2.78
	-3.11
	-2.94
	-2.74
	-3.01
	-0.369
	-3.05
	-2.56
	-3.06
	-2.96
	-3.02
	-1.26
	-1.8
	-0.963
	-1.18
	-2.23
	-2.73
	-2.73
	-0.575
	-3.13
	-1.75
	-1.87
	-2.37
	-2.7
	-2.97
	-0.957
	-2.82
	-2.45
	-2.84
	-2.36
	-2.45
	-2.53
	-2.13
	-2.76
	-0.815
	-2.74
	-2.65
	-2.76
	-0.776
	-2.97
	-2
	-2.84
	-0.347
	-2.55
	-2.07
	-1.14
	-2.16
	-2.2
	-3.07
	-1.09
	-2.39
	-0.31
	-1.84
	-2.71
	-0.507
	-2.92
	-2.4
	-2.68
	-3.06
	-2.8
	-2.88
	-0.546
	-2.93
	-2.36
	-3.06
	-2.05
	-2.23
	-2.64
	-0.385
	-2.08
	-2.72
	-2.21
	-2.93
	-1.83
	-3.14
	-2.21
	-3.02
	-2.11
	-2.76
	-2.22
	-2.07
	-2.84
	-2.9
	-2.77
	-3.19
	-2.68
	-0.41
	-3.04
	-3.1
	-3.02
	-3.24
	-3.24
	-2.67
	-2.14
	-3.1
	-3.07
	-0.699
	-2.81
	-2.75
	-2.33
	-2.7
	-2.17
	-0.624
	-2.74
	-2.47
	-2.25
	-2.03
	-2.45
	-2.62
	-1.78
	-0.312
	-3.16
	-3.23
	-2.7
	-1.34
	-0.849
	-2.48
	-0.969
	-3.11
	-3.05
	-0.926
	-1.66
	-2.59
	-1.68
	-1.44
	-2.51
	-2.05
	-2.4
	-2.38
	-2.16
	-2.5
	-2.74
	-0.988
	-1.27
	-3.09
	-1.72
	-2.5
	-2.3
	-2.14
	-2.62
	-2.76
	-2.95
	-2.84
	-1.91
	-0.947
	-3.02
	-2.03
	-0.397
	-1.79
	-2.24
	-2.83
	-2.96
	-2.68
	-1.92
	-2.49
	-2.74
	-2.52
	-1.14
	-3.04
	-3.1
	-2.53
	-0.837
	-0.376
	-0.707
	-3.09
	-2.31
	-3.14
	-0.328
	-2.26
	-0.55
	-3.04
	-0.398
	-2.84
	-2.81
	-1.99
	-2.68
	-3.35
	-3.21
	-3.14
	-2.28
	-2.93
	-3.14
	-2.43
	-2.67
	-1.28
	-2.55
	-2.49
	-2.58
	-2.38
	-2.99
	-1.19
	-2.2
	-2.13
	-2.76
	-2.2
	-1.09
	-2.36
	-2.25
	-2.97
	-3.07
	-1.34
	-2.07
	-1.78
	-3.04
	-2.67
	-2.8
	-3.09
	-1.44
	-2.65
	-2.44
	-2.04
	-2.65
	-3.18
	-2.84
	-3.08
	-0.998
	-2.81
	-2.22
	-1.01
	-3.06
	-2.92
	-2.9
	-3
	-2.92
	-2.24
	-1.19
	-2.38
	-2.41
	-1.99
	-2.84
	-2.28
	-2.64
	-2.22
	-2.83
	-0.429
	-1.94
	-2.41
	-2.28
	-0.433
	-0.379
	-2.46
	-2.65
	-2.08
	-3.09
	-2.1
	-2.49
	-0.89
	-0.396
	-3.32
	-0.506
	-1.9
	-0.376
	-1.5
	-2.32
	-2.82
	-2.17
	-1.76
	-2.88
	-2.88
	-3.12
	-2.85
	-2.8
	-2.07
	-2.78
	-2.02
	-2.57
	-2.85
	-2.64
	-1.07
	-2.34
	-2.28
	-2.95
	-2.23
	-2.76
	-3.02
	-2.43
	-3
	-2.73
	-2.49
	-1.89
	-2.53
	-2.91
	-2.83
	-0.358
	-2.99
	-3.1
	-2.93
	-2.06
	-2.04
	-0.693
	-2.29
	-3.04
	-3.36
	-2.82
	-0.965
	-2.91
	-2.84
	-2.55
	-1.9
	-2.98
	-3.15
	-2.6
	-2.54
	-2
	-1.8
	-2.25
	-1.01
	-3.1
	-2.97
	-2.29
	-3.04
	-0.67
	-2.94
	-2.57
	-2.28
	-2.76
	-2.68
	-2.9
	-2.85
	-2.08
	-1.43
	-2.24
	-2.34
	-2.1
	-3
	-3.2
	-3.43
	-2.99
	-2.51
	-2.51
	-2.82
	-3.21
	-3.13
	-2.8
	-2.96
	-2.21
	-2.65
	-2.94
	-3.32
	-2.43
	-2.15
	-3.06
	-3.05
	-3.43
	-2.88
	-1.73
	-2.8
	-2.9
	-2.53
	-1.87
	-3.08
	-2.39
	-3.05
	-0.901
	-2.58
	-3.08
	-3.32
	-2.57
	-2.11
	-2.99
	-2.97
	-2.8
	-2.78
	-2.65
	-2.95
	-2.71
	-0.98
	-2.5
	-2.27
	-1.97
	-3.03
	-2.34
	-0.684
	-2.38
	-2.92
	-3.18
	-3.07
	-0.783
	-1.94
	-2.4
	-2.72
	-0.68
	-0.47
	-0.37
	-2.33
	-2.48
	-2.87
	-0.409
	-2.86
	-2.6
	-2.75
	-2.2
	-1.87
	-2.47
	-2.74
	-0.386
	-2.08
	-3.13
	-3.06
	-2.5
	-0.309
	-2.43
	-1.9
	-1.5
	-2.42
	-1.44
	-1.63
	-3.01
	-0.62
	-3.1
	-2.16
	-2.19
	-1.95
	-3.21
	-3.3
	-2.34
	-3.11
	-1.84
	-2.77
	-2.18
	-2.3
	-2.74
	-2.77
	-2.72
	-2.97
	-2.7
	-2.46
	-1.11
	-2.94
	-2.72
	-2.27
	-0.481
	-2.25
	-0.948
	-2.68
	-3.2
	-2.7
	-0.349
	-2.7
	-1.95
	-2.35
	-2.99
	-1.57
	-2.77
	-2.27
	-2.33
	-1.13
	-2.67
	-2.41
	-2.17
	-3.08
	-2.59
	-2.84
	-2.64
	-3.08
	-2.78
	-2.16
	-3.03
	-2.02
	-3.1
	-2.34
	-2.79
	-2.96
	-2.65
	-3.27
	-2.26
	-3.2
	-2.96
	-2.36
	-2.92
	-3.08
	-1.86
	-2.38
	-2.32
	-2.33
	-0.58
	-2.21
	-2.11
	-2.22
	-2.53
	-2.33
	-0.442
	-2.74
	-2.41
	-2.76
	-2.59
	-2.7
	-2.92
	-2.8
	-3.06
	-3.12
	-2.66
	-2.37
	-2.71
	-2.74
	-0.657
	-1.91
	-3.1
	-2.85
	-2.76
	-2.38
	-2.86
	-1.06
	-2.58
	-3.45
	-2.36
	-2.79
	-1.77
	-1.69
	-3
	-2.38
	-2.69
	-2.3
	-2.61
	-3.15
	-2.41
	-3.05
	-2.47
	-2.53
	-3.18
	-2.14
	-2.68
	-2.2
	-2.73
	-0.583
	-2.04
	-0.968
	-2.25
	-2.97
	-2.37
	-2.92
	-2.19
	-2.7
	-2.84
	-2.08
	-2.05
	-2.4
	-2.1
	-2.28
	-2.83
	-3.05
	-1.44
	-2.93
	-2.51
	-3.48
	-2.92
	-0.902
	-2.4
	-2.09
	-2.45
	-2.59
	-0.359
	-0.422
	-2.11
	-2.63
	-3
	-2.79
	-1.6
	-3.01
	-2.6
	-1
	-2.82
	-2.85
	-2.1
	-2.81
	-2.46
	-3.01
	-2.43
	-2.56
	-2.3
	-2.48
	-1.91
	-2.56
	-2.16
	-2.81
	-2.71
	-2.79
	-2.44
	-3.19
	-1.92
	-2.27
	-1.9
	-2.53
	-3.29
	-2.93
	-0.71
	-2.84
	-2.29
	-2.31
	-2.26
	-2.35
	-2.62
	-2.75
	-2.47
	-1.16
	-2.06
	-2.34
	-2.72
	-1.87
	-2.45
	-1.04
	-3.06
	-3.04
	-2.85
	-3.11
	-2.89
	-2.52
	-0.42
	-2.06
	-2.85
	-2.31
	-2.79
	-3.19
	-3.14
	-3.04
	-2.04
	-0.365
	-2.27
	-2.3
	-2.79
	-1.99
	-3.03
	-2.61
	-2.63
	-2.9
	-2.9
	-3.46
	-3.09
	-0.633
	-2.7
	-1.68
	-2.17
	-2.45
	-2.23
	-1.97
	-3.19
	-2.96
	-2.92
	-2.68
	-3.19
	-2.87
	-2.26
	-2.95
	-0.439
	-2.11
	-2.3
	-0.536
	-3.28
	-3.03
	-2.41
	-3.05
	-2.73
	-2.47
	-3.51
	-2.39
	-1.15
	-3.57
	-2.35
	-2.95
	-2.98
	-2.33
	-1.89
	-1.5
	-3.01
	-1.38
	-2
	-2.64
	-2.08
	-3.08
	-2.13
	-3.09
	-3.11
	-1.96
	-2.12
	-1.44
	-2.46
	-2.96
	-2.32
	-0.306
	-2.88
	-2.49
	-2.86
	-1.94
	-3.13
	-2.12
	-2.95
	-3.37
	-1.66
	-2.49
	-2.17
	-0.664
	-3.09
	-3.2
	-2.27
	-2.99
	-2.43
	-2.78
	-0.7
	-2.75
	-3.12
	-2.66
	-3.04
	-2.73
	-0.399
	-2
	-3.4
	-2.02
	-3.24
	-3.08
	-0.34
	-2.39
	-2.46
	-2.03
	-2.44
	-2.78
	-3.05
	-2.83
	-2.91
	-2.73
	-3
	-2.38
	-0.481
	-2.11
	-2.42
	-2.54
	-0.376
	-2.54
	-2.11
	-1.37
	-2.91
	-2.85
	-2.38
	-1.15
	-1.09
	-2.44
	-3.16
	-2.13
	-2.19
	-2.74
	-2.63
	-2.94
	-1.32
	-2.26
	-2.01
	-2.12
	-3.12
	-2.34
	-2.27
	-2.89
	-1.91
	-2.29
	-2.89
	-0.931
	-3.07
	-2.89
	-3.26
	-3.22
	-0.772
	-2.3
	-2.48
	-2.46
	-2.51
	-1.86
	-2.95
	-2.81
	-2.03
	-2.78
	-2.78
	-2.28
	-2.03
	-2.23
	-1.11
	-2.38
	-2.67
	-0.512
	-2.4
	-0.46
	-2.88
	-2.93
	-1.09
	-1.77
	-1.11
	-2.8
	-1.45
	-1.91
	-3.14
	-1.42
	-3.01
	-1.32
	-2.28
	-1.69
	-2.37
	-3.06
	-3.04
	-2.85
	-2.75
	-2.53
	-2.37
	-2.17
	-2.73
	-2.28
	-2.74
	-0.306
	-0.689
	-2.93
	-2.37
	-2.26
	-3.27
	-0.335
	-3.04
	-2.31
	-2.83
	-2.71
	-1.51
	-0.65
	-2.11
	-2.77
	-0.489
	-2.04
	-2.92
	-2.35
	-2.68
	-2.28
	-3.09
	-0.684
	-2.26
	-3.15
	-2.64
	-2.65
	-0.757
	-2.92
	-2.47
	-2.42
	-2.37
	-1.98
	-0.666
	-3.32
	-2.87
	-2.49
	-2.26
	-2.46
	-3.09
	-3.14
	-2.35
	-2.77
	-3.31
	-2.83
	-3.1
	-3.16
	-2.82
	-2.26
	-3.2
	-0.939
	-2.88
	-2.54
	-3.13
	-2.2
	-2.75
	-2.64
	-2.81
	-2.32
	-2.78
	-2.85
	-3.02
	-0.707
	-2.34
	-2.59
	-2.07
	-2.84
	-2.13
	-2.79
	-2.81
	-1.21
	-2.28
	-3.45
	-2.7
	-3.28
	-2.09
	-2.46
	-3.01
	-3.05
	-2.97
	-2.52
	-2.08
	-2.96
	-2.72
	-2.77
	-2.27
	-3.08
	-2.93
	-0.851
	-2.47
	-3.01
	-2.28
	-0.526
	-1.48
	-2.81
	-3.05
	-2.94
	-2.37
	-2.99
	-3.14
	-2.48
	-2.13
	-0.682
	-2.39
	-3.11
	-2.09
	-2.77
	-3.07
	-0.354
	-3.54
	-0.473
	-3.2
	-1.84
	-3.37
	-0.495
	-3.02
	-2.32
	-2.12
	-3.05
	-2.4
	-2.36
	-2.92
	-1.07
	-3.26
	-2.72
	-2.06
	-2.75
	-0.914
	-2.79
	-0.35
	-2.58
	-1.18
	-0.481
	-2.68
	-2.38
	-0.66
	-2.19
	-2.81
	-2.84
	-0.965
	-2.93
	-2.62
	-2.32
	-1.93
	-2.81
	-2.79
	-2.81
	-2.39
	-2.98
	-0.716
	-2.37
	-2.86
	-2.08
	-2.36
	-3.32
	-0.401
	-3.09
	-0.816
	-2.6
	-1.22
	-2.86
	-0.927
	-2.21
	-2.67
	-2.78
	-2.44
	-2.24
	-1.12
	-2.95
	-2.7
	-3.03
	-2.22
	-3.12
	-1.86
	-2.98
	-0.478
	-2.17
	-0.347
	-2.1
	-2.22
	-3.36
	-3.12
	-0.76
	-2.7
	-1.19
	-2.21
	-2.38
	-3.01
	-3.12
	-2.91
	-2.9
	-2.95
	-0.697
	-2.99
	-2.52
	-2.71
	-3.3
	-2.94
	-2.87
	-2.15
	-2.75
	-2.78
	-2.75
	-2.21
	-3.1
	-2.65
	-3.08
	-3.02
	-0.857
	-3.05
	-2.66
	-2.91
	-2.84
	-1.88
	-2.53
	-2.95
	-0.369
	-2.13
	-3.41
	-2.52
	-3.18
	-3.03
	-2.11
	-0.663
	-3.18
	-0.33
	-0.625
	-3
	-2.64
	-2.69
	-2.11
	-2.58
	-3.4
	-2.36
	-2.11
	-2.29
	-3.14
	-2.38
	-2.94
	-3.08
	-2.61
	-2.94
	-2.91
	-2.91
	-0.899
	-3.14
	-2.42
	-0.945
	-2.92
	-2.63
	-2.28
	-2.62
	-1.21
	-1.72
	-0.612
	-2.85
	-2.2
	-2.76
	-3.03
	-2.24
	-0.588
	-2.08
	-2.37
	-3.22
	-0.37
	-2.32
	-2.13
	-2.72
	-3.01
	-2.64
	-3.02
	-0.455
	-0.691
	-0.661
	-2.87
	-2.35
	-3.23
	-2.65
	-2.62
	-2.82
	-2.39
	-2.56
	-2.27
	-0.579
	-2.43
	-3.11
	-2.92
	-2.05
	-2.66
	-3.06
	-3.06
	-1.68
	-3.05
	-0.508
	-2.53
	-0.664
	-3.21
	-2.11
	-2.46
	-3.1
	-2.82
	-2.38
	-3
	-2.38
	-0.756
	-0.698
	-0.449
	-2.62
	-0.446
	-0.548
	-0.755
	-3.01
	-2.66
	-0.508
	-3.04
	-2.97
	-2.83
	-3.22
	-0.763
	-2.86
	-0.713
	-0.317
	-3.08
	-3.14
	-3.3
	-2.29
	-2.81
	-2.99
	-2.3
	-3.08
	-2.92
	-2.35
	-2.4
	-2.52
	-1.64
	-2.76
	-2.94
	-2.08
	-2.1
	-2.38
	-2.53
	-1.74
	-2.88
	-2.41
	-3.29
	-2.79
	-2.07
	-3.01
	-2.21
	-2.97
	-2.23
	-2.05
	-2.51
	-3.12
	-2.45
	-2.84
	-2.62
	-2.74
	-2.4
	-3.15
	-0.643
	-0.86
	-2.33
	-2.85
	-3.02
	-0.639
	-2.78
	-0.377
	-3.03
	-2.45
	-0.739
	-2.16
	-2.51
	-2.97
	-2.14
	-2.71
	-0.669
	-0.493
	-0.58
	-2.25
	-2.61
	-2
	-2.63
	-2.02
	-0.664
	-2.68
	-0.965
	-2.71
	-2.5
	-3.14
	-2.63
	-1.22
	-2.52
	-3.17
	-2.44
	-2.48
	-2.61
	-2.05
	-1.48
	-0.54
	-2.97
	-2.26
	-2.76
	-3.28
	-2.91
	-2.73
	-3.04
	-2.43
	-2.68
	-2.42
	-2.76
	-2.78
	-2.6
	-1.16
	-2.53
	-2.53
	-3.3
	-3.33
	-2.88
	-3.22
	-2.64
	-2.97
	-2.69
	-2.13
	-3.06
	-2.61
	-0.498
	-1.64
	-2.04
	-0.764
	-3.08
	-2.9
	-0.618
	-2.77
	-3.07
	-1.89
	-2.58
	-1.72
	-1.37
	-0.578
	-2.13
	-2.82
	-2.72
	-2.04
	-2.41
	-1.59
	-1.56
	-2.3
	-2.5
	-1.8
	-2.71
	-3.06
	-3.34
	-2.49
	-1.65
	-1.13
	-2.74
	-0.836
	-2.34
	-3.25
	-2.43
	-0.451
	-3.03
	-0.642
	-1.62
	-3.01
	-1.05
	-3.21
	-0.396
	-2.07
	-3.12
	-1.55
	-2.95
	-2.66
	-2.87
	-2.73
	-3.19
	-0.403
	-2.86
	-2.9
	-2.71
	-2.44
	-0.757
	-3.15
	-0.85
	-2.26
	-3.29
	-3.07
	-2.7
	-0.682
	-0.638
	-1.53
	-2.56
	-1.38
	-3.1
	-2.24
	-2.26
	-3.17
	-2.53
	-3.17
	-0.453
	-2.94
	-2.12
	-2.02
	-3.12
	-0.308
	-2.98
	-2.48
	-1.08
	-0.613
	-2.76
	-2.62
	-3.13
	-2.3
	-2.72
	-2.11
	-2.57
	-2.68
	-0.348
	-2.88
	-0.344
	-2.79
	-2.31
	-0.773
	-3.15
	-2.26
	-2.03
	-3.01
	-0.882
	-2.25
	-1.95
	-2.72
	-1.05
	-3.02
	-2.41
	-1.87
	-2.65
	-0.93
	-0.34
	-3.17
	-3.37
	-1.09
	-2.89
	-3.05
	-3.06
	-3.3
	-2.19
	-3.5
	-0.404
	-2.82
	-2.74
	-1.99
	-0.736
	-2.36
	-3.12
	-0.632
	-2.75
	-1.11
	-1.87
	-0.538
	-0.372
	-2.92
	-2.43
	-2.37
	-3.23
	-2.21
	-2.8
	-3.1
	-1.56
	-2.7
	-0.67
	-2.35
	-3.06
	-2.3
	-0.619
	-3.15
	-2.92
	-2.99
	-2.48
	-0.495
	-0.676
	-1.71
	-2.1
	-2.44
	-2.77
	-2.54
	-2.58
	-1.67
	-2.92
	-3.34
	-2.84
	-2.22
	-2.27
	-2.71
	-2.92
	-2.3
	-2.17
	-2.59
	-1.11
	-2.5
	-3.1
	-1.81
	-2.11
	-2.46
	-3.06
	-2.04
	-2.19
	-0.735
	-2.38
	-2.51
	-1.4
	-2.11
	-3.17
	-0.381
	-1.2
	-2.77
	-0.441
	-2.74
	-3.17
	-1.88
	-2.98
	-1.84
	-1.05
	-0.805
	-2.85
	-0.538
	-2.34
	-2.7
	-3.1
	-3.06
	-2.86
	-2.81
	-2.56
	-2.95
	-2.46
	-3.04
	-0.668
	-2.94
	-1.91
	-3.13
	-2.42
	-2.25
	-2.93
	-0.909
	-3.22
	-3.08
	-2.52
	-3.2
	-2.11
	-2.49
	-2.23
	-2.38
	-2.85
	-2.71
	-3.02
	-2.7
	-2.89
	-2.65
	-3.14
	-1.69
	-2.99
	-1.76
	-1.96
	-3.3
	-3.21
	-2.27
	-3.08
	-3.01
	-2.4
	-1.54
	-3.27
	-2.69
	-1.21
	-1.91
	-0.902
	-0.431
	-0.354
	-0.597
	-2.67
	-0.458
	-3.18
	-2.51
	-2.58
	-2.76
	-2.87
	-3.05
	-2.34
	-3.12
	-2.14
	-1.76
	-2.1
	-2.75
	-3.25
	-2.34
	-1.13
	-1.38
	-3.32
	-1.91
	-2.98
	-2.68
	-2.14
	-2.8
	-0.768
	-3.02
	-2.64
	-0.758
	-0.327
	-2.97
	-0.879
	-0.38
	-3.1
	-1.94
	-0.321
	-1.84
	-3.02
	-2.36
	-2.18
	-3.07
	-2.4
	-2.48
	-2.57
	-1.44
	-2.38
	-3.19
	-3.17
	-2.83
	-3.06
	-3.07
	-2.91
	-1.12
	-2.9
	-2.31
	-2.94
	-0.73
	-2.19
	-2.76
	-2.82
	-2.36
	-2.34
	-2.5
	-2.34
	-1.87
	-2.8
	-2.96
	-3.19
	-3.03
	-2.43
	-1.17
	-2.79
	-2.88
	-3.17
	-3.03
	-2.45
	-2.82
	-2.69
	-2.3
	-2.15
	-1.82
	-2.49
	-3.09
	-2.48
	-2.73
	-0.711
	-1.46
	-0.494
	-2.7
	-2.63
	-2.69
	-2.59
	-1.59
	-3.09
	-0.63
	-0.573
	-2.64
	-2.35
	-3.02
	-3.23
	-2.13
	-2.1
	-2.72
	-1.36
	-2.86
	-3.03
	-2.09
	-1.87
	-0.673
	-2.63
	-2.58
	-3.23
	-2.01
	-2.28
	-2.98
	-2.1
	-2.9
	-2.87
	-2.55
	-0.358
	-2.24
	-2.33
	-0.91
	-2.31
	-2.76
	-2.1
	-2.72
	-0.536
	-2.24
	-1.89
	-0.528
	-1.3
	-2.67
	-2.88
	-2.28
	-1.04
	-2.98
	-0.83
	-3.1
	-2.61
	-3.05
	-2.62
	-3.18
	-2.39
	-2.37
	-2.51
	-2.28
	-0.372
	-2.78
	-2.99
	-2.17
	-2.86
	-2.08
	-1.03
	-2.52
	-2.45
	-2.36
	-2.11
	-2.18
	-3.06
	-2.85
	-2.25
	-0.527
	-3.23
	-2.28
	-2.08
	-2.83
	-2.63
	-0.385
	-2.53
	-2.67
	-2.37
	-2.26
	-2.62
	-3.19
	-0.403
	-2.57
	-2.94
	-2.66
	-0.521
	-0.804
	-1.05
	-2.69
	-2.3
	-2.91
	-2.2
	-2.9
	-2.66
	-2.58
	-1.73
	-2.42
	-2.9
	-2.73
	-2.62
	-0.425
	-0.842
	-2.59
	-3.03
	-2.03
	-1.35
	-2.43
	-3.08
	-2.24
	-1.24
	-2.67
	-2.6
	-2.44
	-2.85
	-2.79
	-1.53
	-2.72
	-1.12
	-3.09
	-2.41
	-3.36
	-2.63
	-2.73
	-3.01
	-2.09
	-1.08
	-2.15
	-0.966
	-2.97
	-2.69
	-2.1
	-3.06
	-0.993
	-2.38
	-2.98
	-3.06
	-3.03
	-3
	-2.15
	-3.03
	-0.417
	-2.67
	-2.55
	-2.97
	-2.65
	-2.73
	-2.65
	-3.08
	-2.22
	-0.368
	-2.86
	-3.15
	-2.38
	-1.97
	-2.89
	-2.7
	-2.72
	-2.84
	-2.29
	-0.745
	-3.09
	-2.64
	-2.84
	-2.74
	-2.36
	-2.84
	-2.98
	-2.7
	-0.631
	-1.79
	-2.71
	-3.3
	-2.1
	-1.98
	-2.31
	-2.22
	-2.25
	-2.48
	-2.54
	-2.68
	-2.19
	-1.74
	-2.15
	-2.91
	-2.75
	-2.69
	-2.51
	-3.19
	-2.15
	-2.28
	-2.85
	-2.37
	-2.39
	-2.69
	-2.53
	-3.29
	-2.24
	-3
	-2.65
	-2.91
	-2.71
	-2.38
	-3.02
	-2.51
	-3.25
	-2.76
	-0.853
	-2.09
	-2.44
	-0.789
	-2.68
	-2.8
	-1.86
	-1.6
	-2.59
	-3.1
	-2.75
	-2.9
	-3.04
	-2
	-1.94
	-3.09
	-3.43
	-3.03
	-2.68
	-2.26
	-1.97
	-3.22
	-2.54
	-2.21
	-2.65
	-3.05
	-0.517
	-2.6
	-2.59
	-2.95
	-3.1
	-2.5
	-3.01
	-3.26
	-2.54
	-0.658
	-0.352
	-2.99
	-2.48
	-2.48
	-2.85
	-1.99
	-1.99
	-2.25
	-3.4
	-2.08
	-2.53
	-2.37
	-2.83
	-0.686
	-3.34
	-2.85
	-3.02
	-3
	-2.02
	-3.15
	-0.994
	-2.83
	-0.359
	-2.81
	-2.92
	-2.68
	-2.77
	-2.21
	-2.7
	-0.435
	-1.98
	-2.41
	-3.29
	-0.74
	-3.22
	-2.95
	-2.94
	-2.28
	-0.397
	-1.9
	-2.08
	-2.61
	-1.4
	-1.81
	-2.98
	-3.13
	-2.81
	-1.32
	-2.15
	-0.362
	-3.06
	-2.65
	-1.45
	-3
	-2.44
	-2.41
	-2.54
	-2.65
	-2.51
	-1.52
	-2.24
	-2.52
	-2.51
	-2.81
	-1.98
	-3.12
	-3.07
	-1.04
	-2.56
	-2.94
	-2.15
	-2.89
	-3.05
	-2.83
	-2.15
	-2.88
	-0.43
	-2.28
	-2.57
	-0.44
	-2.88
	-2.98
	-3.03
	-2.48
	-2.41
	-1.13
	-2.42
	-2.18
	-3.28
	-1.67
	-2.45
	-2.65
	-2.61
	-2.75
	-2.67
	-3.05
	-2.72
	-0.603
	-2.67
	-2.33
	-1.06
	-3.12
	-2.15
	-2.93
	-2.76
	-3.13
	-2.65
	-2.31
	-2.32
	-2.3
	-2.9
	-3.4
	-2.9
	-2.12
	-2.26
	-2.76
	-2.69
	-2.69
	-3.04
	-2.18
	-0.41
	-2.33
	-2.98
	-2.05
	-2.57
	-1.37
	-2.11
	-1.16
	-0.559
	-2.26
	-2.49
	-1.93
	-2.83
	-2.53
	-2.31
	-2.1
	-2.92
	-0.311
	-2.8
	-2.7
	-1.08
	-2.24
	-0.404
	-2.31
	-2.43
	-2.86
	-3.01
	-0.894
	-2.44
	-2.61
	-3.1
	-1.9
	-3.03
	-2.99
	-2
	-2.9
	-0.566
	-2.9
	-1.84
	-2.28
	-2.16
	-2.04
	-2.83
	-2.98
	-2.52
	-2.17
	-2.47
	-1.31
	-3.38
	-2.23
	-1.29
	-2.91
	-3.3
	-2.98
	-1.63
	-2.93
	-2.58
	-2.4
	-2.31
	-0.541
	-0.93
	-3.07
	-3.03
	-0.79
	-2.15
	-2.7
	-1.94
	-2.76
	-0.588
	-3.13
	-2.97
	-0.408
	-3.03
	-3.29
	-2.74
	-1.44
	-2.8
	-3.14
	-2.55
	-0.749
	-0.403
	-0.361
	-2.47
	-1.88
	-2.12
	-2.89
	-2.59
	-1.32
	-2.3
	-2.64
	-2.33
	-0.731
	-0.613
	-2.44
	-3
	-2.96
	-2.25
	-2.65
	-0.662
	-1.98
	-3.18
	-3.08
	-2.13
	-0.315
	-2.38
	-3.25
	-1.88
	-3.09
	-3.16
	-2.76
	-0.714
	-2.97
	-2.41
	-2.36
	-2.66
	-3.1
	-1.81
	-2.33
	-2.8
	-3.23
	-2.47
	-3.21
	-3.01
	-2.53
	-2.6
	-0.415
	-2.7
	-2.16
	-3.1
	-1.23
	-2.92
	-2.2
	-3.12
	-2.84
	-1.1
	-2.86
	-2.82
	-2.3
	-3.09
	-2.13
	-3.26
	-0.958
	-2.81
	-2.55
	-0.887
	-2.8
	-2.87
	-2.4
	-2.3
	-1.54
	-2.38
	-3.06
	-2.14
	-2.81
	-2.05
	-1.99
	-2.83
	-2.69
	-2.37
	-2.9
	-0.653
	-1.47
	-2.67
	-2.22
	-2.31
	-0.99
	-2.09
	-2.61
	-1.91
	-1.21
	-0.366
	-2.29
	-1.31
	-2.96
	-2.92
	-2.66
	-0.355
	-2.39
	-2.87
	-0.935
	-3.27
	-2.18
	-3.25
	-1.94
	-2.86
	-2.95
	-2.68
	-2.9
	-1.67
	-2.27
	-2.33
	-2.62
	-3.25
	-2.93
	-1.65
	-3.24
	-1.84
	-2.08
	-2.82
	-2.74
	-3.24
	-2.26
	-2.61
	-2.41
	-1.34
	-3.03
	-2.4
	-3.28
	-2.58
	-1.49
	-2.49
	-3.22
	-2.47
	-2.4
	-1.87
	-1.49
	-2.88
	-2.78
	-2.13
	-1.39
	-3.03
	-3.31
	-2.06
	-0.814
	-3.11
	-0.444
	-2.14
	-2.48
	-2.36
	-2.08
	-2.99
	-2.51
	-1.34
	-0.376
	-1.29
	-3.04
	-3.01
	-3.26
	-2.84
	-2.28
	-0.659
	-3.02
	-1.86
	-2.75
	-2.86
	-2.45
	-2.46
	-0.405
	-2.4
	-2.91
	-3.01
	-3.34
	-2.88
	-2.17
	-1.91
	-2.89
	-2.41
	-0.896
	-2.61
	-3.05
	-2.44
	-2.64
	-2.66
	-2.59
	-2.56
	-2.09
	-2.19
	-1.83
	-2.71
	-0.462
	-2.74
	-3.39
	-2.7
	-1.14
	-2.72
	-1.99
	-2.64
	-2.28
	-2.46
	-2.98
	-2.97
	-3.12
	-2.29
	-3.01
	-2.9
	-0.96
	-3.12
	-3.01
	-2.91
	-3.09
	-0.344
	-2.47
	-2.66
	-2.67
	-3.03
	-0.446
	-2.41
	-0.308
	-2.81
	-2.37
	-2.99
	-3.18
	-1.73
	-2.62
	-2.8
	-2.44
	-1.53
	-3.54
	-2.87
	-1.77
	-2.94
	-2.39
	-0.598
	-1.96
	-3.13
	-2.02
	-0.705
	-0.728
	-2.07
	-2.17
	-0.31
	-0.914
	-3.24
	-3
	-2.36
	-0.612
	-0.375
	-2.98
	-2.58
	-2.1
	-2.48
	-3.24
	-1.97
	-2.32
	-3.01
	-2.47
	-2.68
	-2.37
	-2.96
	-2.57
	-2.68
	-2.81
	-2.93
	-3
	-0.758
	-0.455
	-2.08
	-1.32
	-2.98
	-3.04
	-3.12
	-2.75
	-2.96
	-2.9
	-2.82
	-2.55
	-0.68
	-1.01
	-3.02
	-1.22
	-2.57
	-2.78
	-2.54
	-2.91
	-2.86
	-2.47
	-2.87
	-2.41
	-2.26
	-2.39
	-2.38
	-0.733
	-2.61
	-2.91
	-0.615
	-2.7
	-1.92
	-2.55
	-2.02
	-3.09
	-2.11
	-2.37
	-1.15
	-2.31
	-3.02
	-1.19
	-3.24
	-2.37
	-2.97
	-2.8
	-2.58
	-3.33
	-2.54
	-2.22
	-2.53
	-2.78
	-2.61
	-0.667
	-1.26
	-2.5
	-0.727
	-2.62
	-2.48
	-2.28
	-3.01
	-2.51
	-2.37
	-2.48
	-2.2
	-2.49
	-0.744
	-3.25
	-1.48
	-2.25
	-2.85
	-3.29
	-3.18
	-2.29
	-2.86
	-2.29
	-2.11
	-3.04
	-2.51
	-2.1
	-1.19
	-2.03
	-2.1
	-2.5
	-2.21
	-2.91
	-2.84
	-2.65
	-2.9
	-0.48
	-1.53
	-3.13
	-2.36
	-3.09
	-2.3
	-1.69
	-0.957
	-1.73
	-3.13
	-3.1
	-3.3
	-3.34
	-2.97
	-2.62
	-0.372
	-3.2
	-0.663
	-2.78
	-2.36
	-0.74
	-2.34
	-0.486
	-0.359
	-0.821
	-2.26
	-2.52
	-3.29
	-3.17
	-2.74
	-2.57
	-2.81
	-2.81
	-2.86
	-2.89
	-1.49
	-2.53
	-2.17
	-2.6
	-0.355
	-2.04
	-2.36
	-0.989
	-2.88
	-0.33
	-2.54
	-2.82
	-2.03
	-3.32
	-2.93
	-0.923
	-0.798
	-2.98
	-2.74
	-2.93
	-2.01
	-2.92
	-2.97
	-3.12
	-2.85
	-3.02
	-2.79
	-0.539
	-2.95
	-3.02
	-1.98
	-2.26
	-2.21
	-3.09
	-2.31
	-2.13
	-3.08
	-2.95
	-3.11
	-2.16
	-0.895
	-0.577
	-1.4
	-2.98
	-1.59
	-2.64
	-2.04
	-1.78
	-2.87
	-2.85
	-1.9
	-2.76
	-1.59
	-1.34
	-2.33
	-1.96
	-2.44
	-2.5
	-2.38
	-2.91
	-2.21
	-1.22
	-2.16
	-1.42
	-2.93
	-3.13
	-3.21
	-2.88
	-2.43
	-2.04
	-0.735
	-3.13
	-2.79
	-2.23
	-2.15
	-2.87
	-2.29
	-2.32
	-2.45
	-0.333
	-2.86
	-2.2
	-2.16
	-1.92
	-2.39
	-0.329
	-2.97
	-2.99
	-2.95
	-2.99
	-2.72
	-2.86
	-2.97
	-2.3
	-2.76
	-3.11
	-2.37
	-2.82
	-3.07
	-1.83
	-2.95
	-1.76
	-2
	-1.93
	-0.336
	-2.01
	-2.33
	-2.03
	-3.35
	-0.36
	-2.92
	-2.18
	-2.91
	-3.25
	-2.24
	-2.68
	-2.46
	-2.94
	-2.99
	-3.33
	-3.11
	-1.93
	-3.03
	-3.03
	-1.53
	-2.97
	-0.535
	-2.17
	-2.48
	-2.33
	-2.19
	-2.81
	-2.36
	-2.5
	-0.746
	-2.45
	-2.78
	-2.22
	-0.756
	-2.68
	-3.15
	-2.31
	-2.12
	-0.791
	-2.46
	-2.47
	-0.446
	-2.85
	-3.05
	-0.511
	-2.35
	-2.66
	-3.08
	-0.85
	-2.87
	-2.95
	-2.38
	-0.52
	-2.43
	-2.82
	-2.65
	-3.06
	-0.667
	-2.9
	-2.6
	-2.15
	-0.537
	-3.49
	-3.06
	-0.629
	-2.66
	-2.79
	-3.12
	-2.2
	-3.05
	-2.47
	-3.26
	-2.16
	-3.12
	-1.96
	-3.13
	-1.99
	-2.63
	-2.88
	-2.97
	-2
	-2.47
	-2.89
	-3.37
	-2.78
	-3.31
	-3.26
	-2.77
	-3.13
	-0.867
	-2.57
	-2.3
	-0.849
	-3.12
	-1.92
	-2.51
	-2.7
	-2.32
	-2.45
	-2.63
	-1.27
	-2.78
	-2.44
	-2.76
	-2.97
	-2.93
	-0.66
	-3.34
	-0.893
	-2.38
	-2.92
	-2.5
	-3.01
	-2.38
	-2.41
	-2.5
	-2.37
	-2.41
	-2.32
	-2.75
	-1.08
	-2.42
	-0.677
	-1.79
	-2.46
	-0.326
	-2.53
	-3.08
	-2.82
	-2.26
	-3.32
	-2.97
	-2.72
	-3.43
	-2.82
	-2.34
	-3.2
	-2.43
	-2.34
	-2.59
	-1.49
	-0.71
	-2.75
	-2.34
	-0.329
	-2.77
	-3
	-0.846
	-3.04
	-2.41
	-2.54
	-2.96
	-2.9
	-2.27
	-0.509
	-0.688
	-2.83
	-2.5
	-2.54
	-2
	-3.09
	-2.94
	-3.13
	-2.56
	-2.85
	-2.96
	-2.12
	-2.22
	-3.18
	-1.76
	-2.09
	-2.94
	-3.29
	-3.21
	-3.12
	-2.68
	-1.98
	-2.9
	-2.86
	-2.48
	-0.437
	-3.03
	-3.01
	-0.789
	-0.997
	-1.91
	-2.31
	-2.6
	-3.5
	-3.09
	-1.9
	-2.97
	-0.753
	-2.91
	-3.17
	-2.8
	-3.19
	-2.52
	-2.4
	-2.55
	-2.13
	-3
	-2.27
	-3.05
	-2.43
	-0.308
	-2.8
	-0.761
	-2.99
	-3.01
	-2.7
	-3.11
	-2.37
	-2.47
	-3.11
	-2.04
	-3.08
	-0.449
	-2.86
	-2.75
	-0.456
	-2.69
	-1.55
	-1.89
	-0.803
	-2.95
	-2.34
	-2.88
	-2.56
	-2.24
	-2.96
	-2.26
	-2.98
	-2.68
	-2.94
	-0.543
	-0.313
	-2.23
	-2.24
	-2.71
	-2.7
	-3.17
	-2.19
	-2.5
	-2.22
	-2.57
	-0.605
	-2.06
	-2.33
	-3.16
	-2.01
	-2.1
	-2.5
	-1.56
	-2.97
	-1.87
	-2.9
	-1.18
	-0.508
	-2.37
	-3.06
	-2.31
	-3.06
	-2.17
	-3.11
	-1.88
	-2.66
	-2.34
	-2.7
	-2.84
	-2.46
	-1.87
	-3.03
	-2.17
	-2.14
	-2.46
	-2.87
	-2
	-2.94
	-2.57
	-0.466
	-2.31
	-3.11
	-2.95
	-2.59
	-0.345
	-0.955
	-0.8
	-1.26
	-3.18
	-2.49
	-0.577
	-0.897
	-2.35
	-2.91
	-2.73
	-2.84
	-1.03
	-2.58
	-2.07
	-2.94
	-3.04
	-0.459
	-2.66
	-2.33
	-2.01
	-1.5
	-2.84
	-0.407
	-0.723
	-1.77
	-0.517
	-0.596
	-2.69
	-3.09
	-2.99
	-1.45
	-2.01
	-3.13
	-0.725
	-2.9
	-0.417
	-2.7
	-2.78
	-2.53
	-2.27
	-3.37
	-0.738
	-1.06
	-2.78
	-2.2
	-1.05
	-3.44
	-0.363
	-2.33
	-2.4
	-1.66
	-3.25
	-2.97
	-1.98
	-2.28
	-2.89
	-0.478
	-2.2
	-2.77
	-2.09
	-2.54
	-2.99
	-2.27
	-3.26
	-0.622
	-0.828
	-2.85
	-2.24
	-2.52
	-2.39
	-2.26
	-1.17
	-2.97
	-2.65
	-2.6
	-1.38
	-1.38
	-3.17
	-3.23
	-2.42
	-2.18
	-2.43
	-2.87
	-2.19
	-2.57
	-2.63
	-2.92
	-0.638
	-1.86
	-2.15
	-0.466
	-1.83
	-3.34
	-2.98
	-2.43
	-1.82
	-2.82
	-0.314
	-1.82
	-3.3
	-0.771
	-0.855
	-2.1
	-2.74
	-2.84
	-0.458
	-0.371
	-2.23
	-2.45
	-2.37
	-2.28
	-3.01
	-0.456
	-2.79
	-1.9
	-2.43
	-2.64
	-2.74
	-2.63
	-2.64
	-2.7
	-2.29
	-1.09
	-2.91
	-1.06
	-0.523
	-2.82
	-0.772
	-2.53
	-2.16
	-2.78
	-0.453
	-2.29
	-2.82
	-2.96
	-2.34
	-2.31
	-0.674
	-1.77
	-2.73
	-0.393
	-1.18
	-2.84
	-3.06
	-3.16
	-0.697
	-2.61
	-3.04
	-2
	-2.52
	-3.04
	-1.97
	-2.56
	-0.419
	-2.27
	-3.11
	-2.76
	-2.72
	-2.32
	-2.84
	-2.64
	-0.333
	-2.85
	-2.96
	-2.53
	-2.35
	-2.79
	-2.49
	-1.67
	-0.531
	-2.54
	-3
	-2.9
	-3.16
	-1.98
	-2.47
	-1.99
	-2.74
	-3.18
	-1.75
	-3.05
	-2.33
	-3.01
	-2.56
	-3.01
	-0.829
	-2.78
	-2.01
	-2.81
	-2.71
	-1.41
	-3.21
	-2.01
	-2.53
	-2.89
	-2.27
	-2.51
	-2.53
	-0.555
	-2.87
	-3.08
	-2.55
	-2.71
	-2.41
	-2.25
	-2.52
	-2.47
	-2.41
	-2.82
	-2.78
	-2.36
	-2.8
	-0.497
	-1.75
	-2.27
	-0.65
	-1.43
	-2.37
	-0.357
	-2.22
	-2.57
	-2.06
	-1.33
	-2.45
	-3.22
	-2.93
	-1.03
	-2.75
	-2.94
	-2.54
	-0.527
	-2.64
	-2.38
	-3.6
	-3.01
	-1.62
	-2.53
	-0.799
	-3.02
	-0.831
	-2.3
	-2.4
	-2.94
	-2.37
	-2.65
	-2.64
	-2.51
	-2.93
	-1.3
	-1.96
	-2.68
	-3.19
	-1.41
	-1.22
	-2.76
	-1.36
	-2.98
	-3.11
	-1.2
	-2.36
	-2.87
	-2.14
	-2.89
	-2.85
	-2.31
	-2.67
	-1.17
	-1.21
	-3.01
	-2.28
	-2.37
	-2.76
	-2.3
	-2.77
	-2.91
	-3.18
	-2.96
	-0.362
	-0.468
	-1.9
	-2.16
	-2.99
	-1.38
	-2.9
	-1.96
	-2.3
	-2.5
	-3.27
	-2.91
	-1.05
	-2.15
	-2.36
	-2.37
	-2.5
	-2.62
	-3.21
	-2.13
	-2.75
	-3.12
	-3.41
	-1.99
	-0.482
	-0.585
	-3.28
	-2.18
	-2.81
	-1.97
	-1.33
	-3.19
	-3.19
	-2.97
	-3.02
	-0.788
	-0.439
	-2.09
	-3.08
	-1.78
	-2.24
	-3.11
	-0.464
	-1.57
	-1.07
	-2.52
	-2.45
	-2.76
	-2.25
	-0.714
	-3.05
	-2.05
	-0.596
	-1.96
	-2.37
	-2.57
	-2.97
	-3.51
	-2.23
	-3.03
	-0.854
	-2.09
	-3.02
	-2.27
	-1.36
	-0.988
	-2.77
	-2.73
	-2.28
	-0.833
	-1.19
	-2.67
	-2.34
	-2.57
	-2.5
	-2.41
	-3
	-2.29
	-2.47
	-2.72
	-2.25
	-2.56
	-2.14
	-2.36
	-2.5
	-2.25
	-3.23
	-2.99
	-2.41
	-2.58
	-2.49
	-2.84
	-0.559
	-2.83
	-2.4
	-2.41
	-3.06
	-1.56
	-3.24
	-3.01
	-2.59
	-0.327
	-3.46
	-0.397
	-2.78
	-2.97
	-2.72
	-3.02
	-0.841
	-2.06
	-1.05
	-2.29
	-2.92
	-3.43
	-3.2
	-2.45
	-3.17
	-2.94
	-1.51
	-2.75
	-2.88
	-0.52
	-3.03
	-0.313
	-2.89
	-2.93
	-2.21
	-2.62
	-2.83
	-2.19
	-2.8
	-2.47
	-2.07
	-0.485
	-2.45
	-2.14
	-0.342
	-0.841
	-2.88
	-3.04
	-0.917
	-2.49
	-2.89
	-2.9
	-3.19
	-0.481
	-3.59
	-1.22
	-2.04
	-2.7
	-1.82
	-2.59
	-3.03
	-0.434
	-2.65
	-2.38
	-3.12
	-3.45
	-2.32
	-0.386
	-2.33
	-2.73
	-0.915
	-2.46
	-1.37
	-2.99
	-2.98
	-2.64
	-2.33
	-2.82
	-2.52
	-2.63
	-2.44
	-2.88
	-2.16
	-0.683
	-2.4
	-0.398
	-2.49
	-3.12
	-2.41
	-2.43
	-2.57
	-2.73
	-3.02
	-2.78
	-2
	-2.34
	-0.7
	-2.96
	-2.61
	-2.66
	-2.97
	-2.45
	-2.79
	-3.11
	-3.05
	-2.44
	-2.25
	-1.3
	-2.18
	-2.7
	-2.9
	-2.44
	-2.2
	-2.81
	-2.31
	-1.77
	-1.6
	-1.58
	-3.09
	-2.66
	-0.947
	-2.37
	-3.11
	-2.94
	-2.93
	-2.79
	-2.43
	-2.62
	-1.3
	-1.14
	-2.99
	-2.56
	-3.11
	-2.18
	-2.36
	-2.5
	-3.24
	-0.602
	-3.03
	-3.22
	-0.911
	-2.18
	-1.75
	-2.38
	-1.49
	-2.97
	-2.17
	-1.75
	-2.08
	-2.76
	-2.38
	-2.76
	-0.324
	-3.04
	-3.4
	-0.406
	-0.431
	-3.02
	-2.1
	-2.6
	-2.92
	-3.35
	-0.844
	-2.88
	-2.16
	-2.59
	-2.31
	-1.94
	-0.774
	-2.73
	-1.8
	-2.46
	-1.94
	-2.88
	-2.57
	-2.97
	-2.21
	-2
	-2.22
	-1.27
	-2.61
	-0.558
	-2.71
	-3.05
	-2.33
	-2.57
	-2.41
	-2.97
	-2.75
	-3.06
	-3.36
	-3.01
	-2.96
	-2.84
	-3.3
	-3.19
	-2.87
	-0.489
	-2.67
	-2.81
	-2.28
	-2.68
	-1.01
	-2.05
	-2.79
	-2.96
	-2.99
	-2.38
	-2.75
	-2.24
	-2.62
	-3.09
	-3.25
	-2.42
	-3.01
	-2.19
	-2.28
	-2.15
	-2.71
	-2.82
	-2.28
	-2.29
	-3.11
	-2.94
	-2.89
	-2.32
	-2.92
	-2.56
	-2.81
	-3.02
	-2.37
	-2.64
	-0.982
	-0.978
	-2.64
	-3.47
	-2.82
	-1.91
	-2.59
	-2.39
	-0.622
	-2.76
	-2.4
	-3.1
	-3.12
	-2.93
	-3.17
	-2.55
	-3.25
	-2.94
	-2.69
	-3.39
	-2.75
	-0.46
	-0.833
	-3.12
	-1.79
	-2.98
	-3.39
	-2.29
	-1.41
	-0.353
	-2.25
	-3.43
	-1.95
	-3.01
	-0.568
	-3.07
	-1.26
	-1.97
	-2.88
	-3.02
	-2.77
	-2.83
	-1.38
	-1.02
	-2.35
	-2.14
	-0.824
	-2.32
	-0.878
	-2.41
	-2.51
	-2.92
	-3.1
	-2.61
	-2.05
	-3.19
	-0.604
	-2.05
	-2.74
	-3.19
	-2.66
	-0.681
	-2.35
	-2.21
	-2.55
	-2.99
	-1.94
	-2.17
	-1.56
	-0.961
	-1.53
	-2.65
	-0.816
	-2.78
	-1.9
	-1.08
	-3.04
	-2.9
	-2.19
	-2.19
	-2.5
	-2.9
	-2.79
	-0.947
	-2.59
	-2.8
	-3
	-2.11
	-3.45
	-1.94
	-0.727
	-0.887
	-2.2
	-3.03
	-3.39
	-2.08
	-2.95
	-2.94
	-2.79
	-2.83
	-3.21
	-2.21
	-2.61
	-2.98
	-2.4
	-2.66
	-2.02
	-1.22
	-1.77
	-2.55
	-2.65
	-1.79
	-3.08
	-0.62
	-3.04
	-0.781
	-3.08
	-2.89
	-2.61
	-2.87
	-0.359
	-2.79
	-3.13
	-3.21
	-0.401
	-0.6
	-2.83
	-2.24
	-2.34
	-2.44
	-3.02
	-0.514
	-2.95
	-2.31
	-2.36
	-2.33
	-2.66
	-2.67
	-0.402
	-1.23
	-1.76
	-1.45
	-1.31
	-2.39
	-2.79
	-2.46
	-2.12
	-1.77
	-3.19
	-3.03
	-2.15
	-2.93
	-2.28
	-2.83
	-0.302
	-2.46
	-2.31
	-3.21
	-3.02
	-0.346
	-2.64
	-2.79
	-2.2
	-1.66
	-2.94
	-2.14
	-1.9
	-2.95
	-0.419
	-3.24
	-2.41
	-2.18
	-2.18
	-2.68
	-2.89
	-2.36
	-2.82
	-3.2
	-2.55
	-2.87
	-2.96
	-1.87
	-2.4
	-3.08
	-2.95
	-2.27
	-1.68
	-0.336
	-2.65
	-3.19
	-3.19
	-3.11
	-2.56
	-3.41
	-0.374
	-2.19
	-2.93
	-2.25
	-2.93
	-0.507
	-0.326
	-2.73
	-2.7
	-2.97
	-2.9
	-0.402
	-1.22
	-2.26
	-2.57
	-2.14
	-2.45
	-2.65
	-3.01
	-0.948
	-2
	-0.539
	-1.15
	-3.08
	-0.437
	-2.97
	-3.11
	-2.52
	-2.23
	-2.7
	-2.92
	-2.5
	-3.35
	-2.15
	-3.29
	-2.27
	-2.93
	-1.9
	-0.999
	-1.19
	-2.73
	-2.25
	-0.602
	-0.915
	-1.75
	-2.71
	-3.22
	-2.49
	-2.71
	-3.03
	-3.1
	-2.49
	-2.76
	-2.39
	-3.21
	-2.38
	-2.1
	-2.3
	-2.94
	-3.18
	-3.14
	-2.16
	-1.93
	-0.825
	-2.54
	-3.13
	-2.27
	-2.63
	-3.14
	-2.74
	-2.77
	-2.78
	-3.06
	-0.864
	-0.627
	-2.39
	-0.868
	-2.41
	-2.9
	-0.585
	-2.77
	-0.853
	-3.34
	-2.47
	-0.564
	-1.96
	-3.12
	-3.11
	-3.13
	-2.31
	-2.71
	-2.63
	-0.674
	-2.36
	-1.99
	-2.89
	-0.686
	-2.84
	-2.26
	-2.79
	-0.707
	-3
	-2.95
	-2.14
	-0.366
	-0.704
	-2.45
	-2.34
	-2.46
	-2.29
	-2.71
	-2.68
	-3.25
	-2.16
	-2.92
	-2.98
	-3.18
	-2.71
	-2.72
	-1.88
	-0.628
	-0.306
	-2.33
	-2.65
	-3.36
	-0.994
	-2.02
	-2.9
	-3.05
	-2.83
	-1.92
	-1.14
	-2.66
	-1.56
	-2.19
	-0.746
	-3.34
	-0.662
	-2.29
	-3.03
	-2.39
	-2.76
	-1.74
	-0.629
	-3.07
	-1.29
	-1.68
	-2.98
	-3.09
	-2.81
	-3.06
	-2.39
	-2.93
	-2.61
	-2.65
	-2.53
	-2.71
	-2.12
	-2.25
	-3
	-2.63
	-2.98
	-2.49
	-2.71
	-2.81
	-2.78
	-2.73
	-3.11
	-2.6
	-2.39
	-2.98
	-2.71
	-2.81
	-2.43
	-2.66
	-0.824
	-1.96
	-2.99
	-2.25
	-2.41
	-2.49
	-2.19
	-2.35
	-2.66
	-3.16
	-0.478
	-2.59
	-2.83
	-2.02
	-1.31
	-3.03
	-2.24
	-2.92
	-2.51
	-2.2
	-2.97
	-1.82
	-3.12
	-2.96
	-2.25
	-2.28
	-2.35
	-2.84
	-2.16
	-3.04
	-1.37
	-3.1
	-2.32
	-1.09
	-2.7
	-2.56
	-2.49
	-2.63
	-1.88
	-2.62
	-3.1
	-2.78
	-2.55
	-2.34
	-3.01
	-0.723
	-2.44
	-2.86
	-2.71
	-2.05
	-2.6
	-2.92
	-1.68
	-3.19
	-3.13
	-2.64
	-2.57
	-3.08
	-2.85
	-3.15
	-0.455
	-1.71
	-2.86
	-1.08
	-2.29
	-3.31
	-2.74
	-3.03
	-3.34
	-1.19
	-2.16
	-2.73
	-2.99
	-1.56
	-2.16
	-2.57
	-2.44
	-2.95
	-2.68
	-2
	-2.33
	-2.75
	-2.83
	-2.65
	-1.84
	-2.45
	-2.39
	-3.18
	-2.82
	-0.327
	-2.71
	-2.86
	-2.94
	-2.76
	-3.14
	-3.24
	-3.08
	-3.51
	-3.01
	-2.7
	-3.02
	-3.04
	-0.508
	-2.63
	-2.82
	-1.58
	-0.717
	-2.46
	-2.87
	-1.73
	-2.8
	-2.79
	-2.57
	-2.87
	-2.54
	-2.74
	-2.25
	-0.796
	-2.16
	-2.83
	-2.37
	-2.97
	-2.33
	-2.53
	-2.91
	-2.19
	-2.6
	-2.67
	-1.76
	-3.12
	-2.93
	-2.55
	-2.37
	-2.68
	-2.18
	-1.13
	-2.65
	-2.62
	-1.05
	-2.69
	-3.04
	-2.82
	-2.49
	-2.85
	-3.11
	-2.55
	-1.57
	-2.22
	-1.55
	-2.8
	-2.21
	-2.34
	-3.15
	-3.04
	-2.22
	-2.34
	-3.22
	-2.87
	-1.06
	-2.72
	-2.09
	-1.64
	-2.76
	-0.695
	-2.04
	-0.659
	-0.721
	-1.03
	-1.49
	-2.62
	-1.4
	-2.95
	-2.93
	-1.22
	-1.4
	-2.83
	-3.13
	-2.41
	-0.483
	-2.38
	-2.34
	-2.65
	-2.91
	-0.363
	-2.79
	-1.28
	-1.07
	-0.684
	-2.97
	-0.614
	-3.14
	-2.29
	-2.1
	-2.24
	-2.22
	-2.01
	-2.69
	-2.35
	-2
	-2.54
	-2.99
	-2.91
	-2.98
	-3.07
	-2.66
	-0.368
	-0.735
	-3.08
	-0.342
	-2.55
	-3.04
	-2.01
	-2.32
	-2.58
	-1.8
	-0.619
	-0.312
	-3.37
	-2.69
	-3.14
	-3.21
	-2.85
	-2.57
	-2.68
	-0.787
	-1.46
	-1.42
	-2.5
	-3.07
	-2.47
	-3.12
	-2.88
	-2.21
	-3.29
	-2.4
	-2.66
	-2.02
	-1.4
	-2.44
	-2.98
	-2.57
	-2.8
	-0.354
	-2.22
	-3.19
	-0.374
	-2.96
	-2.73
	-2.33
	-2.37
	-3.09
	-2.91
	-0.797
	-2.65
	-0.343
	-1.8
	-2
	-2.13
	-2.36
	-2.4
	-1.99
	-0.989
	-2.2
	-0.46
	-3.05
	-2.29
	-1.92
	-3.13
	-0.671
	-0.928
	-2.17
	-2.58
	-2.66
	-2.99
	-2.86
	-3.1
	-0.555
	-2.48
	-0.43
	-3
	-0.387
	-2.86
	-3.31
	-2.1
	-2.7
	-0.6
	-2.83
	-2.51
	-3.38
	-2.6
	-0.842
	-2.65
	-2.61
	-3.1
	-1.84
	-2.53
	-2.31
	-2.4
	-1.9
	-1.72
	-1.86
	-2.3
	-2.58
	-2.82
	-3.01
	-0.571
	-0.317
	-2.47
	-2.69
	-2.69
	-2.77
	-2.07
	-2.76
	-2.35
	-2.1
	-2.82
	-2.97
	-3.49
	-2.04
	-2.77
	-2.36
	-2.81
	-2.62
	-0.512
	-2.26
	-2.72
	-1.82
	-2.48
	-2.51
	-2.47
	-2.47
	-1.89
	-2.97
	-0.515
	-2.39
	-2.38
	-2.37
	-0.335
	-1.98
	-2.93
	-2.77
	-2.6
	-2.53
	-3.19
	-1.13
	-1.26
	-2.86
	-2.73
	-0.323
	-2.63
	-2.23
	-3.01
	-3.58
	-3.13
	-2.42
	-2.22
	-2.81
	-1.37
	-2.69
	-2.37
	-0.622
	-0.953
	-2.15
	-2.84
	-0.841
	-2.4
	-2.94
	-2.56
	-3.3
	-0.657
	-2.32
	-2.53
	-2.84
	-2.31
	-2.85
	-0.364
	-0.571
	-3.2
	-2.88
	-2.88
	-3.09
	-1.66
	-2.91
	-2.71
	-1.25
	-2.28
	-3.01
	-2.42
	-2.19
	-2.11
	-2.62
	-0.707
	-2.16
	-0.341
	-2.09
	-2.71
	-0.36
	-2.3
	-2.31
	-2.29
	-0.767
	-2.13
	-0.759
	-2.96
	-1.88
	-3.33
	-1.56
	-1.43
	-0.339
	-0.899
	-1.78
	-2.31
	-2.39
	-2.46
	-0.329
	-0.329
	-1.32
	-1.16
	-1.47
	-0.361
	-2.79
	-2.91
	-0.546
	-1.13
	-2.94
	-2.41
	-1.77
	-3.2
	-2.5
	-3.07
	-1.97
	-3.02
	-3.19
	-2.9
	-3.02
	-2.66
	-2.83
	-2
	-2.52
	-0.673
	-2.27
	-0.45
	-3.31
	-2.99
	-1.65
	-0.544
	-0.682
	-2.89
	-2.85
	-3.07
	-0.641
	-2.3
	-2.78
	-2.67
	-2.95
	-2.03
	-2.57
	-2.76
	-1.01
	-2.66
	-2.99
	-2.83
	-0.396
	-2.92
	-1.3
	-2.84
	-1.67
	-2.9
	-2.65
	-2.49
	-1.92
	-2.15
	-2.14
	-2.09
	-2.46
	-2.92
	-1.87
	-2.8
	-3.27
	-2.33
	-0.944
	-2.43
	-2.23
	-2.84
	-3.15
	-3.01
	-1.31
	-2.43
	-2.91
	-1.83
	-3.15
	-2.2
	-2.08
	-2.51
	-0.802
	-2.38
	-2.45
	-2.72
	-2.79
	-2.41
	-1.43
	-2.4
	-3.32
	-2.62
	-2.78
	-2.92
	-2.95
	-2.94
	-2.71
	-2.39
	-2.62
	-3.3
	-2.77
	-0.816
	-3.09
	-3
	-0.716
	-3.28
	-2.88
	-2.87
	-2.8
	-2.13
	-1.79
	-0.377
	-0.339
	-2.79
	-1.69
	-2.59
	-2.9
	-2.99
	-2.98
	-2.5
	-1.79
	-2.47
	-3.49
	-2.98
	-0.34
	-0.364
	-2.81
	-2.33
	-0.774
	-2.42
	-2.46
	-0.316
	-2.32
	-3.23
	-2.71
	-3.12
	-2.6
	-2.3
	-3.02
	-2.67
	-2.35
	-2.46
	-1.94
	-0.42
	-2.97
	-3.05
	-0.317
	-2.97
	-2.75
	-0.405
	-3.06
	-0.938
	-2.04
	-2.62
	-2.89
	-2.98
	-2.91
	-2.75
	-2.88
	-2.9
	-0.421
	-2.87
	-2.23
	-3.05
	-1.15
	-2.61
	-2.83
	-2.85
	-2.48
	-2.33
	-0.429
	-2.66
	-0.448
	-1.27
	-0.992
	-0.305
	-2.92
	-2.84
	-3.16
	-0.644
	-0.828
	-2.84
	-0.91
	-2.49
	-2.97
	-2.82
	-3.05
	-2.46
	-2.16
	-2.98
	-1.32
	-2.54
	-0.33
	-2.96
	-0.606
	-1.88
	-2.91
	-2.05
	-2.57
	-2.86
	-3.07
	-2.95
	-3.19
	-2.63
	-2.18
	-2.38
	-1.99
	-0.588
	-2.61
	-2.17
	-2.91
	-2.11
	-0.572
	-2.79
	-2.59
	-2.94
	-3.1
	-3.13
	-2.85
	-1.96
	-2.3
	-2.56
	-2.37
	-3.03
	-0.786
	-3.09
	-1.9
	-1.57
	-1.13
	-1.98
	-2.89
	-2.58
	-2.19
	-2.58
	-0.595
	-0.442
	-2.45
	-2.56
	-0.844
	-2.17
	-1
	-0.359
	-2.83
	-2.09
	-2.72
	-3.03
	-3.21
	-0.938
	-2.48
	-2.76
	-2.94
	-0.935
	-1.24
	-0.791
	-1.76
	-2.19
	-0.864
	-2.25
	-2.34
	-2.73
	-1.27
	-2.63
	-2.52
	-2.41
	-2.89
	-1.11
	-0.861
	-2.51
	-2.39
	-2.03
	-3.1
	-3.08
	-2.96
	-2.86
	-0.466
	-2.56
	-3.54
	-1.52
	-2.3
	-2.44
	-3.15
	-3.11
	-2.3
	-1.93
	-2.84
	-2.98
	-0.746
	-0.486
	-3.05
	-0.368
	-3.13
	-1.96
	-2.54
	-2.77
	-1.06
	-1.55
	-3.12
	-0.878
	-2.72
	-2.37
	-2.26
	-2.83
	-1.19
	-2.21
	-2.87
	-2.77
	-2.03
	-3.11
	-2.58
	-2.22
	-2.2
	-1.44
	-2.93
	-1.31
	-2.8
	-1.28
	-2.85
	-2.41
	-2.86
	-2.87
	-2.5
	-1.76
	-2.06
	-3.09
	-2.15
	-2.4
	-2.44
	-2.2
	-1.76
	-3.18
	-3.51
	-3.37
	-2.91
	-2.19
	-2.23
	-2.24
	-2.67
	-2.37
	-2.93
	-1.95
	-2.96
	-2.57
	-1.48
	-2.82
	-2.91
	-0.582
	-3.05
	-2.82
	-3.06
	-2.85
	-2.47
	-0.663
	-0.421
	-1.99
	-2.8
	-1.46
	-2.46
	-2.69
	-2.92
	-3.07
	-2.58
	-3.29
	-2.42
	-3.02
	-2.13
	-3.14
	-2.44
	-2.95
	-2.88
	-2.36
	-3.04
	-2
	-2.77
	-0.406
	-1.63
	-1.39
	-3.18
	-3.04
	-2.27
	-2.93
	-3.08
	-2.01
	-3.05
	-2.4
	-0.397
	-3.16
	-0.755
	-0.359
	-3.04
	-2.21
	-2.69
	-2.47
	-2.26
	-2.91
	-2.95
	-2.27
	-2.3
	-2.03
	-2.96
	-2.47
	-3.02
	-0.71
	-0.476
	-2.68
	-2.72
	-0.481
	-2.29
	-3.1
	-3.18
	-1.5
	-1.72
	-2.17
	-2.24
	-2.07
	-2.45
	-2.58
	-2.98
	-2.31
	-0.667
	-2.43
	-0.894
	-2.45
	-3.3
	-2.32
	-2.47
	-2.41
	-2.38
	-2.61
	-3.02
	-3.07
	-0.373
	-0.577
	-2.36
	-1.4
	-2.33
	-2.39
	-2.66
	-3.02
	-0.493
	-2.55
	-2.35
	-2.36
	-1.98
	-0.46
	-2.9
	-0.476
	-2.61
	-2.82
	-2.37
	-1.51
	-1.82
	-2.92
	-2.35
	-2.26
	-2.29
	-2.64
	-2.77
	-3.3
	-2.28
	-2.88
	-3.17
	-2.83
	-0.858
	-0.505
	-2.29
	-2.46
	-0.505
	-2.16
	-2.91
	-2.37
	-2.39
	-2.36
	-2.71
	-3.34
	-1.22
	-2.37
	-3.25
	-2.88
	-2.65
	-0.584
	-3.17
	-1.06
	-2.24
	-3.23
	-2.62
	-0.909
	-1.57
	-3.42
	-3.18
	-3.02
	-1.1
	-2.53
	-2.28
	-2.08
	-2.94
	-2.62
	-2.34
	-2.79
	-2.9
	-3.17
	-3.14
	-2.5
	-2.76
	-2.98
	-2.32
	-2.83
	-2.18
	-2.72
	-2.01
	-1.82
	-1.44
	-2.93
	-2.79
	-2.56
	-0.425
	-2.2
	-1.98
	-0.373
	-2.7
	-2.4
	-2.49
	-3.49
	-2.32
	-2.03
	-2.49
	-0.405
	-1.28
	-3.1
	-3.04
	-3
	-2.25
	-1.83
	-3.29
	-2.21
	-2.42
	-2.63
	-1.17
	-2.78
	-2.99
	-0.81
	-2.49
	-2.75
	-3.09
	-2.92
	-2.14
	-2.35
	-2.38
	-2.37
	-2.99
	-1.59
	-2.91
	-2.47
	-2.15
	-2.79
	-2.38
	-3.06
	-2.56
	-2.27
	-0.367
	-0.321
	-2.79
	-2.49
	-2.09
	-2.84
	-3.12
	-2.71
	-3.1
	-1.28
	-1.44
	-1.83
	-2.7
	-1.09
	-0.9
	-2.18
	-1.59
	-1.35
	-1.58
	-1.85
	-2.19
	-3.03
	-2.67
	-2.61
	-2.66
	-2.97
	-2.49
	-2.38
	-3.49
	-3.36
	-1.81
	-3.12
	-0.839
	-2.88
	-2.71
	-2.52
	-2.32
	-2.84
	-2.53
	-2.6
	-3.03
	-2.79
	-3.09
	-0.93
	-0.524
	-2.77
	-2.58
	-2.44
	-1.6
	-2.18
	-2.76
	-3.17
	-2.98
	-0.357
	-1.82
	-2.47
	-2.64
	-3.38
	-1.16
	-2.64
	-0.996
	-0.906
	-1.97
	-1.02
	-0.357
	-3.14
	-0.361
	-2.54
	-3.08
	-2.82
	-2.27
	-3.22
	-3.22
	-3.21
	-2.59
	-2.66
	-2.47
	-2.07
	-2.27
	-0.679
	-2.93
	-3.01
	-2.41
	-3.1
	-2.39
	-0.392
	-1.32
	-2.97
	-2.33
	-1.03
	-3.02
	-2.24
	-0.314
	-2.88
	-1.73
	-2.93
	-2.66
	-1.99
	-3.04
	-2.55
	-2.38
	-3.07
	-3.1
	-2.43
	-2.52
	-3.36
	-2.46
	-1.8
	-2.31
	-0.532
	-3.11
	-2.5
	-1.15
	-2.76
	-2.76
	-2.5
	-3
	-1.3
	-1.45
	-3.06
	-2.7
	-1.99
	-2.61
	-3.27
	-2.34
	-3.07
	-2.66
	-2.39
	-1.92
	-2.57
	-2.4
	-2.96
	-2.64
	-2.79
	-2.62
	-2.76
	-2.45
	-1.41
	-3.14
	-2.42
	-2.34
	-2.33
	-3.37
	-2.77
	-2.6
	-3.27
	-2.58
	-2.17
	-1.72
	-2.84
	-2.47
	-2.46
	-2.53
	-2.99
	-2.18
	-1.05
	-0.328
	-2.86
	-0.671
	-2.57
	-2.83
	-0.656
	-1.2
	-2.93
	-1.64
	-2.15
	-2.61
	-2.73
	-2.58
	-3.52
	-3.04
	-2.03
	-3.08
	-2.74
	-3.05
	-2.87
	-2.98
	-2.74
	-2.42
	-2.45
	-2.52
	-2.81
	-0.349
	-1.27
	-0.395
	-2.51
	-2.45
	-2.97
	-2.91
	-2.89
	-2.76
	-2.89
	-2.24
	-2.77
	-3.16
	-2.97
	-3.11
	-3.02
	-1.76
	-1.99
	-2.82
	-2.47
	-2.72
	-2.91
	-2.88
	-2.65
	-2.4
	-2.21
	-3.13
	-2.6
	-3.05
	-0.829
	-2.39
	-2.2
	-2.84
	-3.3
	-0.643
	-2.27
	-3.27
	-2.49
	-2.72
	-0.595
	-3.05
	-0.545
	-2.88
	-2.24
	-2.89
	-0.41
	-2.84
	-2.86
	-3.08
	-2.41
	-2.89
	-3.15
	-0.573
	-2.35
	-2.5
	-2.76
	-2.5
	-2.77
	-2
	-0.454
	-2.9
	-2.62
	-0.797
	-2.4
	-1.8
	-2.44
	-2.32
	-2.97
	-3.28
	-1.74
	-2.23
	-2.89
	-2.38
	-2.85
	-2.21
	-2.41
	-1.3
	-2.3
	-2.53
	-2.86
	-2.71
	-2.41
	-2.89
	-2.44
	-3.13
	-2.52
	-0.769
	-3
	-1.91
	-1.83
	-3
	-0.456
	-2.69
	-1.17
	-1.35
	-2.54
	-2.42
	-2.6
	-2.66
	-2.42
	-0.786
	-2.74
	-2.77
	-2.58
	-1.18
	-2.02
	-2.3
	-3
	-2.72
	-2.32
	-2.61
	-2.8
	-3.37
	-2.62
	-2.57
	-2.73
	-3.14
	-1.89
	-3.05
	-2.54
	-0.351
	-2.29
	-2.97
	-2.24
	-3.12
	-2.93
	-2.5
	-2.16
	-2.99
	-2.64
	-0.909
	-1.94
	-2.21
	-2.96
	-2.98
	-0.33
	-2.15
	-1.49
	-2.23
	-3
	-2.42
	-2.51
	-2.87
	-2.7
	-2.39
	-2.55
	-2.32
	-3.01
	-2.81
	-3.01
	-2.08
	-2.3
	-0.492
	-3.1
	-2.15
	-2.34
	-2.79
	-2.19
	-2.42
	-3.03
	-3.04
	-2.95
	-2.46
	-0.428
	-2.82
	-2.97
	-1.98
	-2.85
	-1.12
	-2.26
	-3.46
	-0.357
	-1.66
	-2.93
	-2.93
	-0.618
	-2.25
	-3.15
	-2.68
	-3.04
	-2.61
	-3.17
	-2.15
	-2.77
	-0.456
	-2.85
	-2.26
	-2.51
	-2.92
	-2.69
	-2.77
	-3.22
	-2.68
	-2.63
	-0.399
	-1.84
	-2.77
	-3.11
	-2.94
	-2.19
	-3.22
	-2.39
	-1.57
	-3.04
	-1.17
	-0.474
	-2.32
	-3.19
	-1.96
	-3.15
	-1.52
	-2.47
	-2.36
	-0.641
	-2.39
	-2.24
	-0.549
	-2.44
	-0.804
	-0.422
	-3.15
	-2.47
	-0.398
	-3.17
	-2.91
	-3.12
	-2.37
	-2.56
	-3.17
	-2.44
	-1.98
	-1.98
	-2.82
	-2.29
	-3.05
	-2.71
	-2.94
	-2.96
	-2.38
	-2.74
	-3.09
	-1.98
	-1.94
	-3.13
	-0.459
	-1.82
	-2.54
	-3.11
	-3.1
	-1.02
	-2.02
	-2.14
	-3.25
	-2.95
	-2.52
	-3.31
	-3.08
	-2.54
	-2.18
	-3.06
	-2.31
	-2.85
	-2.13
	-2.54
	-0.322
	-2.66
	-1.53
	-2.77
	-0.404
	-3.03
	-0.617
	-0.837
	-3.08
	-3.19
	-2.51
	-2.78
	-3.29
	-3.18
	-1.68
	-2.23
	-3.02
	-2.28
	-2.82
	-3.02
	-2.85
	-0.523
	-0.505
	-0.374
	-2.82
	-2.17
	-2.96
	-3.15
	-3.15
	-1.62
	-3.45
	-3.08
	-2.9
	-2.78
	-2.83
	-2.32
	-2.79
	-2.41
	-0.425
	-0.36
	-1.81
	-3.26
	-3.05
	-2.66
	-3.34
	-0.307
	-1.46
	-2.45
	-2.03
	-2.52
	-2.2
	-2.66
	-2.76
	-2.37
	-0.368
	-2.11
	-2.64
	-3.04
	-2.96
	-3.34
	-2.95
	-3.01
	-2.3
	-2.47
	-3.11
	-3.55
	-2.91
	-0.685
	-3.1
	-1.34
	-2.86
	-1.55
	-2.47
	-1.53
	-0.712
	-3.13
	-2.12
	-3
	-2.23
	-2.66
	-2.88
	-2.39
	-2.62
	-3.01
	-0.439
	-2.84
	-2.54
	-3.01
	-2.35
	-0.58
	-0.952
	-3.15
	-2.55
	-3.16
	-2.8
	-2.66
	-3.2
	-2.22
	-2.74
	-2.78
	-0.32
	-0.769
	-0.403
	-3.24
	-2.92
	-2.66
	-2.03
	-2.46
	-3.28
	-2.05
	-2.84
	-2.41
	-2.64
	-1.99
	-1.17
	-2.97
	-2.05
	-3.26
	-3.12
	-3.07
	-0.555
	-2.83
	-0.706
	-2.91
	-0.308
	-2.36
	-1.13
	-1.99
	-2.57
	-2.9
	-2.9
	-2.55
	-2.32
	-3.1
	-2.98
	-2.48
	-1.9
	-1.95
	-1.11
	-1.13
	-2.91
	-2.69
	-3.18
	-2.6
	-2.58
	-0.351
	-2.87
	-0.313
	-2.15
	-2.87
	-3.07
	-1.99
	-2.92
	-2.41
	-2.46
	-2.61
	-1.51
	-1.25
	-2.41
	-2.39
	-0.473
	-3.14
	-1.14
	-0.342
	-2.68
	-1.91
	-2.1
	-2.08
	-2.83
	-2.15
	-0.797
	-2.74
	-2.43
	-2.04
	-1.79
	-2.9
	-2.13
	-2.89
	-2.63
	-2.14
	-3.35
	-0.367
	-2.87
	-3.02
	-2.51
	-2.98
	-2.73
	-2.39
	-1.61
	-3.01
	-2.89
	-2
	-2.9
	-2.68
	-0.771
	-2.93
	-2.91
	-2.05
	-3.5
	-2.66
	-2.82
	-2.4
	-2.5
	-3.18
	-2.29
	-2.74
	-2.86
	-2.17
	-2.28
	-0.361
	-2.11
	-2.11
	-2.09
	-1.89
	-2.31
	-1.73
	-2.42
	-2.77
	-1.3
	-3.16
	-2.29
	-0.306
	-1.54
	-0.33
	-0.692
	-2.94
	-2.75
	-0.388
	-2.85
	-0.989
	-0.688
	-2.72
	-0.313
	-3.31
	-2.45
	-2.41
	-0.485
	-2.58
	-0.336
	-2.51
	-2.33
	-2.24
	-2.01
	-1.87
	-2.59
	-3.15
	-3.05
	-2.99
	-3.27
	-2.62
	-2.68
	-2.36
	-3.26
	-2.26
	-3.61
	-3.02
	-2.81
	-2.17
	-2.84
	-2.28
	-0.512
	-2.94
	-1.81
	-2.82
	-2.45
	-1.67
	-0.904
	-2.79
	-2.47
	-0.494
	-2.01
	-2.88
	-3.39
	-2.49
	-2.73
	-2.77
	-2.08
	-2.53
	-2.4
	-2.9
	-1.79
	-2.9
	-2.7
	-2.48
	-1.7
	-2.68
	-2.5
	-3.25
	-1.96
	-0.336
	-2.54
	-3.28
	-1.6
	-3.16
	-0.753
	-2.72
	-2.47
	-3.22
	-2.82
	-2.92
	-2.59
	-2.57
	-2.72
	-0.914
	-0.336
	-0.957
	-3.14
	-2.44
	-2.32
	-2.39
	-2.44
	-1.25
	-0.639
	-3.11
	-2.98
	-2.36
	-2.71
	-2.95
	-3.1
	-2.7
	-2.28
	-1.5
	-2.77
	-2.12
	-2.75
	-2.57
	-2.51
	-2.96
	-2.61
	-2.86
	-2.98
	-2.24
	-2.93
	-2.09
	-2.85
	-2.9
	-1.79
	-2.47
	-3.29
	-0.532
	-2.88
	-1.48
	-1.73
	-3.16
	-2.98
	-1.88
	-2.58
	-3.04
	-2.89
	-3.15
	-2.51
	-1.97
	-2.53
	-2.91
	-2.89
	-1.98
	-2.93
	-1.23
	-2.65
	-2.8
	-0.399
	-2.15
	-0.732
	-3.11
	-3.18
	-2.15
	-2.3
	-3.12
	-2.81
	-2.33
	-2.59
	-1.35
	-2.69
	-3.11
	-2.47
	-1.7
	-2.62
	-3.11
	-2.82
	-1.42
	-2.32
	-3.39
	-2.96
	-1.96
	-2.46
	-2.22
	-2.78
	-2.4
	-2.96
	-3.15
	-2.38
	-2.84
	-2.96
	-2.44
	-3.19
	-0.868
	-3
	-2.77
	-2.63
	-3.53
	-2.67
	-2.18
	-0.762
	-3.02
	-3.12
	-1.12
	-2.38
	-2.39
	-2.99
	-2.89
	-2.2
	-3.36
	-3.04
	-2.91
	-2.18
	-2.5
	-3.01
	-2.36
	-2.99
	-1.09
	-2.06
	-2.7
	-3.06
	-2.42
	-1.29
	-2.43
	-2.38
	-3.21
	-2.59
	-2.83
	-2.41
	-0.619
	-3.08
	-0.348
	-1.08
	-2.29
	-1.19
	-2.22
	-2.5
	-2.74
	-2.73
	-2.7
	-2.97
	-2.85
	-2.81
	-2.36
	-2.72
	-1.66
	-2.45
	-2.89
	-3.02
	-3.06
	-2.38
	-2.65
	-2.13
	-3.17
	-0.314
	-2.44
	-3.02
	-2.31
	-2.14
	-2.8
	-3.12
	-2.61
	-2.52
	-0.453
	-2.57
	-2.85
	-2.38
	-2.52
	-1.84
	-2.59
	-1.14
	-2.95
	-2.33
	-2.68
	-0.415
	-2.35
	-2.51
	-3.23
	-2.6
	-1.54
	-2.43
	-2.65
	-2.84
	-0.545
	-2.41
	-0.818
	-1.83
	-3.16
	-2.87
	-1.93
	-3.06
	-2.35
	-3.06
	-2.12
	-2.99
	-2.22
	-2.49
	-2.4
	-2.73
	-2.58
	-2.53
	-3.03
	-3.55
	-3.28
	-0.541
	-2.98
	-1.89
	-2.91
	-0.71
	-2.29
	-3.41
	-0.618
	-3.28
	-3.03
	-2.85
	-2.38
	-2.61
	-2.43
	-2.84
	-3
	-3.25
	-2.91
	-3.08
	-2.64
	-1.36
	-2.58
	-3
	-3.09
	-2.27
	-3.02
	-2.52
	-3.19
	-0.357
	-1.63
	-0.63
	-1.93
	-1.25
	-3.28
	-2.89
	-2.04
	-2.28
	-3.03
	-2.21
	-0.392
	-3.06
	-2.17
	-0.533
	-2.92
	-2.62
	-2.23
	-3.19
	-2.6
	-0.773
	-2.94
	-2.96
	-2.97
	-3.19
	-2.6
	-2.4
	-2.86
	-1.88
	-1.78
	-1.83
	-2.06
	-3.01
	-2.45
	-2.84
	-1.42
	-2.71
	-1.68
	-2.8
	-0.7
	-2.21
	-1.28
	-1.11
	-0.81
	-0.819
	-2.81
	-2.53
	-2.23
	-0.533
	-2.16
	-2.89
	-2.68
	-2.36
	-3.24
	-2.43
	-1.79
	-3.08
	-2.33
	-2.35
	-2.76
	-2.7
	-2.68
	-0.836
	-3.03
	-2.77
	-2.21
	-0.512
	-2.99
	-3.08
	-2.78
	-2.3
	-2.68
	-3.48
	-2.45
	-2.05
	-1.87
	-2.73
	-3.08
	-0.684
	-2.47
	-2.57
	-1.88
	-1.95
	-3.08
	-1.78
	-1.85
	-2.56
	-1.88
	-2.17
	-3.6
	-2.93
	-3.23
	-2.29
	-3.01
	-2.63
	-2.78
	-3.24
	-2.33
	-3.1
	-1.31
	-0.574
	-2.57
	-3.18
	-2.99
	-2.31
	-2.45
	-2.55
	-1.54
	-2.97
	-2.89
	-2.32
	-1.86
	-2.86
	-1.23
	-2.91
	-3.19
	-2.91
	-2.37
	-3.06
	-2.13
	-1.91
	-2.95
	-2
	-2.34
	-2.83
	-3.05
	-1.94
	-3.23
	-2.69
	-2.41
	-2.33
	-0.319
	-2.04
	-2.65
	-2.99
	-2.6
	-2.5
	-2.92
	-1.43
	-0.661
	-2.21
	-0.419
	-2.56
	-1.13
	-2.12
	-2.33
	-2.6
	-2.91
	-2.15
	-2.66
	-0.504
	-0.703
	-2.93
	-0.347
	-2.57
	-2.19
	-3.29
	-2.78
	-3.17
	-1.77
	-3.18
	-2.53
	-3.43
	-2.04
	-2.03
	-3.17
	-1.26
	-2.98
	-2.65
	-2.49
	-3.07
	-2.48
	-2.71
	-2.85
	-1.87
	-0.438
	-2.87
	-0.69
	-2.87
	-2.37
	-1.99
	-2.5
	-2.51
	-2.62
	-3.02
	-2.31
	-2.16
	-2.82
	-2.97
	-2.75
	-0.309
	-2.36
	-0.358
	-3
	-2.59
	-2.35
	-3.12
	-1.73
	-3.12
	-2.76
	-1.54
	-3.2
	-0.32
	-0.435
	-3.1
	-2.56
	-0.451
	-2.05
	-1.91
	-1.93
	-2.24
	-0.349
	-2.01
	-2.06
	-2.84
	-0.491
	-2.85
	-2.82
	-2.23
	-0.72
	-2.21
	-1.35
	-2.95
	-0.477
	-2.22
	-1.27
	-1.03
	-1.79
	-0.337
	-2.63
	-2.86
	-2.49
	-1.92
	-2.85
	-2.24
	-2.82
	-3.1
	-3.13
	-2.8
	-1.56
	-0.636
	-1.76
	-2.83
	-2.09
	-0.422
	-2.38
	-2.66
	-3.08
	-2.63
	-2.4
	-3.05
	-2.6
	-3.12
	-3.08
	-2.77
	-2.77
	-0.344
	-2.37
	-0.668
	-2.19
	-1.67
	-2.75
	-2.83
	-0.439
	-3.1
	-2.7
	-3.11
	-2.03
	-3.16
	-2.77
	-2.42
	-2.33
	-2.1
	-3.25
	-2.95
	-1.32
	-2.22
	-1.57
	-2.99
	-2.22
	-3.42
	-3
	-0.665
	-3.15
	-2.28
	-0.763
	-2.51
	-2.25
	-2.73
	-3.13
	-2.06
	-2.3
	-2.74
	-2.28
	-2.86
	-2.65
	-2.8
	-3.18
	-2.06
	-3.05
	-2.24
	-2.71
	-2.77
	-1.03
	-2.8
	-2.63
	-1.11
	-2.63
	-2.41
	-2.81
	-2.33
	-0.346
	-0.63
	-3.04
	-2.15
	-3
	-3.11
	-1.2
	-2.69
	-3.2
	-2.74
	-2.52
	-1.75
	-2.46
	-1.64
	-2.67
	-2.46
	-2.36
	-3.22
	-2.22
	-2.77
	-2.29
	-2.93
	-2.03
	-3.09
	-2.88
	-2.75
	-2.2
	-3.02
	-2.81
	-2.35
	-3.09
	-1.87
	-2.85
	-2.87
	-2.22
	-3.04
	-3.05
	-3
	-2.75
	-2.1
	-2.3
	-1.33
	-1.94
	-2.44
	-0.358
	-2.42
	-1.17
	-2.63
	-3.16
	-2.43
	-3.32
	-2.35
	-0.554
	-2.91
	-2.46
	-2.75
	-2.34
	-2.74
	-0.305
	-3.29
	-2.51
	-2.66
	-3.08
	-0.78
	-0.803
	-2.61
	-2.67
	-2.31
	-3.03
	-2.16
	-2.12
	-3.2
	-2.11
	-2.51
	-2.23
	-3.23
	-1.28
	-2.07
	-3
	-2.7
	-1.24
	-3.46
	-2.25
	-2.92
	-2.42
	-1.39
	-2.82
	-2.42
	-0.961
	-2.97
	-3
	-2.84
	-0.36
	-3.09
	-3.09
	-2.76
	-2.86
	-2.31
	-3.26
	-2.4
	-2.71
	-1.92
	-2.39
	-2.81
	-3.46
	-2.5
	-2.9
	-0.329
	-2.63
	-3.05
	-2.36
	-2.59
	-2.96
	-2.62
	-0.792
	-2.89
	-2.22
	-2.53
	-2.35
	-2.52
	-2.5
	-0.475
	-2.13
	-3.2
	-2.76
	-2.12
	-1.66
	-2.51
	-2.27
	-0.877
	-2.33
	-3.03
	-0.846
	-2.4
	-3.02
	-2.84
	-2.32
	-2.4
	-3.21
	-2.78
	-3.08
	-1.24
	-2.3
	-2.1
	-0.327
	-1.88
	-2.88
	-0.391
	-3.3
	-1.9
	-1.97
	-1.26
	-2.06
	-1.26
	-2.76
	-2.62
	-2.94
	-1.77
	-3.28
	-2.38
	-2.44
	-1.32
	-0.907
	-1.66
	-3.32
	-2.27
	-2.23
	-2.63
	-2.78
	-2.42
	-2.66
	-2.95
	-1.01
	-0.914
	-3.06
	-2.43
	-2.77
	-0.7
	-0.35
	-2.6
	-2.8
	-2.62
	-2.03
	-2.45
	-2.26
	-2.29
	-2.12
	-2.5
	-2.7
	-2.98
	-2.26
	-2.66
	-1.46
	-0.721
	-1.64
	-0.506
	-2.69
	-2.84
	-3.12
	-2.71
	-2.29
	-3.15
	-2.49
	-0.49
	-2.58
	-1.27
	-2.69
	-0.908
	-2.38
	-2.27
	-2.68
	-2.92
	-1.59
	-2.74
	-0.32
	-2.64
	-2.41
	-2.39
	-2.26
	-1.81
	-3.06
	-3.55
	-3.21
	-3.12
	-2.69
	-2.08
	-2.41
	-2.36
	-3.46
	-1.84
	-3.6
	-2.18
	-2.63
	-0.723
	-3.07
	-2.14
	-2.33
	-2.36
	-0.41
	-3.09
	-2.46
	-2.06
	-2.9
	-1.66
	-3.04
	-2.54
	-1.93
	-2.25
	-2.37
	-3.28
	-2.63
	-2.36
	-2.46
	-2.51
	-2.92
	-1.5
	-2.61
	-3.05
	-1.8
	-3.03
	-1.98
	-2.9
	-2.39
	-2.58
	-2.7
	-1.7
	-2.38
	-0.609
	-3.2
	-0.973
	-2.49
	-2.73
	-0.515
	-0.99
	-1.65
	-2.96
	-0.395
	-1.86
	-2.35
	-2.18
	-2.76
	-2.61
	-2.92
	-3
	-1.97
	-1.04
	-0.644
	-2.95
	-2.29
	-2.98
	-2.2
	-3.21
	-2.52
	-3.3
	-2.75
	-1.98
	-3.05
	-3.09
	-2.58
	-0.614
	-2.66
	-2.64
	-2.72
	-3.24
	-2.94
	-3.15
	-2.7
	-2.4
	-2.24
	-2.44
	-1.24
	-2.08
	-2.76
	-2.94
	-3.37
	-2.98
	-3.06
	-2.49
	-2.72
	-1.97
	-2.65
	-2.6
	-1.64
	-3.15
	-2.18
	-2.64
	-3.15
	-2.19
	-1.29
	-2.45
	-3.19
	-2.76
	-3
	-3
	-2.47
	-2.79
	-1.05
	-0.407
	-2.61
	-2.41
	-2.88
	-1.55
	-2.93
	-2.44
	-2.51
	-3.08
	-1.46
	-2.47
	-2.54
	-0.457
	-1
	-2.95
	-0.646
	-0.369
	-2.49
	-0.689
	-3.03
	-1.99
	-3.09
	-2.63
	-3.1
	-2.52
	-2.53
	-2.38
	-3.39
	-2.45
	-2.28
	-3.02
	-1.78
	-3.24
	-1.78
	-2.87
	-2.44
	-2.54
	-2.54
	-2.54
	-3.21
	-2.7
	-0.429
	-2.56
	-3.18
	-2.04
	-3.07
	-2.46
	-2.2
	-0.723
	-2.48
	-0.83
	-3.13
	-2.95
	-3.01
	-2.83
	-1.26
	-3.04
	-2.9
	-2.71
	-2.31
	-2.52
	-2.8
	-1.06
	-0.661
	-2.63
	-2.69
	-3.29
	-2.4
	-0.319
	-3.1
	-2.96
	-3.25
	-2.17
	-2.97
	-2.29
	-2.23
	-2.86
	-2.65
	-1.41
	-2.73
	-2.23
	-3.16
	-2.78
	-1.96
	-2.96
	-2.79
	-0.32
	-0.43
	-1.11
	-1.76
	-3.08
	-2.34
	-2.68
	-0.752
	-2.56
	-3.26
	-2.28
	-2.47
	-2.22
	-2.92
	-2.18
	-0.475
	-2.52
	-2.55
	-2.64
	-3.18
	-2.08
	-3.2
	-2.38
	-2.57
	-2.67
	-0.728
	-3.02
	-3.26
	-2.85
	-0.755
	-1.97
	-2.27
	-2.99
	-2.4
	-2.11
	-3.16
	-3.09
	-0.311
	-2.98
	-3.11
	-2.27
	-2.47
	-3.11
	-3.01
	-2.37
	-1.66
	-2.42
	-3.06
	-2.37
	-0.773
	-2.59
	-3.2
	-3.21
	-1.25
	-2.99
	-3.09
	-2
	-2.63
	-0.875
	-2.31
	-1.51
	-3.04
	-3.11
	-2.47
	-2.79
	-2.28
	-2.6
	-2.07
	-0.548
	-2.7
	-2.87
	-1.26
	-2.98
	-2.54
	-0.979
	-1.56
	-3.15
	-3.08
	-2.25
	-0.421
	-2.61
	-2.84
	-3.23
	-2.14
	-3.18
	-2.99
	-2.38
	-3.01
	-2.78
	-2.2
	-2.34
	-3.08
	-2.21
	-0.638
	-0.943
	-2.29
	-1.94
	-2.91
	-0.586
	-2.01
	-2.71
	-2.48
	-2.94
	-2.7
	-2.04
	-0.749
	-2.89
	-1.75
	-1.31
	-2.95
	-2.33
	-0.53
	-3
	-1.64
	-2.67
	-0.41
	-2.3
	-2.29
	-2.71
	-3.49
	-2.2
	-2.13
	-2.7
	-2.3
	-2.76
	-2.21
	-2.67
	-2.57
	-0.679
	-0.726
	-2.74
	-0.804
	-2.74
	-2.94
	-2.09
	-2.49
	-2.86
	-2.82
	-1.16
	-1.25
	-2.4
	-0.35
	-2.48
	-2.2
	-2.71
	-2.26
	-0.901
	-2.81
	-3.01
	-1.35
	-0.325
	-2.02
	-2.46
	-1.7
	-3.1
	-1.33
	-0.887
	-0.866
	-2.98
	-1.19
	-2.32
	-2.12
	-2.76
	-2.95
	-2.19
	-3.17
	-2.14
	-2.76
	-1.93
	-2.43
	-2.41
	-2.89
	-2.02
	-1.83
	-0.952
	-2.31
	-3.11
	-0.381
	-0.722
	-1.93
	-2.67
	-0.361
	-2.89
	-2.59
	-3.37
	-1.15
	-2.8
	-2.33
	-2.44
	-0.713
	-0.436
	-1.05
	-2.19
	-0.953
	-3.23
	-2.65
	-3.36
	-3.38
	-2.1
	-0.495
	-1.36
	-1.71
	-2.15
	-2.35
	-3.16
	-3.04
	-2.87
	-2.97
	-2
	-0.64
	-2.36
	-2.52
	-0.354
	-2.48
	-0.305
	-3.49
	-3.09
	-0.497
	-3.18
	-3.08
	-3.18
	-2.59
	-2.24
	-2.13
	-2.8
	-1.85
	-2.53
	-2.72
	-2.3
	-2.72
	-0.442
	-2.81
	-3.41
	-3.42
	-1.92
	-2.37
	-2.86
	-2.39
	-2.49
	-3.19
	-2.19
	-1.8
	-2.9
	-3.02
	-0.674
	-2.65
	-2.18
	-3.03
	-2.79
	-0.971
	-1.17
	-2.14
	-1.83
	-2.97
	-2.99
	-3.47
	-2.19
	-0.635
	-2.21
	-3.2
	-1.66
	-2.54
	-0.375
	-1.56
	-2.65
	-1.14
	-0.676
	-3.12
	-2.62
	-2.83
	-3.14
	-2.64
	-1.96
	-2.39
	-0.481
	-2.73
	-2.68
	-2.77
	-2.83
	-2.74
	-2.66
	-2.9
	-2.98
	-2.6
	-1.14
	-2.8
	-2.16
	-2.46
	-2.32
	-2.26
	-0.474
	-3.1
	-2.11
	-0.309
	-2.92
	-0.453
	-0.692
	-3.34
	-3.28
	-2.43
	-1.44
	-2.94
	-2.42
	-2.5
	-2.34
	-2.42
	-2
	-2.32
	-2.2
	-2.07
	-2.46
	-2.94
	-2.36
	-2.35
	-2.86
	-2.76
	-2.86
	-2.5
	-1.75
	-2.38
	-3.18
	-2.27
	-2.13
	-2.09
	-2.45
	-2.23
	-2.83
	-2.64
	-2.88
	-2.39
	-2.18
	-2.57
	-2.68
	-2.85
	-2.7
	-2.38
	-2.41
	-2.71
	-2.32
	-2.9
	-2.4
	-2.75
	-2.69
	-0.658
	-2.18
	-2.5
	-1.51
	-2.08
	-2.49
	-3.08
	-2.47
	-3.62
	-2.7
	-3.04
	-0.78
	-1.53
	-2.37
	-3.07
	-1.13
	-1.93
	-3.06
	-2.78
	-2.18
	-0.788
	-2.32
	-3.09
	-0.603
	-0.361
	-2.85
	-0.588
	-1.62
	-2.45
	-2.41
	-0.808
	-2.37
	-2.84
	-0.506
	-3.21
	-2.45
	-3.07
	-2.63
	-2.68
	-2.69
	-2.32
	-1.86
	-2.85
	-2.08
	-1.96
	-2.62
	-2.9
	-2.88
	-1.36
	-2.22
	-2.68
	-2.25
	-2.33
	-2.44
	-0.343
	-3.1
	-0.332
	-3.01
	-3.31
	-3.17
	-2.65
	-0.941
	-2.67
	-2.29
	-3.12
	-2.64
	-2.29
	-2.86
	-2.75
	-1.12
	-2.72
	-0.529
	-2.47
	-2.74
	-2.59
	-2.95
	-2.79
	-3.09
	-1.6
	-3.33
	-2.46
	-2.48
	-3.45
	-2.76
	-3.41
	-2.75
	-3.06
	-2
	-2.71
	-3.24
	-3
	-2.59
	-2.68
	-2.9
	-2.34
	-3.01
	-2.45
	-2.52
	-2.35
	-2.84
	-3.24
	-2.7
	-1.25
	-2.56
	-1.63
	-3.08
	-1.8
	-2.99
	-2.69
	-2.64
	-0.426
	-2.13
	-2.47
	-2.88
	-3.38
	-2.87
	-2.04
	-3.06
	-1.89
	-1.03
	-2.99
	-1.9
	-2.69
	-2.25
	-2.13
	-2.66
	-0.446
	-2.16
	-2.61
	-2.72
	-3.04
	-2.03
	-2.7
	-3.29
	-2.53
	-2.54
	-2.44
	-3.07
	-1.7
	-1.2
	-2.44
	-3.09
	-3.23
	-2.24
	-2.72
	-2.62
	-2
	-2.56
	-2.31
	-2.46
	-0.514
	-0.87
	-3.04
	-1.99
	-1.99
	-2.8
	-2.73
	-1.52
	-2.36
	-3.04
	-3.1
	-2.65
	-2.86
	-0.657
	-2.89
	-3.15
	-0.769
	-2.62
	-3.16
	-3.07
	-2.71
	-0.809
	-0.412
	-2.94
	-3.05
	-2.85
	-3.14
	-3.23
	-2.66
	-2.74
	-2.26
	-0.491
	-2.48
	-2.67
	-1.35
	-2.44
	-1.25
	-2.27
	-2.34
	-2.47
	-2.88
	-2.88
	-2.51
	-3.06
	-1.28
	-2.05
	-0.468
	-2.15
	-0.502
	-2.36
	-2.51
	-2.4
	-2.17
	-2.56
	-2.71
	-1.77
	-3.08
	-2.91
	-2.96
	-2.81
	-0.937
	-0.425
	-2.28
	-2.61
	-0.607
	-2.91
	-2.89
	-2.33
	-2.3
	-2.82
	-3.33
	-3.41
	-2.77
	-0.613
	-2.53
	-1.12
	-2.43
	-0.999
	-2.43
	-1.06
	-2.67
	-0.412
	-2.32
	-2.57
	-0.359
	-0.848
	-2.74
	-2.05
	-3.04
	-2.91
	-2.29
	-2.03
	-2.17
	-3.12
	-2.54
	-2.18
	-0.542
	-0.663
	-2.39
	-2.42
	-2.92
	-0.643
	-2.11
	-3.07
	-3.34
	-2.26
	-3.2
	-3.12
	-0.479
	-0.342
	-2.52
	-2.37
	-2.91
	-1.11
	-2.44
	-2.56
	-3.25
	-2.43
	-2.65
	-2.21
	-2.76
	-2.04
	-2.21
	-2.73
	-2.61
	-2.4
	-1.57
	-2.87
	-2.34
	-2.26
	-2.54
	-2.93
	-0.407
	-3.17
	-3.08
	-2.81
	-2.7
	-3.08
	-2.8
	-3.42
	-2.6
	-2.15
	-2.84
	-2.33
	-2.82
	-3.27
	-0.691
	-2.46
	-2.69
	-3.21
	-3.01
	-0.678
	-0.442
	-2.83
	-1.66
	-2.14
	-3.04
	-2.39
	-2.33
	-2.31
	-3.12
	-3.1
	-2.85
	-2.37
	-2.98
	-2
	-2.84
	-2.28
	-2.24
	-3.12
	-1.88
	-2.85
	-2.76
	-2.76
	-2.29
	-2.3
	-2.46
	-2.92
	-0.477
	-2.44
	-2.19
	-0.686
	-2.22
	-1.81
	-2.09
	-2.88
	-2.86
	-0.726
	-2.5
	-1.07
	-2.57
	-1.86
	-2.19
	-2.13
	-0.735
	-3.08
	-1.03
	-2.32
	-2.31
	-2.59
	-0.89
	-2.97
	-2
	-2.92
	-2.93
	-2.81
	-2.89
	-3.06
	-2.98
	-2.06
	-0.387
	-2.15
	-2.65
	-2.57
	-2.1
	-2.12
	-3.1
	-2.95
	-2.64
	-2.11
	-2.38
	-1.97
	-3.14
	-2.37
	-2.32
	-2.15
	-0.469
	-2.41
	-3.33
	-2.45
	-3.22
	-2.56
	-2.7
	-2.2
	-1.07
	-2.82
	-2.78
	-1.72
	-2.4
	-2.85
	-2.16
	-2.94
	-2.6
	-0.351
	-3.01
	-3.01
	-3.11
	-1.67
	-1.2
	-1.96
	-2.55
	-2.94
	-3.14
	-0.885
	-2.61
	-2.37
	-0.701
	-3.19
	-2.61
	-3.01
	-2.34
	-0.723
	-2.65
	-2.65
	-2.91
	-2.77
	-2.74
	-2.43
	-2.45
	-2.86
	-3.3
	-2.81
	-2.08
	-2.31
	-2.78
	-2.91
	-2.92
	-2.91
	-2.18
	-0.354
	-1.82
	-2.82
	-3.26
	-2.49
	-3
	-3.16
	-2.82
	-2.91
	-2.99
	-2.91
	-2.46
	-2.68
	-2.04
	-2.5
	-3.2
	-3.14
	-3.01
	-2.39
	-2.9
	-1.79
	-2.39
	-2.04
	-2.86
	-2.3
	-0.437
	-2.92
	-0.819
	-0.96
	-3.23
	-2.97
	-3.04
	-2.22
	-0.508
	-2.11
	-2.94
	-3.03
	-3.08
	-2.53
	-1.77
	-3.05
	-0.681
	-2.42
	-3.53
	-1.5
	-2.53
	-2.35
	-2.83
	-0.346
	-2.61
	-2.73
	-3.06
	-1.53
	-2.35
	-3.09
	-2.65
	-1.86
	-1.42
	-2.65
	-2.91
	-2.84
	-2.03
	-2.72
	-0.737
	-1.79
	-2.93
	-3.04
	-0.883
	-2.99
	-3.02
	-3.35
	-2.08
	-1.98
	-2.59
	-3.12
	-2.64
	-1.75
	-2.02
	-2.92
	-2.5
	-3.02
	-2.43
	-2.15
	-1.71
	-2.87
	-3.13
	-3.11
	-2.12
	-1.73
	-2.94
	-2.57
	-2.24
	-1.96
	-0.329
	-2.67
	-3.21
	-2
	-0.597
	-1.74
	-2.5
	-0.641
	-3.19
	-1.67
	-2.7
	-2.76
	-1.36
	-2.74
	-2.93
	-2.24
	-2.89
	-1.54
	-1.38
	-2.21
	-2.3
	-2.32
	-2.06
	-2.5
	-0.685
	-2.84
	-2.39
	-3.26
	-3.2
	-2.25
	-2.49
	-2.65
	-2.87
	-2.78
	-2.05
	-2.62
	-2.16
	-2.07
	-3.17
	-2.96
	-3.22
	-2.86
	-2.06
	-2.24
	-2.74
	-2.9
	-3.3
	-2.96
	-2.5
	-2.49
	-2.86
	-2.67
	-2.69
	-2.32
	-2.5
	-2.89
	-0.64
	-2.62
	-2.44
	-2.54
	-0.829
	-0.781
	-3.2
	-2.88
	-2.79
	-2.4
	-0.952
	-2.56
	-2.62
	-3.06
	-2.33
	-1.09
	-3.13
	-3.12
	-0.56
	-2.94
	-0.658
	-1.46
	-2.61
	-1.79
	-1.79
	-2.89
	-2.58
	-2.71
	-1.15
	-0.443
	-3.05
	-2.71
	-0.582
	-3.03
	-2.25
	-2.76
	-1.08
	-3.08
	-2.57
	-0.803
	-2.26
	-2.73
	-0.929
	-2.94
	-2.75
	-2.78
	-2.96
	-2.68
	-3.06
	-2.73
	-0.521
	-2.39
	-3
	-3.2
	-1.98
	-2.63
	-0.506
	-2.53
	-2.43
	-2.71
	-0.915
	-2.82
	-2.02
	-3.04
	-2.44
	-1.72
	-2.97
	-1.87
	-2.78
	-2.81
	-1.87
	-1.81
	-2.52
	-2.41
	-2.79
	-2.92
	-2.3
	-3.15
	-2.93
	-1.99
	-3.18
	-2.98
	-2.95
	-2.01
	-3.07
	-2.26
	-2.43
	-0.642
	-2.95
	-0.586
	-2.93
	-2.53
	-3.15
	-2.22
	-2.57
	-1.78
	-2.31
	-2.63
	-2.77
	-2.08
	-2.95
	-2.5
	-2.63
	-0.39
	-2.55
	-2.63
	-0.361
	-2.69
	-0.609
	-2.7
	-2.74
	-1.85
	-0.804
	-2.65
	-1.06
	-3.16
	-3.11
	-3.17
	-0.566
	-2.8
	-2.61
	-2.13
	-2.19
	-2.79
	-2.02
	-2.59
	-2.45
	-2.79
	-2.99
	-3.03
	-2.94
	-2.24
	-2.9
	-3.06
	-2.3
	-2.28
	-2.81
	-2.25
	-2.41
	-3.03
	-2.41
	-2.71
	-3.09
	-2.99
	-2.65
	-2.94
	-2.84
	-2.67
	-0.375
	-2.2
	-2.46
	-2.74
	-2.39
	-2.95
	-3.28
	-2.83
	-2.45
	-2.24
	-2.5
	-0.872
	-3.04
	-2.03
	-1.99
	-2.63
	-2.5
	-2.68
	-0.768
	-0.374
	-2.9
	-2.75
	-2.56
	-2.19
	-2.52
	-2.94
	-1.79
	-0.538
	-3.01
	-2.87
	-2.13
	-2.72
	-1.95
	-2.48
	-0.74
	-3.19
	-2.8
	-1.97
	-3.15
	-2.78
	-2.8
	-2.76
	-3.64
	-3.04
	-0.742
	-2.47
	-2.73
	-3.29
	-1.52
	-2.5
	-2.32
	-2.6
	-2.55
	-2.36
	-2.9
	-1.78
	-2.67
	-2.43
	-2.67
	-2.16
	-2.97
	-3.07
	-2.41
	-2.49
	-2.72
	-0.586
	-0.62
	-2.56
	-1.55
	-3.18
	-3.15
	-0.57
	-2.25
	-2.24
	-0.367
	-2.72
	-3.01
	-0.799
	-0.545
	-1.54
	-2.03
	-3.1
	-3.29
	-2.62
	-2.88
	-3.3
	-3.17
	-1.43
	-2.41
	-2.98
	-2.37
	-2.39
	-2.66
	-2.43
	-2.68
	-0.944
	-2.68
	-2.31
	-2.86
	-0.767
	-1.91
	-2.58
	-0.429
	-3.13
	-2.19
	-2.38
	-2.9
	-1.35
	-3.37
	-3.03
	-2.61
	-2.74
	-2.91
	-2.94
	-2.77
	-0.405
	-2.6
	-3.32
	-2.79
	-0.624
	-2.37
	-0.754
	-2.81
	-2.38
	-2.28
	-2.7
	-2.78
	-0.336
	-1.25
	-3.01
	-3.16
	-2.58
	-2.71
	-2.71
	-2.59
	-3.15
	-0.507
	-2.14
	-1.06
	-1.46
	-2.76
	-1.1
	-0.433
	-2.39
	-2
	-1.16
	-0.514
	-2.78
	-2.83
	-2.75
	-3.11
	-3.38
	-3.25
	-0.468
	-2.81
	-3.09
	-2.44
	-0.387
	-3.07
	-2.24
	-3.08
	-2.35
	-2.75
	-2.83
	-0.986
	-2.51
	-2.45
	-2.79
	-2.44
	-2.86
	-3.1
	-2.5
	-2.27
	-1.04
	-2.37
	-2.28
	-2.33
	-2.54
	-0.411
	-2.59
	-2.74
	-3.17
	-3.25
	-2.43
	-0.58
	-2.76
	-2.56
	-2.5
	-2.53
	-2.11
	-1.26
	-1.21
	-0.974
	-2.37
	-3.04
	-3.04
	-2.84
	-3
	-0.421
	-0.775
	-2.74
	-0.497
	-1.44
	-3
	-0.735
	-2.27
	-3.14
	-2.65
	-1.64
	-3.06
	-2.72
	-2.97
	-2.04
	-2.79
	-2.72
	-0.601
	-2.73
	-1.35
	-2.49
	-2.88
	-2.56
	-3.03
	-2.88
	-3.18
	-2.25
	-2.64
	-1.09
	-2.69
	-2.99
	-2.27
	-3.1
	-2.34
	-3.1
	-2.35
	-2.16
	-2.24
	-1.24
	-2.44
	-2.24
	-2.89
	-2.45
	-2.72
	-2.04
	-1.03
	-2.5
	-2.12
	-1.07
	-1.58
	-3.09
	-3.04
	-2.43
	-1.93
	-2.49
	-2.66
	-2.67
	-2.86
	-2.1
	-2.94
	-2.58
	-2.98
	-1.21
	-0.379
	-3.28
	-3.21
	-2.47
	-2.86
	-3.01
	-2.59
	-1.66
	-2.64
	-2.86
	-2.53
	-2.68
	-2.41
	-0.683
	-3.45
	-3.03
	-2.31
	-2.56
	-3.62
	-2.44
	-2.14
	-2.34
	-2.73
	-2.23
	-2.53
	-2.91
	-2.75
	-2.15
	-0.934
	-2.03
	-3.14
	-2.9
	-2.24
	-2.4
	-2.19
	-2.98
	-2.17
	-2.92
	-2.69
	-3.6
	-0.591
	-2.37
	-0.346
	-0.655
	-3.17
	-2.79
	-2.91
	-2.61
	-2.28
	-2.28
	-1.95
	-1.59
	-3.11
	-0.495
	-2.76
	-2.52
	-3.32
	-1.22
	-1.5
	-0.688
	-2.68
	-2.3
	-3.37
	-2.49
	-3.13
	-1.15
	-2.14
	-1.9
	-2.49
	-2.83
	-3.09
	-0.533
	-2.76
	-2.39
	-2.98
	-3.26
	-3.03
	-2.47
	-1.86
	-2.28
	-2.2
	-0.473
	-3.36
	-2.72
	-1.94
	-1.9
	-3.08
	-1.27
	-1.85
	-1.96
	-2.85
	-3.1
	-0.63
	-2.65
	-2.64
	-2.55
	-0.37
	-2.04
	-2.19
	-2.73
	-3.1
	-3.12
	-2.7
	-2.48
	-2.37
	-3.43
	-2.38
	-2.78
	-1.47
	-3.03
	-2.74
	-2.14
	-2.38
	-2.54
	-2.82
	-2.48
	-2.95
	-0.872
	-2.44
	-2
	-2.51
	-2.86
	-1.26
	-2.27
	-2.65
	-2.57
	-2.44
	-3.44
	-1.34
	-3.02
	-0.475
	-3.04
	-0.328
	-3.06
	-3.05
	-0.391
	-3.03
	-2.99
	-2.73
	-2.88
	-2.79
	-2.44
	-2.23
	-3
	-2.58
	-2.3
	-2.43
	-2.43
	-1.94
	-3.05
	-2.06
	-2.31
	-2.64
	-2.82
	-3.34
	-2.02
	-2.88
	-0.513
	-3.02
	-3.16
	-1.99
	-2.03
	-2.41
	-2.23
	-0.421
	-2.67
	-1.43
	-2.57
	-0.762
	-0.511
	-0.438
	-3.41
	-2.87
	-3.24
	-2.34
	-2.41
	-0.314
	-0.51
	-2.59
	-0.595
	-0.361
	-2.59
	-2.52
	-3.16
	-3.15
	-3.08
	-2.16
	-2.25
	-0.454
	-2.12
	-2.26
	-2
	-3.27
	-0.747
	-3.2
	-2.86
	-2.78
	-2.26
	-2.34
	-2.42
	-3.12
	-2.39
	-2.63
	-2.39
	-3.29
	-3.4
	-1.01
	-3.31
	-2.34
	-3.56
	-0.503
	-2.72
	-2.88
	-2.73
	-0.306
	-2.62
	-3.23
	-2.32
	-3.03
	-0.704
	-3.27
	-2.38
	-0.356
	-3.34
	-2.8
	-1.47
	-3.27
	-2.23
	-2.67
	-1.97
	-2.16
	-2.51
	-2.66
	-2.14
	-2.96
	-2.75
	-0.658
	-0.522
	-2.68
	-2.93
	-2
	-0.534
	-3.16
	-2.66
	-2.43
	-2.82
	-0.694
	-2.76
	-2.71
	-3.02
	-3.06
	-1.96
	-2.01
	-3.1
	-2.62
	-0.77
	-0.729
	-2.85
	-1.49
	-2.48
	-0.524
	-3.13
	-3.2
	-1.95
	-3.25
	-0.431
	-1.75
	-2.74
	-1.71
	-2.66
	-2.74
	-0.831
	-1.91
	-2.71
	-2.55
	-2.68
	-2.43
	-2.54
	-0.453
	-3.11
	-2.46
	-2.47
	-3.3
	-2.06
	-2.2
	-2.15
	-2.25
	-2.67
	-2.45
	-3.16
	-3.14
	-2.84
	-2.86
	-0.344
	-0.775
	-0.668
	-0.877
	-0.868
	-2.93
	-0.806
	-2.15
	-2.55
	-3.09
	-2.7
	-2.41
	-2.59
	-3.02
	-2.35
	-2.72
	-2.28
	-2.15
	-2.32
	-2.75
	-3.4
	-2.51
	-2.9
	-0.416
	-2.63
	-2.67
	-2.98
	-1.23
	-3.6
	-2.65
	-2.73
	-2.39
	-2.74
	-0.339
	-3.21
	-3.06
	-3.45
	-3.18
	-1.9
	-2.95
	-1.94
	-2.91
	-2.43
	-1.9
	-1.57
	-3.57
	-2.82
	-2.95
	-0.52
	-3.11
	-2.97
	-0.987
	-0.977
	-1.7
	-2.71
	-0.415
	-3.31
	-2.84
	-2.19
	-2.45
	-2.66
	-3.18
	-0.523
	-2.67
	-3.35
	-2.12
	-2.61
	-1.49
	-2.84
	-2.21
	-0.97
	-2.19
	-2.73
	-2.79
	-0.494
	-2.66
	-2.23
	-2.93
	-3.13
	-3.08
	-2.94
	-0.322
	-0.425
	-2.65
	-1.96
	-3.15
	-0.579
	-2.86
	-0.691
	-2.27
	-2.56
	-0.522
	-3.26
	-2.87
	-2.43
	-2.86
	-2.15
	-2.5
	-2.43
	-2.64
	-2.5
	-2.93
	-1.26
	-2.44
	-0.491
	-2.83
	-2.56
	-3.22
	-3.23
	-2.92
	-2.4
	-2.83
	-0.491
	-1.53
	-1.72
	-1.24
	-2.5
	-2.95
	-0.525
	-0.395
	-2.26
	-1.79
	-2.16
	-0.766
	-2.72
	-2.73
	-2.48
	-2.73
	-2.64
	-1.51
	-2.18
	-0.685
	-2.98
	-2.79
	-2.68
	-1.43
	-3.11
	-1.19
	-2.12
	-2.72
	-2.24
	-2.08
	-2.25
	-2.7
	-1.6
	-0.853
	-0.911
	-2.5
	-2.47
	-0.418
	-1.48
	-3.04
	-1.13
	-1.78
	-2.07
	-3.07
	-2.26
	-2.36
	-2.21
	-0.545
	-2.56
	-2.95
	-0.518
	-2.97
	-2.19
	-2.89
	-2.55
	-2.85
	-0.35
	-2.59
	-2.74
	-2.54
	-0.38
	-2.91
	-3.17
	-3.31
	-2.44
	-0.56
	-2.88
	-3.36
	-2.9
	-2.02
	-3.38
	-3.01
	-3.05
	-2.01
	-2.64
	-2.63
	-3.18
	-3.11
	-2.83
	-3.09
	-2.48
	-2.96
	-2.72
	-3.08
	-2.26
	-2.77
	-1.99
	-1.32
	-2.74
	-1.9
	-2.17
	-2.6
	-2.86
	-2.49
	-3.36
	-3.19
	-0.746
	-0.524
	-0.733
	-2.6
	-2.96
	-2.71
	-2.55
	-3.15
	-3.57
	-0.471
	-3.06
	-1.76
	-2.8
	-2.1
	-2.96
	-2.88
	-3.31
	-2.63
	-3.04
	-2.75
	-2.93
	-2.6
	-3.24
	-0.851
	-0.319
	-2.92
	-2.41
	-2.28
	-2.88
	-2.95
	-0.465
	-2.3
	-3.14
	-2.35
	-0.387
	-2.62
	-2.94
	-1.75
	-3.04
	-2.83
	-0.613
	-2.08
	-2.72
	-2.72
	-3.02
	-2.87
	-3.14
	-3.19
	-2.98
	-2.95
	-2.27
	-0.838
	-2
	-3.42
	-2.42
	-2.7
	-2.78
	-2.76
	-2.58
	-3.02
	-3.17
	-2.34
	-2.59
	-1.01
	-0.571
	-2.81
	-2.9
	-1.01
	-2.92
	-2.66
	-2.55
	-2.18
	-1.2
	-1.79
	-2.99
	-2.64
	-2.68
	-1.47
	-2.51
	-0.776
	-2.61
	-0.539
	-2.29
	-1.01
	-2.3
	-1.67
	-3.1
	-2.71
	-0.806
	-2.96
	-2.93
	-1.92
	-2.49
	-3
	-3.08
	-2.44
	-3.21
	-2.77
	-2.33
	-2.51
	-2.87
	-2.6
	-2.85
	-2.75
	-2.98
	-1.26
	-2.79
	-0.492
	-3.06
	-2.02
	-1.94
	-0.466
	-2.33
	-2.94
	-2.94
	-3.28
	-3.12
	-2.7
	-2.29
	-2.42
	-3.19
	-1.82
	-2.67
	-1.08
	-2.66
	-3
	-1.94
	-2.42
	-2.8
	-2.35
	-3.06
	-2.24
	-1.83
	-2.53
	-2.42
	-2.73
	-2.03
	-2.33
	-2.56
	-2.23
	-3.12
	-2.45
	-0.733
	-2.96
	-2.17
	-2.3
	-3.13
	-1.83
	-2.55
	-0.99
	-2.66
	-3.06
	-2.8
	-2.99
	-2.73
	-2.48
	-3.06
	-0.697
	-1.11
	-2.7
	-2.76
	-2.39
	-2.63
	-2.04
	-2.99
	-1.07
	-2.57
	-2.99
	-2.12
	-2.52
	-1.25
	-2.53
	-2.12
	-0.752
	-2.36
	-2.94
	-3.1
	-1.8
	-2.33
	-2.89
	-2.23
	-0.379
	-1.74
	-2.26
	-2.97
	-2.82
	-2.65
	-2.83
	-2.85
	-2.04
	-3.03
	-3.07
	-3.11
	-2.7
	-3.03
	-2.39
	-2.65
	-2.45
	-2.59
	-2.95
	-0.757
	-0.406
	-2.9
	-2.77
	-2.3
	-2.18
	-3.37
	-2.41
	-0.421
	-2.99
	-2.04
	-2.69
	-2.27
	-1.11
	-2.36
	-2.71
	-2.58
	-2.39
	-2.06
	-2.8
	-2.96
	-2.34
	-2.86
	-1.57
	-3.09
	-2.34
	-2.85
	-2.88
	-0.837
	-3.1
	-2.58
	-2.63
	-0.687
	-2.92
	-3.03
	-2.82
	-2.21
	-0.802
	-3.08
	-0.421
	-2.9
	-2.63
	-2.42
	-0.831
	-2.66
	-2.35
	-2.53
	-2.26
	-3.16
	-2.13
	-2.15
	-1
	-3.04
	-3.21
	-2.71
	-2.25
	-3.19
	-2.49
	-2.92
	-1.28
	-3.05
	-0.619
	-2.13
	-0.317
	-2.56
	-3.24
	-2.5
	-3.4
	-2.38
	-0.317
	-0.343
	-3.15
	-2.38
	-2.66
	-0.874
	-2.44
	-2.68
	-2.78
	-2.85
	-2.85
	-2.96
	-2.56
	-2.93
	-3.06
	-2.21
	-2.76
	-3.12
	-2.69
	-2.71
	-2.94
	-2.89
	-3.02
	-2.1
	-0.48
	-2.14
	-1.81
	-3.18
	-1.66
	-2.52
	-2.96
	-3.17
	-2.57
	-2.71
	-0.911
	-2.56
	-3.02
	-2.28
	-2.72
	-2.66
	-1.57
	-3.08
	-2.25
	-1.66
	-0.614
	-2.43
	-1.79
	-1.51
	-2.54
	-3.07
	-3.16
	-2.92
	-1.58
	-2.41
	-3.3
	-2.49
	-1.24
	-3.12
	-1.65
	-2.6
	-2.61
	-3.08
	-2.15
	-2.42
	-2.77
	-3.33
	-3.03
	-0.512
	-0.833
	-2.84
	-2.05
	-3.07
	-1.22
	-2.63
	-2.78
	-3.04
	-2.51
	-1.45
	-2.9
	-2.6
	-2.86
	-3.24
	-2.32
	-0.72
	-0.528
	-0.403
	-1.68
	-2.55
	-3.15
	-2.09
	-2.87
	-2.79
	-1.97
	-2.62
	-1.98
	-2.37
	-0.55
	-2.24
	-1.85
	-2.02
	-3.26
	-2.65
	-1.92
	-2.13
	-3.05
	-2.07
	-1.07
	-2.5
	-0.462
	-3.01
	-0.336
	-2.28
	-2.49
	-2.2
	-2.82
	-2.83
	-0.426
	-1.61
	-0.335
	-2.99
	-1.98
	-1.55
	-2.55
	-2.4
	-1.21
	-2.36
	-2.89
	-3.33
	-2.71
	-3.1
	-1.23
	-2.72
	-2.75
	-2.26
	-2.78
	-2.96
	-1.92
	-0.494
	-3
	-2.61
	-3.37
	-1.58
	-1.09
	-2.55
	-3.05
	-0.516
	-2.38
	-3.06
	-3.08
	-2.6
	-2.2
	-3.13
	-2.84
	-2.71
	-2.69
	-2.53
	-2.72
	-0.419
	-2.77
	-1.76
	-2.9
	-2.5
	-0.335
	-0.528
	-2.78
	-2.3
	-2.32
	-2.76
	-0.497
	-3.1
	-2.9
	-2.46
	-2.63
	-0.341
	-3.1
	-2.74
	-2.72
	-2.93
	-2.88
	-3.29
	-2.17
	-2.15
	-1.67
	-2.56
	-2.45
	-2.21
	-0.738
	-3.16
	-0.419
	-2.73
	-2.38
	-2.27
	-0.775
	-2.33
	-3.25
	-2.73
	-2.06
	-3.02
	-0.694
	-2.87
	-2.24
	-2.55
	-3.03
	-2.38
	-2.32
	-3.24
	-2.43
	-2.42
	-2.19
	-3.14
	-3.13
	-2.38
	-2.5
	-3
	-2.54
	-3.14
	-2.13
	-2.91
	-2.52
	-1.15
	-2.16
	-1.2
	-2.93
	-3.25
	-2.19
	-2.96
	-2.42
	-2.42
	-1.98
	-3.02
	-2.94
	-3.32
	-2.39
	-3.11
	-2.3
	-2.71
	-2.33
	-2.88
	-3.07
	-2.63
	-2.6
	-0.359
	-1.75
	-1.94
	-2.5
	-0.343
	-2.97
	-1.91
	-0.74
	-2.95
	-2.34
	-3.12
	-3.37
	-3.05
	-2.12
	-2.44
	-3.06
	-2.84
	-2.28
	-2.71
	-2.49
	-0.325
	-2.71
	-2.83
	-3.08
	-2.33
	-2.76
	-2.35
	-2.38
	-2.74
	-2.35
	-2.23
	-1.52
	-2.7
	-2.18
	-1.55
	-2.41
	-2.67
	-2.49
	-2.57
	-2.58
	-1.41
	-2.41
	-3.09
	-0.587
	-2.15
	-2.66
	-2.18
	-1.76
	-2.69
	-2.96
	-2.55
	-0.671
	-2.13
	-2.7
	-1.32
	-2.49
	-0.61
	-1.03
	-3.23
	-2.82
	-2.76
	-0.398
	-2.47
	-2.27
	-2.55
	-3.06
	-2.22
	-2.99
	-0.539
	-2.34
	-1.8
	-2.46
	-2.86
	-0.775
	-3.23
	-3.05
	-1.41
	-2.14
	-2.54
	-2.29
	-2.91
	-2.82
	-2.46
	-2.57
	-2.83
	-3.43
	-2.79
	-2.11
	-2.96
	-2.63
	-1.91
	-2.35
	-2.53
	-2.93
	-2.76
	-3.05
	-0.349
	-2.73
	-2.34
	-2.22
	-2.2
	-0.347
	-2.49
	-2.86
	-3
	-0.624
	-2.81
	-2.47
	-2.49
	-1.74
	-3.1
	-0.648
	-2.9
	-2.65
	-3.06
	-2.41
	-1.08
	-2.18
	-3.19
	-2.56
	-0.918
	-0.345
	-2.18
	-3.09
	-3.42
	-2.43
	-2.11
	-3.05
	-2.98
	-2.98
	-3.11
	-2.34
	-3.05
	-1.97
	-3.36
	-2.8
	-2.53
	-0.791
	-2.07
	-2.41
	-3.08
	-0.438
	-2.4
	-2.07
	-0.364
	-0.345
	-3.07
	-2.81
	-0.612
	-2.42
	-2.74
	-3
	-2.8
	-2.51
	-2.39
	-2.46
	-0.405
	-3.01
	-0.366
	-2.97
	-3.17
	-1.83
	-0.491
	-2.98
	-3.14
	-2.32
	-1.81
	-3.13
	-1.98
	-3.06
	-3.11
	-0.564
	-2.45
	-2.74
	-0.468
	-2.44
	-2.7
	-2.44
	-2.21
	-2.76
	-2.91
	-1.43
	-2.99
	-2.23
	-3.15
	-1.01
	-2.25
	-0.903
	-2.8
	-0.417
	-2.42
	-2.36
	-2.84
	-0.629
	-2.99
	-3.35
	-2.56
	-2.22
	-2.72
	-3.06
	-1.81
	-2.62
	-2.02
	-0.614
	-1.86
	-3.46
	-1.88
	-0.631
	-2.84
	-3.06
	-2.28
	-2.21
	-3.11
	-0.311
	-1.7
	-1.12
	-3.01
	-2.45
	-3.15
	-2.42
	-1.69
	-0.517
	-0.402
	-2.59
	-3.16
	-2.84
	-0.662
	-3.09
	-0.324
	-1.17
	-2.92
	-0.565
	-2.42
	-3.13
	-2.84
	-2.45
	-3.02
	-0.349
	-2.66
	-2.47
	-0.337
	-2.62
	-0.635
	-2.47
	-2.73
	-2.05
	-2.86
	-3
	-1.95
	-2.86
	-2.65
	-3.12
	-1.84
	-2.44
	-2.32
	-2.28
	-2.6
	-2.99
	-2.81
	-1.62
	-0.775
	-2.92
	-0.855
	-2.86
	-3.16
	-2.87
	-2.53
	-2.63
	-2.83
	-2.35
	-3.08
	-0.377
	-3.3
	-1.09
	-2.99
	-1.86
	-0.463
	-2.86
	-2.8
	-2.91
	-0.371
	-0.697
	-2.98
	-0.361
	-2.24
	-2.63
	-2.24
	-2.74
	-2.18
	-0.601
	-2.2
	-1.41
	-2.11
	-0.362
	-1.55
	-2.73
	-0.989
	-2.92
	-2.47
	-1.08
	-1.84
	-3.03
	-2.71
	-0.971
	-0.68
	-2.57
	-2.51
	-2.13
	-2.34
	-2.86
	-3.13
	-3.07
	-0.371
	-2.19
	-2.08
	-2.54
	-3.14
	-3.23
	-2.67
	-2.68
	-2.16
	-3.14
	-2.77
	-0.716
	-2.22
	-2.27
	-2.11
	-0.365
	-0.399
	-2.98
	-2.98
	-2.27
	-2.81
	-2.39
	-2.48
	-0.521
	-2.66
	-2.95
	-2.9
	-2.94
	-3.26
	-0.504
	-1.65
	-0.328
	-3.41
	-2.91
	-2.59
	-2.78
	-2.21
	-2.38
	-2.54
	-2.71
	-2.97
	-2.73
	-1.91
	-2.68
	-0.395
	-1.4
	-2.33
	-2.29
	-2.69
	-2.14
	-3.05
	-1.59
	-2.12
	-2.12
	-2.86
	-2.84
	-0.312
	-2.27
	-2.85
	-1.62
	-0.541
	-2.77
	-3.06
	-2.69
	-3.05
	-2.03
	-2.4
	-0.459
	-1.07
	-2.26
	-2.14
	-3.33
	-0.751
	-2.24
	-2.61
	-2.48
	-2.14
	-2.8
	-0.353
	-2.71
	-2.18
	-2.88
	-2.39
	-2.49
	-2.82
	-2.33
	-2.68
	-2.19
	-2.68
	-3.1
	-0.516
	-2.94
	-1.89
	-1.66
	-2.37
	-2.76
	-2.21
	-2.38
	-3.13
	-2.27
	-2.66
	-2.47
	-1.4
	-0.735
	-3.06
	-0.302
	-2.86
	-0.329
	-2.92
	-3.17
	-2.3
	-2.16
	-2.89
	-1.9
	-2.81
	-3.07
	-2.84
	-2.42
	-1.86
	-2.85
	-2.6
	-2.92
	-1.96
	-3.28
	-2.32
	-2.44
	-2.09
	-0.687
	-2.22
	-2.37
	-0.779
	-0.322
	-1.54
	-2.2
	-2.62
	-3.03
	-1.06
	-0.377
	-2.1
	-3.03
	-1.14
	-2.89
	-3.02
	-3.15
	-2.79
	-2.13
	-3.16
	-0.724
	-2.82
	-2.73
	-1.98
	-1.59
	-2.77
	-3.24
	-2.56
	-2.64
	-2.89
	-2.04
	-1.71
	-3.01
	-2.76
	-3.02
	-2.11
	-3.27
	-3.07
	-0.576
	-3.1
	-2.39
	-2.65
	-2.94
	-1.34
	-0.369
	-3.26
	-3.13
	-2.83
	-1.55
	-3.14
	-0.983
	-3.05
	-2.5
	-3.08
	-1.25
	-2.47
	-1.24
	-1.98
	-3.03
	-0.639
	-2.72
	-3.2
	-2.38
	-3.08
	-2.2
	-1.76
	-3.21
	-1.86
	-3.08
	-2.46
	-2.08
	-3.13
	-2.16
	-2.92
	-2.73
	-2.19
	-2.7
	-3.06
	-0.707
	-0.417
	-2.85
	-2.8
	-2.32
	-3.1
	-2.89
	-2.69
	-0.876
	-2.95
	-2.48
	-3.03
	-2.89
	-2.19
	-3.01
	-2.06
	-2.9
	-2.99
	-3.21
	-2.31
	-2.14
	-2.72
	-2.66
	-3.24
	-2.59
	-1.02
	-1.68
	-2.57
	-3.31
	-1.83
	-2.69
	-2.95
	-2.39
	-2.51
	-2.84
	-2.96
	-3.15
	-2.25
	-2.69
	-2.71
	-1.98
	-2.34
	-2.54
	-2.48
	-2.5
	-2.84
	-3.53
	-2.95
	-2.06
	-2.88
	-2.26
	-2.6
	-2.85
	-0.307
	-2.81
	-2.58
	-2.18
	-2.38
	-2.79
	-3.07
	-2.8
	-2.62
	-0.571
	-2.99
	-2.73
	-2.9
	-2.82
	-2.37
	-3.24
	-0.599
	-1.9
	-2.67
	-3.27
	-2.75
	-3.37
	-2.14
	-1.94
	-2.71
	-2.36
	-2.94
	-3.18
	-2.72
	-1.25
	-2.96
	-2.86
	-2.56
	-1.13
	-2.6
	-1.67
	-2.47
	-2.88
	-2.88
	-0.772
	-2.45
	-2.08
	-2.29
	-2.46
	-3.05
	-2.02
	-2.18
	-3.08
	-2.9
	-3.05
	-2.48
	-2.42
	-2.24
	-2.74
	-1.2
	-2.91
	-3
	-2.69
	-0.908
	-3.3
	-0.526
	-2.43
	-2.07
	-2.94
	-3.16
	-2.9
	-3.03
	-0.553
	-0.81
	-1.16
	-2.51
	-3.09
	-1.76
	-2.42
	-2.81
	-2.75
	-2.89
	-1.13
	-2.57
	-2.58
	-2.39
	-1.18
	-2.11
	-1.03
	-2.89
	-2.36
	-2.56
	-2.75
	-2.2
	-2.18
	-1.89
	-0.854
	-0.909
	-2.17
	-0.568
	-2.99
	-2.07
	-0.313
	-2.89
	-2.69
	-3.18
	-3.17
	-2.52
	-0.861
	-3.12
	-2.43
	-3.03
	-2.97
	-2.39
	-2.25
	-2.38
	-2.8
	-2.07
	-3.04
	-3.1
	-0.921
	-2.36
	-3.1
	-2.53
	-2.94
	-2.29
	-3
	-2.12
	-2.75
	-3.22
	-2.45
	-2.64
	-2.39
	-2.4
	-2.84
	-3.13
	-2.6
	-2.88
	-2.85
	-1.76
	-3.23
	-2.29
	-2.11
	-2.2
	-0.443
	-2.1
	-2.49
	-1.66
	-2.62
	-2.42
	-2.55
	-1.94
	-2.16
	-1.92
	-2.55
	-3.08
	-2.69
	-2.93
	-3.24
	-2.73
	-2.26
	-1.96
	-2.87
	-3.05
	-2.42
	-3.17
	-3.08
	-3.29
	-2.42
	-0.753
	-2.45
	-2.23
	-2.19
	-2.79
	-3.24
	-2.99
	-2.79
	-2.88
	-2.74
	-1.96
	-0.641
	-2.52
	-2.54
	-2.33
	-0.544
	-1.89
	-1.94
	-2.13
	-2.26
	-3.57
	-2.57
	-2.61
	-1.92
	-1.04
	-1.9
	-1.94
	-2.31
	-1.85
	-2.46
	-2.42
	-3.04
	-2.78
	-2.42
	-3.03
	-2.89
	-3.23
	-0.475
	-0.709
	-1.32
	-2.9
	-2.28
	-3.4
	-2.5
	-3.17
	-1.32
	-2.82
	-2.88
	-2.78
	-2.34
	-3.22
	-3.01
	-3.67
	-2.78
	-3.38
	-0.317
	-3.34
	-2.27
	-2.68
	-0.766
	-2.88
	-3.13
	-0.851
	-0.482
	-2.01
	-1.9
	-3.31
	-0.602
	-2.32
	-0.429
	-2.07
	-2.99
	-2.75
	-2.93
	-2.44
	-2.5
	-3.12
	-2.83
	-2.12
	-2.55
	-2.52
	-2.39
	-3.26
	-1.83
	-1.37
	-1.85
	-0.831
	-3.02
	-2.77
	-2.31
	-2.23
	-2.57
	-0.715
	-0.862
	-2.42
	-0.498
	-2.73
	-2.61
	-2.88
	-0.327
	-0.49
	-2.32
	-0.653
	-3.13
	-2.64
	-2.86
	-2.1
	-2.17
	-2.91
	-2.56
	-2.67
	-1.76
	-2.95
	-2.25
	-3.23
	-1.99
	-1.57
	-3.01
	-3.21
	-2.93
	-3.26
	-2.38
	-0.719
	-3.06
	-3.17
	-2.28
	-2.66
	-3.23
	-2.14
	-3.18
	-3.16
	-1
	-2.65
	-3.18
	-2.76
	-3.14
	-2.51
	-2.68
	-2.7
	-2.97
	-1.66
	-2.77
	-2.4
	-2.42
	-2.68
	-2.99
	-1.31
	-1.5
	-2.36
	-3.16
	-0.427
	-2.06
	-3.14
	-2.56
	-2.12
	-2.72
	-2.97
	-2.18
	-1.42
	-0.928
	-1.8
	-2.87
	-3.16
	-0.914
	-2.22
	-2.17
	-2.33
	-2.41
	-0.386
	-3.12
	-2.38
	-3.15
	-0.965
	-0.372
	-2
	-3.04
	-0.712
	-3.07
	-2.81
	-2.21
	-0.499
	-2.94
	-3.48
	-2.45
	-2.36
	-1.93
	-2.16
	-2.92
	-3.08
	-3.21
	-3.17
	-3.01
	-1.72
	-2.9
	-3.23
	-2.26
	-2.85
	-0.954
	-2.49
	-2.97
	-2.45
	-1.23
	-2.79
	-2.75
	-2.13
	-2.78
	-2.84
	-3.1
	-3.04
	-0.393
	-2.81
	-2.08
	-1.83
	-2.71
	-2.52
	-2.89
	-2.25
	-2.97
	-2.85
	-1.61
	-2.55
	-2.31
	-2.27
	-3.11
	-0.492
	-2.41
	-2.08
	-0.424
	-1.26
	-3.06
	-2.45
	-0.74
	-2.34
	-3.02
	-0.428
	-1.46
	-3.07
	-2.68
	-2.89
	-0.659
	-2.62
	-0.439
	-2.61
	-2.26
	-2.73
	-2.53
	-2.68
	-3.37
	-2.72
	-2.59
	-2.78
	-3.12
	-2.93
	-2.47
	-2.7
	-0.332
	-2.8
	-1.69
	-2.34
	-0.39
	-3.01
	-1.49
	-2.19
	-2.59
	-3.58
	-1.74
	-2.96
	-1.22
	-0.698
	-1.07
	-3.3
	-3.18
	-2.25
	-2.38
	-1.1
	-0.365
	-2.38
	-3.03
	-2.24
	-2.41
	-0.361
	-2.89
	-2.2
	-2.26
	-2.39
	-2.85
	-2.85
	-2.75
	-2.55
	-1.2
	-2.39
	-0.753
	-2.82
	-2.75
	-2.36
	-0.425
	-3.14
	-1.98
	-2.34
	-2.16
	-2.25
	-2.33
	-2.88
	-2.5
	-0.357
	-0.937
	-2.86
	-1.25
	-3.14
	-2.63
	-3.24
	-2.65
	-1.89
	-2.6
	-1.95
	-3.01
	-2.16
	-0.628
	-2.67
	-2.47
	-2.65
	-2.57
	-2.67
	-2.94
	-3.01
	-2.62
	-3.16
	-2.86
	-2.65
	-2.61
	-2.72
	-2.94
	-2.02
	-2.86
	-3.14
	-0.673
	-3.22
	-2.43
	-1.17
	-3.07
	-0.663
	-2.71
	-2.06
	-1.57
	-3.05
	-1.12
	-3.07
	-2.88
	-3.08
	-0.33
	-2.68
	-2.73
	-2.29
	-2.48
	-2.87
	-2.96
	-2.84
	-2.34
	-2.46
	-3.22
	-1.46
	-2.37
	-3.14
	-3.13
	-3.34
	-2.47
	-3.14
	-2.03
	-2.66
	-2.19
	-3.02
	-3.39
	-3.21
	-2.97
	-2.79
	-3.11
	-2.84
	-2.4
	-2.14
	-0.311
	-2.85
	-0.752
	-2.19
	-2.18
	-3.09
	-1.99
	-3.14
	-3.14
	-2.6
	-2.91
	-2.89
	-0.652
	-2.96
	-0.557
	-2.79
	-0.918
	-2.38
	-2.99
	-2.65
	-2.23
	-3.07
	-3.17
	-2.72
	-2.64
	-2.98
	-2.39
	-1.19
	-3.29
	-2.32
	-3.05
	-1.03
	-2.52
	-2.59
	-2.91
	-2.78
	-0.414
	-2.28
	-0.328
	-2.82
	-2.37
	-2.74
	-2.76
	-3.14
	-3.31
	-2.7
	-2.8
	-2.39
	-2.13
	-2.37
	-2.23
	-2.14
	-2.74
	-3.2
	-2.25
	-2.38
	-2.26
	-3.04
	-2.49
	-2.89
	-1.96
	-2.68
	-3.07
	-2.57
	-2.67
	-1.91
	-2.28
	-2.53
	-2.08
	-2.3
	-2.95
	-2.09
	-1.86
	-0.438
	-2.23
	-2.57
	-2.57
	-2.15
	-2.58
	-0.383
	-3.11
	-2.42
	-2.55
	-2.58
	-3.32
	-2.14
	-2.73
	-3.18
	-1.54
	-1.27
	-2.06
	-1.27
	-2.44
	-2.68
	-1.82
	-2.59
	-2.74
	-3
	-2.67
	-1.83
	-2.72
	-2.49
	-2.53
	-2.28
	-2.69
	-1.81
	-1.87
	-2.8
	-2.78
	-2.18
	-2.39
	-3
	-3.1
	-2.99
	-2.23
	-1.18
	-2.49
	-2.78
	-2.75
	-2.99
	-0.436
	-0.39
	-2.15
	-2.79
	-3.3
	-2.79
	-0.35
	-3.12
	-2.59
	-2.16
	-2.27
	-0.549
	-1.03
	-2.67
	-2.4
	-3.33
	-2.63
	-2.39
	-2.53
	-3.2
	-0.501
	-2.19
	-3.12
	-2.06
	-2.31
	-1.29
	-3.33
	-2.27
	-2.96
	-0.518
	-2.62
	-1.6
	-1.96
	-2.97
	-0.696
	-3.25
	-2.28
	-0.963
	-2.69
	-0.844
	-2.99
	-3.27
	-2.81
	-2.05
	-2.34
	-2.69
	-2.31
	-2.27
	-3.2
	-2.38
	-2.58
	-2.62
	-0.627
	-2.61
	-1.93
	-2.49
	-0.306
	-2.42
	-2.46
	-2.24
	-3.18
	-3.09
	-1.06
	-1.94
	-0.76
	-2.72
	-0.967
	-2.49
	-2.28
	-1.07
	-0.311
	-2.86
	-2.79
	-0.814
	-0.339
	-2.94
	-1.03
	-2.42
	-0.572
	-3.2
	-3.54
	-1.21
	-1.61
	-3.28
	-2.67
	-0.372
	-2.13
	-2.77
	-2.44
	-2.47
	-2.4
	-2.96
	-1.21
	-3.35
	-2.46
	-2.6
	-2.87
	-0.514
	-2.18
	-0.319
	-2.74
	-2.9
	-2.37
	-0.703
	-0.669
	-3
	-0.344
	-2.69
	-3.02
	-0.383
	-2.35
	-0.726
	-2.38
	-1.93
	-3
	-2.61
	-2.98
	-3.1
	-3.07
	-2.49
	-2.23
	-2.34
	-0.995
	-3
	-0.921
	-3.11
	-2.87
	-2.36
	-2.01
	-2.53
	-2.97
	-3.46
	-3.28
	-1.84
	-2.72
	-3.1
	-3.26
	-2.2
	-3.3
	-2.76
	-2.16
	-2.44
	-3.17
	-2.89
	-2.87
	-3.04
	-2.77
	-2.74
	-1.21
	-1.51
	-2.64
	-2.45
	-2.44
	-3.35
	-3.23
	-2.32
	-2.89
	-0.835
	-1.49
	-2.78
	-3.22
	-3.06
	-2.57
	-2.68
	-2.98
	-3.3
	-2.88
	-0.958
	-2.06
	-2.16
	-2.9
	-3.18
	-2.54
	-3.01
	-2.48
	-2.87
	-3.04
	-2.21
	-2.52
	-2.86
	-3.33
	-2.44
	-2.09
	-2.64
	-2.32
	-1.8
	-3.03
	-0.679
	-2.06
	-0.383
	-2.77
	-0.441
	-2.72
	-0.622
	-3.02
	-3.16
	-0.376
	-0.766
	-2.12
	-2.61
	-2.98
	-1.88
	-2.44
	-2.95
	-2.32
	-2.61
	-2.24
	-2.23
	-3.05
	-3.15
	-2.69
	-3.08
	-2.36
	-3.04
	-2.85
	-2.59
	-3.07
	-2.57
	-2.08
	-3.17
	-2.68
	-2.53
	-2.16
	-2.82
	-1.24
	-2.54
	-2.05
	-2.77
	-2.9
	-2.79
	-0.424
	-2.99
	-2.3
	-2.9
	-2.34
	-2.07
	-2.61
	-2.39
	-3.19
	-2.89
	-2.99
	-2.72
	-2.59
	-2.79
	-2.37
	-2.3
	-2.15
	-0.827
	-2.19
	-3.15
	-2.98
	-3.02
	-2.6
	-0.827
	-2.17
	-0.902
	-3.36
	-2.92
	-2.47
	-2.71
	-2.36
	-3.15
	-2.89
	-0.38
	-2.34
	-2.28
	-3.08
	-3.21
	-3.09
	-3.19
	-2.96
	-3.14
	-0.432
	-2.85
	-2.38
	-2.9
	-3.02
	-3.04
	-2.79
	-2.69
	-2.75
	-1.66
	-3.14
	-2.02
	-3.11
	-0.661
	-0.762
	-1.83
	-0.81
	-2.81
	-2.6
	-0.496
	-2.53
	-2.77
	-2.61
	-2.36
	-0.666
	-3.1
	-2.73
	-2.94
	-3.09
	-3.11
	-0.318
	-0.645
	-2.28
	-0.591
	-2.02
	-2.97
	-2.83
	-0.815
	-3.27
	-2.92
	-0.796
	-0.6
	-0.62
	-2.21
	-2.38
	-1.36
	-0.373
	-2.07
	-1.49
	-3.08
	-2.99
	-2.42
	-2.42
	-2.58
	-2.97
	-2.76
	-2.93
	-2.18
	-2.88
	-3.18
	-2.89
	-2.9
	-0.58
	-2
	-3.09
	-2.85
	-2.39
	-3.23
	-2.95
	-0.637
	-2.84
	-2.54
	-2.67
	-2.73
	-1.69
	-0.977
	-2.56
	-0.495
	-2.55
	-0.612
	-2.91
	-3.03
	-2.85
	-2.21
	-3.29
	-1.16
	-2.24
	-3.04
	-2.78
	-2.11
	-2.28
	-2.91
	-1.51
	-1.86
	-2.25
	-2.71
	-2.64
	-0.655
	-2.44
	-2.9
	-2.4
	-1.79
	-2.69
	-2.68
	-3.31
	-2.43
	-2.56
	-2.65
	-1.4
	-3.12
	-3.12
	-3.27
	-3.28
	-2.82
	-2.33
	-2.74
	-3.06
	-2.75
	-1.34
	-2.76
	-1.36
	-2.41
	-2.77
	-3.55
	-1.04
	-3.01
	-3.02
	-3.03
	-2.5
	-2.44
	-3.05
	-2.45
	-2.57
	-3.08
	-3.23
	-2.43
	-0.508
	-1.41
	-3.29
	-2.97
	-1.6
	-3.11
	-1.8
	-2.22
	-2.75
	-2.91
	-2.29
	-1.49
	-0.946
	-2.93
	-2.56
	-2.01
	-3.04
	-3.51
	-3.15
	-3.1
	-2.46
	-2.76
	-3.03
	-2.91
	-2.56
	-1.88
	-2.57
	-0.465
	-2.4
	-2.81
	-0.544
	-2.79
	-3.12
	-2.97
	-0.395
	-0.504
	-2.37
	-2.47
	-2.65
	-0.623
	-2.46
	-2.04
	-2.7
	-2.5
	-0.323
	-3.18
	-1.79
	-1.14
	-2.88
	-2.85
	-3.01
	-2.71
	-2.22
	-2.43
	-1.16
	-2.78
	-0.784
	-3.05
	-0.808
	-2.57
	-2.18
	-3.04
	-3
	-2.6
	-1.9
	-2.19
	-2.82
	-2.81
	-2.83
	-2.62
	-0.8
	-3.13
	-0.36
	-2.78
	-3
	-1.06
	-2.85
	-2.06
	-3.11
	-3
	-2.67
	-1.9
	-2.29
	-1.59
	-2.04
	-0.608
	-2.54
	-2.57
	-0.798
	-2.44
	-3.04
	-3.28
	-2.38
	-1.62
	-0.434
	-0.943
	-3.06
	-3.05
	-2.25
	-0.388
	-1.98
	-2.11
	-2.52
	-2.86
	-2.18
	-2.68
	-3.03
	-2.87
	-2.11
	-2.97
	-3.44
	-1.49
	-0.314
	-0.609
	-0.791
	-0.508
	-2.93
	-2.42
	-2.75
	-3.08
	-3.18
	-2.91
	-3.06
	-2.31
	-2.57
	-2.96
	-2.57
	-1.76
	-2.91
	-2.87
	-1.53
	-1.88
	-3.02
	-0.816
	-2.97
	-2.89
	-2.96
	-1.89
	-2.8
	-1.76
	-2.28
	-0.432
	-2.92
	-2.97
	-3.02
	-0.547
	-2.66
	-2.55
	-2.97
	-1.09
	-0.639
	-3.1
	-2.04
	-3.01
	-2.78
	-3.02
	-2.8
	-3.17
	-3
	-2.1
	-3.01
	-0.629
	-2.26
	-3.25
	-2.48
	-2.13
	-0.514
	-3.01
	-0.622
	-2.85
	-2.37
	-2.29
	-3.06
	-2.47
	-2.87
	-0.553
	-2.73
	-2.99
	-1.62
	-2.36
	-1.86
	-2.65
	-0.391
	-2.99
	-2.26
	-3.1
	-2.04
	-2.52
	-1.2
	-2.33
	-2.43
	-2.82
	-2.46
	-2.62
	-3.13
	-0.712
	-2.15
	-3.14
	-2.76
	-3.13
	-2.14
	-3.21
	-3.24
	-3.02
	-2.78
	-2.61
	-2.33
	-0.546
	-2.82
	-2.48
	-2.92
	-3.36
	-1.18
	-2.83
	-2.66
	-3
	-0.618
	-2.92
	-2.89
	-3.05
	-2.16
	-3.6
	-1.27
	-1.04
	-2.01
	-3.1
	-1.67
	-2.47
	-0.414
	-3.15
	-3.06
	-1.59
	-2.61
	-2.98
	-2.46
	-2.35
	-2.06
	-2.54
	-2.92
	-0.45
	-2.91
	-2.79
	-2.85
	-3.42
	-2.35
	-0.345
	-2.37
	-2.5
	-2.56
	-2.59
	-1.3
	-3.04
	-2.67
	-2.97
	-3.03
	-2.44
	-1.41
	-2.55
	-0.603
	-2.4
	-0.801
	-1.97
	-2.44
	-2.54
	-2.56
	-1.58
	-2
	-2.92
	-1.7
	-2.88
	-2.33
	-2.75
	-1.88
	-2.45
	-2.68
	-1.36
	-2.02
	-2.55
	-2.23
	-3.17
	-0.548
	-3.15
	-0.385
	-1.23
	-2.41
	-2.58
	-2.52
	-0.569
	-2.22
	-1.64
	-2.21
	-0.462
	-2.39
	-3.08
	-0.874
	-2.15
	-2.4
	-1.67
	-2.92
	-2.98
	-2.99
	-2.43
	-2.42
	-0.992
	-3.14
	-2.34
	-2.41
	-2.22
	-3.13
	-1.98
	-2.72
	-2.87
	-2.31
	-0.544
	-0.975
	-2.87
	-2.5
	-2.82
	-2.5
	-2.48
	-2.66
	-2.89
	-1.77
	-0.512
	-3.11
	-2.13
	-2.47
	-2.32
	-1.92
	-1.97
	-3.02
	-2.33
	-2.08
	-2.39
	-0.347
	-2.9
	-2.86
	-2.99
	-2.94
	-3.06
	-2.48
	-2.53
	-2.37
	-0.67
	-2.38
	-0.947
	-2.68
	-3.11
	-3.01
	-2.95
	-3.15
	-2.03
	-3.07
	-2.32
	-1.93
	-3.04
	-2.68
	-1.97
	-0.6
	-2.56
	-2.95
	-0.525
	-1.07
	-3.36
	-0.846
	-2.39
	-2.94
	-2.62
	-2.57
	-2.41
	-1.71
	-3.43
	-2.75
	-2.85
	-3.23
	-2.71
	-0.421
	-0.547
	-2.22
	-2.46
	-2.83
	-1.66
	-2.18
	-3.06
	-0.87
	-2.81
	-2.81
	-2.79
	-2.11
	-2.73
	-0.387
	-0.701
	-2.82
	-2.38
	-3.04
	-1.98
	-3.1
	-2.87
	-2.1
	-2.93
	-2.64
	-0.799
	-2.08
	-0.768
	-0.811
	-2.92
	-3.07
	-2.74
	-2.41
	-2.95
	-0.4
	-1.83
	-2.84
	-2.98
	-3.12
	-2.8
	-2.24
	-2.55
	-2.77
	-2.92
	-2.92
	-1.9
	-2.42
	-2.5
	-2.77
	-2.97
	-2.21
	-2.63
	-2.9
	-0.38
	-2.71
	-2.62
	-0.757
	-2.31
	-1.01
	-2.49
	-3.22
	-0.538
	-2.86
	-1.94
	-2.56
	-3
	-2.92
	-3.03
	-2.99
	-2.47
	-2.3
	-3.21
	-3.25
	-2.96
	-2.48
	-2.7
	-2.12
	-2.19
	-3.24
	-2.21
	-2.29
	-0.309
	-3.03
	-2.15
	-2.61
	-0.955
	-2.89
	-1.36
	-2.15
	-3.17
	-3.09
	-0.713
	-2.98
	-2.63
	-2.21
	-1.88
	-0.773
	-2.85
	-3.01
	-0.516
	-0.882
	-2.26
	-2.82
	-3.13
	-2.83
	-2.41
	-2.49
	-2.03
	-0.447
	-3.06
	-3.01
	-2.8
	-1.78
	-2.64
	-3.26
	-2.75
	-2.85
	-2.44
	-2.3
	-3.09
	-2.58
	-0.418
	-2.82
	-1.72
	-2.85
	-3.01
	-1.77
	-1.52
	-0.36
	-2.96
	-2.84
	-3.13
	-3.13
	-2.54
	-2.53
	-1.82
	-2.64
	-1.99
	-1.63
	-0.701
	-2.66
	-3.1
	-0.887
	-3.12
	-2.57
	-2.42
	-1.54
	-3.46
	-0.862
	-2.85
	-1.83
	-3.57
	-2.83
	-3.24
	-2.45
	-2.34
	-2.76
	-2.42
	-2.03
	-2.93
	-3.26
	-1.87
	-2.21
	-3.11
	-2.16
	-0.371
	-2.06
	-2.06
	-2.95
	-2.46
	-2.44
	-0.632
	-2.13
	-2.5
	-3.33
	-2.6
	-2.31
	-0.354
	-2.62
	-2.8
	-3
	-0.633
	-1.63
	-3.14
	-1
	-2.72
	-2.42
	-0.387
	-2.19
	-2.32
	-0.742
	-2.35
	-3.31
	-2.3
	-2.91
	-2.24
	-2.93
	-2.27
	-3.1
	-2.48
	-3.28
	-2.75
	-3.54
	-2.43
	-0.59
	-2.33
	-1.92
	-2.4
	-0.562
	-2.27
	-0.932
	-1.9
	-2.15
	-2.87
	-1.38
	-2.47
	-3.33
	-2.79
	-0.472
	-2.34
	-2.79
	-2.49
	-3.08
	-1.4
	-2.09
	-0.71
	-2.53
	-3.06
	-3.17
	-2.94
	-0.376
	-0.384
	-1.62
	-2.7
	-2.06
	-2.2
	-2.59
	-2.87
	-2.4
	-2.94
	-1.92
	-2.78
	-2.38
	-2.58
	-2.96
	-3.06
	-2.71
	-2.55
	-0.954
	-0.315
	-2.64
	-0.326
	-2.49
	-0.303
	-3.12
	-3.44
	-0.778
	-3.25
	-3.41
	-1.88
	-2.45
	-2.53
	-3
	-3.12
	-2.7
	-0.338
	-2.12
	-2.4
	-3.17
	-2.87
	-2.29
	-0.43
	-0.486
	-2.22
	-2.5
	-2.49
	-0.306
	-2.71
	-2.19
	-2.5
	-2.66
	-0.594
	-2.65
	-2.17
	-2.75
	-2.62
	-3.48
	-2.05
	-2.48
	-3.14
	-2.77
	-1.58
	-3.01
	-2.5
	-3.1
	-3.18
	-2.58
	-1.78
	-1.98
	-2.18
	-2.67
	-2.98
	-2.91
	-0.573
	-1.88
	-3.08
	-2.19
	-3.21
	-2.45
	-3.23
	-1.82
	-1.2
	-1.77
	-2.02
	-0.453
	-2.44
	-2.08
	-2.9
	-2.43
	-2.64
	-3.09
	-0.611
	-2.54
	-2.81
	-2.24
	-3.03
	-2.63
	-3.03
	-2.44
	-3.02
	-2.39
	-1.71
	-2.61
	-2.32
	-2.71
	-1.65
	-2.91
	-2.21
	-2.84
	-1.36
	-1.87
	-3.13
	-2.78
	-2.17
	-3.29
	-0.698
	-2.68
	-2.89
	-1.76
	-2.21
	-3.11
	-2.54
	-1.27
	-2.87
	-2.34
	-0.336
	-2.95
	-2.83
	-2.46
	-2.93
	-3.08
	-0.546
	-3.59
	-2.84
	-2.69
	-1.35
	-0.624
	-2.68
	-2.17
	-2.67
	-3.12
	-2.84
	-2.59
	-2.18
	-2.76
	-2.96
	-2.68
	-3.34
	-2.99
	-2.63
	-2.5
	-3.17
	-2.6
	-0.759
	-2.72
	-2.97
	-0.617
	-2.27
	-2.36
	-1.56
	-1.34
	-2.71
	-3.33
	-0.581
	-2.01
	-0.694
	-2.62
	-0.788
	-1.2
	-2.66
	-2.45
	-3.03
	-2.13
	-2.13
	-3.07
	-3.12
	-1.76
	-2.74
	-2.87
	-1.36
	-2.04
	-2.15
	-2.57
	-2.56
	-3.29
	-0.987
	-0.321
	-3.17
	-2.24
	-1.85
	-2.47
	-2.18
	-2.37
	-3.02
	-2.87
	-2.61
	-2.74
	-3.13
	-2.73
	-2.74
	-3.08
	-1.31
	-3.15
	-2.7
	-0.671
	-1.32
	-2.19
	-2.95
	-0.606
	-2.42
	-2.57
	-2.73
	-0.353
	-3.43
	-0.607
	-2.04
	-3.04
	-3.2
	-2.96
	-0.535
	-3.02
	-1.37
	-2.48
	-2.56
	-0.976
	-2.33
	-2.14
	-2.58
	-2.53
	-2.64
	-1.6
	-2.57
	-2.03
	-0.479
	-2.44
	-2.58
	-3.09
	-2.82
	-0.383
	-0.307
	-2.68
	-2.45
	-2.75
	-0.95
	-2.55
	-3.04
	-1.9
	-2.15
	-2
	-2.66
	-2.57
	-2.63
	-2.39
	-2.92
	-0.341
	-2.95
	-2.08
	-0.358
	-2.45
	-2.81
	-2.87
	-2.66
	-0.661
	-2.24
	-2.43
	-2.91
	-2.45
	-3.15
	-2.29
	-2.92
	-3.01
	-2.19
	-0.415
	-2.96
	-3.11
	-1.05
	-0.899
	-3.29
	-0.47
	-0.466
	-2.55
	-2.92
	-3.06
	-2.96
	-2.5
	-3.42
	-2.97
	-2.52
	-2.72
	-0.322
	-2.84
	-2.83
	-0.608
	-2.89
	-2.62
	-2.28
	-0.875
	-2.65
	-2.1
	-2.55
	-1.97
	-0.937
	-2.54
	-2.06
	-2.69
	-2.66
	-1.57
	-2.79
	-3.05
	-0.484
	-2.57
	-3.16
	-2
	-2.15
	-1.56
	-2.12
	-2.83
	-2.44
	-2.63
	-1.19
	-2.16
	-2.93
	-0.835
	-2.98
	-3.27
	-2.24
	-2.44
	-2.63
	-2.07
	-2.63
	-2.93
	-2.08
	-2.82
	-2.22
	-2.79
	-2.6
	-2.57
	-2.17
	-1.68
	-2.78
	-3.19
	-2.27
	-2.91
	-2.7
	-0.422
	-2.94
	-2.57
	-0.641
	-3.31
	-3.01
	-2.84
	-2.86
	-2.89
	-2.3
	-2.75
	-2.87
	-2.75
	-2.69
	-2.51
	-1.44
	-0.845
	-0.973
	-2.92
	-2.85
	-2.94
	-3.03
	-2.73
	-1.42
	-2.34
	-2.42
	-0.893
	-2.43
	-3
	-0.461
	-3.28
	-2.87
	-2.22
	-3.18
	-2.28
	-3.42
	-0.768
	-2.83
	-2.06
	-2.42
	-1.95
	-2.23
	-0.677
	-2.87
	-2.53
	-2.23
	-2.42
	-2.64
	-3.11
	-0.357
	-0.409
	-2.08
	-0.519
	-2.57
	-3.23
	-0.63
	-2.67
	-2.84
	-0.531
	-2.83
	-2.59
	-1.64
	-2.08
	-2.51
	-3.14
	-1.9
	-0.921
	-2.67
	-2.76
	-0.842
	-2.17
	-0.656
	-0.554
	-2.54
	-3.2
	-2.24
	-2.66
	-2.51
	-3.5
	-2.78
	-2.09
	-2.48
	-3.18
	-2.81
	-2.52
	-0.316
	-3.01
	-3.34
	-1.97
	-2.62
	-1.37
	-1.95
	-2.36
	-2.89
	-3.16
	-2.88
	-2.31
	-2.88
	-2.87
	-1.8
	-2.55
	-3.16
	-0.792
	-2.61
	-2.91
	-2.75
	-0.429
	-2.44
	-1.94
	-2.9
	-1.36
	-3.32
	-2.9
	-2.84
	-1.59
	-3.27
	-3.34
	-3.08
	-3
	-0.652
	-2.57
	-2.66
	-3.16
	-1.92
	-2.6
	-0.604
	-0.583
	-2.79
	-0.437
	-2.69
	-2.93
	-2.93
	-2.32
	-2.45
	-2.61
	-2.29
	-2.92
	-2.44
	-1.69
	-0.476
	-1.98
	-3.05
	-0.939
	-2.43
	-2.46
	-3.03
	-2.64
	-2.27
	-2.42
	-2.47
	-1.21
	-2.9
	-2.78
	-2.3
	-2.24
	-3.28
	-2.82
	-2.35
	-2.41
	-2.94
	-0.389
	-2.95
	-2.38
	-2.06
	-2.92
	-0.724
	-0.728
	-0.333
	-2.9
	-1.38
	-2.96
	-2.62
	-0.595
	-2.92
	-2.59
	-2.78
	-2.19
	-1.91
	-0.415
	-2.76
	-3.2
	-2.36
	-1.32
	-2.84
	-0.444
	-2.79
	-2.27
	-2.09
	-1.46
	-1.05
	-3.14
	-0.828
	-0.807
	-2.46
	-2.29
	-2.78
	-0.864
	-2.83
	-0.397
	-2.91
	-2.79
	-2.47
	-3
	-3.47
	-3.07
	-2.78
	-2.68
	-2.99
	-0.468
	-2.63
	-0.429
	-0.451
	-2.83
	-2.83
	-3.06
	-2.3
	-2.37
	-2.23
	-2.56
	-2.57
	-2.59
	-3.08
	-0.369
	-2.58
	-3.49
	-3.06
	-2.39
	-3.26
	-1.72
	-2.29
	-1.13
	-2.09
	-2.4
	-2.49
	-3.32
	-2.15
	-0.81
	-2.47
	-2.74
	-1.29
	-0.904
	-2.88
	-0.319
	-0.417
	-3.49
	-3.04
	-2.02
	-2.88
	-2.99
	-2.29
	-3.08
	-2.12
	-3.04
	-3.08
	-3.04
	-2.73
	-2.18
	-1.08
	-2.02
	-2.31
	-0.534
	-0.724
	-2.36
	-3.09
	-2.51
	-2.47
	-2.8
	-2.81
	-2.21
	-0.537
	-3.29
	-2.73
	-2.82
	-2.32
	-2.91
	-0.908
	-2.96
	-2.83
	-1.41
	-1.85
	-0.836
	-2.85
	-2.98
	-2.91
	-2.7
	-2.46
	-2.82
	-0.798
	-2.66
	-3.41
	-2.98
	-2.74
	-3.27
	-2.81
	-3.07
	-3.02
	-2.67
	-0.392
	-2.31
	-2.36
	-2.6
	-2.97
	-1.98
	-2.39
	-2.83
	-0.433
	-3.05
	-1.16
	-2.54
	-2.15
	-3.03
	-3.38
	-2.86
	-1.83
	-2.77
	-3.15
	-1.46
	-0.321
	-2.75
	-0.853
	-2.16
	-2.84
	-3.51
	-1.68
	-2.29
	-2.99
	-2.24
	-2.53
	-2.54
	-2.75
	-3.08
	-2.37
	-2.99
	-2.4
	-2.08
	-2.28
	-3.04
	-0.331
	-3.05
	-3.06
	-1.27
	-3.25
	-2.8
	-3
	-2.74
	-2.99
	-2.5
	-2.87
	-1.23
	-1.75
	-1.23
	-2.85
	-2.05
	-1.22
	-2.93
	-2.86
	-1.61
	-2.79
	-3.05
	-2.59
	-0.463
	-0.95
	-3.04
	-2.58
	-1.89
	-2.47
	-2.83
	-3.1
	-3.09
	-3.1
	-2.84
	-2.57
	-2.37
	-2.94
	-2.13
	-3.65
	-2.55
	-2.42
	-3.47
	-3.13
	-2.93
	-3
	-3.39
	-3.2
	-0.406
	-2.14
	-2.31
	-3.45
	-0.842
	-2.46
	-2.49
	-2.37
	-2.42
	-3.05
	-2.67
	-0.607
	-2.91
	-2.39
	-1.46
	-2.92
	-2.93
	-3.33
	-2.81
	-2.45
	-2.17
	-0.491
	-2.19
	-2.99
	-2.79
	-2.31
	-0.604
	-2.38
	-3.07
	-2.99
	-0.666
	-2.73
	-2.24
	-0.935
	-1.91
	-2.44
	-2.77
	-3.1
	-3.07
	-3.32
	-2.89
	-3.18
	-2.52
	-2.74
	-1.13
	-2.93
	-2.66
	-2.28
	-2.7
	-2.9
	-2.49
	-0.373
	-2.06
	-2.54
	-3.03
	-0.325
	-2.45
	-2.62
	-3.44
	-0.764
	-2.21
	-2.44
	-0.44
	-3.12
	-3.38
	-3.46
	-3.12
	-3.33
	-2.65
	-2.02
	-3.31
	-2.66
	-2.51
	-3.19
	-1.71
	-1.86
	-2.34
	-2.83
	-2.29
	-2.88
	-0.431
	-3
	-3.41
	-1.98
	-2.21
	-2.41
	-2.21
	-2.33
	-0.735
	-1.72
	-0.486
	-2.14
	-1.18
	-0.333
	-2.39
	-3.12
	-0.387
	-2.93
	-2.48
	-3.02
	-2.92
	-3.11
	-1.43
	-0.552
	-1.91
	-1.91
	-0.928
	-0.462
	-3.28
	-2.31
	-2.41
	-2.87
	-2.43
	-1.06
	-2.6
	-2.44
	-2.56
	-1.7
	-2.67
	-3.03
	-3.09
	-2.93
	-0.896
	-2.76
	-1.66
	-3.29
	-0.646
	-0.645
	-2.7
	-2.78
	-1.76
	-2.3
	-2.9
	-2.68
	-2.96
	-2.69
	-2.32
	-0.443
	-2.29
	-1.39
	-3.07
	-2.31
	-2.48
	-2.65
	-2.97
	-0.397
	-3.02
	-3.26
	-0.646
	-3.15
	-2.95
	-2.31
	-2.05
	-3.38
	-1.01
	-1.51
	-3.04
	-3.28
	-0.43
	-2.92
	-2.46
	-2.38
	-2.27
	-3.11
	-0.639
	-2.88
	-1.11
	-2.52
	-2.34
	-2.93
	-2.06
	-2.91
	-2.15
	-1.79
	-3.2
	-3.28
	-2.61
	-2.74
	-2.91
	-2.45
	-2.43
	-3.28
	-1.66
	-2.73
	-2.81
	-2.78
	-2.61
	-2.15
	-2.93
	-3.11
	-2.87
	-2.48
	-3.01
	-3.09
	-2.84
	-2.61
	-2.65
	-3.21
	-0.733
	-2.19
	-2.09
	-2.29
	-2.34
	-3.04
	-0.674
	-2.31
	-3.28
	-2.65
	-3.05
	-1.64
	-2.02
	-2.88
	-2.58
	-2.09
	-2.77
	-1.52
	-3.17
	-2.26
	-2.35
	-2.1
	-2.6
	-3.25
	-3.02
	-2.87
	-2.18
	-2.36
	-1.79
	-2.21
	-0.319
	-2.34
	-2.93
	-2.87
	-2.87
	-3.01
	-0.826
	-1.95
	-0.718
	-2.5
	-2.84
	-2.94
	-1.13
	-2.99
	-1.94
	-0.525
	-3.07
	-2.95
	-3.04
	-2.4
	-1.9
	-1.85
	-2.37
	-1.9
	-2.45
	-2.65
	-2.86
	-1.91
	-1.74
	-2.59
	-2.56
	-2.87
	-3.14
	-2.64
	-3.08
	-2.82
	-2.32
	-2.66
	-1.23
	-2.53
	-3.4
	-2.94
	-1.32
	-0.885
	-2.46
	-2.62
	-1.96
	-2.18
	-2.81
	-0.596
	-2.84
	-2.38
	-2.77
	-2.54
	-1.1
	-2.95
	-2.34
	-2.94
	-2.98
	-2.84
	-2.66
	-2.31
	-2.3
	-3.13
	-1.76
	-2.75
	-1.89
	-3.09
	-2.6
	-0.434
	-3.2
	-0.552
	-0.347
	-2.44
	-2.95
	-2.39
	-2.95
	-2.96
	-2.65
	-2.21
	-2.61
	-2.01
	-2.85
	-2.62
	-2.61
	-2.41
	-2.03
	-2.89
	-3.49
	-2.57
	-1.9
	-2.65
	-2.3
	-2.5
	-3.1
	-2.76
	-2.12
	-3.29
	-2.88
	-0.602
	-2.65
	-2.58
	-2.47
	-3
	-3.02
	-0.728
	-2.37
	-3.46
	-2.62
	-3.12
	-1.8
	-1.93
	-0.575
	-2.64
	-2.52
	-2.71
	-2.84
	-1.14
	-2.33
	-2.12
	-2.72
	-2.41
	-2.44
	-3.3
	-3.25
	-2.51
	-2.85
	-2.73
	-2.98
	-2.14
	-2.12
	-2.63
	-0.325
	-1.12
	-3.33
	-1.83
	-0.734
	-3.14
	-2.82
	-1.15
	-2.44
	-3.04
	-2.23
	-2.87
	-2.01
	-2.86
	-1.28
	-3.11
	-2.47
	-0.481
	-1.04
	-2.25
	-3.14
	-2.18
	-2.96
	-2.49
	-2.97
	-3.25
	-2.75
	-0.645
	-2.84
	-2.83
	-0.94
	-2.37
	-0.588
	-2.68
	-2.85
	-3.28
	-2.85
	-3.27
	-3.28
	-2.25
	-1.01
	-1.9
	-2.85
	-2.89
	-1.03
	-2.67
	-0.323
	-0.672
	-2.98
	-2.28
	-0.763
	-2.48
	-3.23
	-2.03
	-2.55
	-3
	-1.62
	-2.57
	-1.84
	-2.15
	-2.09
	-2.79
	-2.96
	-3
	-3.12
	-2.91
	-0.532
	-2.37
	-2.98
	-2.6
	-2.22
	-2.51
	-2.63
	-3.19
	-2.82
	-2.46
	-2.04
	-2.44
	-0.922
	-2.03
	-2.61
	-2.21
	-2.51
	-3
	-2.46
	-0.562
	-2.34
	-2.13
	-3.05
	-2.7
	-2.94
	-2.12
	-2.81
	-3.14
	-2.6
	-0.566
	-2.55
	-1.13
	-2.32
	-1.31
	-2.83
	-2.27
	-0.651
	-2.93
	-2.33
	-2.27
	-2.84
	-2.96
	-3.37
	-1.79
	-3.01
	-0.484
	-1.71
	-0.47
	-2.15
	-2.58
	-2.16
	-3.01
	-1.58
	-1.92
	-3.15
	-1.89
	-3.16
	-3.07
	-2.23
	-1.32
	-2.87
	-2.31
	-3.01
	-2.37
	-2.99
	-2.57
	-2.94
	-3.01
	-0.673
	-2.95
	-0.714
	-2.27
	-2.56
	-3.01
	-2.49
	-2.94
	-1.61
	-2.48
	-2.79
	-2.37
	-0.377
	-2.7
	-0.69
	-2.85
	-3.14
	-2.99
	-2.07
	-3.02
	-3.05
	-3.51
	-1
	-3.05
	-2.2
	-1.67
	-2.12
	-3.27
	-2.17
	-2.69
	-2.82
	-1.29
	-3.01
	-2.85
	-3.26
	-3.08
	-3.05
	-2.25
	-3.22
	-1.94
	-2.04
	-2.66
	-2.25
	-3.22
	-0.703
	-3.23
	-2.08
	-2.71
	-2.57
	-0.55
	-3.04
	-2.79
	-2.39
	-2.07
	-2.66
	-1.72
	-1.7
	-2.51
	-0.672
	-2.36
	-2.07
	-2.88
	-1.62
	-3
	-2.97
	-2.65
	-0.813
	-2.05
	-0.89
	-2.33
	-1.81
	-2.57
	-2.84
	-2.37
	-0.91
	-2.76
	-3.01
	-3.08
	-0.618
	-2.5
	-2.68
	-2.92
	-2.71
	-3.09
	-2.3
	-2.29
	-0.974
	-2.94
	-0.473
	-3.3
	-2.17
	-3.05
	-1.81
	-0.501
	-2.38
	-3.06
	-2.04
	-3.1
	-2.24
	-2.82
	-2.24
	-0.745
	-1.47
	-1.65
	-2.67
	-0.502
	-2.66
	-2.83
	-3.3
	-2.52
	-2.47
	-2.45
	-2.92
	-3.07
	-2.92
	-2.84
	-1.61
	-2.65
	-2.46
	-2.03
	-2.44
	-2.55
	-3.13
	-0.37
	-2.62
	-3.12
	-2.23
	-2.52
	-2.44
	-0.778
	-0.678
	-2.78
	-3.17
	-2.84
	-2.17
	-2.04
	-0.327
	-2.57
	-2.42
	-3.1
	-0.66
	-2.33
	-2.24
	-1.55
	-3.01
	-3.08
	-2.85
	-1.89
	-2.64
	-2.68
	-2.25
	-2.89
	-2.6
	-0.485
	-2.46
	-2.8
	-3.1
	-3.02
	-3.14
	-1.92
	-0.785
	-0.528
	-3.04
	-1.22
	-1.72
	-2.41
	-2.91
	-2.95
	-2.11
	-2.75
	-2.95
	-0.305
	-3.06
	-2.58
	-1.83
	-2.6
	-1
	-2.52
	-2.43
	-3.1
	-1.77
	-0.84
	-0.374
	-2.48
	-2.3
	-0.484
	-2.11
	-3.09
	-0.792
	-0.664
	-0.311
	-3.11
	-2.22
	-0.701
	-2.21
	-2.38
	-2.71
	-2.51
	-2.44
	-0.522
	-0.339
	-2.26
	-3.02
	-2.48
	-2.56
	-2.95
	-1.14
	-3.02
	-3.09
	-2.36
	-0.361
	-3.24
	-2.98
	-2.39
	-2.21
	-1.12
	-2.3
	-1.75
	-2.58
	-2.21
	-2.64
	-0.764
	-0.744
	-2.7
	-3.12
	-2.91
	-2.85
	-2.16
	-2.69
	-2.32
	-2.86
	-3.35
	-3.07
	-3.27
	-2.75
	-0.489
	-3.58
	-2.3
	-3.15
	-2.79
	-2.8
	-0.79
	-2.56
	-2.76
	-2.6
	-0.384
	-2.21
	-2.78
	-2.04
	-1.11
	-3.07
	-2.31
	-3.42
	-2.73
	-2.19
	-2.48
	-2.97
	-2.72
	-2.34
	-2.78
	-1.04
	-2.48
	-2.82
	-2.53
	-1.98
	-2.27
	-2.89
	-2.34
	-2.23
	-1.96
	-2.17
	-2.97
	-1.69
	-2.35
	-2.44
	-2.44
	-3.15
	-2.21
	-3.09
	-3.14
	-2.13
	-2.45
	-2.69
	-0.944
	-2.03
	-1.33
	-2.82
	-2.76
	-3.15
	-3.28
	-2.79
	-2.39
	-2.69
	-2.46
	-3.02
	-2.21
	-2.31
	-3.1
	-0.727
	-2.97
	-3.03
	-2.74
	-2.92
	-2.22
	-3.2
	-2.83
	-2.86
	-2.86
	-3.12
	-2.76
	-2.96
	-1.85
	-2.78
	-2.4
	-3.23
	-2.38
	-2.4
	-3.06
	-3.19
	-1.81
	-0.651
	-3.22
	-2.6
	-2.09
	-0.735
	-2.96
	-3.07
	-2.19
	-0.471
	-2.18
	-2.8
	-2.63
	-1.45
	-2.37
	-2.44
	-2.48
	-3.05
	-0.308
	-2.29
	-2.58
	-0.324
	-1.06
	-2.68
	-2.34
	-2.72
	-3.43
	-2.4
	-3.03
	-2.6
	-2.98
	-0.346
	-2.36
	-2.39
	-2.66
	-1.56
	-1.93
	-1.42
	-2.11
	-2.2
	-2.9
	-2.94
	-3.1
	-2.58
	-2.06
	-0.562
	-2.21
	-2.26
	-2.36
	-2.8
	-2.32
	-0.982
	-3.09
	-2.2
	-2.1
	-2.21
	-0.461
	-2.8
	-1.89
	-3.14
	-1.96
	-3.33
	-0.521
	-3.1
	-1.3
	-2.27
	-0.427
	-3.22
	-2.21
	-0.62
	-3.26
	-2.84
	-2.14
	-2.79
	-2.28
	-0.435
	-0.518
	-2.39
	-0.323
	-2.18
	-0.528
	-2.76
	-3
	-2.63
	-3.3
	-2.57
	-2.84
	-2.87
	-2.38
	-0.455
	-2.35
	-2.18
	-3.11
	-2.74
	-2.37
	-1.96
	-2.38
	-1.48
	-0.778
	-2.6
	-2.22
	-2.77
	-2.66
	-2.73
	-1.24
	-2.33
	-3.12
	-3.05
	-2.68
	-2.99
	-2.55
	-0.348
	-3.02
	-0.382
	-2.99
	-2.51
	-2.74
	-2.72
	-3.24
	-3.03
	-3.15
	-2.99
	-2.61
	-2.71
	-2.7
	-2.95
	-0.483
	-2.88
	-3.04
	-2.89
	-3.23
	-2.83
	-3.02
	-0.319
	-2.06
	-0.605
	-2.29
	-1.08
	-2.24
	-2.74
	-2.96
	-2.86
	-2.46
	-3.14
	-2.21
	-2.64
	-2.41
	-1.18
	-2.47
	-2.49
	-3.21
	-0.436
	-2.69
	-2.83
	-2.28
	-3.11
	-2.13
	-3.02
	-2.02
	-2.89
	-3.2
	-2.77
	-3.02
	-3.06
	-3.06
	-0.559
	-2.78
	-2.65
	-2.62
	-3.07
	-1.56
	-1.99
	-2.13
	-2.12
	-3.02
	-2.52
	-2.45
	-3
	-3.07
	-2.97
	-3.05
	-3.3
	-2.65
	-0.846
	-2.71
	-2.6
	-2.25
	-2.59
	-2.46
	-2.96
	-2.98
	-2.43
	-2.27
	-1.91
	-2.34
	-2.18
	-2.78
	-2.29
	-2.88
	-2.42
	-3.11
	-3.5
	-3.53
	-2.58
	-2.99
	-1.78
	-2.46
	-1.15
	-3.11
	-3.05
	-1.85
	-2.77
	-2.23
	-2.39
	-1.89
	-3.15
	-2.41
	-2.81
	-0.403
	-1.15
	-1.19
	-2.36
	-0.732
	-3.17
	-2.41
	-1.83
	-2.66
	-2.04
	-2.73
	-0.464
	-2.9
	-2.62
	-0.779
	-2.46
	-3.25
	-1.05
	-2.39
	-3.09
	-1.05
	-2.75
	-2.71
	-2.77
	-2.44
	-2.45
	-2.39
	-2.69
	-2.97
	-2.31
	-2.83
	-0.379
	-2.28
	-1.09
	-2.62
	-1.27
	-2.7
	-0.519
	-1.44
	-1.86
	-2.21
	-2.76
	-2.95
	-2.39
	-1.82
	-0.379
	-2.42
	-2.81
	-1.27
	-2.68
	-2.62
	-2.83
	-2.57
	-2.18
	-0.514
	-2.51
	-2.59
	-2.84
	-3.24
	-1.93
	-3.07
	-2.16
	-0.554
	-2.53
	-0.491
	-2.7
	-3.19
	-2.75
	-2.87
	-2.81
	-2.69
	-3.22
	-2.01
	-3.06
	-2.71
	-2.12
	-2.2
	-0.488
	-2.99
	-3.1
	-2.92
	-3.14
	-0.522
	-1.61
	-0.495
	-2.02
	-0.513
	-2.1
	-2.98
	-2.72
	-3.22
	-2.93
	-2.96
	-0.502
	-2.38
	-2.46
	-2.18
	-2.92
	-2.83
	-2.09
	-2.14
	-0.389
	-0.598
	-2.55
	-2.6
	-2.54
	-2.92
	-3.09
	-2.66
	-2.48
	-2.72
	-2.64
	-2.59
	-2.76
	-2.62
	-3.02
	-2.18
	-1.29
	-0.453
	-1.82
	-1.85
	-2.02
	-0.429
	-2.33
	-2.52
	-2.51
	-0.595
	-2.22
	-3.14
	-2.21
	-1.66
	-2.73
	-2.77
	-1.21
	-0.379
	-1.21
	-2.9
	-2.81
	-2.51
	-0.337
	-1.97
	-2.85
	-2.41
	-2.02
	-2.69
	-3.21
	-1
	-2.26
	-2.67
	-2.9
	-3.03
	-1.94
	-0.494
	-1.63
	-1.46
	-2.92
	-2.67
	-2.26
	-2.84
	-2.97
	-2.36
	-2.23
	-2.7
	-2.74
	-0.798
	-2.8
	-2.51
	-2.8
	-0.779
	-2.37
	-3.02
	-2.76
	-2.65
	-2.79
	-2.69
	-2.87
	-0.302
	-1.89
	-0.364
	-3.05
	-3.04
	-2.27
	-2.81
	-0.428
	-2.62
	-2.8
	-2.32
	-2.53
	-2.31
	-3.17
	-0.534
	-3
	-1.87
	-2.99
	-3.06
	-2.73
	-3.32
	-2.94
	-2.43
	-2.57
	-1.36
	-3.31
	-3.23
	-2.12
	-2.61
	-2.97
	-0.546
	-1.1
	-2.17
	-2.48
	-2.9
	-0.402
	-1.7
	-3.11
	-2.67
	-3.36
	-0.312
	-2.4
	-3.35
	-3.06
	-0.501
	-1.39
	-1.76
	-2.59
	-2.4
	-2.64
	-2.43
	-2.69
	-2.3
	-3.13
	-0.84
	-2.6
	-0.428
	-2.69
	-2.44
	-2.33
	-3.37
	-2.45
	-2.83
	-2.93
	-3.33
	-3.04
	-3.13
	-2.28
	-2.26
	-2.49
	-2.67
	-0.346
	-2.39
	-1.01
	-2.85
	-0.368
	-1.97
	-1.01
	-2.94
	-2.7
	-2.85
	-2.77
	-3.12
	-2.12
	-1.85
	-1.08
	-2.97
	-0.538
	-2.74
	-0.48
	-2.82
	-1.86
	-2.24
	-1.87
	-1.93
	-1.45
	-2.22
	-2.14
	-3.08
	-2.13
	-2.34
	-1.86
	-3.11
	-3.11
	-1.77
	-2.87
	-2.29
	-1.99
	-0.311
	-2.34
	-1.59
	-0.666
	-2.84
	-2.23
	-0.755
	-2.26
	-3.15
	-2.95
	-2.6
	-2.07
	-3.26
	-2.44
	-3.07
	-1.01
	-2.98
	-3.2
	-0.575
	-3.18
	-0.72
	-1.97
	-0.994
	-2.64
	-0.646
	-3.29
	-0.452
	-2.42
	-3.17
	-1.12
	-2.14
	-2.98
	-3.04
	-2.32
	-2.17
	-2.49
	-3.15
	-2.72
	-2.83
	-1.42
	-3.12
	-3.05
	-2.6
	-3.46
	-2.35
	-3.12
	-3.29
	-2.4
	-2.48
	-2.85
	-3.11
	-2.43
	-0.482
	-2.57
	-3.17
	-2.42
	-2.63
	-2.07
	-1.5
	-2.39
	-2.86
	-2.1
	-3.13
	-2.93
	-2.9
	-2.99
	-0.314
	-2.66
	-3.17
	-3.04
	-2.57
	-0.87
	-1.06
	-1.77
	-2.93
	-2.05
	-2.5
	-2.82
	-2.28
	-2.87
	-2.86
	-1.14
	-2.72
	-2.19
	-2.29
	-2.03
	-0.653
	-0.951
	-2.81
	-2.59
	-2.06
	-1.81
	-0.597
	-2.54
	-2.3
	-3.15
	-3.1
	-0.722
	-0.537
	-2.71
	-0.754
	-2.62
	-2.4
	-0.695
	-2.59
	-1.38
	-0.88
	-1.11
	-3.2
	-2.23
	-2.88
	-3.23
	-3.05
	-0.706
	-0.557
	-2.74
	-2.21
	-3.27
	-2.48
	-1.74
	-2.92
	-0.664
	-2.18
	-0.85
	-2.5
	-2.41
	-2.24
	-1.45
	-2.93
	-2.67
	-1.73
	-2.21
	-2.96
	-3.06
	-1.33
	-2.76
	-2.88
	-3.29
	-0.457
	-1.5
	-3.17
	-2.47
	-2.88
	-2.29
	-2.99
	-2.4
	-2.52
	-2.58
	-2.27
	-2.77
	-2.64
	-2.09
	-2.22
	-2.93
	-2.28
	-3.22
	-2.19
	-0.974
	-2.43
	-3.02
	-2.61
	-2.76
	-1.1
	-0.776
	-2.64
	-0.337
	-1.4
	-0.527
	-2.79
	-2.77
	-2.32
	-0.854
	-2.76
	-0.784
	-2.54
	-3.06
	-2.93
	-2.48
	-0.569
	-2.14
	-2.65
	-2.88
	-2.65
	-2.16
	-3.1
	-2.58
	-2.95
	-2.27
	-2.98
	-2.36
	-2.49
	-2.77
	-1.46
	-3.01
	-2.47
	-2.84
	-2.27
	-2.76
	-2.31
	-2.42
	-1.79
	-2.28
	-1.1
	-2.96
	-2.71
	-2.29
	-1.84
	-0.5
	-1.89
	-0.454
	-1.47
	-0.414
	-3.37
	-2.78
	-1.14
	-3.04
	-2.4
	-2.54
	-1.88
	-3.03
	-2.91
	-0.551
	-2.6
	-2.65
	-3.25
	-2.66
	-2.7
	-2.79
	-2.33
	-1.91
	-0.788
	-2.72
	-2.4
	-3.35
	-2.74
	-2.59
	-1.59
	-2.16
	-3.19
	-2.68
	-2.17
	-2.88
	-2.85
	-2.93
	-2.4
	-2.47
	-2.07
	-1.52
	-0.609
	-2.32
	-2.44
	-2.95
	-3.01
	-2.39
	-2.26
	-2.93
	-2.65
	-2.17
	-3.06
	-2.49
	-2.78
	-2.32
	-3.34
	-3.02
	-2.88
	-2.96
	-2.14
	-3.38
	-2.99
	-2.41
	-2.81
	-2.74
	-2.22
	-1.9
	-2.6
	-2.65
	-2.47
	-3.16
	-2.69
	-2.44
	-2.91
	-2.09
	-2.8
	-0.331
	-2.55
	-1.8
	-2.8
	-0.783
	-2.92
	-2.13
	-2.19
	-2.17
	-2.96
	-3.04
	-2.26
	-1.74
	-0.451
	-2.96
	-2
	-0.327
	-2.88
	-2.65
	-3.15
	-2.23
	-2.28
	-3.47
	-2.92
	-1.47
	-0.313
	-2.78
	-2.28
	-2.79
	-2.16
	-2.89
	-3.09
	-2.34
	-0.475
	-2.06
	-0.97
	-2.78
	-1.92
	-2.13
	-0.323
	-3.2
	-2.55
	-2.3
	-2.82
	-2.37
	-1.95
	-2.77
	-2.32
	-1.2
	-1.13
	-0.592
	-2.88
	-2.66
	-2.79
	-2.79
	-2.69
	-1.52
	-3.07
	-2.09
	-0.345
	-0.386
	-3.01
	-2.34
	-3.01
	-2.55
	-2.57
	-2.42
	-2.47
	-3.14
	-0.909
	-2.37
	-2.86
	-2.52
	-2.08
	-1.55
	-3.01
	-3.1
	-2.84
	-2.01
	-2.87
	-2.16
	-2.16
	-2.42
	-2.82
	-2.28
	-2.54
	-2.79
	-3.02
	-1.12
	-3.13
	-2.27
	-3.3
	-2.01
	-2.46
	-2.52
	-3.13
	-2.85
	-2.74
	-2.74
	-1.55
	-2.11
	-2.64
	-2.97
	-2.14
	-2.77
	-1
	-1.48
	-2.85
	-2.16
	-0.541
	-0.477
	-2.83
	-2.62
	-2.67
	-2.38
	-2.99
	-2.94
	-2.58
	-2.98
	-2.21
	-2.94
	-3.1
	-2.39
	-2.27
	-1.99
	-2.62
	-2.19
	-2.24
	-2.55
	-2.65
	-1.24
	-1.68
	-0.617
	-2.78
	-2.79
	-2.31
	-2.37
	-2.38
	-3.2
	-2.86
	-0.349
	-3.05
	-2.27
	-2.37
	-2.77
	-2.06
	-2.68
	-1.97
	-2.69
	-3.58
	-3.08
	-2.97
	-2.09
	-3
	-2.85
	-0.446
	-2.89
	-2.48
	-1.87
	-0.628
	-2.54
	-2.8
	-2.92
	-2.98
	-3.28
	-2.66
	-2.42
	-1.03
	-1.41
	-1.42
	-2.93
	-3.23
	-3.23
	-2.31
	-2.83
	-2.29
	-3.14
	-2.74
	-0.46
	-0.436
	-3.12
	-2.51
	-3.04
	-3.11
	-2.42
	-3.09
	-2.84
	-2.47
	-2.02
	-1.19
	-2.62
	-1.63
	-2.25
	-0.784
	-2.5
	-0.602
	-2.31
	-2.68
	-2.41
	-0.319
	-3.06
	-3.17
	-2.94
	-2.79
	-2.93
	-3.11
	-2.87
	-2.98
	-1.99
	-3.46
	-0.431
	-3.07
	-3
	-2.15
	-2.44
	-3.23
	-3.09
	-0.403
	-2.91
	-2.81
	-3.15
	-0.751
	-0.643
	-2.94
	-2.96
	-0.686
	-2.26
	-2.5
	-0.562
	-2.36
	-2.69
	-3.04
	-1.94
	-1.94
	-2.21
	-2.35
	-2.65
	-1.79
	-2.77
	-1.14
	-0.983
	-3.2
	-2.99
	-2.47
	-2.83
	-2.61
	-3.5
	-2.51
	-2.46
	-2.35
	-2.62
	-2.82
	-0.68
	-1.83
	-0.447
	-0.45
	-2.24
	-2.17
	-2.15
	-3.25
	-2.84
	-3.12
	-2.67
	-2.85
	-0.678
	-2.31
	-3.3
	-2.97
	-1.94
	-3.22
	-2.87
	-2.65
	-2.98
	-2.88
	-2.19
	-2.41
	-0.925
	-2.69
	-0.679
	-2.97
	-2.46
	-2.58
	-2.5
	-3.19
	-2.97
	-2.78
	-2.71
	-2.48
	-2.33
	-2.87
	-2.01
	-2.37
	-0.815
	-0.336
	-3.07
	-3.03
	-2.7
	-2.87
	-2
	-2.62
	-2.81
	-0.784
	-1.62
	-3.07
	-3.03
	-1.14
	-2.07
	-2.99
	-2.37
	-3.09
	-0.416
	-2.65
	-2.68
	-0.398
	-0.569
	-2.27
	-2.97
	-2.35
	-2.59
	-2.35
	-2.29
	-1.15
	-2.69
	-2.76
	-2.61
	-3.14
	-2.95
	-3.42
	-1.35
	-3.29
	-2.85
	-0.978
	-2.04
	-2.94
	-2.89
	-0.346
	-2.47
	-2.58
	-0.644
	-2.28
	-1.27
	-1.06
	-2.74
	-3.15
	-2.81
	-2.18
	-2.68
	-0.351
	-2.33
	-3.09
	-2.46
	-2.76
	-0.393
	-2.88
	-0.827
	-2.45
	-2.73
	-1.86
	-2.26
	-1.87
	-2.84
	-2.07
	-2.09
	-2.14
	-2.29
	-1.99
	-2.84
	-3.04
	-2.95
	-2.3
	-2.42
	-2.99
	-3
	-3.07
	-0.56
	-3.3
	-2.91
	-2.65
	-2.66
	-1.08
	-2.94
	-2.96
	-2.33
	-2.99
	-0.48
	-2.44
	-3.13
	-3.06
	-0.944
	-0.444
	-2.57
	-2.95
	-2.94
	-2.24
	-2.02
	-2.72
	-2.08
	-2.58
	-2.1
	-2.08
	-0.693
	-2.37
	-0.618
	-2.91
	-2.25
	-3.03
	-2.78
	-1.97
	-2.53
	-2.88
	-2.19
	-1.98
	-2.39
	-2.69
	-2.83
	-3.07
	-2.43
	-0.585
	-3.17
	-2.26
	-2.48
	-2.87
	-0.383
	-2.83
	-3.09
	-1.48
	-2.14
	-0.503
	-1.48
	-2.12
	-1.05
	-2.6
	-1.97
	-2.64
	-1.78
	-2.45
	-1.42
	-1.04
	-2.14
	-0.981
	-0.957
	-2.19
	-2.66
	-2.12
	-2.27
	-1.44
	-2.71
	-2.76
	-1.96
	-0.628
	-1.65
	-1.29
	-0.4
	-3.12
	-3.01
	-2.17
	-2.53
	-2.92
	-3.02
	-2.8
	-3.01
	-2.62
	-0.379
	-2.14
	-2.66
	-2.91
	-3.48
	-2.03
	-1.88
	-2.31
	-2.64
	-3.2
	-3.06
	-3.11
	-2.42
	-2.38
	-2.8
	-2.16
	-0.721
	-2.1
	-2.8
	-0.914
	-2.01
	-2.44
	-2.1
	-3.08
	-0.653
	-2.35
	-3.02
	-0.394
	-0.509
	-3.04
	-2.94
	-0.786
	-1.96
	-2.14
	-2.17
	-2.78
	-2.92
	-2.64
	-2.38
	-2.76
	-2.69
	-2.94
	-2.59
	-2.64
	-2.51
	-0.318
	-2.33
	-2.64
	-3.43
	-1.94
	-3.24
	-2.82
	-3.02
	-3.01
	-2.64
	-2.54
	-2.74
	-3.37
	-3.08
	-2.96
	-2.53
	-2.79
	-1.8
	-2.67
	-0.395
	-2.64
	-2.37
	-2.96
	-1.5
	-2.34
	-2.2
	-2.8
	-2.45
	-2.42
	-0.726
	-2.31
	-3.05
	-3.32
	-3.23
	-2.99
	-2.58
	-2.59
	-3.06
	-2.55
	-2.62
	-2.98
	-0.399
	-2.34
	-2.86
	-3.08
	-2.08
	-1.81
	-2.97
	-2.55
	-3.03
	-3.11
	-1.97
	-2.68
	-2.91
	-2.28
	-2.12
	-0.49
	-3.24
	-1.15
	-2.18
	-0.636
	-2.13
	-2.98
	-3.11
	-3.42
	-2.25
	-3.11
	-2.67
	-2.56
	-2.31
	-2.36
	-2.28
	-1.93
	-2.81
	-2.34
	-3.13
	-2.8
	-2.72
	-3.1
	-3.41
	-2.41
	-2.3
	-2.26
	-3.13
	-3.04
	-2.41
	-2.49
	-2.04
	-0.738
	-2.32
	-2.44
	-1.26
	-2.98
	-0.627
	-1.15
	-2.92
	-2.77
	-2.43
	-2.8
	-2.77
	-2.65
	-2.28
	-3.26
	-2.03
	-1.12
	-2.83
	-1.93
	-2.84
	-2.37
	-2.84
	-2.47
	-1.33
	-2.86
	-2.68
	-0.62
	-2.4
	-2.22
	-1.78
	-3.06
	-2.92
	-2.42
	-2.84
	-2.5
	-0.56
	-3.06
	-2.45
	-2.3
	-2.11
	-2.86
	-2.87
	-2.83
	-3.19
	-3.05
	-2.92
	-3.08
	-2.51
	-2.72
	-2.61
	-0.785
	-3.15
	-2.54
	-2.59
	-3.18
	-2.43
	-2.59
	-2.59
	-2.01
	-2.89
	-2.56
	-2.99
	-3.28
	-2.61
	-0.379
	-1.25
	-1.84
	-2.82
	-0.7
	-1.96
	-2.81
	-2.55
	-2.78
	-0.362
	-2.54
	-1.85
	-2.31
	-2.07
	-2.65
	-2.6
	-3.06
	-2.65
	-1.1
	-0.553
	-3.1
	-2.4
	-2.39
	-3.16
	-3.31
	-0.642
	-3.34
	-2.32
	-3.01
	-2.83
	-2.44
	-2.87
	-1.85
	-3.26
	-2.4
	-0.451
	-2.85
	-2.02
	-1.09
	-2.91
	-2.66
	-2.22
	-0.453
	-2.82
	-2.67
	-3.11
	-2.38
	-2.61
	-3.01
	-1.78
	-2.52
	-3
	-2.41
	-2.25
	-2.45
	-3.22
	-2.51
	-3.04
	-2.67
	-3.17
	-2.83
	-2.27
	-2.14
	-2.51
	-2.63
	-2.81
	-2.71
	-2.52
	-1.38
	-2.84
	-3.09
	-2.82
	-0.968
	-2.27
	-0.588
	-2.2
	-2.54
	-3.15
	-2.54
	-2.26
	-0.466
	-0.387
	-2.25
	-2.36
	-2.74
	-1.13
	-2.96
	-3.19
	-2.32
	-2.65
	-2.27
	-3.18
	-2.85
	-2.8
	-0.963
	-2.32
	-2.33
	-0.597
	-1.74
	-2.66
	-2.35
	-3.2
	-2.27
	-1.84
	-2.09
	-2.88
	-2.13
	-3.04
	-2.34
	-3.42
	-0.351
	-0.458
	-2.92
	-2.32
	-2.29
	-2.23
	-3.07
	-0.7
	-3.13
	-3.14
	-0.445
	-2.9
	-2.32
	-1.55
	-2.69
	-3.02
	-2.02
	-0.42
	-0.65
	-2.86
	-1.52
	-2.07
	-2.89
	-2.5
	-2.71
	-2.75
	-2.84
	-1.95
	-2.58
	-2.31
	-2.03
	-2.5
	-2.82
	-3.17
	-2.39
	-2.62
	-3.02
	-2.81
	-0.766
	-2.17
	-3.21
	-2.81
	-2.86
	-2.98
	-2.79
	-3.08
	-2.99
	-0.608
	-3
	-2.86
	-1.96
	-2.8
	-2.97
	-1.61
	-1.84
	-3.06
	-0.493
	-2.65
	-1.93
	-3.21
	-3.25
	-2.69
	-3.34
	-1.93
	-1.58
	-2.98
	-3
	-3.43
	-2.74
	-3.01
	-1.14
	-2.04
	-2.17
	-2.99
	-2.84
	-2.57
	-2.48
	-2.71
	-2.62
	-0.345
	-2.5
	-3.03
	-3.04
	-2.31
	-0.971
	-2.96
	-2.96
	-2.82
	-2.39
	-0.829
	-2.13
	-2.28
	-2.32
	-0.375
	-2.37
	-2.06
	-0.665
	-2.38
	-2.14
	-1.94
	-3.07
	-2.5
	-3.26
	-2.38
	-3.1
	-0.635
	-2.16
	-2.15
	-2.92
	-2.46
	-3.01
	-2.92
	-2.75
	-1.95
	-3.11
	-3.22
	-0.364
	-2.91
	-2.64
	-2.98
	-0.802
	-2.24
	-2.58
	-2.2
	-1.66
	-0.449
	-1.19
	-2.43
	-2.82
	-2.15
	-1.83
	-2.61
	-3.04
	-2.93
	-2.38
	-2.8
	-2.1
	-2.71
	-2.92
	-2.48
	-2.04
	-2.91
	-1.41
	-2.37
	-2.83
	-2.35
	-2.01
	-2.38
	-2.97
	-0.646
	-2.75
	-3.28
	-2.61
	-2.78
	-2.51
	-2.62
	-1.26
	-2.03
	-1.75
	-2.51
	-2.37
	-2.23
	-1.95
	-2.08
	-0.335
	-2.88
	-2.32
	-1.76
	-0.694
	-2.5
	-2.41
	-0.361
	-2.81
	-2.98
	-0.313
	-0.832
	-2.5
	-1.91
	-2.45
	-2.15
	-3.34
	-0.717
	-2.34
	-3.3
	-2.76
	-2.98
	-3.19
	-3.13
	-3.02
	-2.58
	-2.64
	-2.54
	-2.41
	-2.23
	-2.4
	-2.99
	-1.18
	-0.827
	-2.29
	-3.09
	-0.677
	-2.53
	-2.25
	-2.52
	-1.34
	-2.3
	-1.3
	-2
	-2.47
	-0.495
	-2.01
	-2.32
	-2.53
	-2.73
	-3.14
	-2.77
	-2.38
	-2.42
	-2.94
	-1.44
	-2.12
	-2.18
	-2.54
	-2.3
	-2.21
	-3.36
	-2.44
	-2.58
	-3.03
	-2.81
	-0.302
	-2.53
	-2.59
	-1.9
	-0.647
	-2.46
	-2.77
	-2.08
	-0.422
	-2.11
	-2.92
	-2.73
	-2.14
	-1.53
	-2.28
	-3.07
	-2.29
	-1.82
	-2.9
	-0.436
	-2.89
	-2.44
	-2.69
	-1.59
	-0.923
	-0.48
	-2.81
	-0.341
	-2.02
	-2.7
	-2.5
	-3.05
	-2.92
	-2.87
	-2.88
	-2.11
	-2.36
	-0.326
	-2.91
	-2.99
	-3.12
	-2.53
	-1.93
	-1.54
	-3.05
	-2.82
	-3.09
	-2.33
	-2.94
	-2.74
	-3.3
	-3.17
	-2.82
	-2.61
	-2.69
	-2.32
	-0.48
	-2.51
	-1.14
	-1.85
	-0.653
	-2.97
	-2.82
	-2.78
	-2.69
	-2.59
	-3.09
	-2.79
	-2.28
	-2.79
	-2.93
	-2.92
	-2.61
	-0.955
	-1.05
	-2.29
	-2.67
	-2.32
	-1.58
	-2.45
	-2.96
	-2.37
	-0.445
	-2.87
	-3.12
	-1.23
	-2.16
	-3.13
	-1.23
	-2.87
	-2.99
	-3.17
	-2.86
	-2.5
	-3.24
	-2.14
	-2.47
	-2.83
	-2.72
	-2.24
	-2.77
	-2.41
	-2.78
	-2.94
	-2.35
	-2.43
	-3.5
	-3.24
	-2.32
	-2.24
	-2.53
	-2.35
	-2.32
	-2.82
	-0.77
	-2.85
	-2.47
	-1.52
	-2.43
	-2.15
	-3.09
	-3.04
	-2.72
	-2.98
	-1.27
	-2.21
	-2.58
	-2.69
	-2.81
	-2.85
	-2.85
	-2.16
	-0.372
	-1.87
	-2.37
	-2.16
	-2.92
	-2.34
	-1.13
	-2.42
	-1.75
	-2.97
	-2.29
	-2.99
	-0.612
	-2.24
	-2.17
	-3
	-3.18
	-2.72
	-2.16
	-1.58
	-2.49
	-2.02
	-2.94
	-2.55
	-1.95
	-2.82
	-0.8
	-1.06
	-2.92
	-2.21
	-2.98
	-2.85
	-0.59
	-1.98
	-0.385
	-2.94
	-2.24
	-3.03
	-3.01
	-1.98
	-2.27
	-2.78
	-3.09
	-2.71
	-3.32
	-0.709
	-1.08
	-2.85
	-0.407
	-2.44
	-2.94
	-2.04
	-2.81
	-2.42
	-2.99
	-0.416
	-2.24
	-1.61
	-3.03
	-2.76
	-3.28
	-2.91
	-2.7
	-1.89
	-1.05
	-0.363
	-2.56
	-2
	-2.92
	-2.92
	-2.16
	-2.59
	-2.02
	-0.662
	-2.97
	-2.89
	-3.11
	-0.427
	-0.402
	-2.86
	-3.07
	-2.97
	-2.41
	-2.59
	-2.79
	-0.787
	-2.98
	-2.78
	-2.47
	-3.01
	-0.762
	-2
	-2.85
	-3.42
	-1.02
	-2.05
	-2.81
	-3.06
	-2.72
	-1.97
	-2.59
	-2.81
	-0.835
	-3.08
	-2.82
	-1.8
	-2.86
	-3.15
	-0.54
	-2.01
	-2.26
	-2.86
	-3.08
	-2.22
	-2.83
	-2.61
	-2.42
	-0.624
	-2.22
	-1.8
	-2.12
	-3.17
	-2.26
	-0.441
	-2.56
	-2.3
	-2.77
	-3.12
	-2.73
	-2.6
	-0.716
	-2.34
	-3.24
	-2.15
	-2.82
	-1.3
	-3.17
	-3.27
	-2.83
	-2.6
	-2.79
	-2.68
	-0.525
	-1.43
	-3.13
	-2.75
	-3.04
	-0.999
	-2.76
	-2.99
	-3.04
	-2.77
	-1.69
	-2.09
	-2.5
	-2.42
	-1.96
	-2.57
	-3.15
	-2.17
	-2.4
	-3.01
	-0.325
	-2.92
	-2.91
	-2.34
	-2.81
	-1.69
	-2.29
	-2.57
	-1.44
	-2.56
	-1.62
	-2.3
	-2.81
	-2.27
	-0.612
	-2.2
	-1.15
	-0.609
	-2.51
	-2.45
	-2.64
	-2.53
	-2.5
	-2.19
	-2.9
	-2.84
	-2.22
	-3.47
	-2.59
	-1.05
	-1.55
	-0.416
	-3.12
	-0.389
	-3.2
	-0.356
	-2.6
	-2.95
	-2.83
	-2.96
	-2.62
	-2.67
	-3.03
	-2.84
	-2.91
	-1.28
	-0.512
	-1.96
	-2.88
	-2.63
	-2.73
	-3.03
	-2.23
	-0.446
	-2.22
	-3.23
	-3.02
	-2.33
	-0.361
	-2.77
	-0.766
	-0.303
	-2.44
	-1.9
	-0.864
	-2.78
	-2.94
	-2.37
	-2.35
	-0.354
	-2.17
	-1.09
	-2.06
	-2.51
	-2.94
	-0.478
	-3.11
	-2.52
	-3.1
	-2.53
	-2.06
	-2.57
	-0.653
	-0.342
	-3.15
	-2.98
	-1.67
	-2.66
	-1.32
	-2.4
	-0.329
	-2.88
	-1.66
	-2.37
	-3.32
	-2.48
	-2.76
	-2.49
	-2.91
	-3.17
	-3.45
	-2.54
	-2.38
	-2.33
	-2.41
	-0.322
	-2.35
	-3.01
	-2.66
	-3.09
	-1.16
	-2.89
	-2.85
	-2.44
	-2.69
	-3.19
	-1.15
	-2.45
	-2.36
	-2.34
	-3.18
	-2.56
	-2.71
	-2.24
	-2.6
	-3.1
	-3.19
	-0.41
	-1.07
	-2.35
	-2.07
	-1.62
	-0.385
	-3.27
	-2.68
	-2.36
	-2.97
	-3.24
	-2.55
	-2.32
	-2.98
	-2.83
	-2.7
	-0.504
	-2.92
	-2.19
	-0.813
	-3.15
	-2.72
	-2.45
	-2.42
	-1.74
	-2.44
	-2.33
	-2.58
	-2.21
	-0.527
	-3.19
	-3.34
	-0.685
	-2.11
	-2.43
	-0.332
	-2.48
	-2.74
	-2.46
	-2.98
	-2.56
	-0.468
	-2.63
	-2.92
	-2.02
	-2.58
	-0.659
	-3.18
	-0.45
	-2.34
	-2.2
	-0.642
	-3.02
	-2.66
	-2.38
	-2.26
	-1.48
	-0.449
	-2.37
	-2.33
	-2.67
	-2.84
	-2.83
	-2.75
	-2.5
	-2.81
	-2.83
	-1.91
	-2.66
	-2.9
	-2.65
	-2.71
	-0.698
	-2.84
	-2.27
	-2.93
	-1.95
	-2.83
	-1.73
	-0.647
	-1.32
	-2.9
	-0.936
	-2.63
	-2.54
	-1.94
	-2.88
	-3.2
	-2.15
	-2.97
	-2.58
	-2.38
	-0.684
	-0.356
	-2.61
	-2.79
	-2.8
	-3.17
	-0.941
	-2.49
	-0.796
	-2.95
	-2.74
	-3.26
	-3.03
	-0.647
	-0.465
	-2.82
	-0.488
	-1.98
	-3.32
	-1.78
	-2.22
	-2.55
	-0.732
	-2.61
	-2.79
	-0.372
	-2.61
	-0.527
	-2.68
	-2.96
	-3.46
	-2.4
	-2.99
	-1.18
	-2.8
	-2.41
	-2.53
	-2.67
	-2.71
	-0.891
	-2.23
	-0.695
	-2.87
	-1.15
	-2.25
	-1.01
	-3
	-3.07
	-2.06
	-2.52
	-2.47
	-1.18
	-2.15
	-3.14
	-2.33
	-2.88
	-2.13
	-2.54
	-2.56
	-2.91
	-3.11
	-2.48
	-2.25
	-2.53
	-3.22
	-2.69
	-0.466
	-0.394
	-2.52
	-3.17
	-2.29
	-2.39
	-1.81
	-3.14
	-3.03
	-2.8
	-2.95
	-2.97
	-1.32
	-1.92
	-2.6
	-1.41
	-0.453
	-1.01
	-1.04
	-2.14
	-2.2
	-2.47
	-0.934
	-2.83
	-2.46
	-0.944
	-2.26
	-2.23
	-2.83
	-2.51
	-3.01
	-0.382
	-2.44
	-2.28
	-2.91
	-1.01
	-3.06
	-2.53
	-2.52
	-3
	-2.45
	-3.04
	-2.84
	-2.72
	-3.24
	-3.04
	-2.36
	-1.67
	-0.92
	-2.49
	-3.15
	-0.56
	-3.08
	-2.17
	-1.6
	-2.98
	-2.75
	-2.7
	-3.2
	-3
	-2.75
	-2.69
	-2.46
	-0.42
	-2.35
	-2.31
	-0.801
	-2.99
	-2.15
	-1.88
	-0.544
	-2.51
	-3.06
	-2.05
	-2.59
	-2.84
	-2.44
	-1.05
	-1.01
	-0.539
	-2.49
	-3.05
	-2.5
	-2.99
	-2.11
	-2.71
	-2.73
	-0.335
	-2.49
	-1.65
	-3
	-2.05
	-2.33
	-3
	-2.69
	-2.98
	-3.15
	-2.41
	-1.8
	-2.01
	-1.51
	-3.19
	-2.38
	-0.507
	-0.595
	-2.49
	-2.59
	-2.47
	-2.07
	-3.02
	-2.97
	-3.09
	-3.01
	-0.373
	-3.06
	-3.1
	-0.363
	-2.78
	-2.53
	-2.42
	-1.12
	-0.48
	-0.884
	-1.93
	-1.61
	-1.9
	-2.5
	-2.72
	-3.1
	-3.08
	-0.778
	-2.33
	-0.324
	-2.52
	-2.66
	-3.03
	-2.12
	-3.12
	-3.01
	-2.22
	-2.83
	-0.356
	-2.87
	-2.63
	-2.44
	-2.5
	-0.422
	-1.36
	-0.773
	-0.603
	-2.55
	-3.03
	-2.55
	-2.81
	-2.52
	-2.43
	-1.4
	-3.27
	-3.04
	-0.634
	-3.5
	-2.63
	-2.24
	-2.43
	-1.84
	-2.65
	-2.58
	-2.54
	-2.84
	-3.09
	-2.73
	-3.19
	-2.91
	-1.81
	-2.86
	-2.77
	-2.98
	-0.636
	-2.22
	-2.76
	-2.67
	-0.451
	-2.75
	-2.4
	-2.57
	-0.885
	-1.93
	-2.1
	-2.86
	-2.57
	-2.53
	-0.591
	-2.53
	-2.59
	-1.7
	-0.706
	-3.33
	-2.97
	-3.17
	-2.59
	-1.5
	-0.516
	-2.47
	-2.94
	-2.89
	-3
	-2.8
	-0.451
	-2.35
	-2.13
	-1.26
	-0.559
	-2.89
	-2.82
	-2.78
	-3.1
	-2.07
	-2.24
	-2.17
	-2.9
	-3.09
	-3.09
	-2.85
	-3.17
	-2.14
	-2.47
	-1.93
	-3.47
	-2.87
	-2.96
	-1.61
	-2.6
	-2.65
	-2.23
	-2.39
	-2.57
	-3.4
	-3.54
	-2.43
	-2.7
	-2.56
	-1.2
	-2.05
	-1.97
	-2.08
	-2.38
	-0.411
	-2.2
	-2.51
	-2.64
	-2.85
	-2.98
	-2.31
	-2.02
	-2.51
	-1.37
	-0.341
	-2.9
	-2.87
	-2.04
	-2.79
	-2.59
	-1.82
	-2.36
	-0.646
	-2.97
	-0.52
	-1.99
	-2.24
	-3.12
	-2.84
	-2.59
	-3.41
	-2.21
	-2.76
	-1.73
	-3.62
	-2.63
	-2.36
	-2.36
	-2.86
	-2.98
	-3.32
	-2.66
	-2.8
	-2.85
	-2.32
	-1.36
	-2.39
	-2.67
	-2.1
	-3.02
	-2.98
	-3.02
	-3
	-3.18
	-3.15
	-2.66
	-0.558
	-0.478
	-2.81
	-2.63
	-2.12
	-3.06
	-3.44
	-3.29
	-1.29
	-2.92
	-3.12
	-0.753
	-0.443
	-2.49
	-2.88
	-0.326
	-0.988
	-2.76
	-2.57
	-3.22
	-3.39
	-2.78
	-2.39
	-2.53
	-2.59
	-3.22
	-2.01
	-2.14
	-0.695
	-3.15
	-2.89
	-2.87
	-2.02
	-0.912
	-2.81
	-2.65
	-2.74
	-1.03
	-0.475
	-0.582
	-2.61
	-2.31
	-2.9
	-2.13
	-1.79
	-2.53
	-2.71
	-2.92
	-2.23
	-2.45
	-2.79
	-1.97
	-2.59
	-2.92
	-0.377
	-3.21
	-2.93
	-2.9
	-0.387
	-0.954
	-0.561
	-2.62
	-2.37
	-1.54
	-1.33
	-2.3
	-3.13
	-2.96
	-2.84
	-0.792
	-3.25
	-2.53
	-3.12
	-3.1
	-3.1
	-0.737
	-2.75
	-1.26
	-2.01
	-0.399
	-2.22
	-2.86
	-2.69
	-2.89
	-2.5
	-2.21
	-2.73
	-0.379
	-2.63
	-1.47
	-3.04
	-2.82
	-2.2
	-2.5
	-2.28
	-3.14
	-2.75
	-1.16
	-1.27
	-2.81
	-0.731
	-0.46
	-0.731
	-0.437
	-2.11
	-0.912
	-2.92
	-2.34
	-2.31
	-0.453
	-3.53
	-0.55
	-2.32
	-1.77
	-1.34
	-3.11
	-3.04
	-3.35
	-3.25
	-3.21
	-2.55
	-0.414
	-2.11
	-2.85
	-1.44
	-0.55
	-2.52
	-2.48
	-1.41
	-3.14
	-2.52
	-2.48
	-2.39
	-2.3
	-1.03
	-2.58
	-3.01
	-0.608
	-2.6
	-2.25
	-2.9
	-0.412
	-2.75
	-2.46
	-2.33
	-1.75
	-2.46
	-2.32
	-2.8
	-3.1
	-2.88
	-2.04
	-2.57
	-2.22
	-2.91
	-2.81
	-2.7
	-2.17
	-3.13
	-2.43
	-3.65
	-2.36
	-2.88
	-2.9
	-2.01
	-1.61
	-2.53
	-2.41
	-2.86
	-3.18
	-2.38
	-2.74
	-1.84
	-3.13
	-3.07
	-1.22
	-0.936
	-3.15
	-1.5
	-3.06
	-2.07
	-2.69
	-0.372
	-0.521
	-1.56
	-2.54
	-2.48
	-2.66
	-2.44
	-2.18
	-0.792
	-1.04
	-2.84
	-0.743
	-0.302
	-1.31
	-2.73
	-2.1
	-1.57
	-3.02
	-1.33
	-2.6
	-0.974
	-2.1
	-2.51
	-1.9
	-2.05
	-3.16
	-2.73
	-0.92
	-1.55
	-2.93
	-0.562
	-2.01
	-0.668
	-0.446
	-3.26
	-2.47
	-3.51
	-1.58
	-2.5
	-0.33
	-3.15
	-2.74
	-1.74
	-2.69
	-1.28
	-2.41
	-1.74
	-0.432
	-2.13
	-2.62
	-3.01
	-2.31
	-2.88
	-0.843
	-2.69
	-3.24
	-2.25
	-3.26
	-1.83
	-2.7
	-1.69
	-2.82
	-2.98
	-2.99
	-0.443
	-0.409
	-2.92
	-2.77
	-2.22
	-2.78
	-1.74
	-1.06
	-2.61
	-2.52
	-1.71
	-2.87
	-2.2
	-2.16
	-3.23
	-2.05
	-2.47
	-0.818
	-2.45
	-2.21
	-2.03
	-1.87
	-1.16
	-2.25
	-2.52
	-2.27
	-3.06
	-3.11
	-2.3
	-1.16
	-2.21
	-3.53
	-2.73
	-2.93
	-2.64
	-2.57
	-3.07
	-2.78
	-0.49
	-3.07
	-0.604
	-2.52
	-2.19
	-2.75
	-2.99
	-2.87
	-2.37
	-2.19
	-1.78
	-1.56
	-2.49
	-0.532
	-2.76
	-1.27
	-3.06
	-2.34
	-3.02
	-2.28
	-2.69
	-2.61
	-0.358
	-1.77
	-3.05
	-2.86
	-3.24
	-3.31
	-3.02
	-0.866
	-3.01
	-2.39
	-1.41
	-0.413
	-2.44
	-3.3
	-1.88
	-2.76
	-3.08
	-2.59
	-3
	-2.52
	-2.35
	-3.23
	-2.28
	-3.19
	-1.35
	-2.95
	-2.58
	-2.85
	-2.89
	-2.2
	-2.79
	-0.87
	-0.486
	-2.76
	-2.33
	-3.15
	-3.36
	-2.39
	-0.917
	-2.41
	-0.563
	-2.45
	-2.77
	-0.992
	-2.67
	-2.61
	-3.25
	-1.17
	-0.712
	-1.91
	-1.82
	-2.69
	-2.16
	-3.28
	-2.75
	-0.435
	-0.823
	-2.58
	-2.82
	-0.349
	-2.59
	-2.42
	-2.9
	-2.72
	-0.745
	-3.2
	-2.16
	-3.06
	-2.11
	-0.364
	-2.96
	-2.85
	-2.81
	-2.56
	-0.804
	-3.29
	-2.15
	-2.65
	-2.62
	-3.22
	-2.28
	-2.64
	-2.89
	-3
	-2.75
	-1.89
	-2.81
	-2.65
	-2.76
	-1.95
	-2.33
	-2.05
	-3.69
	-2.3
	-0.318
	-2.25
	-3.37
	-2.3
	-3.02
	-1.8
	-2.76
	-2.69
	-2.86
	-2.23
	-3.11
	-3.21
	-2.46
	-2.88
	-2.87
	-2.88
	-2.92
	-2.69
	-3.56
	-2.98
	-3.01
	-2.9
	-2.67
	-2.85
	-3.27
	-2.33
	-2.44
	-1.42
	-2.99
	-2.79
	-3.15
	-1.52
	-2.76
	-2.51
	-2.33
	-1.4
	-2.21
	-0.64
	-2.77
	-3.04
	-2.58
	-3.06
	-1.14
	-2.66
	-0.389
	-0.851
	-2.89
	-2.85
	-0.364
	-0.579
	-2.43
	-3.16
	-2.68
	-2.9
	-3.12
	-3.06
	-2.9
	-2.12
	-1.66
	-3.07
	-3.06
	-2.96
	-2.93
	-2.54
	-2.83
	-1.28
	-1.47
	-3.4
	-2.82
	-2.59
	-0.312
	-2.7
	-1.99
	-2.11
	-3
	-2.99
	-1.82
	-0.767
	-2.68
	-2.15
	-0.975
	-2.98
	-1.42
	-2.86
	-2.59
	-0.389
	-2.83
	-0.837
	-3.05
	-2.55
	-2.26
	-2.37
	-2.73
	-2.69
	-2.96
	-2.16
	-3.03
	-2.9
	-3.15
	-2.16
	-1.82
	-2.69
	-3.1
	-3
	-2.06
	-2.3
	-2.21
	-3.51
	-2.91
	-1.38
	-2.86
	-2.7
	-2.09
	-2.78
	-0.488
	-2.32
	-2.92
	-2.71
	-0.859
	-0.897
	-2.83
	-2.51
	-2.9
	-3
	-2.8
	-2.98
	-3.14
	-2.47
	-2.61
	-1.15
	-2.93
	-2.59
	-3.12
	-1.28
	-0.737
	-2.75
	-3.17
	-2.77
	-0.731
	-2.9
	-3
	-2.04
	-3.13
	-3.29
	-2.35
	-2.5
	-2.27
	-2.91
	-1.69
	-2.46
	-2.44
	-3.23
	-2.71
	-2.79
	-3.21
	-3.36
	-0.31
	-2.19
	-0.334
	-0.409
	-0.783
	-2.26
	-2.61
	-3.43
	-2.36
	-3.17
	-1.41
	-2.56
	-3.02
	-1.65
	-0.64
	-0.485
	-2.99
	-2.49
	-0.659
	-3.17
	-1.64
	-0.6
	-0.666
	-3.02
	-2.47
	-1.09
	-0.427
	-3.03
	-1.9
	-0.33
	-2.52
	-3.02
	-2.04
	-2.4
	-2.95
	-2.66
	-2.36
	-0.624
	-0.667
	-2.53
	-2.5
	-2.92
	-2.43
	-2.85
	-3.09
	-2
	-2.67
	-2.39
	-2.16
	-3.16
	-2.87
	-3.36
	-2.79
	-1.56
	-2.46
	-2.9
	-2.32
	-1.2
	-0.313
	-2.57
	-2.91
	-2.57
	-2.54
	-2.76
	-2.67
	-2.54
	-0.458
	-2.9
	-2.66
	-2.8
	-2.13
	-2.72
	-2.26
	-2.38
	-3.15
	-3.55
	-0.988
	-2.79
	-2.96
	-3.14
	-2.57
	-2.28
	-1.66
	-2.79
	-0.51
	-2.82
	-1.84
	-2.71
	-2.69
	-2.25
	-3.12
	-3.18
	-1.95
	-3.32
	-2.41
	-0.8
	-0.358
	-2.36
	-0.745
	-1.06
	-2.71
	-2.06
	-2
	-3.09
	-2.77
	-2.34
	-2.9
	-2.8
	-2.18
	-3.03
	-2.76
	-2.18
	-2.32
	-3.3
	-1.96
	-2.66
	-3.15
	-2.49
	-1.7
	-2.3
	-2.07
	-2.07
	-2.25
	-3.1
	-2.8
	-3.29
	-3.03
	-2.98
	-2.9
	-2.66
	-2.23
	-3.06
	-2.98
	-2.17
	-2.99
	-0.877
	-0.633
	-2.38
	-0.327
	-3.07
	-3.1
	-2.94
	-2.32
	-2.64
	-2.83
	-2.15
	-1.34
	-2.62
	-1.81
	-2.9
	-0.506
	-2.51
	-2.24
	-3.11
	-3.08
	-3.07
	-0.333
	-1.83
	-2.73
	-2.75
	-2.14
	-2.78
	-2.57
	-2.59
	-3.17
	-2.6
	-3.01
	-3.05
	-2.43
	-2.54
	-1.18
	-2.86
	-2.75
	-2.22
	-2.97
	-2.1
	-2.38
	-2.31
	-0.664
	-2.61
	-3.13
	-2.85
	-3.07
	-2.99
	-2.65
	-2.57
	-2.92
	-1.75
	-2.73
	-2.48
	-1.07
	-0.551
	-2.39
	-1.84
	-2.46
	-2.28
	-1.5
	-3.5
	-3.05
	-2.9
	-2.3
	-2.04
	-3.13
	-0.573
	-2.1
	-3.13
	-3.01
	-2.47
	-2.79
	-0.351
	-0.486
	-2.26
	-0.822
	-2.31
	-1.94
	-2.89
	-3.02
	-1.97
	-3.13
	-0.336
	-2.4
	-0.698
	-2.21
	-2.34
	-1.03
	-1.36
	-2.98
	-1.31
	-1.81
	-2.23
	-2.66
	-3.19
	-0.402
	-2.53
	-0.502
	-2.92
	-1.82
	-2.9
	-1.24
	-1.56
	-2.57
	-3.5
	-2.62
	-2.23
	-0.401
	-2.24
	-3.25
	-2.89
	-2.28
	-2.76
	-3.34
	-2.92
	-1.64
	-2.84
	-2.47
	-2.37
	-3.34
	-2.42
	-0.431
	-2.14
	-3.12
	-2.92
	-2.68
	-2.83
	-2.2
	-3.13
	-2.64
	-2.92
	-0.535
	-1.93
	-2.61
	-0.794
	-0.891
	-2.85
	-2.17
	-2.35
	-2.2
	-2.77
	-1.51
	-2.2
	-2.61
	-2.53
	-0.337
	-3.08
	-1.67
	-2.79
	-2.33
	-3.03
	-2.87
	-1
	-2.39
	-1.2
	-2.95
	-3.04
	-2.31
	-2.87
	-2.21
	-2.88
	-2.35
	-2.14
	-3.19
	-2.39
	-2.64
	-0.515
	-2.49
	-2.07
	-2.51
	-2.04
	-0.367
	-2.98
	-2.56
	-2.71
	-2.19
	-0.507
	-2.56
	-1.2
	-2.11
	-1.85
	-2.04
	-2.37
	-2.96
	-0.45
	-2.54
	-2.62
	-2.09
	-2.63
	-3
	-2.37
	-1.97
	-0.381
	-2.72
	-2.66
	-2.2
	-2.58
	-0.563
	-3.36
	-3.17
	-0.346
	-0.391
	-2.99
	-0.767
	-1.99
	-0.308
	-2.12
	-2.86
	-2.87
	-0.568
	-1.4
	-3.14
	-2.99
	-3.05
	-1.64
	-2.84
	-2.88
	-2.96
	-2.39
	-3.04
	-2.96
	-0.751
	-2.6
	-2.51
	-0.366
	-2.99
	-0.427
	-2.95
	-2.39
	-2.68
	-2.2
	-3.1
	-1.95
	-2.82
	-2.93
	-2.79
	-2.56
	-2.1
	-2.89
	-3.19
	-2.28
	-2.87
	-0.67
	-0.315
	-1.84
	-3.06
	-2.82
	-1.08
	-2.63
	-0.618
	-3.18
	-1.84
	-2.26
	-2.63
	-2.86
	-2.7
	-3.13
	-2.29
	-2.55
	-3.28
	-0.664
	-2.78
	-3.07
	-2.44
	-3.21
	-1.8
	-2.93
	-3.4
	-2.34
	-2.75
	-2.84
	-3.3
	-2.54
	-2.51
	-3
	-2.47
	-2.3
	-2.45
	-2.56
	-1.89
	-1.74
	-3.05
	-0.847
	-2.44
	-3.13
	-2.3
	-1.96
	-1.14
	-3.14
	-0.552
	-2.69
	-2.49
	-2.75
	-2.34
	-2.37
	-3.18
	-2.49
	-2.87
	-2.59
	-1.98
	-2.4
	-2.37
	-2.25
	-0.63
	-3.18
	-2.04
	-2.78
	-1.17
	-3.09
	-1.97
	-2.63
	-1.81
	-1.49
	-3.12
	-0.95
	-1.99
	-2.56
	-2.95
	-2.73
	-0.373
	-0.337
	-2.14
	-2.68
	-2.8
	-3
	-2.16
	-2.78
	-2.09
	-2.52
	-2.73
	-2.15
	-1.56
	-2.36
	-2.89
	-1.09
	-2.54
	-1.94
	-2.3
	-2.61
	-2.51
	-2.48
	-1.36
	-2.31
	-2.22
	-3.1
	-3.01
	-1.76
	-3.11
	-2.63
	-2.57
	-2.85
	-1.72
	-2.38
	-2.94
	-1.15
	-2.96
	-2.48
	-3
	-2.49
	-3.16
	-1.8
	-0.697
	-0.372
	-2.12
	-2.05
	-2.34
	-3.01
	-2.68
	-2.79
	-2.59
	-2.98
	-2.91
	-1.02
	-2.9
	-2.96
	-1.59
	-2.52
	-1.87
	-2.39
	-3.1
	-1.15
	-2.28
	-3.26
	-1.92
	-2.3
	-2.5
	-3.24
	-2.55
	-2.7
	-1.62
	-2.57
	-2.03
	-3.4
	-2.62
	-2.54
	-2.43
	-2.38
	-2.7
	-1.81
	-2.53
	-2.63
	-2.93
	-2.44
	-0.361
	-2.27
	-2.87
	-2.09
	-2.87
	-0.725
	-2.07
	-0.72
	-2.68
	-2.63
	-2.23
	-2.43
	-1.14
	-2.45
	-3.58
	-3.33
	-2.22
	-2.6
	-3.13
	-0.609
	-3.12
	-2.69
	-2.58
	-2.81
	-2.39
	-0.894
	-2.88
	-2.43
	-0.771
	-2.53
	-3.04
	-2.96
	-0.683
	-2.59
	-3.07
	-0.408
	-2.07
	-2.42
	-2.47
	-3.11
	-2.07
	-3.27
	-2.16
	-2.89
	-1.82
	-3.03
	-2.9
	-2.2
	-1.5
	-1.96
	-2.47
	-2.91
	-2.8
	-1.24
	-2.95
	-3.05
	-3.52
	-0.614
	-2.37
	-2.95
	-0.943
	-2.12
	-2.21
	-1.8
	-3.07
	-2.91
	-0.363
	-1.22
	-2.61
	-0.41
	-1.64
	-2.97
	-3.01
	-2.13
	-2.53
	-2.51
	-2.94
	-2.89
	-3.14
	-3.04
	-1.89
	-2.92
	-2.46
	-3.05
	-0.946
	-3.09
	-2.71
	-0.744
	-3.08
	-0.475
	-2.92
	-1.64
	-2.38
	-2.28
	-3.22
	-2.43
	-2.39
	-2.71
	-2.45
	-3
	-2.95
	-1.99
	-0.555
	-2.99
	-2.23
	-2.57
	-0.682
	-2.57
	-3.09
	-2.59
	-2.99
	-2.31
	-2.25
	-3.07
	-2.91
	-2.2
	-3.14
	-2.69
	-1.09
	-2.59
	-3.06
	-0.335
	-2.39
	-3.01
	-2.77
	-2.52
	-0.418
	-2.42
	-2.6
	-2.77
	-0.433
	-3.19
	-0.452
	-2.63
	-2.89
	-1.14
	-2.29
	-2.58
	-3.08
	-2.79
	-2.86
	-1.7
	-2.9
	-0.703
	-3.09
	-2.41
	-3.11
	-2.97
	-2.69
	-2.89
	-2.68
	-1.06
	-2.13
	-2.4
	-2.62
	-3.02
	-1.45
	-1.16
	-2.99
	-2.58
	-2.96
	-0.303
	-2.49
	-3.37
	-3.13
	-2.97
	-2.75
	-1.39
	-3.02
	-1.56
	-3.3
	-2.29
	-2.4
	-0.328
	-2.86
	-2.74
	-3.12
	-1.08
	-2.95
	-2.33
	-3.01
	-3
	-2.7
	-3.1
	-2.39
	-2.76
	-2.58
	-2.84
	-0.398
	-1.86
	-2.86
	-2.3
	-3.15
	-2.76
	-2.43
	-2.32
	-2.32
	-2.45
	-2.69
	-1.92
	-2.91
	-3.05
	-2.8
	-0.434
	-2.27
	-0.855
	-2.67
	-3.17
	-0.454
	-2.32
	-2.44
	-2.82
	-2.92
	-2.15
	-3.06
	-2.78
	-1.85
	-2.61
	-2.69
	-0.85
	-1.51
	-2.57
	-2.19
	-2.63
	-2.81
	-2.71
	-1.88
	-3.17
	-2.6
	-2.76
	-2.86
	-0.508
	-2.72
	-1.04
	-1.97
	-2.58
	-1.9
	-1.97
	-3.05
	-1.92
	-2.48
	-2.89
	-2.98
	-2.4
	-2.21
	-2.05
	-0.473
	-2.54
	-3.14
	-3.24
	-1.91
	-2.24
	-2.67
	-2.73
	-3.04
	-2.92
	-2.43
	-2.56
	-2.49
	-2.65
	-2.94
	-2.41
	-3.09
	-3.04
	-0.309
	-1.8
	-2.18
	-1.5
	-2.67
	-3.01
	-2.45
	-0.332
	-1.02
	-2.37
	-2.9
	-2.93
	-2.72
	-2.63
	-3.1
	-2.4
	-2.46
	-1.95
	-2.71
	-2.92
	-3.1
	-2.24
	-2.73
	-2.26
	-2.47
	-2.98
	-2.42
	-2.92
	-3.34
	-2.79
	-2.44
	-2.6
	-1.6
	-2.11
	-0.585
	-2.29
	-2.46
	-0.952
	-2.4
	-2.36
	-2.21
	-0.501
	-2.45
	-2.1
	-2.24
	-2.29
	-2.74
	-2.05
	-2.36
	-0.809
	-2.23
	-1.04
	-0.614
	-2.14
	-0.307
	-2.86
	-2.61
	-3.01
	-2.06
	-2.65
	-2.9
	-2.42
	-2.15
	-0.445
	-2.73
	-3
	-2.51
	-2.75
	-2.53
	-2.54
	-2.38
	-2.57
	-0.663
	-3.17
	-3.03
	-1.72
	-2.73
	-0.459
	-2.55
	-1.67
	-2.39
	-2.32
	-2.92
	-2.63
	-2.51
	-2.85
	-3.12
	-2.34
	-0.418
	-2.59
	-1.54
	-0.31
	-2.4
	-2.94
	-2.48
	-2.82
	-2.69
	-2
	-0.369
	-3.26
	-3.31
	-0.399
	-2.74
	-3.13
	-2.3
	-0.439
	-0.98
	-2.45
	-2.91
	-2.76
	-2.3
	-0.432
	-0.888
	-2.87
	-0.508
	-1.72
	-2.86
	-0.824
	-0.47
	-2.53
	-2.67
	-2.04
	-2.75
	-2.44
	-2.61
	-0.439
	-2.98
	-2.63
	-2.42
	-2.97
	-2.87
	-2.48
	-2.47
	-2.8
	-2.24
	-2.27
	-2.59
	-2.66
	-3
	-3.13
	-2.31
	-2.96
	-2.92
	-2.79
	-0.406
	-2.27
	-2.8
	-3.2
	-2.21
	-3.05
	-3
	-1.32
	-1.9
	-2.54
	-2.55
	-3.05
	-2.3
	-2.59
	-2.6
	-1.44
	-2.98
	-0.63
	-3.11
	-2.32
	-2.16
	-2.23
	-2.2
	-2.32
	-0.392
	-1.87
	-0.685
	-0.374
	-2.39
	-2.63
	-1.21
	-3.06
	-2.91
	-3.05
	-2.54
	-2.86
	-0.978
	-2.76
	-2.08
	-2.19
	-3.24
	-2.3
	-3
	-0.339
	-1.79
	-2.33
	-2.27
	-2.49
	-2.88
	-3.14
	-2.8
	-2.94
	-0.852
	-2.76
	-1.51
	-2.83
	-2.55
	-2.78
	-1.87
	-2.98
	-2.05
	-2.92
	-3.16
	-2.97
	-2.99
	-2.43
	-1.35
	-2.53
	-2.18
	-2.47
	-2.98
	-3.31
	-2.16
	-2.26
	-2.15
	-1.4
	-3.14
	-2.41
	-2.03
	-2.08
	-1.86
	-2.42
	-2.12
	-2.81
	-2.86
	-2.51
	-2.53
	-2.89
	-3.26
	-2.85
	-2.69
	-0.794
	-2.78
	-0.455
	-2.52
	-2.09
	-0.473
	-2.24
	-3.04
	-2.42
	-2.83
	-2.53
	-3.17
	-3.01
	-2.99
	-2.43
	-2.81
	-2.07
	-0.384
	-2.23
	-2.17
	-2.63
	-1.88
	-1.67
	-1.14
	-2.69
	-2.51
	-2.48
	-2.57
	-2.82
	-3.01
	-1.61
	-1.46
	-2.03
	-3.09
	-2.95
	-2.44
	-3.01
	-0.514
	-2.22
	-2.39
	-2.58
	-0.446
	-2.53
	-3.05
	-0.306
	-2.94
	-3.1
	-2.56
	-2.98
	-2.88
	-2.72
	-0.665
	-0.629
	-2.26
	-1.91
	-2.77
	-0.645
	-2.65
	-2.34
	-2.62
	-0.378
	-3.07
	-2.75
	-1.99
	-2.2
	-2.27
	-0.513
	-2.41
	-2.18
	-0.742
	-2.81
	-2.7
	-2.93
	-2.77
	-3.09
	-0.553
	-2.41
	-1.67
	-2.42
	-3.06
	-2.94
	-2.17
	-1.67
	-1.61
	-3.26
	-1.55
	-3.32
	-2.99
	-3.05
	-2.97
	-2.4
	-1.98
	-2.25
	-2.64
	-2.9
	-1.24
	-1.04
	-2.72
	-2.98
	-3.12
	-2.25
	-3.18
	-3.07
	-2.79
	-2.88
	-2.82
	-2.76
	-2.84
	-3.15
	-2.19
	-2.03
	-2.58
	-1.86
	-0.526
	-2.44
	-2.06
	-3.14
	-2.37
	-1.89
	-2.82
	-1.91
	-2.27
	-3.13
	-0.868
	-2.91
	-3.06
	-0.333
	-0.863
	-3.26
	-2.41
	-3.06
	-1.97
	-1.18
	-2.7
	-2.9
	-2.62
	-2.59
	-3.38
	-3.01
	-2.59
	-3.03
	-0.632
	-3.12
	-0.42
	-2.86
	-3.02
	-2.96
	-0.542
	-2.37
	-2.33
	-1.03
	-2.69
	-3.12
	-3.13
	-2.64
	-2.89
	-2.49
	-0.532
	-2.71
	-3
	-3.48
	-3.07
	-2.94
	-1.34
	-2.79
	-2.49
	-2.16
	-2.65
	-1.9
	-2.75
	-2.63
	-1.82
	-1.9
	-2.61
	-3.06
	-3.38
	-2.27
	-3.12
	-1.68
	-2.86
	-3.26
	-1.99
	-2.5
	-3.05
	-2.95
	-1.08
	-2.41
	-2.18
	-2.24
	-0.321
	-0.453
	-2.92
	-0.577
	-2.33
	-1.94
	-3.15
	-2.11
	-2.09
	-2.68
	-2.23
	-3.36
	-2.33
	-2.89
	-2.89
	-3.05
	-3.21
	-0.759
	-2.58
	-3.1
	-0.773
	-2.8
	-1.44
	-2.86
	-0.44
	-2.35
	-2.96
	-2.41
	-2.94
	-2.12
	-2.81
	-2.96
	-1.15
	-0.809
	-3.23
	-2.72
	-2.41
	-0.654
	-3.14
	-2.22
	-3.18
	-2.58
	-0.535
	-2.76
	-2.13
	-0.778
	-2.51
	-3.11
	-2.44
	-3.03
	-2.11
	-2.86
	-1.91
	-1.96
	-2.44
	-2.94
	-1.54
	-3.24
	-2.42
	-2.63
	-2.69
	-2.37
	-2.91
	-2.39
	-2.77
	-3.04
	-2.98
	-0.854
	-2.7
	-2.82
	-2.34
	-0.675
	-3.16
	-2.49
	-0.686
	-0.563
	-2.36
	-1.36
	-1.13
	-3.01
	-2.52
	-2.34
	-1.2
	-2.03
	-2.49
	-3.07
	-0.491
	-2.77
	-1.93
	-3.11
	-2.21
	-0.653
	-0.792
	-2.2
	-0.913
	-0.4
	-2.84
	-2.95
	-0.555
	-2.99
	-2.35
	-0.586
	-3.16
	-3.04
	-2.68
	-2.53
	-2.23
	-2.85
	-2.54
	-3
	-3.33
	-2.95
	-2.31
	-2.77
	-2.86
	-2.9
	-2.97
	-2.56
	-3.08
	-2.59
	-2.27
	-2.27
	-3.02
	-2.8
	-0.779
	-2.79
	-2.19
	-2.12
	-3.11
	-0.463
	-3.1
	-2.16
	-2.51
	-0.556
	-2.75
	-2.67
	-2.79
	-2.69
	-2.66
	-2.33
	-1.28
	-2.35
	-2.73
	-2.68
	-3.37
	-3.07
	-2.23
	-3.12
	-2.66
	-3.08
	-1
	-2.2
	-2.87
	-2.88
	-0.341
	-2.8
	-0.617
	-2.28
	-3.37
	-0.527
	-2.91
	-2.28
	-0.603
	-2.93
	-2.75
	-3.44
	-3.09
	-2.73
	-2.39
	-0.457
	-0.797
	-3.11
	-2.33
	-1.91
	-1.8
	-3.14
	-0.339
	-2.56
	-2.23
	-2.47
	-3.48
	-3.1
	-2.44
	-2.94
	-2.39
	-0.919
	-2.53
	-2.66
	-2.96
	-0.506
	-2.72
	-0.655
	-2.63
	-0.321
	-2.77
	-3.11
	-3.13
	-1.99
	-2.5
	-3.11
	-2.03
	-2.7
	-2.9
	-2.66
	-2.93
	-0.909
	-2.21
	-2.32
	-2.62
	-2.03
	-2.24
	-3.31
	-2.97
	-2.68
	-2.71
	-2.42
	-3.09
	-1.63
	-3.31
	-2.38
	-2.97
	-2.65
	-2.54
	-3.09
	-0.66
	-3.22
	-1.94
	-2.25
	-0.954
	-2.12
	-2.44
	-2.03
	-1.76
	-2.19
	-1.3
	-0.307
	-2.54
	-2.47
	-3.19
	-1.31
	-2.83
	-1.13
	-2.81
	-2.36
	-2.18
	-3.05
	-2.6
	-1.97
	-2.95
	-1.91
	-3.05
	-3
	-2.95
	-3.03
	-0.355
	-2.24
	-2.94
	-2.96
	-2.75
	-0.33
	-2.58
	-3.08
	-0.921
	-2.47
	-1.61
	-3.27
	-2.52
	-2.43
	-0.613
	-2.27
	-0.39
	-3.09
	-2.6
	-2.28
	-2.58
	-3.27
	-2.93
	-3.09
	-1.38
	-0.653
	-2.38
	-2.55
	-3.42
	-2.46
	-3.24
	-3.02
	-2.43
	-2.97
	-3.02
	-1.88
	-2.82
	-3.05
	-2.72
	-1.2
	-2.31
	-1.4
	-3.19
	-2.94
	-1.05
	-3.35
	-1.29
	-3.18
	-2.51
	-2.66
	-3.17
	-2.94
	-2.82
	-2.13
	-3.01
	-2.25
	-2.66
	-3.01
	-2.27
	-2.73
	-2.18
	-2.65
	-2.6
	-2.2
	-2.21
	-0.928
	-0.312
	-2.71
	-2.05
	-1.64
	-2.6
	-2.89
	-2.82
	-2.57
	-3.03
	-2.47
	-3.2
	-2.39
	-2.76
	-1.89
	-2.99
	-2.49
	-2.57
	-2.92
	-3.75
	-1.22
	-2.96
	-2.83
	-2.91
	-2.23
	-2.23
	-3.24
	-1.68
	-2.83
	-1.85
	-0.877
	-2.96
	-2.27
	-3.01
	-1.81
	-2.88
	-2.3
	-0.431
	-1.22
	-2.13
	-1.37
	-2.1
	-2.21
	-0.642
	-2.75
	-2.4
	-2.53
	-2.46
	-2.95
	-2.9
	-2.65
	-2.92
	-2.15
	-1.9
	-2.57
	-3.11
	-2.19
	-2.75
	-2.35
	-2.02
	-2.9
	-2.87
	-0.533
	-2.96
	-2.96
	-2.35
	-3.24
	-2.15
	-2.56
	-1.95
	-2.2
	-2.52
	-2.61
	-1.83
	-1.53
	-2.87
	-0.531
	-2.17
	-2.7
	-3.11
	-1.63
	-2.32
	-3.06
	-3.17
	-2.55
	-3.22
	-2.02
	-1.19
	-2.61
	-2.89
	-2.78
	-2.94
	-1.91
	-3.09
	-2.97
	-3
	-2.5
	-2.74
	-2.52
	-2.14
	-2.5
	-2.99
	-3.04
	-2.99
	-1.31
	-2.5
	-2.6
	-0.564
	-2.55
	-2.39
	-3.46
	-2.91
	-2.56
	-2.68
	-2.1
	-0.702
	-2.64
	-2.52
	-0.436
	-3.03
	-3.46
	-2.39
	-3.06
	-2.85
	-2.77
	-2.78
	-3
	-3.01
	-2.49
	-3.04
	-3.02
	-2.7
	-3.37
	-2.94
	-3.52
	-2.7
	-2.63
	-2.51
	-2.52
	-2.04
	-2.61
	-2.5
	-3.06
	-2.39
	-2.78
	-2.65
	-3.02
	-2.95
	-2.92
	-2.78
	-2.13
	-3.03
	-3.31
	-2.2
	-0.999
	-1.91
	-2.26
	-2.67
	-2.69
	-3.31
	-1.23
	-2.94
	-3.03
	-2.15
	-1.21
	-2.9
	-2.28
	-3.1
	-1.98
	-3
	-2.95
	-2.28
	-2.39
	-2.37
	-0.362
	-2.88
	-3
	-2.57
	-2.47
	-2.19
	-2.85
	-2.41
	-2.82
	-2.86
	-0.351
	-3.03
	-2.94
	-2.26
	-0.928
	-3.05
	-2.54
	-2.84
	-2.45
	-2.37
	-2.52
	-2.76
	-2.58
	-2.87
	-2.87
	-2.91
	-2.99
	-2.74
	-0.356
	-3.36
	-0.872
	-0.692
	-3
	-2.76
	-2.12
	-0.33
	-3.16
	-2.68
	-2.31
	-1.74
	-1.84
	-2.69
	-2
	-2.63
	-2
	-2.8
	-2.75
	-3.03
	-1.98
	-2.79
	-0.384
	-3.02
	-2.22
	-3.1
	-0.536
	-2.54
	-2.08
	-2.6
	-2.52
	-0.552
	-2.96
	-2.85
	-2.84
	-1.91
	-2.81
	-2.77
	-3.4
	-2.94
	-2.74
	-1.85
	-3.02
	-2.06
	-2.7
	-3.19
	-2.08
	-2.9
	-2.38
	-2.52
	-0.772
	-3.12
	-3.03
	-2.47
	-2.94
	-2.7
	-3.08
	-0.591
	-2.51
	-1.35
	-2.2
	-2.72
	-1.05
	-2.66
	-0.792
	-2.8
	-1.53
	-2.71
	-1.44
	-3
	-2.18
	-1.43
	-2.44
	-2.38
	-2.44
	-3.01
	-2.85
	-1.76
	-2
	-3.06
	-2.84
	-0.551
	-2.98
	-2.4
	-2.87
	-2.73
	-2.64
	-2.44
	-1.26
	-1.23
	-2.4
	-3.09
	-2.36
	-3.05
	-3.08
	-2.02
	-0.622
	-1.41
	-0.948
	-2.69
	-2.28
	-2.51
	-2.86
	-2.75
	-3.04
	-2.33
	-2.3
	-2.38
	-2.92
	-3.15
	-0.482
	-2.26
	-2.44
	-0.332
	-1.23
	-2.1
	-2.82
	-2.4
	-2.41
	-0.496
	-2.54
	-2.51
	-2.31
	-2.8
	-2.43
	-2.38
	-2.61
	-2.25
	-2.59
	-2.33
	-3.22
	-3.11
	-2.89
	-1.24
	-0.869
	-3.27
	-2.39
	-2.44
	-2.12
	-0.423
	-2.54
	-3.05
	-2.9
	-2.9
	-2.32
	-2.8
	-2.95
	-2
	-2.87
	-0.656
	-0.84
	-3.32
	-2.84
	-2.16
	-2.75
	-2.83
	-2.34
	-2.77
	-3.07
	-2.72
	-2.62
	-2.91
	-3.07
	-2.9
	-0.831
	-1.72
	-2.34
	-2.25
	-2.19
	-2.22
	-0.33
	-2.45
	-3.07
	-1.94
	-2.46
	-3.05
	-3.07
	-1.87
	-1.21
	-2.86
	-2.21
	-2.93
	-2.94
	-1.83
	-2.81
	-2.5
	-3.1
	-2.08
	-2.24
	-2.5
	-2.18
	-2.73
	-3.26
	-2.53
	-2.48
	-0.618
	-1.27
	-2.4
	-2.32
	-2.53
	-3.18
	-2.87
	-2.09
	-0.587
	-2.05
	-0.338
	-3
	-2.34
	-0.72
	-2.83
	-3.04
	-0.67
	-1.43
	-0.66
	-1
	-2.17
	-2.69
	-2.74
	-3.04
	-1.36
	-2.41
	-2.72
	-3.11
	-2.86
	-2.75
	-1.38
	-2.54
	-0.746
	-0.327
	-1.93
	-3.33
	-3.08
	-0.522
	-3.4
	-2.19
	-2.58
	-2.15
	-2.48
	-3.04
	-2.19
	-1.5
	-2.03
	-2.09
	-2.56
	-2.41
	-2.67
	-2.04
	-0.413
	-2.41
	-2.58
	-2.66
	-1.01
	-2.6
	-1.99
	-2.35
	-2.12
	-2.98
	-0.367
	-1.86
	-2.54
	-2.95
	-2.9
	-2.15
	-2.42
	-2.4
	-2.12
	-2.58
	-1.07
	-0.327
	-0.615
	-3.07
	-2.27
	-2.5
	-3.21
	-2.05
	-2.58
	-2.04
	-2.43
	-0.973
	-2.41
	-3.11
	-3.18
	-1.93
	-2.67
	-2.06
	-3.5
	-2.75
	-0.744
	-0.618
	-3.19
	-0.327
	-2.8
	-3.09
	-3.08
	-2.74
	-3.33
	-3.22
	-2.44
	-2.09
	-2.33
	-2.34
	-2.83
	-2.67
	-0.586
	-2.74
	-2.9
	-0.555
	-2.96
	-3.13
	-2.8
	-2.3
	-1.97
	-2.41
	-3.02
	-2.81
	-2.49
	-2.36
	-3.11
	-0.705
	-3.01
	-2.4
	-2.7
	-3.3
	-1.28
	-1.86
	-2.17
	-2.88
	-2.08
	-1.14
	-3.17
	-0.313
	-3.08
	-2.96
	-2.29
	-2.3
	-2.66
	-2.29
	-3.2
	-3.1
	-2.57
	-2.34
	-1.87
	-2.5
	-0.729
	-2.3
	-2.8
	-2.39
	-2.84
	-2.99
	-1.89
	-0.379
	-3.15
	-2.84
	-3.1
	-2.18
	-2.94
	-2.19
	-2.11
	-3.04
	-2.36
	-2.33
	-2.63
	-2.83
	-2.89
	-1.79
	-2.59
	-2.92
	-2.94
	-1.75
	-1.96
	-0.752
	-0.723
	-2.5
	-2.41
	-1.73
	-2.92
	-2.77
	-3.05
	-2.36
	-2.37
	-2.9
	-2.83
	-3.13
	-0.543
	-0.527
	-0.631
	-2.99
	-0.628
	-0.371
	-3
	-3.06
	-3.17
	-2.09
	-2.46
	-0.777
	-3.02
	-1.74
	-2.23
	-1.98
	-2.14
	-1.56
	-2.13
	-3.21
	-1.22
	-2.99
	-3.23
	-2.74
	-1.79
	-2.89
	-3.01
	-3.04
	-2.87
	-1.62
	-0.452
	-1.31
	-3.36
	-2.22
	-0.501
	-2.29
	-2.53
	-0.543
	-1.38
	-0.574
	-3.19
	-3.21
	-2.76
	-2.39
	-2.75
	-3.16
	-2.5
	-1.79
	-3.08
	-2.46
	-1.72
	-2.67
	-0.455
	-1.92
	-0.422
	-0.34
	-1.59
	-1.47
	-3.19
	-2.99
	-2.49
	-1.44
	-0.616
	-2.71
	-3.05
	-2.9
	-1.3
	-2.5
	-3.04
	-0.41
	-0.782
	-0.397
	-0.38
	-2.28
	-2.33
	-0.399
	-2.71
	-3.17
	-2.9
	-2.76
	-2.06
	-3.44
	-2.04
	-3.25
	-3.12
	-2.89
	-0.861
	-3.04
	-3.15
	-2.89
	-2.35
	-2.51
	-2.25
	-2.34
	-3.12
	-1.68
	-2.99
	-1.88
	-2.66
	-2.92
	-3.11
	-2.17
	-1.58
	-2.45
	-0.815
	-2.44
	-2.7
	-0.451
	-2.39
	-3.04
	-3.55
	-2.77
	-1.95
	-2.13
	-3.26
	-2.33
	-2.31
	-2.26
	-2.61
	-3.07
	-2.42
	-2.58
	-3.19
	-2.38
	-0.369
	-2.79
	-2.01
	-0.801
	-2.36
	-2.87
	-2.42
	-1.59
	-2.59
	-2.65
	-2.11
	-2.53
	-2.34
	-2.89
	-2.73
	-1.37
	-2.61
	-2.52
	-2.04
	-3.06
	-2.88
	-2.99
	-2.5
	-2.88
	-2.86
	-0.327
	-2.99
	-1.4
	-3.17
	-2.77
	-2.87
	-2.34
	-2.55
	-3.17
	-0.858
	-0.472
	-2.14
	-3.02
	-2.9
	-2.04
	-2.35
	-2.85
	-2.92
	-0.662
	-0.568
	-0.884
	-3.17
	-2.74
	-2.63
	-2.05
	-2.62
	-2.09
	-3.19
	-2.07
	-2.63
	-3.02
	-2.94
	-0.437
	-2.36
	-0.831
	-2.92
	-2.29
	-0.474
	-2.67
	-2.35
	-2.39
	-3.11
	-1.49
	-3.11
	-2.65
	-2.03
	-3.2
	-2.37
	-2.54
	-1.95
	-2.99
	-2.31
	-0.417
	-2.46
	-2.53
	-2.75
	-1.01
	-2.77
	-2.56
	-2.6
	-2.35
	-2.62
	-2.48
	-2.74
	-0.599
	-2.36
	-2.71
	-2.99
	-2.74
	-2.52
	-2.29
	-0.427
	-0.563
	-2.87
	-2.42
	-2.62
	-2.08
	-2.96
	-0.385
	-1.71
	-2.79
	-2.76
	-2.58
	-2.44
	-2.43
	-2.53
	-3.35
	-1.89
	-2.44
	-2.43
	-2.9
	-2.97
	-1.97
	-0.32
	-1.85
	-3.32
	-3.01
	-1.34
	-0.368
	-2.57
	-2.58
	-2.7
	-1.84
	-2.36
	-0.72
	-2.52
	-3.16
	-3.16
	-0.399
	-2.16
	-2.12
	-2.65
	-1.99
	-2.4
	-2.35
	-3.23
	-2.37
	-2.79
	-0.358
	-2.25
	-2.43
	-2.31
	-2.33
	-3.06
	-2.92
	-2.06
	-2.36
	-0.768
	-2.78
	-2.51
	-2.29
	-2.2
	-3.18
	-2.92
	-0.313
	-1.78
	-1.36
	-2.57
	-1.84
	-1.4
	-2.08
	-2.96
	-0.33
	-2.24
	-2.3
	-3.02
	-2.44
	-0.883
	-3.02
	-2.16
	-3.03
	-2.21
	-1.64
	-2.66
	-0.493
	-2.13
	-1.69
	-3
	-0.457
	-3.14
	-2.18
	-1.74
	-2.8
	-2.67
	-2.92
	-0.987
	-2.98
	-1.32
	-2.93
	-1.8
	-3.33
	-2.22
	-3.07
	-2.94
	-2.63
	-1.81
	-0.983
	-2.57
	-2.65
	-2.28
	-3
	-2.62
	-2.02
	-3.04
	-3.11
	-1.17
	-1.23
	-2.46
	-2.69
	-2.43
	-3.04
	-2.86
	-2.91
	-3.3
	-2.36
	-2.75
	-2.85
	-2.73
	-0.346
	-3.25
	-2.18
	-3.18
	-2.65
	-2.52
	-2.69
	-2.77
	-2.4
	-0.649
	-2.86
	-0.306
	-2.58
	-2.67
	-2.83
	-2.97
	-2.72
	-3
	-1.68
	-2.44
	-2.91
	-1.94
	-2.14
	-3.15
	-3
	-2.27
	-1.2
	-1.52
	-3.07
	-0.515
	-2.96
	-1.83
	-2.54
	-2.21
	-0.359
	-2.81
	-0.483
	-2.48
	-2.94
	-1.48
	-2.3
	-2.69
	-2.36
	-1.24
	-3.22
	-2.79
	-0.336
	-0.374
	-0.644
	-2.92
	-3.29
	-3.2
	-3.03
	-3
	-3.19
	-3.07
	-2.76
	-0.751
	-2.12
	-2.2
	-2.29
	-2.08
	-3
	-1.47
	-3.04
	-2.16
	-3.08
	-2.11
	-3.17
	-0.552
	-3.45
	-2.83
	-3.18
	-2.16
	-0.465
	-1.2
	-0.756
	-2.16
	-2.75
	-3.04
	-2.57
	-2.34
	-2.48
	-2.61
	-3.15
	-2.77
	-1.93
	-2.35
	-2.82
	-2.36
	-2.62
	-0.508
	-2.6
	-2.78
	-2.76
	-2.26
	-1.3
	-2.95
	-2.85
	-2.79
	-0.713
	-3
	-0.969
	-2.06
	-0.551
	-3.08
	-3
	-3.19
	-2.88
	-3.13
	-0.54
	-1.99
	-3.22
	-3.02
	-2.25
	-2.33
	-0.385
	-3.49
	-2.22
	-2.54
	-2.82
	-3.24
	-2.45
	-2.57
	-2.81
	-2.51
	-2.36
	-0.809
	-2.19
	-3.06
	-3.48
	-2.17
	-2.54
	-2.59
	-1.21
	-2.72
	-0.768
	-2.7
	-2.8
	-2.99
	-1.92
	-2.15
	-2.96
	-2.85
	-1.09
	-2.61
	-2.97
	-3
	-2.57
	-2.5
	-2.7
	-2.54
	-3.08
	-2.62
	-0.404
	-2.18
	-2.95
	-2.1
	-2.75
	-0.513
	-2.67
	-3.19
	-2.05
	-2.91
	-0.473
	-1.82
	-0.328
	-0.391
	-3.13
	-3.16
	-2.65
	-2.31
	-0.784
	-3.09
	-2.27
	-0.644
	-2.54
	-2.92
	-1.45
	-2.5
	-3.08
	-1.91
	-3.08
	-2.85
	-2.16
	-1.85
	-2.83
	-2.61
	-2.84
	-2.06
	-3.06
	-2.89
	-2.7
	-2.8
	-2.52
	-3.15
	-3.12
	-3.12
	-2.07
	-1.05
	-2.89
	-2.51
	-2.46
	-2.82
	-2.37
	-3.12
	-2.72
	-0.315
	-3.03
	-1.92
	-2.69
	-1.89
	-2.73
	-2.31
	-2.68
	-1.11
	-2.82
	-2.6
	-2.74
	-1.38
	-2.63
	-2.32
	-0.411
	-2.74
	-1.59
	-2.89
	-2.27
	-2.9
	-3.04
	-2.88
	-3.04
	-0.745
	-1.95
	-2.25
	-2.3
	-2.89
	-1.45
	-0.639
	-2.35
	-1.03
	-1.65
	-2.91
	-0.876
	-2.68
	-3.02
	-2.11
	-3.1
	-2.16
	-2.58
	-2.47
	-0.362
	-1.56
	-2.58
	-3.07
	-3.03
	-2.71
	-2.79
	-2.18
	-1.95
	-2.72
	-3.12
	-2.03
	-0.349
	-2.79
	-2.87
	-2.94
	-3.02
	-3.05
	-3.16
	-2.59
	-3.31
	-2.29
	-0.371
	-0.837
	-2.01
	-2.5
	-2.86
	-2.51
	-2.04
	-3
	-2.48
	-2.58
	-2.13
	-2.61
	-2.38
	-2.6
	-2.69
	-2.37
	-2.57
	-2.74
	-1.73
	-2.38
	-2.08
	-2.74
	-3.21
	-2.3
	-3.1
	-2.81
	-2.92
	-3.02
	-2.98
	-0.879
	-3.06
	-0.7
	-2.67
	-0.917
	-2.98
	-2.98
	-2.93
	-2.58
	-2.83
	-2.6
	-3.01
	-2.94
	-1.88
	-2.8
	-2.6
	-2.8
	-2.71
	-2.72
	-0.796
	-1.66
	-1.07
	-2.41
	-2.95
	-2.3
	-1.15
	-0.885
	-2.93
	-2.44
	-0.877
	-2.56
	-2.19
	-0.512
	-2.99
	-2.88
	-2.54
	-2.6
	-2.89
	-2.76
	-1.74
	-3.18
	-2.99
	-3.41
	-2.95
	-0.782
	-0.777
	-2.92
	-0.967
	-2.81
	-0.714
	-2.9
	-3.16
	-2.9
	-2.92
	-2.78
	-3.05
	-1.75
	-0.855
	-2.6
	-2.63
	-1.04
	-2.82
	-2.74
	-2.26
	-1.94
	-2.16
	-2.86
	-1.71
	-2.35
	-2.74
	-2.74
	-2.14
	-1.97
	-1.29
	-2.47
	-2.23
	-2.42
	-2.36
	-0.425
	-0.821
	-1.89
	-0.366
	-0.324
	-2.36
	-2.63
	-2.55
	-3.25
	-2.17
	-2.81
	-0.591
	-2.61
	-0.403
	-2.68
	-3.08
	-2.09
	-2.6
	-0.778
	-2.07
	-0.905
	-2.86
	-1.68
	-1.04
	-2.94
	-3.1
	-2.68
	-2.49
	-2.64
	-1.47
	-0.409
	-1.47
	-2.17
	-2.79
	-2.83
	-0.415
	-0.581
	-1.13
	-2.93
	-2.12
	-1.13
	-2.2
	-2.64
	-2.86
	-1.2
	-3.34
	-2.64
	-1.93
	-2.81
	-2.31
	-2.49
	-2.9
	-2.27
	-2.87
	-0.655
	-2.3
	-3.07
	-3.19
	-2.86
	-2.31
	-2.55
	-0.901
	-2.44
	-0.992
	-2.83
	-2.69
	-2.47
	-0.353
	-2.19
	-3.04
	-2.89
	-2.44
	-2.93
	-2.33
	-2.36
	-2.23
	-3.07
	-0.646
	-3.07
	-1.95
	-2.88
	-2.09
	-2.18
	-3.44
	-2.5
	-2.53
	-2.51
	-0.615
	-3.11
	-3.5
	-1.98
	-2.24
	-2.37
	-0.657
	-2.91
	-1.96
	-2.27
	-2.36
	-2.71
	-0.767
	-2.99
	-1.86
	-2.12
	-3.06
	-2.62
	-2.45
	-2.99
	-2.33
	-3.22
	-2.98
	-0.761
	-2.02
	-1.07
	-0.648
	-2.8
	-3.02
	-3.3
	-2.85
	-2.42
	-1.25
	-2.96
	-2.52
	-3.02
	-2.29
	-2.78
	-2.42
	-2.79
	-1.89
	-2.87
	-1.75
	-2.65
	-1.25
	-2.44
	-2.24
	-2.28
	-2.3
	-3.11
	-0.938
	-0.775
	-2.66
	-3.05
	-3.1
	-2.3
	-2.22
	-2.64
	-3.07
	-2.83
	-2.81
	-2.85
	-2.99
	-1.71
	-3.04
	-2.24
	-2.42
	-2.91
	-2.01
	-2.38
	-1.7
	-3.15
	-1.83
	-3.17
	-3.14
	-2.51
	-2.92
	-2.81
	-1.29
	-2.45
	-3.11
	-2.92
	-3.15
	-2.6
	-2.14
	-2.36
	-2.79
	-2.85
	-3.21
	-1.75
	-2.21
	-3.13
	-0.775
	-2.45
	-2.36
	-2.74
	-0.677
	-1.89
	-3.03
	-2.09
	-2.74
	-1.85
	-2.75
	-2.98
	-2.57
	-0.714
	-2.78
	-2.65
	-0.337
	-3.02
	-2.03
	-0.612
	-2.78
	-1.93
	-0.327
	-0.825
	-2.91
	-2.22
	-2.4
	-2.35
	-2.86
	-2.33
	-2.49
	-0.793
	-2.48
	-3.17
	-1.02
	-1.9
	-2.66
	-1.14
	-3.13
	-3.13
	-2.82
	-2.82
	-1.98
	-2.64
	-2.66
	-3.07
	-3
	-2.74
	-2.87
	-2.69
	-2.86
	-1.85
	-0.815
	-3.14
	-0.337
	-3.32
	-2.86
	-2.47
	-2.46
	-2.7
	-2.83
	-3.09
	-3.03
	-1.69
	-2.05
	-0.335
	-3.09
	-2.06
	-2.68
	-2.1
	-2.72
	-3.03
	-0.328
	-3.5
	-2.8
	-2.51
	-2.61
	-3.02
	-2.45
	-3.04
	-2.67
	-2.73
	-0.489
	-2.27
	-0.763
	-3.4
	-2.46
	-0.695
	-2.46
	-0.609
	-2.33
	-2.98
	-3.07
	-2.8
	-2.78
	-3.3
	-3.01
	-3.58
	-1.28
	-3.04
	-2.14
	-2.24
	-2.52
	-1.35
	-2.59
	-2.42
	-2.92
	-2.92
	-2.79
	-2.72
	-2.64
	-0.637
	-0.542
	-0.762
	-2.48
	-2.82
	-2.98
	-1.26
	-2.76
	-0.33
	-1.88
	-0.835
	-1.53
	-2.39
	-1.56
	-2.18
	-2.92
	-2.88
	-3.02
	-0.572
	-2.46
	-2.92
	-2.98
	-2.45
	-2.54
	-3.05
	-2.8
	-3.03
	-2.99
	-2.52
	-2.23
	-2.1
	-0.438
	-3.07
	-2.32
	-3.33
	-2.63
	-2.22
	-2.24
	-1.42
	-2.94
	-2.44
	-2.99
	-2.43
	-2.86
	-2.85
	-2.9
	-3.06
	-2.28
	-2.97
	-3.01
	-2.47
	-1.36
	-2.98
	-0.858
	-2.14
	-2.83
	-2.29
	-2.66
	-3.07
	-3.19
	-2.94
	-2.7
	-0.352
	-0.652
	-3.17
	-2.72
	-0.617
	-2.49
	-1.72
	-2.76
	-2.35
	-2.64
	-2.43
	-1.93
	-2.55
	-2.7
	-1.92
	-2.47
	-2.88
	-2.27
	-1.77
	-3.09
	-2.88
	-2.79
	-2.6
	-3.09
	-1.89
	-1.86
	-2.24
	-3.02
	-2.52
	-3.02
	-2.16
	-2.44
	-3.05
	-2.33
	-2.84
	-3.32
	-0.345
	-2.01
	-2.65
	-0.665
	-2.57
	-2.76
	-2.59
	-0.621
	-2.51
	-2.29
	-2.68
	-2.94
	-2.19
	-0.336
	-0.428
	-1.96
	-3.21
	-2.84
	-2.99
	-2.63
	-0.384
	-1.12
	-3.13
	-0.309
	-3.21
	-2.9
	-3.22
	-0.546
	-2.84
	-0.777
	-0.955
	-2.38
	-2.7
	-1.67
	-2.35
	-3.37
	-2.9
	-2.45
	-2.76
	-2.18
	-3.12
	-2.64
	-3.14
	-1.97
	-2.7
	-3.01
	-2.68
	-3.13
	-2.98
	-2.62
	-2.78
	-3.01
	-1.75
	-2.63
	-3.13
	-0.61
	-2.88
	-3.19
	-0.426
	-1.97
	-1.51
	-2.33
	-2.74
	-0.373
	-3.25
	-2.78
	-3.22
	-3.34
	-2.32
	-2.26
	-2.99
	-2.82
	-2.14
	-2.15
	-3.17
	-3.09
	-2.45
	-3.05
	-2.72
	-0.44
	-0.324
	-1.96
	-2.72
	-0.815
	-3.16
	-2.93
	-2.65
	-2.56
	-1.62
	-3.07
	-1.73
	-2.03
	-2.73
	-2.95
	-3.04
	-2.77
	-2.7
	-0.438
	-0.655
	-1.03
	-2.54
	-2.98
	-2.44
	-0.734
	-2.87
	-3.4
	-2.14
	-2.32
	-1.44
	-2.17
	-2.99
	-0.629
	-2.59
	-2.84
	-1.79
	-2.77
	-3.09
	-1.41
	-2.89
	-2.73
	-3.16
	-2.3
	-2.61
	-0.612
	-2.28
	-0.485
	-2.75
	-2.57
	-0.395
	-0.73
	-2.95
	-3.43
	-2.88
	-2.56
	-2.96
	-2.48
	-0.967
	-2.43
	-2.74
	-1.29
	-2.7
	-3.32
	-2.92
	-3.07
	-2.42
	-2.54
	-2.53
	-3.06
	-2.94
	-2.71
	-2.9
	-0.33
	-2.44
	-2.15
	-2.47
	-2.12
	-3.11
	-2.67
	-2.08
	-2.28
	-3.11
	-1.2
	-2.45
	-2.29
	-3.15
	-2.77
	-3.1
	-0.358
	-2.91
	-3.2
	-2.46
	-3.01
	-2.69
	-2.6
	-1.96
	-3.01
	-0.773
	-0.593
	-3.09
	-2.34
	-1.66
	-2.71
	-2.91
	-2.81
	-3.47
	-2.81
	-2.62
	-2.27
	-2.7
	-3.1
	-2.56
	-2.77
	-3.42
	-1.78
	-3.15
	-2.85
	-2.62
	-2.51
	-2.35
	-3.14
	-0.574
	-3.49
	-3.27
	-3.28
	-0.37
	-2.2
	-2.78
	-2.36
	-2.37
	-2.12
	-2.02
	-0.569
	-2.34
	-1.87
	-2.78
	-0.794
	-2.64
	-2.63
	-2.22
	-2.65
	-2.15
	-2.79
	-2.23
	-0.545
	-1.66
	-2.99
	-2.9
	-2.26
	-2.94
	-1.99
	-3.13
	-1.93
	-3.04
	-3.14
	-3.34
	-3.07
	-0.826
	-3.05
	-3.08
	-0.717
	-2.41
	-0.327
	-2.38
	-2.36
	-2.45
	-3.37
	-2.84
	-2.83
	-1.27
	-2.19
	-2.41
	-1.12
	-3.05
	-2.87
	-2.29
	-0.607
	-2.61
	-2.13
	-2.5
	-0.581
	-2.23
	-0.437
	-1.23
	-3.23
	-2.83
	-3.21
	-3.14
	-0.918
	-2.58
	-0.536
	-2.9
	-2.59
	-0.518
	-0.782
	-2.43
	-3.08
	-2.92
	-2.73
	-2.72
	-3.06
	-2.94
	-2.74
	-3.27
	-2.52
	-2.72
	-3.39
	-2.54
	-3.33
	-1.93
	-2.6
	-2.32
	-2.13
	-1.24
	-2.96
	-2.27
	-0.745
	-1.6
	-0.33
	-2.43
	-0.895
	-1.72
	-2.39
	-1.98
	-3.09
	-0.652
	-3.34
	-0.663
	-2.86
	-2.85
	-3.04
	-3.33
	-3.38
	-1.21
	-3.12
	-2.53
	-1.57
	-2.47
	-2.84
	-3.05
	-2.8
	-3.09
	-1.1
	-2.87
	-2.98
	-2.68
	-1.99
	-1.98
	-2.41
	-2.4
	-1.92
	-1.84
	-2.82
	-2.18
	-0.518
	-0.705
	-3.15
	-2.97
	-2.21
	-3.22
	-2.86
	-2.22
	-2.65
	-2.71
	-2.47
	-0.983
	-0.536
	-1.96
	-1.03
	-0.608
	-3
	-2.83
	-1.73
	-0.817
	-2.94
	-2.21
	-3.12
	-2.93
	-2.38
	-2.98
	-2.82
	-1.96
	-1.81
	-1.61
	-3.16
	-2.89
	-1.44
	-2.66
	-2.97
	-2.85
	-2.79
	-2.86
	-2.76
	-0.924
	-0.537
	-1.65
	-3.07
	-2.59
	-0.889
	-2.15
	-3.45
	-2.61
	-2.85
	-3.16
	-3.34
	-2.71
	-2.17
	-2.22
	-1.6
	-3.06
	-0.331
	-3.14
	-2.47
	-3.08
	-2.31
	-2.26
	-3.14
	-2.51
	-3.27
	-2.13
	-0.59
	-2.26
	-2.15
	-2.44
	-1.46
	-3.01
	-3.19
	-2.64
	-2.36
	-1.49
	-2.3
	-1.37
	-2.3
	-2.97
	-3.14
	-2.43
	-0.382
	-0.672
	-3.37
	-2.75
	-3.07
	-2.23
	-0.382
	-0.373
	-2.49
	-2.51
	-1
	-1.42
	-2.81
	-0.823
	-2.62
	-2.83
	-1.93
	-2.53
	-2.78
	-0.609
	-2.59
	-3.22
	-1.1
	-3.22
	-2.05
	-2.23
	-2.48
	-2.35
	-1.77
	-2.78
	-2.67
	-3.09
	-2.71
	-2.72
	-2.5
	-2.4
	-2.46
	-3.1
	-2.39
	-2.82
	-3.19
	-2.74
	-0.348
	-3.09
	-2.92
	-2.29
	-2.86
	-0.68
	-2.5
	-2.62
	-2.95
	-0.969
	-2.93
	-2.66
	-0.76
	-2.77
	-2.85
	-3.1
	-0.847
	-2.23
	-2.23
	-0.435
	-2
	-2.52
	-2.07
	-0.411
	-2.38
	-1.36
	-2.81
	-2.93
	-2.86
	-3.14
	-3.18
	-2.94
	-0.302
	-1.4
	-0.52
	-2.76
	-2.85
	-2.36
	-1.09
	-2.52
	-2.32
	-3.19
	-2.5
	-2.02
	-2.17
	-3.1
	-2.41
	-2.94
	-0.645
	-0.515
	-3.03
	-2.69
	-0.434
	-2.53
	-2.59
	-2.72
	-2.53
	-2.81
	-2.96
	-2.18
	-2.22
	-2.6
	-2.61
	-2.66
	-2.99
	-2.9
	-1.33
	-2.64
	-0.328
	-3.25
	-1.22
	-0.51
	-1.94
	-2.96
	-2.92
	-2.18
	-3.26
	-0.888
	-2.89
	-2.17
	-1.76
	-0.347
	-2.75
	-2.54
	-2.41
	-0.349
	-0.357
	-1.52
	-2.32
	-1.93
	-3.28
	-2.8
	-1.96
	-0.737
	-2.61
	-3.01
	-1.51
	-0.365
	-1.44
	-2.1
	-0.403
	-3.11
	-2.47
	-2.72
	-3.08
	-2.75
	-3.16
	-1.32
	-2.21
	-2.84
	-2.44
	-2.66
	-2.59
	-2.03
	-2.22
	-3.01
	-2.27
	-2.91
	-2.97
	-2.03
	-1.48
	-1.05
	-2.93
	-3.1
	-2.29
	-2.94
	-2.21
	-2.5
	-2.43
	-1.03
	-1.88
	-2.29
	-2.37
	-2.67
	-2.82
	-2.3
	-3.19
	-3.29
	-3.27
	-1.71
	-2.41
	-2.99
	-3.05
	-1.38
	-1.28
	-2.26
	-2.78
	-0.926
	-0.593
	-2.63
	-0.824
	-2.29
	-1.58
	-2.64
	-3.19
	-3.26
	-2.84
	-2.54
	-2.7
	-2.97
	-0.57
	-1.94
	-2.98
	-2.85
	-2.15
	-2.81
	-2.76
	-2.33
	-2.68
	-2.96
	-0.421
	-3.31
	-0.852
	-2.96
	-2.92
	-0.632
	-2.37
	-2.85
	-2.52
	-0.784
	-2.95
	-0.841
	-2.92
	-2.3
	-2.47
	-3.02
	-2.5
	-2.12
	-2.34
	-2.47
	-2.5
	-0.348
	-2.43
	-2.35
	-2.87
	-0.384
	-0.49
	-1.6
	-3.06
	-2.77
	-2.45
	-3.07
	-2.77
	-2.91
	-1.02
	-3
	-3.42
	-2.23
	-1.05
	-2.39
	-3.08
	-3.11
	-0.984
	-2.35
	-3.3
	-1.69
	-1.59
	-2.43
	-2.34
	-2.61
	-2.62
	-2.79
	-2.35
	-3.07
	-2.37
	-2.55
	-2.59
	-3.19
	-2.87
	-3.27
	-2.89
	-1.92
	-2.75
	-3.01
	-3.07
	-3.21
	-2.46
	-3.18
	-1.18
	-2.93
	-2.36
	-2.69
	-3.03
	-2.23
	-3.2
	-3.31
	-1.83
	-0.36
	-3.19
	-0.704
	-0.371
	-2.63
	-3.27
	-3.12
	-2.64
	-2.41
	-2.5
	-2.71
	-2.94
	-2.32
	-2.58
	-0.38
	-1.95
	-2.13
	-1.17
	-2.41
	-3.23
	-0.688
	-2.74
	-2.76
	-3.19
	-2.48
	-2.1
	-2.62
	-3.04
	-2.95
	-3.27
	-3.35
	-3.09
	-1.82
	-3.19
	-3.5
	-2.89
	-1.25
	-1.51
	-2.51
	-1
	-2.54
	-2.56
	-3.42
	-2.74
	-2.39
	-1
	-2.39
	-1.87
	-2.69
	-2.08
	-3.12
	-2.4
	-2.78
	-2.79
	-2.85
	-2.68
	-3.41
	-2.4
	-1.85
	-2.4
	-2.89
	-1.93
	-0.399
	-1.1
	-2.3
	-2.26
	-0.774
	-2.71
	-0.686
	-0.557
	-2.64
	-3.19
	-3
	-0.895
	-2.67
	-0.336
	-2.99
	-0.941
	-3.33
	-0.866
	-2.52
	-1.6
	-2.66
	-2.08
	-0.558
	-2.52
	-2.24
	-2.36
	-2.76
	-1.95
	-1.1
	-2.54
	-0.531
	-2.92
	-1.91
	-2.61
	-2.99
	-2.92
	-0.539
	-3.11
	-0.326
	-2.96
	-1.29
	-0.396
	-2.8
	-0.835
	-1.17
	-2.14
	-2.16
	-3.54
	-3.23
	-1.75
	-1.94
	-0.65
	-2.73
	-0.752
	-2.41
	-3.2
	-0.827
	-2.45
	-2.68
	-2.28
	-2.58
	-3.06
	-2.91
	-0.333
	-1.89
	-2.72
	-2.46
	-2.43
	-2.25
	-2.89
	-2.84
	-3.01
	-2.92
	-3.07
	-2.37
	-2.14
	-1.54
	-2.32
	-0.389
	-2.88
	-2.41
	-1.68
	-0.544
	-0.319
	-3.09
	-1.39
	-2.96
	-2.07
	-3.29
	-2.81
	-2.24
	-1.98
	-1.78
	-2.62
	-2.91
	-3
	-2.42
	-3.1
	-2.6
	-3.15
	-2.89
	-2.51
	-2.35
	-2.24
	-2.83
	-3.16
	-3.26
	-2.95
	-3.02
	-2.07
	-2.52
	-3.06
	-3.3
	-0.331
	-2.38
	-2.67
	-2.51
	-3.08
	-2.33
	-3.4
	-2.52
	-2.05
	-3.05
	-2.37
	-2.67
	-0.682
	-2.85
	-2.21
	-2.29
	-1.66
	-1.03
	-2.42
	-2.05
	-2.58
	-1.47
	-3.14
	-0.376
	-2.71
	-0.457
	-1.98
	-3.22
	-2.53
	-3.31
	-2.9
	-2.45
	-2.91
	-2.75
	-2.46
	-0.889
	-2.57
	-2.66
	-2.7
	-2.38
	-2.84
	-2.11
	-2.19
	-1.33
	-2.88
	-2.72
	-0.634
	-2.68
	-3.11
	-2.86
	-2.87
	-2.9
	-0.95
	-0.792
	-2.94
	-0.674
	-2.5
	-3.18
	-0.523
	-2.49
	-3
	-2.2
	-0.962
	-2.38
	-2.29
	-2.83
	-2.87
	-3.15
	-2.2
	-0.677
	-1.88
	-3.04
	-2.74
	-1.93
	-0.501
	-3.02
	-1.88
	-1.6
	-2.52
	-3.36
	-2.96
	-2.51
	-2.3
	-0.449
	-1.8
	-1.79
	-2.93
	-2.8
	-1.85
	-2.86
	-0.956
	-3.35
	-3.1
	-0.382
	-2.08
	-0.383
	-2.98
	-0.768
	-0.318
	-1.83
	-2.82
	-2.92
	-1.95
	-2.5
	-3.06
	-2.58
	-2.28
	-2.5
	-2.42
	-2.53
	-2.87
	-2.4
	-0.609
	-2.99
	-2.62
	-2.93
	-2.78
	-3.18
	-2.71
	-3.26
	-2.49
	-2.76
	-3.25
	-2.54
	-1.74
	-2.17
	-2.79
	-3.09
	-2.23
	-2.49
	-2.31
	-1.28
	-3.01
	-2.13
	-2.36
	-2.89
	-2.78
	-2.94
	-3.14
	-2.52
	-2.8
	-3.24
	-2.41
	-2.54
	-2.94
	-2.83
	-2.27
	-2.14
	-3.05
	-2.52
	-2.85
	-1.36
	-2.94
	-1.76
	-2.03
	-3.07
	-2.58
	-1.15
	-2
	-2.68
	-2.63
	-2.36
	-2.42
	-3.12
	-2.97
	-2.65
	-2.46
	-0.31
	-2.98
	-0.744
	-2.69
	-2.73
	-2.22
	-2.36
	-2.27
	-2.42
	-3.03
	-1.21
	-0.645
	-2.89
	-2.43
	-0.961
	-2.72
	-1.95
	-1.26
	-3.24
	-3.12
	-2.73
	-2.36
	-3.02
	-2.79
	-2.57
	-0.388
	-2.9
	-2.58
	-3.12
	-3.06
	-1.85
	-1.86
	-2.24
	-0.586
	-3.06
	-2.37
	-2.59
	-2.97
	-2.84
	-3.1
	-2.4
	-1.15
	-1.03
	-2.43
	-1.86
	-0.431
	-3.21
	-2.42
	-2.88
	-0.505
	-2.06
	-2.39
	-2.98
	-1.9
	-3.17
	-2.88
	-2.37
	-3.01
	-1.88
	-2.98
	-1.06
	-2.59
	-2.77
	-2.5
	-2.92
	-2.11
	-3.14
	-2.79
	-2.32
	-2.59
	-2.52
	-2.83
	-3.04
	-3.03
	-3.11
	-0.321
	-2.72
	-0.841
	-2.69
	-2.97
	-0.574
	-2.85
	-0.472
	-2.79
	-3.19
	-2.57
	-2.42
	-2.93
	-2.89
	-1.43
	-1.73
	-2.43
	-1.01
	-2.96
	-2.21
	-2.69
	-0.838
	-3.23
	-2.94
	-3.13
	-3.05
	-2.02
	-0.824
	-2.99
	-2.43
	-2.31
	-3.04
	-0.579
	-2.12
	-2.3
	-1.93
	-2.37
	-2.33
	-3.05
	-2.39
	-3.1
	-2.76
	-2.38
	-3.28
	-3.2
	-3.11
	-2.12
	-3.36
	-2.62
	-1.61
	-2.14
	-2.38
	-0.472
	-0.475
	-2.68
	-2.36
	-1.98
	-3.25
	-1.79
	-2.84
	-3
	-0.731
	-0.377
	-3.13
	-0.374
	-1.79
	-2.59
	-2.09
	-2.53
	-0.446
	-2.59
	-2.46
	-3.05
	-0.363
	-0.808
	-0.533
	-0.7
	-0.306
	-1.85
	-1.9
	-3.19
	-2.17
	-0.445
	-2.48
	-2.77
	-0.314
	-2.95
	-2.95
	-2.28
	-3.04
	-2.64
	-3.06
	-2.66
	-2.45
	-1.25
	-2.4
	-3
	-0.524
	-1.56
	-1.66
	-1.66
	-2.58
	-2.57
	-2.74
	-3.05
	-3.03
	-3.41
	-2.68
	-2.54
	-0.463
	-3.02
	-2.17
	-2.83
	-2.03
	-3.22
	-2.27
	-2.3
	-1.85
	-2.61
	-2.66
	-2.09
	-0.729
	-2.41
	-2.1
	-1.53
	-2.88
	-2.35
	-2.95
	-2.96
	-2.92
	-0.328
	-2.22
	-1.3
	-2.37
	-2.43
	-2.42
	-2.7
	-0.78
	-3.24
	-2.92
	-2.64
	-2.8
	-2.84
	-3.14
	-2.69
	-3.1
	-3.12
	-2.6
	-2.43
	-2.1
	-2.72
	-2.69
	-3.21
	-2.51
	-2.27
	-3.04
	-3.18
	-2.73
	-2.87
	-0.449
	-2.4
	-3.09
	-2.7
	-3.02
	-3.03
	-2.71
	-2.36
	-2.05
	-2.98
	-2.44
	-3.18
	-2.79
	-2.58
	-2.7
	-2.9
	-2.25
	-3.2
	-2.93
	-2.78
	-0.582
	-3
	-2.23
	-2.86
	-2.49
	-2.13
	-2.68
	-3.18
	-2.59
	-2.97
	-2.42
	-2.94
	-2.57
	-1.69
	-2.91
	-2.63
	-3.29
	-2.87
	-3.27
	-1.96
	-2.72
	-2.62
	-2.29
	-2.37
	-2.06
	-3.09
	-2.67
	-0.413
	-1.72
	-2.14
	-2.75
	-2.8
	-2.88
	-2.77
	-1.84
	-2.69
	-2.97
	-2.51
	-1.58
	-2.22
	-2.27
	-2.39
	-0.696
	-2
	-0.645
	-2.92
	-2.96
	-1.21
	-2.69
	-1.98
	-2.29
	-3.05
	-2.43
	-2.69
	-2.91
	-2.41
	-2.77
	-3.2
	-2.54
	-3.1
	-2.91
	-0.395
	-2.12
	-2.22
	-2.2
	-2.45
	-2.01
	-2.9
	-3.16
	-0.609
	-3.29
	-2.8
	-1.79
	-2.68
	-2.97
	-1.83
	-2.46
	-0.698
	-2.91
	-2.53
	-2.87
	-3.46
	-1.33
	-2.56
	-2.39
	-3.03
	-1.09
	-0.356
	-2.54
	-2.68
	-2.87
	-2.04
	-2.66
	-2.92
	-3.1
	-2.97
	-1.79
	-2.96
	-3.28
	-1.91
	-2.11
	-0.595
	-0.472
	-2.2
	-3.13
	-0.988
	-2.84
	-2.35
	-2.21
	-2.87
	-0.886
	-0.329
	-2.74
	-2.45
	-2.52
	-2.49
	-2.96
	-3.09
	-2.88
	-2.63
	-3.05
	-2.6
	-2.23
	-0.319
	-2.7
	-1.26
	-2.34
	-2.78
	-2.75
	-1.13
	-3.11
	-2.52
	-2.9
	-0.741
	-2.74
	-2.59
	-2.62
	-2.7
	-2.97
	-2.3
	-0.851
	-2.66
	-2.5
	-3.04
	-2.32
	-0.471
	-0.318
	-2.46
	-2.95
	-3.36
	-2.8
	-2.26
	-2.42
	-1.79
	-1.55
	-2.76
	-2.52
	-2.56
	-3.01
	-0.499
	-1.32
	-1.19
	-1.87
	-2.9
	-2.56
	-2.48
	-2.82
	-0.574
	-2.24
	-2.8
	-2.22
	-2.5
	-0.444
	-3.42
	-2.73
	-3.21
	-2.59
	-2.03
	-3.14
	-3.51
	-3.11
	-2.31
	-2.85
	-2.29
	-3.32
	-2.71
	-1.81
	-2.56
	-2.58
	-3.12
	-2.87
	-3.11
	-3.06
	-2.25
	-2.82
	-0.536
	-2.83
	-2.62
	-2.78
	-3.19
	-2.25
	-1.74
	-2.84
	-2.59
	-3.52
	-2.29
	-2.96
	-2.35
	-0.342
	-0.487
	-3.08
	-1.66
	-0.973
	-2.46
	-0.705
	-0.314
	-1.73
	-2.47
	-0.489
	-2.87
	-2.4
	-2.72
	-3.19
	-0.335
	-3.22
	-2.84
	-1.67
	-2.21
	-0.794
	-2.71
	-2.37
	-2.61
	-2.38
	-3.11
	-3
	-2.5
	-1.79
	-3.1
	-2.69
	-2.89
	-2.64
	-2.69
	-2.91
	-2.6
	-2.6
	-0.539
	-2.52
	-2.47
	-1.84
	-2.47
	-2.92
	-2.58
	-3.19
	-0.425
	-2.37
	-0.609
	-2.18
	-2.37
	-2.93
	-2.82
	-2.97
	-2.72
	-2.67
	-3.18
	-3.23
	-1.04
	-2.29
	-2.2
	-0.603
	-2.81
	-2.68
	-2.91
	-3.03
	-2.6
	-3
	-2.59
	-2.43
	-3.07
	-0.537
	-2.93
	-3.28
	-2.44
	-2.92
	-2.63
	-2.46
	-2.97
	-3.33
	-0.716
	-3.35
	-3.25
	-3.12
	-3.12
	-2.11
	-2.57
	-1.64
	-3.15
	-2.59
	-0.599
	-2.77
	-2.95
	-2.23
	-2.82
	-2.48
	-2.08
	-2.07
	-0.625
	-3.04
	-2.29
	-2.2
	-2.75
	-2.65
	-2.83
	-3.11
	-1
	-1.04
	-2.8
	-2.69
	-2.82
	-0.479
	-3.07
	-0.356
	-2.16
	-3.05
	-3.16
	-3.03
	-3.03
	-2.49
	-1.91
	-2.46
	-0.53
	-2.29
	-2.75
	-2.8
	-2.72
	-1.8
	-2.25
	-0.339
	-2.49
	-0.746
	-0.649
	-1.8
	-2.25
	-3.45
	-2.87
	-2.84
	-3.02
	-3.05
	-0.516
	-2.8
	-1.4
	-3.22
	-1.03
	-3.35
	-3.01
	-2.89
	-2.97
	-2.33
	-2.29
	-2.02
	-2.33
	-2.05
	-1.31
	-2.44
	-1.86
	-1.61
	-2.09
	-2.31
	-3.4
	-2.98
	-2.65
	-2.3
	-2.57
	-0.335
	-2.63
	-0.697
	-2.84
	-3.04
	-2.68
	-3.3
	-0.978
	-3.1
	-1.31
	-3.06
	-2.99
	-0.922
	-0.643
	-3.16
	-2.96
	-2.69
	-2.85
	-2.13
	-2.33
	-0.747
	-2.38
	-3.11
	-2.46
	-2.74
	-0.816
	-2.4
	-0.639
	-2.72
	-2.41
	-2.38
	-2.16
	-3.3
	-1.86
	-2.5
	-3.2
	-0.4
	-2.35
	-2.11
	-0.571
	-2.81
	-1.35
	-1.31
	-0.803
	-2.22
	-2.75
	-2.03
	-2.24
	-2.05
	-0.395
	-2.41
	-2.7
	-0.62
	-2.94
	-0.946
	-2.97
	-0.416
	-2.63
	-2.73
	-3.03
	-2.07
	-2.67
	-1.58
	-2.68
	-2.99
	-0.393
	-2.46
	-3.08
	-2.28
	-3.01
	-2.69
	-2.53
	-0.413
	-2.2
	-2.68
	-2.23
	-3.04
	-2.23
	-2.37
	-2.44
	-0.487
	-3.05
	-3.07
	-2.48
	-2.27
	-2.56
	-0.623
	-2.45
	-2.06
	-2.49
	-1.32
	-2.16
	-2.53
	-2.84
	-2.54
	-2.87
	-2.78
	-3.13
	-3.07
	-0.921
	-1.39
	-2.52
	-0.782
	-0.378
	-2.41
	-0.762
	-3.18
	-3.05
	-2.26
	-0.475
	-2.3
	-3.04
	-2.25
	-0.92
	-2.83
	-2.29
	-2.59
	-2.84
	-2.51
	-2.22
	-3.12
	-2.14
	-2.49
	-0.502
	-2.28
	-2.31
	-3.27
	-2.14
	-0.904
	-2.77
	-2.98
	-2.09
	-2.59
	-2.52
	-2.64
	-2.27
	-2.77
	-2.09
	-2.32
	-2.77
	-0.511
	-0.907
	-2.99
	-2.84
	-2.03
	-3.32
	-0.433
	-1.29
	-2.1
	-2.71
	-2.92
	-3
	-3.04
	-2.64
	-1.12
	-3.46
	-1.24
	-0.548
	-2.64
	-2.15
	-2.42
	-3.01
	-2.47
	-3.47
	-2.05
	-2.42
	-2.78
	-1.88
	-2.39
	-3.08
	-2.15
	-2.31
	-2.42
	-3.15
	-2.75
	-2.81
	-1.97
	-2.22
	-2.08
	-2.45
	-2.4
	-2.26
	-3.06
	-3.04
	-2.92
	-2.26
	-2.86
	-3.06
	-0.764
	-3.03
	-3.07
	-0.309
	-2.33
	-1.59
	-2.83
	-2.8
	-3.47
	-3.1
	-2.18
	-2.34
	-2.09
	-2.03
	-2.6
	-2.99
	-2.8
	-2.9
	-1.65
	-0.894
	-2.94
	-2.86
	-1.38
	-2.92
	-2.64
	-0.381
	-1.3
	-2.03
	-2.32
	-2.95
	-2.55
	-3.05
	-2.85
	-3.4
	-3.06
	-0.307
	-1.09
	-2.95
	-3.01
	-2.86
	-2.62
	-2.39
	-3.18
	-2.44
	-3.04
	-2.48
	-3.08
	-2.06
	-3.28
	-3.16
	-2.93
	-2.3
	-1.87
	-3.1
	-3
	-3.28
	-2.97
	-3.03
	-2.77
	-2.82
	-2.28
	-3.11
	-2.63
	-3.07
	-0.361
	-1.94
	-2.5
	-1
	-0.998
	-2.64
	-2.54
	-3.03
	-2.88
	-1.88
	-2.45
	-2.33
	-0.529
	-2.76
	-2.84
	-3.53
	-2.34
	-2.69
	-2.67
	-2.93
	-2.39
	-0.424
	-2.24
	-2.63
	-2.75
	-2.41
	-2.26
	-2.25
	-2.67
	-2.88
	-2.29
	-2.41
	-3.03
	-2.23
	-3.08
	-2.78
	-1.26
	-2.83
	-2.35
	-2.07
	-2.52
	-1.45
	-2.48
	-2.75
	-2.7
	-2.16
	-2.08
	-2.7
	-2.21
	-2.08
	-2.43
	-2.85
	-2.73
	-3.1
	-2.4
	-2.17
	-3.29
	-3.02
	-3.08
	-2.27
	-2.84
	-3.17
	-2.99
	-3.11
	-2.24
	-2.55
	-2.78
	-3.02
	-1.17
	-3.03
	-2.93
	-2.41
	-2.92
	-2.13
	-2.71
	-2.97
	-2.52
	-1.88
	-2.78
	-2.96
	-2.82
	-2.78
	-2.56
	-3.1
	-2.68
	-2.51
	-1.02
	-2.72
	-2.99
	-3.05
	-3.16
	-1.25
	-2.3
	-3.21
	-2.65
	-3.33
	-2.74
	-2.65
	-2.7
	-2.52
	-1.69
	-1.76
	-2.51
	-2.37
	-1.38
	-2.62
	-3.13
	-3.02
	-2.7
	-2.31
	-1.71
	-2.6
	-2.64
	-2.89
	-3.38
	-1
	-2.87
	-2.11
	-3.09
	-2.55
	-2.76
	-2.66
	-2.05
	-3.19
	-2.38
	-2.42
	-2.8
	-1.36
	-2.56
	-2.86
	-1.16
	-2.93
	-2.13
	-3.07
	-2.39
	-2.16
	-2.55
	-2.23
	-2.99
	-2.59
	-2.28
	-0.797
	-2.07
	-0.401
	-2.53
	-2.63
	-3.33
	-2.65
	-0.35
	-2.5
	-2.1
	-2.97
	-1.51
	-0.394
	-2.9
	-2.22
	-2.85
	-0.555
	-0.405
	-3.15
	-3.02
	-1.16
	-2.87
	-2.68
	-2.09
	-2.56
	-1.25
	-2.53
	-0.308
	-2.79
	-2.65
	-2.48
	-3.08
	-2.67
	-0.385
	-2.51
	-3.2
	-3.57
	-3.01
	-2.66
	-3.4
	-1.65
	-2.85
	-3.3
	-3.28
	-3
	-2.75
	-2.15
	-2.25
	-2.42
	-2.66
	-2.87
	-0.451
	-2.79
	-0.349
	-2.81
	-3.18
	-1.75
	-2.32
	-2.71
	-0.562
	-2.21
	-2.72
	-0.475
	-2.8
	-3.02
	-2.41
	-2.47
	-3.11
	-2.87
	-2.81
	-3.01
	-1.08
	-3.1
	-2.99
	-3.23
	-0.539
	-2.88
	-3.05
	-2.64
	-1.23
	-2.55
	-0.824
	-0.834
	-2.73
	-2.83
	-3.03
	-1.53
	-1.81
	-2.64
	-2.81
	-2.49
	-1.72
	-3.02
	-1.84
	-0.627
	-0.368
	-2.34
	-2.88
	-1.59
	-2.79
	-2.85
	-3.01
	-0.785
	-3.13
	-3.05
	-2.93
	-2.73
	-2.74
	-2.15
	-2.6
	-1.72
	-2.12
	-1.76
	-2.78
	-2.82
	-2.99
	-2.42
	-1.71
	-2.75
	-0.45
	-2.28
	-2.48
	-2.26
	-0.787
	-0.36
	-1.07
	-2.92
	-2.63
	-2.52
	-2.95
	-1.78
	-2.65
	-3
	-3.02
	-0.41
	-2.92
	-0.503
	-2
	-1.87
	-2.91
	-2.4
	-2.84
	-2.8
	-2.38
	-2.17
	-3.1
	-0.31
	-2.82
	-2.5
	-2.78
	-2.65
	-2.89
	-2.74
	-3.06
	-2.81
	-2.62
	-2.76
	-2.94
	-2.49
	-2.55
	-3.01
	-2.9
	-2.27
	-1.31
	-2.88
	-3.09
	-1.97
	-0.555
	-2.29
	-0.31
	-1.03
	-2.09
	-1.59
	-3.27
	-2.32
	-2.09
	-2
	-0.489
	-2.53
	-0.659
	-2.7
	-0.661
	-3.08
	-2.37
	-2.4
	-0.604
	-2.29
	-0.644
	-3.07
	-2.39
	-0.43
	-1.96
	-2.39
	-0.97
	-2.62
	-1.88
	-1.51
	-0.366
	-0.422
	-1.71
	-2.45
	-3.23
	-3.02
	-2.27
	-2.25
	-2.99
	-2.19
	-1.16
	-0.529
	-2.31
	-2.5
	-2.25
	-3.04
	-2.13
	-2.31
	-2.52
	-2.44
	-2.23
	-2.56
	-0.956
	-3.42
	-2.52
	-2.35
	-0.475
	-2.84
	-2.33
	-2.15
	-3.03
	-1.62
	-3.21
	-2.65
	-2.3
	-0.55
	-0.334
	-2.38
	-0.466
	-2.67
	-2.31
	-0.311
	-2.33
	-2.17
	-2.5
	-0.442
	-1.22
	-2.45
	-2.36
	-2.8
	-3.17
	-2.38
	-0.845
	-0.936
	-2.93
	-2.43
	-2.64
	-2.5
	-2.75
	-2.8
	-2.67
	-2.46
	-0.426
	-2.24
	-2.81
	-2
	-2.77
	-2.48
	-2.37
	-2.96
	-2.33
	-2.33
	-3.33
	-0.661
	-2.73
	-1.81
	-2.88
	-2.62
	-2.76
	-2.36
	-3.25
	-3.24
	-2.59
	-2.67
	-2.89
	-1.74
	-2.85
	-2.42
	-2.49
	-2.12
	-2.97
	-2.94
	-2.5
	-2.27
	-2.34
	-2.61
	-2.93
	-2.85
	-1.12
	-2.69
	-1.27
	-3.4
	-2.43
	-2.62
	-0.812
	-1.97
	-0.732
	-3.12
	-2.9
	-0.315
	-2.94
	-0.395
	-2.82
	-2.48
	-3.18
	-0.55
	-2.59
	-2.81
	-3.11
	-0.496
	-2.86
	-1.17
	-1.75
	-2.14
	-2.91
	-2.46
	-2.75
	-1.47
	-3.03
	-1.14
	-2.79
	-1.67
	-3.15
	-2.44
	-0.666
	-2.46
	-2.62
	-2.24
	-2.83
	-1.47
	-2.44
	-2.71
	-0.751
	-2.27
	-3.28
	-2.63
	-3.1
	-2.82
	-2.93
	-2.48
	-2.36
	-1.44
	-2.3
	-3.18
	-2.93
	-2.25
	-2.66
	-2.14
	-2.89
	-2.32
	-2.31
	-2.9
	-1.87
	-2.31
	-2.46
	-2.48
	-3.21
	-2.58
	-2.95
	-1.45
	-1.09
	-0.749
	-2.37
	-2.37
	-2.39
	-3
	-2.69
	-2.79
	-0.403
	-2.58
	-2.52
	-1.7
	-2.9
	-1.12
	-2.98
	-0.333
	-3.04
	-2.83
	-2.45
	-2.43
	-1.97
	-2.27
	-2.87
	-1.13
	-2.68
	-3.27
	-1.14
	-2.88
	-2.8
	-2.99
	-2.45
	-2.68
	-3.12
	-2.84
	-2.99
	-2.67
	-3.2
	-3.27
	-3.02
	-1.94
	-2.64
	-0.349
	-2.96
	-0.742
	-3.07
	-2.6
	-2.74
	-2.92
	-2.79
	-2.75
	-2.27
	-3.31
	-2.45
	-1.99
	-2.66
	-0.958
	-0.656
	-0.443
	-2.8
	-2.76
	-1.96
	-2.33
	-3.33
	-2.4
	-2.36
	-0.72
	-2.89
	-2.2
	-2.91
	-2.83
	-2.27
	-2.62
	-2.72
	-2.66
	-2.59
	-0.566
	-1.84
	-2.58
	-2.53
	-2.64
	-2.05
	-0.371
	-2.86
	-1.99
	-2.22
	-3.16
	-2.6
	-0.966
	-2.51
	-2.69
	-0.946
	-1.25
	-2.86
	-1.83
	-1.05
	-3.05
	-2.97
	-2.62
	-2.81
	-0.392
	-2.49
	-0.572
	-3
	-2.66
	-2.49
	-2.54
	-2.63
	-1.61
	-2.57
	-2.8
	-2.18
	-2.2
	-0.846
	-1.64
	-1.95
	-0.341
	-2.12
	-2.77
	-2.31
	-2.75
	-2.24
	-2.19
	-2.29
	-3.07
	-0.718
	-2.97
	-2.63
	-2.67
	-2.51
	-1.68
	-2.57
	-0.574
	-2.94
	-2.18
	-2.52
	-2.64
	-2.94
	-0.644
	-1.16
	-3.42
	-2.12
	-3.06
	-2.89
	-1.47
	-1.41
	-2.48
	-2.95
	-2.92
	-2.46
	-2.56
	-2.95
	-2.97
	-2.8
	-0.853
	-0.407
	-2.45
	-1.03
	-2.36
	-3.2
	-3.17
	-2.53
	-2.35
	-1.81
	-2.18
	-1.67
	-3.16
	-2.44
	-2.43
	-0.599
	-2.21
	-2.78
	-2.96
	-2.53
	-2.54
	-2.07
	-2.36
	-0.349
	-2.92
	-2.36
	-0.361
	-1.93
	-2.91
	-3.08
	-2.24
	-2.87
	-2.92
	-2.86
	-2.39
	-0.711
	-3.21
	-2.91
	-2.35
	-0.391
	-0.982
	-2.71
	-1.98
	-2.46
	-2.98
	-3
	-2.47
	-2.41
	-2.39
	-2.6
	-2.78
	-2.89
	-2.49
	-3.14
	-2.31
	-2.21
	-3.04
	-0.364
	-2.8
	-2.3
	-2.36
	-2.46
	-1.51
	-1.84
	-3.04
	-3.03
	-1.84
	-1.04
	-2.17
	-2.44
	-3.15
	-2.38
	-2.44
	-0.667
	-2.66
	-2.9
	-0.711
	-3.1
	-0.809
	-3.06
	-2.61
	-2.01
	-2.97
	-2.73
	-2.65
	-1.87
	-2.42
	-3.18
	-2.36
	-2.29
	-2.15
	-1.52
	-2.43
	-2.74
	-2.83
	-2.61
	-0.987
	-3.11
	-2.67
	-2.61
	-3.06
	-2.21
	-0.55
	-2.71
	-2.76
	-2.22
	-2.06
	-2.16
	-3.1
	-3.19
	-2.54
	-2.42
	-2.88
	-2.83
	-0.69
	-3.19
	-2.37
	-2.6
	-2.54
	-2.02
	-3.01
	-2.86
	-0.397
	-2.93
	-1.85
	-2.96
	-2.98
	-0.514
	-0.403
	-0.733
	-2.01
	-2.45
	-2.13
	-2.72
	-2.88
	-2.62
	-3.09
	-3
	-3.03
	-0.452
	-2.08
	-2.16
	-3.13
	-1.9
	-3.08
	-1.09
	-2.03
	-2.87
	-0.633
	-3
	-3.16
	-2.37
	-3.15
	-3.14
	-2.78
	-1.47
	-2.63
	-1.73
	-1.96
	-2.44
	-0.69
	-3.03
	-2.25
	-2.34
	-2.98
	-3.28
	-2.33
	-1.68
	-0.898
	-2.41
	-2.86
	-2.32
	-2.48
	-2.35
	-3.25
	-2.82
	-2.89
	-3.16
	-0.834
	-3.12
	-2.95
	-3.08
	-2.08
	-1.35
	-1.84
	-2.83
	-2.74
	-2.45
	-2.64
	-2.7
	-0.833
	-2.88
	-3.06
	-2.27
	-3.19
	-2.46
	-0.363
	-3
	-2.1
	-2.52
	-2.37
	-2.61
	-0.428
	-0.635
	-2.5
	-3.02
	-0.851
	-2.46
	-2.03
	-0.309
	-0.831
	-0.409
	-2.04
	-2.81
	-3.27
	-1.98
	-2.65
	-2.02
	-2.88
	-3.1
	-2.61
	-2.98
	-2.91
	-0.995
	-2.77
	-2.05
	-2.93
	-3.16
	-2.79
	-2.88
	-0.749
	-0.354
	-2.14
	-0.347
	-2.43
	-2.83
	-2.35
	-2.44
	-3.26
	-2.06
	-2.61
	-2.58
	-2.8
	-2.56
	-0.587
	-0.867
	-2.56
	-2.83
	-2.6
	-2.07
	-2.42
	-2.56
	-1.46
	-2.89
	-2.5
	-2.14
	-2.73
	-3.01
	-3.22
	-2.28
	-0.318
	-2.21
	-1.73
	-2.99
	-2.69
	-2.81
	-2.24
	-2.51
	-1.66
	-2.26
	-2.13
	-3.12
	-2.83
	-1.17
	-3.02
	-0.861
	-2.41
	-2.29
	-2.54
	-3.02
	-2.1
	-2.49
	-2.19
	-0.541
	-2.69
	-3.27
	-1.45
	-2.21
	-1.64
	-2.85
	-2.46
	-2.99
	-2.56
	-2.56
	-2.99
	-2.31
	-2.96
	-2.55
	-2.75
	-2.99
	-1.14
	-3.23
	-3.05
	-2.15
	-2.69
	-2.96
	-3
	-2.34
	-0.421
	-3.13
	-0.43
	-3.33
	-2.73
	-1.05
	-2.76
	-0.518
	-2.77
	-2.01
	-2.42
	-0.607
	-2.58
	-2.4
	-2.73
	-2.49
	-2.22
	-2.69
	-2.51
	-1.77
	-2.04
	-2.32
	-2.8
	-0.899
	-2.94
	-2.56
	-2.9
	-3.5
	-1.23
	-1.77
	-2.98
	-0.714
	-1.48
	-2.16
	-2.63
	-2.36
	-2.98
	-2.45
	-2.25
	-0.412
	-3.1
	-3.17
	-3.05
	-3.42
	-2.78
	-0.498
	-2.9
	-3.32
	-3.06
	-2.19
	-2.9
	-3.17
	-2.92
	-2.42
	-3.13
	-0.504
	-3.09
	-3.37
	-2.91
	-2.8
	-0.686
	-2.58
	-2.52
	-1.88
	-2.88
	-2.26
	-2.65
	-0.37
	-3.03
	-3.16
	-2.92
	-2.23
	-2.08
	-3.08
	-2.76
	-2.99
	-2.59
	-3.14
	-2.09
	-1.86
	-3.07
	-2.09
	-3.32
	-2.53
	-3.16
	-2.98
	-2.63
	-2.36
	-2.99
	-3.25
	-2.68
	-0.877
	-0.367
	-1.98
	-3
	-2.5
	-3.27
	-1.13
	-2.92
	-0.953
	-2.53
	-3.14
	-3.12
	-2.72
	-2.68
	-2.76
	-2.81
	-2.71
	-2.57
	-3.14
	-2.89
	-3.05
	-2.7
	-2.26
	-3.14
	-2.25
	-3.15
	-0.736
	-2.46
	-0.755
	-2.75
	-2.62
	-2.66
	-2.89
	-0.653
	-2.64
	-2.85
	-2.37
	-1.08
	-2.95
	-2.52
	-2.81
	-3.16
	-3.16
	-2.31
	-3.07
	-2.64
	-2.75
	-3.13
	-3.26
	-2.99
	-2.49
	-3.1
	-3.23
	-1.66
	-2.04
	-2.74
	-3.09
	-1.91
	-2.87
	-2.1
	-3.17
	-2.44
	-2.83
	-2.7
	-1.82
	-2.61
	-2.96
	-2.74
	-2.42
	-1.33
	-2.15
	-0.492
	-0.723
	-2.37
	-2.56
	-2.35
	-1.06
	-2.36
	-2.92
	-2.76
	-1.89
	-2.79
	-0.552
	-2.52
	-2.81
	-0.457
	-2.4
	-2.14
	-2.17
	-2.86
	-3.06
	-3.02
	-3.09
	-0.473
	-2.99
	-2.55
	-0.304
	-2.25
	-2.51
	-1.14
	-2.44
	-3.02
	-2.39
	-2.99
	-2.94
	-3.02
	-3.08
	-2.01
	-1.28
	-0.484
	-3.19
	-2.31
	-3.18
	-3.41
	-2.62
	-2.42
	-2.35
	-3.11
	-2.43
	-2.97
	-3.1
	-0.845
	-2.56
	-2.66
	-2.51
	-2.37
	-2.56
	-2.87
	-2.32
	-1.14
	-3.22
	-0.449
	-0.576
	-3.17
	-1.68
	-2.48
	-3.06
	-2.4
	-2.41
	-2.98
	-2.16
	-2.99
	-2.6
	-2.76
	-2.12
	-2.75
	-2.63
	-3.02
	-2.44
	-2.17
	-2.65
	-2.17
	-3.07
	-2.46
	-3.05
	-2.11
	-2.85
	-2.31
	-3.29
	-1.28
	-2.65
	-1.94
	-3.36
	-2.37
	-2.13
	-2.1
	-2.48
	-2.41
	-2.41
	-2.22
	-0.876
	-2.44
	-3
	-2.31
	-3.37
	-2.62
	-2.42
	-2.58
	-2.89
	-2.76
	-1.65
	-2.46
	-0.661
	-2.8
	-0.664
	-1.68
	-2.58
	-1.97
	-2.4
	-2.33
	-2.88
	-1.48
	-0.8
	-2.91
	-2.4
	-2.74
	-2.43
	-1.99
	-3.16
	-2.37
	-1.89
	-0.614
	-2.18
	-0.352
	-2.66
	-3.06
	-0.526
	-2.49
	-2.62
	-2.45
	-3.05
	-2.24
	-2.42
	-2.41
	-0.562
	-3.35
	-2.81
	-2.24
	-1.61
	-2.48
	-3.36
	-3.11
	-0.557
	-2.47
	-3.22
	-0.936
	-2.96
	-3.3
	-2.12
	-2.65
	-2.79
	-2.92
	-3.17
	-1.97
	-0.35
	-3.27
	-2.28
	-1.48
	-1.87
	-2.51
	-0.55
	-1.46
	-2.08
	-0.982
	-2.1
	-0.528
	-3.13
	-2.31
	-2.69
	-0.588
	-2.93
	-2.52
	-0.579
	-0.79
	-0.477
	-2.55
	-3.22
	-2.38
	-0.634
	-2.59
	-1.88
	-2.92
	-2.36
	-0.352
	-2.55
	-1.36
	-3.01
	-2.07
	-2.28
	-0.835
	-2.7
	-2.43
	-0.938
	-2.28
	-3.09
	-0.871
	-2.83
	-2.79
	-2
	-1.69
	-3
	-2.42
	-2.21
	-0.475
	-2.73
	-2.85
	-3.05
	-2.77
	-2.11
	-2.65
	-1.06
	-0.342
	-2.82
	-3.02
	-3.05
	-2.94
	-2.76
	-2.1
	-2.66
	-2.53
	-2.98
	-2.96
	-2.38
	-2.52
	-2.99
	-2.36
	-2.85
	-0.412
	-0.564
	-2.92
	-2.44
	-2.59
	-2.54
	-3.14
	-0.634
	-2.27
	-2.72
	-0.948
	-1.94
	-1.36
	-2.69
	-2.64
	-3
	-2.73
	-3.36
	-3.03
	-2.93
	-3.04
	-2.58
	-3.09
	-3
	-2.74
	-2.78
	-2.12
	-2.48
	-2.03
	-1.64
	-2.94
	-3.06
	-2.04
	-2.73
	-0.452
	-2.78
	-2.29
	-2.23
	-2.4
	-0.829
	-2
	-0.394
	-2.96
	-2.43
	-2.45
	-1.58
	-1.2
	-2.13
	-1.93
	-1.93
	-0.54
	-3.02
	-2.91
	-3.01
	-2.75
	-2.78
	-2.56
	-2.29
	-2.53
	-2.85
	-2.79
	-2.92
	-2.37
	-2.75
	-2.74
	-2.72
	-0.655
	-2.52
	-2.92
	-2.75
	-0.535
	-2.21
	-0.654
	-2.73
	-2.02
	-3.13
	-2.36
	-2.25
	-2.48
	-2.51
	-3.01
	-3.04
	-2.96
	-1.97
	-3.06
	-2.97
	-0.36
	-3.07
	-0.608
	-3.14
	-2.55
	-0.955
	-3.07
	-3.21
	-2.98
	-0.595
	-2.23
	-2.25
	-1.53
	-2.58
	-2.4
	-2.49
	-1.9
	-1.49
	-2.75
	-2.33
	-2.67
	-2.6
	-2.42
	-0.732
	-2.23
	-2.75
	-0.566
	-2.02
	-2.74
	-2.86
	-0.496
	-2.4
	-2.71
	-2.37
	-0.378
	-0.315
	-1.09
	-2.16
	-3.17
	-3.05
	-2.35
	-2.8
	-3.03
	-2.45
	-3.04
	-3.05
	-2.49
	-2.97
	-2.43
	-1.97
	-0.381
	-3.23
	-2.61
	-2.31
	-2.81
	-3.04
	-2.05
	-2.6
	-3.39
	-3.32
	-2.48
	-0.428
	-2.03
	-1.84
	-0.34
	-2.24
	-2.69
	-1.81
	-2.52
	-1.61
	-2.01
	-2.56
	-2.56
	-2.94
	-2.03
	-0.451
	-2.33
	-3.28
	-2.61
	-2.91
	-2.61
	-3.1
	-0.323
	-1.63
	-2.49
	-0.943
	-3.01
	-3.2
	-2.71
	-3.07
	-2.27
	-3.2
	-0.333
	-1.34
	-0.455
	-2.71
	-2.74
	-2.43
	-2.77
	-3.05
	-2.19
	-2.07
	-3.06
	-3.13
	-2.1
	-3.21
	-2.39
	-3.08
	-2.64
	-2.57
	-2.12
	-3.16
	-3.49
	-2.22
	-2.4
	-3.06
	-1.97
	-2.68
	-2.82
	-0.699
	-1.8
	-2.01
	-2.15
	-2.72
	-2.74
	-1.67
	-2.2
	-0.372
	-2.14
	-2.89
	-2.68
	-2.34
	-2.2
	-2.13
	-2.28
	-1.9
	-3.07
	-2.56
	-3.16
	-2.92
	-2.89
	-3.08
	-0.911
	-2.31
	-2.83
	-2.38
	-1.99
	-3.1
	-2.63
	-2.94
	-1.62
	-2.94
	-3.05
	-2.5
	-0.433
	-2.36
	-3.35
	-3.02
	-2.99
	-1.13
	-2.47
	-3.24
	-2.69
	-0.461
	-2.03
	-0.38
	-3.07
	-2.36
	-3.2
	-1.65
	-2.1
	-1.82
	-2.81
	-3.01
	-2.9
	-3.09
	-2.16
	-3.07
	-0.543
	-2.46
	-3.07
	-2.67
	-2.52
	-2.96
	-0.668
	-2.2
	-2.21
	-2.42
	-2.89
	-2.47
	-2.85
	-1.33
	-2.07
	-0.398
	-0.956
	-2.13
	-1.96
	-2.93
	-2.71
	-2.4
	-2.85
	-2.26
	-2.29
	-2.82
	-2.93
	-1.66
	-2.78
	-2.11
	-3.11
	-3.07
	-3.21
	-0.315
	-2.67
	-2.62
	-3.06
	-2.82
	-2.25
	-2.23
	-0.513
	-1.08
	-2.71
	-3.45
	-3.07
	-1.94
	-3.06
	-2.39
	-0.827
	-2.96
	-0.999
	-0.717
	-2.48
	-2.48
	-1.95
	-1.32
	-2.51
	-2.73
	-2.32
	-2.34
	-2.44
	-0.624
	-2.84
	-2.03
	-3.03
	-2.16
	-2.82
	-2.55
	-0.302
	-2.53
	-3.04
	-0.484
	-0.556
	-3
	-2.65
	-2.93
	-2.7
	-2.72
	-3.19
	-2.62
	-3.12
	-0.936
	-2.53
	-3.09
	-2.79
	-2.99
	-2.25
	-2.77
	-3.03
	-2.22
	-2.16
	-2.15
	-2.84
	-2.43
	-2.38
	-3.01
	-2.55
	-0.313
	-2.75
	-1.96
	-2.65
	-2.64
	-1.2
	-2.75
	-2.63
	-3.07
	-3.25
	-2.5
	-2.54
	-2.96
	-0.341
	-2.8
	-1.97
	-0.551
	-2.96
	-2.75
	-2.97
	-0.439
	-0.957
	-2.47
	-2.26
	-3.02
	-2.41
	-2.58
	-3.19
	-0.475
	-2.23
	-1.08
	-2.55
	-2.87
	-2.88
	-2.6
	-2.94
	-2.92
	-1
	-2.74
	-1.03
	-0.382
	-2.79
	-2.53
	-2.66
	-2.67
	-2.9
	-2.89
	-0.598
	-1.65
	-2.14
	-2.73
	-2.92
	-2.94
	-2.63
	-2.87
	-3.13
	-2.39
	-2.48
	-2.23
	-2.01
	-1.97
	-2.92
	-2.09
	-2.22
	-1.91
	-2.92
	-3.1
	-1.41
	-2.5
	-2.64
	-3.06
	-2.98
	-2.79
	-2.9
	-2.09
	-0.585
	-2.52
	-2.72
	-2.52
	-0.402
	-2.3
	-2.75
	-1.02
	-2.81
	-1.95
	-2.6
	-2.29
	-2.75
	-0.462
	-3.08
	-2.96
	-2.31
	-0.357
	-2.89
	-2.93
	-3.33
	-2.77
	-2.23
	-0.327
	-1.59
	-0.704
	-2.77
	-1.35
	-2.17
	-3.32
	-2.51
	-0.349
	-2.18
	-2.7
	-2.37
	-3.12
	-3.06
	-2.95
	-2.4
	-3.22
	-2.9
	-2.81
	-2.32
	-2.37
	-2.36
	-1.82
	-2.49
	-2.39
	-3.05
	-3.01
	-2.57
	-2.93
	-2.51
	-0.55
	-2.92
	-2.29
	-3.04
	-2.46
	-2.78
	-2.17
	-2.44
	-2.3
	-2.98
	-1.76
	-2.74
	-3.01
	-1.93
	-0.809
	-2.7
	-2.77
	-2.6
	-2.25
	-2.82
	-2.81
	-2.53
	-2.89
	-3.03
	-2.46
	-2.83
	-2.47
	-2.34
	-2.94
	-0.494
	-1.34
	-1.5
	-3.03
	-2.43
	-2.31
	-2.79
	-1.97
	-2.64
	-3.17
	-2.44
	-0.326
	-2.85
	-2.72
	-3.18
	-3.01
	-2.26
	-2.77
	-3.01
	-0.441
	-3.05
	-2.8
	-2.42
	-2.71
	-2.12
	-2.07
	-3.14
	-2.91
	-0.501
	-2.62
	-1.55
	-1.85
	-0.351
	-0.706
	-3.12
	-2.94
	-2.71
	-2.27
	-2.19
	-1.73
	-3.2
	-2.55
	-2.09
	-1.74
	-2.08
	-3.17
	-1.93
	-3.06
	-3.27
	-2.44
	-2.63
	-3.2
	-2.33
	-3.14
	-2.46
	-2.95
	-2.76
	-3.15
	-2.13
	-2.7
	-2.31
	-2.37
	-2.26
	-1.94
	-2.41
	-2.08
	-2.97
	-2.34
	-2.6
	-2.87
	-0.726
	-0.503
	-2.46
	-3.16
	-2.8
	-0.984
	-2.9
	-1.43
	-2.19
	-2.22
	-2.02
	-3.06
	-2.74
	-0.897
	-2.8
	-2.49
	-3.07
	-2.82
	-2.41
	-3.38
	-2.46
	-2.52
	-2.75
	-1.98
	-3.23
	-3.3
	-0.469
	-3.02
	-2.01
	-2.68
	-2.26
	-1.33
	-3.03
	-1.15
	-3.08
	-3.12
	-2.68
	-2.78
	-0.421
	-2.64
	-2.75
	-2.8
	-2.5
	-2.87
	-2.64
	-2.72
	-2.46
	-0.77
	-3.08
	-3.11
	-2.42
	-0.966
	-2.44
	-3.05
	-3.07
	-2.57
	-2.47
	-2.11
	-2.51
	-2.84
	-2.41
	-1.84
	-2.41
	-2.21
	-2.88
	-2.75
	-1.47
	-2.88
	-2.38
	-2.21
	-0.38
	-2.53
	-2.41
	-3.01
	-1.66
	-0.425
	-3.04
	-0.76
	-3.21
	-2.94
	-2.69
	-0.83
	-0.384
	-3.08
	-1.67
	-0.334
	-3.04
	-2.62
	-2.14
	-3.16
	-2.43
	-2.54
	-2.58
	-2.46
	-1.03
	-2.16
	-1.13
	-1.36
	-2.89
	-2.56
	-2.68
	-3.45
	-2.57
	-2.15
	-2.59
	-2.05
	-0.545
	-2.65
	-3.18
	-2.94
	-2.66
	-2.48
	-1.32
	-2.62
	-1.71
	-0.426
	-2.15
	-2.02
	-2.44
	-2.87
	-1.72
	-1.97
	-1.4
	-2.48
	-3.39
	-2.99
	-1.65
	-2.83
	-2.43
	-0.32
	-2.98
	-2.44
	-2.45
	-2.42
	-2.83
	-2.96
	-2.71
	-2.39
	-2.4
	-2.78
	-3.23
	-2.53
	-1.86
	-2.24
	-2.97
	-2.3
	-2.77
	-0.496
	-0.788
	-2.83
	-2.85
	-2.99
	-0.488
	-2.57
	-1.05
	-0.658
	-2.51
	-3.07
	-2.07
	-2.52
	-3.59
	-3.19
	-1.99
	-2.73
	-3.03
	-2.33
	-2.84
	-2.87
	-3.18
	-3.07
	-2.72
	-2.26
	-3.06
	-2.86
	-2.65
	-2.58
	-0.571
	-2.37
	-2.71
	-0.718
	-3.04
	-1.38
	-2.68
	-2.67
	-2.34
	-3.09
	-1.23
	-2.18
	-2.14
	-2.74
	-2.55
	-0.968
	-2.42
	-3.06
	-1.07
	-2.01
	-2.37
	-2.43
	-2.26
	-1.61
	-0.656
	-1.84
	-2.45
	-2.49
	-2.58
	-3.08
	-0.859
	-3.09
	-0.308
	-2.58
	-2.32
	-2.85
	-1.78
	-2.97
	-3.12
	-2.01
	-1.8
	-2.64
	-1.12
	-2.36
	-2.95
	-2.94
	-0.307
	-2.99
	-3.23
	-3.15
	-2.45
	-2.47
	-2.19
	-0.977
	-2.53
	-2.74
	-3.13
	-0.9
	-2.3
	-1.22
	-1.91
	-1.62
	-0.302
	-2.8
	-2.72
	-2.01
	-2.67
	-2.57
	-2.1
	-0.48
	-2.26
	-2.59
	-3.41
	-2.6
	-2.32
	-2.25
	-2.63
	-2.95
	-2.7
	-2.97
	-2.61
	-2.75
	-2.26
	-2.82
	-3.28
	-1.39
	-1.91
	-2.64
	-2.22
	-2.61
	-2.98
	-0.348
	-1.8
	-2.43
	-0.848
	-0.424
	-2.51
	-2.33
	-2.07
	-2.4
	-0.608
	-3.09
	-2.99
	-1.57
	-2.81
	-2.24
	-2.33
	-2.62
	-3.21
	-2.96
	-0.846
	-3.02
	-2.07
	-2.6
	-2.84
	-3
	-3.17
	-0.848
	-2.37
	-2.86
	-2.42
	-3.3
	-2.85
	-2.48
	-2.57
	-2.37
	-1.07
	-3.13
	-0.434
	-0.358
	-2.73
	-2.81
	-2.04
	-3.18
	-3.14
	-2.3
	-1.81
	-2.75
	-2.34
	-2.44
	-2.59
	-2.28
	-2.69
	-2.39
	-0.606
	-2.88
	-2.25
	-2.48
	-3.36
	-3.2
	-0.96
	-0.629
	-2
	-1.91
	-2.45
	-3.12
	-2.79
	-2.23
	-1.73
	-2.98
	-2.54
	-2.16
	-0.425
	-2.38
	-0.923
	-1.45
	-2.8
	-2.73
	-0.475
	-0.465
	-0.429
	-2.33
	-2.51
	-2.57
	-2.02
	-0.317
	-2.98
	-0.465
	-2.77
	-0.549
	-2.67
	-3.14
	-1.9
	-2.28
	-2.4
	-2.14
	-2.6
	-2.36
	-0.42
	-1.96
	-3.07
	-2.48
	-0.336
	-1.71
	-0.547
	-2.28
	-2.41
	-2.86
	-2.73
	-2.44
	-0.395
	-2.72
	-2.61
	-3
	-2.66
	-2.92
	-0.685
	-1.26
	-2.8
	-0.711
	-1.97
	-2.69
	-2.97
	-1.33
	-2.91
	-1.82
	-2.26
	-2.09
	-2.33
	-2.8
	-2.08
	-2.66
	-3.03
	-1.44
	-2.6
	-2.83
	-2.4
	-3.46
	-2.62
	-0.402
	-2.89
	-2.97
	-0.565
	-0.54
	-0.947
	-2.94
	-2.74
	-3.03
	-0.427
	-2.66
	-2.87
	-2.49
	-2.6
	-2.82
	-1.28
	-1.96
	-1.06
	-2.57
	-0.413
	-3.06
	-3.06
	-2.61
	-2.68
	-0.359
	-3.22
	-2.29
	-2.88
	-2.6
	-3.41
	-2.13
	-2.11
	-2.22
	-2.5
	-3.18
	-3.14
	-0.649
	-2.86
	-2.86
	-2.64
	-2.58
	-3.05
	-3.04
	-2.91
	-2.51
	-1.81
	-2.41
	-2.86
	-1.99
	-2.69
	-2.61
	-2.65
	-3.23
	-2.85
	-2.75
	-2.9
	-3.39
	-2.25
	-2.75
	-2.02
	-2.87
	-2.51
	-2.87
	-2.23
	-3.08
	-2.26
	-2.84
	-3.06
	-2.2
	-2.39
	-0.809
	-2.14
	-2.87
	-2.21
	-3.11
	-2.2
	-3.05
	-3.02
	-0.542
	-0.714
	-2.71
	-2.42
	-2.17
	-2.57
	-2.92
	-3.04
	-2.52
	-2.33
	-3.06
	-2.36
	-0.745
	-2.6
	-2.2
	-2.83
	-1.83
	-2.69
	-2.64
	-0.97
	-3.13
	-2.92
	-3.23
	-2.16
	-2.63
	-3.07
	-2.55
	-2.76
	-3.06
	-2.37
	-2.62
	-2.48
	-3.09
	-1.51
	-3.23
	-2.08
	-2.41
	-2.78
	-0.822
	-3.07
	-2.82
	-2.75
	-1.92
	-2.32
	-2.51
	-2.39
	-2.66
	-3.22
	-2.57
	-3.01
	-2.81
	-3.18
	-2.89
	-2.1
	-2.85
	-2.94
	-2.5
	-3.25
	-2.73
	-2.99
	-2.89
	-2.87
	-2.92
	-3.11
	-3.53
	-2.34
	-1.65
	-2.86
	-1.96
	-2.75
	-2.75
	-3.09
	-2.69
	-0.43
	-2.79
	-0.716
	-0.352
	-2.86
	-3.3
	-2.38
	-0.916
	-0.749
	-2.98
	-0.615
	-2.63
	-2.48
	-2.97
	-2.94
	-2.69
	-3.05
	-3.09
	-3.11
	-2.71
	-2.62
	-3.1
	-3.13
	-2.77
	-2.08
	-2.81
	-2.71
	-0.415
	-3
	-2.68
	-2.11
	-2.25
	-2.93
	-2.89
	-2.05
	-1.91
	-1.6
	-1.65
	-2.99
	-3.38
	-3.26
	-2.97
	-1.24
	-2.11
	-2.11
	-2.37
	-0.469
	-2.65
	-3.13
	-1.8
	-2.94
	-2.66
	-2.22
	-2.78
	-0.489
	-0.496
	-2.81
	-2.82
	-3.01
	-2.55
	-2.07
	-2.23
	-1.84
	-1.79
	-0.561
	-2.37
	-2.68
	-2.48
	-2.96
	-1.97
	-0.565
	-3.08
	-2.43
	-0.919
	-2.1
	-2.42
	-2.38
	-2.46
	-2.36
	-2.04
	-2.79
	-2.88
	-3.13
	-2.83
	-2.77
	-2.42
	-2.8
	-2.62
	-1.76
	-1.52
	-2.52
	-0.914
	-1.84
	-1.23
	-3.27
	-2.25
	-2.13
	-2.97
	-3.45
	-2.43
	-0.853
	-2.02
	-2.22
	-3.01
	-2.02
	-1.92
	-2.72
	-2.59
	-3.1
	-2.96
	-2.28
	-2.31
	-2.88
	-2.28
	-2.82
	-0.305
	-2.41
	-2.87
	-2.09
	-2.85
	-3.31
	-1.78
	-0.612
	-1.97
	-1.76
	-2.97
	-3.11
	-3.11
	-2.31
	-0.822
	-2.81
	-2.27
	-2.11
	-1.99
	-2.72
	-2.84
	-3.22
	-2.78
	-2.73
	-1.02
	-2.91
	-3.1
	-2
	-3.33
	-0.856
	-2.32
	-2.83
	-2.09
	-2.99
	-2.13
	-2.78
	-3.06
	-3.43
	-2.86
	-0.507
	-3.08
	-2.58
	-0.927
	-0.835
	-2.3
	-2.54
	-2.82
	-0.658
	-2.62
	-2.34
	-0.831
	-2.27
	-2.22
	-2.2
	-2.87
	-2.2
	-2.53
	-2.62
	-3.11
	-1.8
	-0.567
	-3.2
	-3.29
	-1.92
	-2.67
	-1.93
	-2.66
	-2.98
	-2.34
	-2.98
	-2.17
	-1.37
	-2.95
	-3.01
	-2.13
	-0.816
	-3.13
	-1.71
	-0.543
	-2.51
	-2.27
	-1.48
	-2.93
	-2.68
	-2.87
	-2.15
	-2.01
	-3.34
	-3.14
	-2.74
	-2.83
	-0.513
	-2.19
	-1.96
	-3.27
	-3.5
	-3.41
	-2.68
	-2.84
	-1.77
	-3.48
	-1.84
	-0.381
	-1.15
	-1.2
	-3.02
	-3
	-2.02
	-2.14
	-2.5
	-2.25
	-3.09
	-0.565
	-0.595
	-0.356
	-0.364
	-2.53
	-2.13
	-2.34
	-2.79
	-2.67
	-2.31
	-0.564
	-3.15
	-0.527
	-2.08
	-2.22
	-2.89
	-3.09
	-2.71
	-2.81
	-2.85
	-2.2
	-2.19
	-3.44
	-2.24
	-2.25
	-2.3
	-2.89
	-2.14
	-2.11
	-1.45
	-0.532
	-2.19
	-2.23
	-2.28
	-2.38
	-2.81
	-1.89
	-2.28
	-2.53
	-2.12
	-1.86
	-3.17
	-2.99
	-2.34
	-0.352
	-1.29
	-2.6
	-1.69
	-0.461
	-2.55
	-0.436
	-2.13
	-2.69
	-0.846
	-3.02
	-2.3
	-3.27
	-0.44
	-2.98
	-2.74
	-2.52
	-2.83
	-1.85
	-0.563
	-2.75
	-2.27
	-0.851
	-2.68
	-2.67
	-2.37
	-3.17
	-3.15
	-2.77
	-2.35
	-3.17
	-3.01
	-2.42
	-2.97
	-2.87
	-2.03
	-1.67
	-3.42
	-2.08
	-2.05
	-2.61
	-1.42
	-2.24
	-3.03
	-2.25
	-0.786
	-1.34
	-2.63
	-3.02
	-3.09
	-2.43
	-2.88
	-0.895
	-2.29
	-3.02
	-2.79
	-2.04
	-3.2
	-3.07
	-0.739
	-0.322
	-0.583
	-2.72
	-3.12
	-2.86
	-2.46
	-1.05
	-1.95
	-2.68
	-2.95
	-1.94
	-1.21
	-2.66
	-2.4
	-3.04
	-3.17
	-2.02
	-3.07
	-2.6
	-3.41
	-0.794
	-2.87
	-2.31
	-0.938
	-2.14
	-2.16
	-0.721
	-2.72
	-0.779
	-2.74
	-0.527
	-2.22
	-3.26
	-2.75
	-2.89
	-0.626
	-3.32
	-2.46
	-3.49
	-2.45
	-2.39
	-2.53
	-2.49
	-2.54
	-0.483
	-2.64
	-0.748
	-2.03
	-2.91
	-3.12
	-2.22
	-2.69
	-2.77
	-1.52
	-2.36
	-2.7
	-2.33
	-0.308
	-0.49
	-2.97
	-2.87
	-2.27
	-0.773
	-0.34
	-2.93
	-2.56
	-2.66
	-2.4
	-2.78
	-0.487
	-2.98
	-2.91
	-3.2
	-2.66
	-3.05
	-3.16
	-2.09
	-2.84
	-3.05
	-2.9
	-2.66
	-2.96
	-3.08
	-1.01
	-2.07
	-2.35
	-0.67
	-2.42
	-3.26
	-3.32
	-2.69
	-2.47
	-0.479
	-2.36
	-3.18
	-2.73
	-2.92
	-2.34
	-3.02
	-2.89
	-2.85
	-0.887
	-2.93
	-0.52
	-2.13
	-1.56
	-2.46
	-3.19
	-2.2
	-0.672
	-2.84
	-2.65
	-1.81
	-0.693
	-3.23
	-2.82
	-2.69
	-2.46
	-2.64
	-2.72
	-3.11
	-3.11
	-2.53
	-2.71
	-1.52
	-2.61
	-2.21
	-0.415
	-0.846
	-1.17
	-2.41
	-2.02
	-0.37
	-2.45
	-2.97
	-3.06
	-2.19
	-0.779
	-2.98
	-2.94
	-2.38
	-3.05
	-2.07
	-2.91
	-2.4
	-3.18
	-2.29
	-3.01
	-0.916
	-3.13
	-2.91
	-2.86
	-3.14
	-2.13
	-2.58
	-2.05
	-2.31
	-2.24
	-0.826
	-0.35
	-2.41
	-2.38
	-2.78
	-0.371
	-2.67
	-3.05
	-2.7
	-2.08
	-2.61
	-2.97
	-2.93
	-2.55
	-0.864
	-3.13
	-2.53
	-2.87
	-2.75
	-2.93
	-2.78
	-3.29
	-2.47
	-0.656
	-2.55
	-2.66
	-2.45
	-2.97
	-2.64
	-3.26
	-2.25
	-2.72
	-2.89
	-3.34
	-2.91
	-2.3
	-2.85
	-2.55
	-2.07
	-3.03
	-2.5
	-2.34
	-1.84
	-1.47
	-0.678
	-3.19
	-2.82
	-3.04
	-3.01
	-3.09
	-2.78
	-3.23
	-1.57
	-1.39
	-2.59
	-3.17
	-3.22
	-2.52
	-1.26
	-1.94
	-2.66
	-2.89
	-0.614
	-3.27
	-2.36
	-2.58
	-1.94
	-2.98
	-2.02
	-2.34
	-2.99
	-1.4
	-0.719
	-2.77
	-2.15
	-3.04
	-2.04
	-0.552
	-3.23
	-1.91
	-2.95
	-2.51
	-2.39
	-1.27
	-2.92
	-2.49
	-2.06
	-2.44
	-2.12
	-3
	-2.96
	-2.94
	-3.25
	-1.94
	-1.51
	-0.343
	-2.29
	-3.14
	-2.92
	-2.96
	-1.74
	-2.25
	-3.11
	-3.34
	-3.08
	-2.39
	-0.964
	-3.16
	-2.49
	-3.07
	-2.7
	-2.31
	-2.88
	-1.1
	-2.45
	-2.58
	-2.75
	-2.85
	-2.91
	-1.72
	-3.15
	-3.17
	-2.8
	-2.92
	-1.88
	-2.64
	-2.68
	-3.39
	-2.74
	-2.88
	-0.554
	-2.8
	-1.59
	-2.94
	-2.82
	-2.06
	-2.22
	-2.85
	-2.43
	-3.1
	-3.22
	-3.18
	-0.337
	-2.33
	-2.24
	-2.87
	-3.12
	-2.71
	-3.15
	-2.59
	-2.38
	-2.58
	-3.13
	-3.02
	-2.95
	-0.877
	-2.54
	-2.15
	-2.44
	-0.775
	-3.1
	-2.86
	-2.01
	-1.54
	-3.08
	-3.12
	-1.78
	-2.16
	-2.49
	-2.75
	-1.63
	-2.49
	-3.32
	-3
	-1.54
	-3
	-2.63
	-2.92
	-1.95
	-2.32
	-2.08
	-1.53
	-2.34
	-2.7
	-2.97
	-2.23
	-2.95
	-2.64
	-3.4
	-2.76
	-2.91
	-0.457
	-3.15
	-3.13
	-2.25
	-2.81
	-2.91
	-1.77
	-3.35
	-0.788
	-2.87
	-1.5
	-2.91
	-2.71
	-2.54
	-3.22
	-2.99
	-0.356
	-0.333
	-2.73
	-2.42
	-2.31
	-1.48
	-3.47
	-2.86
	-2.62
	-2.94
	-2.28
	-3.05
	-2.31
	-0.894
	-2.33
	-2.74
	-3.09
	-0.89
	-2.69
	-2.17
	-2.17
	-2.73
	-1.27
	-2.95
	-2.32
	-2.9
	-2.07
	-0.976
	-2.35
	-2.9
	-2.89
	-2.48
	-2.86
	-2.7
	-1.96
	-2.78
	-1.81
	-0.52
	-2.12
	-2.84
	-3.4
	-2.76
	-2.78
	-3.23
	-3.04
	-2.68
	-1.51
	-2.82
	-0.94
	-3.02
	-2.42
	-2.51
	-3
	-0.985
	-1.07
	-2.26
	-3.04
	-3.33
	-0.978
	-0.505
	-3.23
	-2.48
	-1.03
	-1.88
	-3.01
	-2.95
	-0.362
	-2.6
	-2.73
	-2.32
	-2.72
	-3.08
	-2.15
	-2.9
	-2.79
	-2.3
	-2.74
	-2.33
	-2.29
	-3.05
	-2.85
	-2.67
	-0.408
	-2.38
	-2.49
	-2.32
	-2.19
	-2.51
	-1.14
	-2.12
	-2.62
	-2.38
	-2.16
	-0.506
	-2.94
	-2.34
	-2.5
	-0.952
	-0.482
	-3.09
	-2.44
	-2.4
	-3.03
	-2.64
	-2.43
	-0.78
	-2.36
	-3.19
	-2.74
	-2.74
	-1.91
	-2.32
	-2.51
	-2.21
	-2.6
	-1.52
	-2.99
	-0.407
	-2.9
	-2.47
	-2.15
	-2.49
	-1.62
	-3.22
	-2.61
	-0.888
	-2.45
	-2.55
	-2.7
	-0.558
	-2.65
	-2.64
	-2.88
	-2.56
	-2.29
	-3.31
	-2.17
	-2.21
	-2.78
	-2.45
	-2.94
	-2.25
	-2.95
	-2.13
	-2.74
	-0.983
	-3.24
	-3.03
	-0.422
	-2.03
	-3.49
	-0.662
	-2.24
	-3.11
	-2.09
	-2.79
	-2.52
	-2.79
	-1.29
	-0.51
	-2.79
	-0.581
	-2.64
	-2.81
	-2.67
	-2.38
	-2.85
	-0.367
	-2.75
	-2.64
	-2.49
	-2.86
	-3.05
	-2.57
	-2.46
	-2.71
	-0.874
	-0.768
	-3.32
	-2.94
	-2.08
	-2.75
	-3.19
	-3.15
	-2.34
	-2.76
	-2.53
	-2.59
	-3.04
	-2.94
	-1.03
	-2.69
	-0.627
	-0.615
	-2.53
	-2.05
	-3.28
	-2.54
	-3.25
	-2.35
	-1.03
	-2.91
	-3.05
	-2.59
	-3.18
	-2.45
	-2.72
	-2.13
	-3.25
	-2.94
	-1.2
	-0.367
	-2.59
	-2.57
	-2.9
	-1.99
	-1.73
	-0.501
	-3.18
	-2.97
	-2.9
	-2.22
	-2.78
	-2.83
	-0.67
	-2.91
	-2.03
	-1.65
	-2.87
	-2.52
	-2.22
	-1.47
	-2.68
	-2.03
	-3.06
	-2.27
	-3.31
	-1.19
	-0.572
	-2.07
	-2.64
	-3.12
	-1.98
	-2.46
	-2.32
	-3.24
	-2
	-2.67
	-2.31
	-0.357
	-0.48
	-2.5
	-2.95
	-2.47
	-3.36
	-2.45
	-2.55
	-2.47
	-2.62
	-1.82
	-0.826
	-2.3
	-2.92
	-3.09
	-2.03
	-2.98
	-2.27
	-2.68
	-2.14
	-3.03
	-0.623
	-3.18
	-2.36
	-0.847
	-0.455
	-2.91
	-0.404
	-2.36
	-0.714
	-1.77
	-2.36
	-2.49
	-2.51
	-2.59
	-2.29
	-2.99
	-2.93
	-2.78
	-0.75
	-2.87
	-2.46
	-2.06
	-2.4
	-1.89
	-2.31
	-2.09
	-2.26
	-2.93
	-0.334
	-2.31
	-1.59
	-2.98
	-2.04
	-2.34
	-2.95
	-2.01
	-2.62
	-1.41
	-0.647
	-0.446
	-3.5
	-2.92
	-3.06
	-2.07
	-0.459
	-2.28
	-2.43
	-2.94
	-0.321
	-2.59
	-0.374
	-1.07
	-2.49
	-1.69
	-2.94
	-2.86
	-3.07
	-1.85
	-2.24
	-2.56
	-2.95
	-0.68
	-3.03
	-0.482
	-3.09
	-2.43
	-2.52
	-2.98
	-3.12
	-3.07
	-2.67
	-1.61
	-2.9
	-2
	-2.96
	-1.96
	-2.12
	-2.15
	-1.95
	-2.63
	-2.57
	-2.34
	-3.25
	-1.97
	-3.02
	-2.7
	-2.49
	-2.8
	-2.45
	-2.91
	-2.23
	-2.16
	-2.16
	-2.33
	-2.4
	-2.8
	-2.46
	-0.668
	-1.58
	-2.78
	-1.92
	-2.97
	-3.05
	-2.92
	-2.02
	-3.24
	-2.61
	-1.98
	-2.09
	-2.65
	-2.88
	-0.46
	-2.41
	-1.04
	-2.71
	-2.24
	-2.68
	-2.98
	-1.68
	-3.1
	-1.54
	-3.16
	-2.96
	-2.71
	-2.35
	-2.82
	-1.96
	-2.29
	-2.69
	-2.47
	-2.07
	-1.99
	-1.32
	-2.49
	-2.01
	-2.27
	-2.38
	-3.26
	-0.755
	-0.759
	-3.27
	-3.05
	-0.744
	-2.9
	-3.33
	-3
	-2.78
	-2.97
	-3.16
	-2.77
	-3.13
	-2.37
	-2.18
	-2.26
	-2.12
	-3.1
	-2.87
	-3.16
	-3.01
	-2.33
	-2.89
	-2.28
	-1.16
	-2.68
	-3.24
	-0.371
	-2.93
	-2.37
	-1.54
	-2.46
	-2.29
	-2.83
	-2.93
	-1.73
	-3.04
	-3.05
	-2.66
	-2.05
	-2.66
	-2.45
	-2.87
	-2.26
	-3.02
	-2.69
	-2.62
	-2.25
	-0.439
	-0.974
	-0.468
	-2.23
	-3.05
	-2.55
	-2.29
	-3.04
	-2.85
	-2.98
	-0.982
	-1.59
	-2.61
	-0.695
	-2.38
	-2.39
	-2.53
	-2.21
	-1.52
	-2.9
	-2.08
	-2.8
	-2.51
	-3.1
	-2.65
	-3.02
	-2.89
	-2.85
	-2.89
	-2.85
	-2.82
	-2.3
	-2.56
	-2.86
	-3.18
	-3.19
	-2.29
	-2.67
	-2.15
	-2.74
	-2.93
	-2.75
	-0.515
	-1.98
	-2.51
	-2.95
	-2.08
	-3.17
	-3.09
	-1.42
	-0.311
	-2.77
	-1.38
	-3.08
	-2.02
	-2.38
	-2.08
	-2.28
	-1.64
	-2.7
	-2.85
	-2.96
	-3.2
	-0.737
	-0.382
	-2.45
	-0.884
	-3.12
	-2.95
	-2.64
	-2.82
	-2.36
	-3
	-3.34
	-0.49
	-2.77
	-1.23
	-0.616
	-2.75
	-1.05
	-2.99
	-0.569
	-3.13
	-3.06
	-1.99
	-2.41
	-2.94
	-2.47
	-2.15
	-2.53
	-2.06
	-0.421
	-2.97
	-2.59
	-3
	-2.17
	-3.35
	-1.62
	-0.433
	-2.7
	-3.01
	-3.15
	-2.57
	-0.355
	-3.19
	-3.02
	-3.19
	-2.72
	-0.58
	-2.89
	-3.02
	-0.496
	-3.11
	-2.65
	-2.89
	-2.02
	-2.15
	-0.364
	-0.84
	-2.71
	-1.36
	-2.76
	-3.05
	-2.13
	-3.44
	-3.15
	-2.5
	-2.97
	-2.84
	-2.1
	-2.37
	-0.338
	-3.24
	-2.49
	-3.08
	-2.44
	-2.49
	-2.88
	-3.05
	-0.814
	-1.24
	-2.08
	-2.53
	-2.98
	-2.52
	-2.43
	-3.08
	-2.55
	-2.97
	-2.8
	-1.93
	-2.12
	-2.14
	-2.62
	-2.2
	-2.86
	-3.09
	-2.48
	-2.39
	-2.25
	-2.48
	-2.61
	-1.48
	-0.892
	-0.319
	-2.67
	-2.28
	-0.941
	-0.452
	-2.71
	-3.09
	-2.59
	-0.323
	-0.674
	-2.19
	-3.17
	-2.63
	-0.325
	-2.56
	-2.92
	-3.1
	-2.01
	-1.68
	-2.87
	-2.32
	-2.3
	-2.25
	-2.33
	-2.75
	-0.563
	-2.89
	-2.7
	-2.93
	-2.99
	-0.567
	-2.98
	-2.56
	-2.75
	-0.395
	-1.12
	-2.58
	-2.96
	-2.14
	-1.73
	-2.99
	-1.81
	-1.26
	-0.316
	-2.51
	-2.91
	-2.22
	-2.91
	-2.91
	-0.933
	-2.99
	-3.19
	-2.97
	-0.456
	-2.62
	-3.28
	-0.986
	-2.92
	-1.94
	-1.58
	-0.306
	-2.18
	-0.789
	-0.342
	-0.451
	-2.56
	-2.91
	-2.98
	-2.78
	-2.86
	-2.17
	-0.445
	-2.71
	-3.13
	-1.63
	-2.2
	-2.41
	-2.26
	-2.91
	-0.572
	-3.1
	-2.5
	-3.17
	-2.8
	-3.13
	-2.48
	-2.27
	-1.51
	-2.88
	-3.31
	-2.76
	-0.337
	-1.9
	-2.14
	-2.98
	-2.16
	-2.92
	-3.05
	-1.59
	-3.14
	-2.41
	-1.01
	-2.29
	-2.52
	-2.26
	-2.24
	-2.83
	-3.03
	-1.34
	-2.84
	-2.54
	-0.421
	-2.13
	-3.1
	-0.326
	-3.2
	-2.39
	-2.64
	-3
	-2.75
	-2.91
	-3.14
	-2.46
	-2.51
	-0.649
	-2.44
	-3.43
	-2.84
	-3.34
	-2.18
	-3.16
	-2.3
	-2.28
	-3.4
	-0.892
	-2.76
	-0.302
	-2.57
	-0.746
	-2.67
	-2.67
	-0.377
	-3.13
	-3.29
	-3.1
	-2.76
	-2.8
	-2.75
	-3.01
	-1.25
	-2.44
	-3.18
	-2.21
	-0.809
	-3.14
	-0.563
	-2.37
	-3.19
	-2.54
	-0.576
	-2.71
	-2.93
	-2.25
	-3.06
	-2.37
	-2.62
	-3.16
	-2.29
	-2.22
	-2.84
	-3.06
	-2.84
	-0.676
	-3.13
	-2.96
	-2.88
	-0.949
	-3.1
	-2.51
	-1.79
	-3
	-0.302
	-2.16
	-2.93
	-2.6
	-2.83
	-2.15
	-2.32
	-2.94
	-2.66
	-1.62
	-2.18
	-2.52
	-3.08
	-2.74
	-2.47
	-2.48
	-0.68
	-0.871
	-2.65
	-2.49
	-1.89
	-2.79
	-2.89
	-2.91
	-2.99
	-2.08
	-2.79
	-2.79
	-0.477
	-2.95
	-2.85
	-2.61
	-3.25
	-2.93
	-3.24
	-3.38
	-2.47
	-3.18
	-2.22
	-2.78
	-2.35
	-2.32
	-0.802
	-3.35
	-0.482
	-1.9
	-3.1
	-2.72
	-2.97
	-3.57
	-0.966
	-2.71
	-2.28
	-3.53
	-2.77
	-3
	-2.89
	-2.32
	-0.419
	-2.82
	-2.49
	-2.31
	-2.76
	-2.51
	-2.46
	-3.11
	-2.79
	-2.49
	-3.12
	-3.07
	-2.6
	-2.3
	-3.41
	-2.97
	-3.15
	-0.946
	-2.49
	-3.2
	-0.65
	-1.71
	-0.571
	-2.26
	-2.96
	-2.29
	-1.83
	-2.2
	-2.48
	-1.77
	-2.8
	-1.14
	-2.2
	-3.13
	-2.84
	-3.19
	-1.98
	-3.41
	-3.34
	-2.5
	-2.76
	-3.03
	-2.99
	-2.9
	-2.83
	-2.4
	-3.22
	-3.09
	-1.82
	-3.57
	-0.441
	-2.16
	-0.367
	-2.3
	-0.419
	-3.11
	-2.82
	-1.91
	-2.6
	-0.397
	-0.395
	-3
	-2.37
	-2.95
	-3.1
	-2.4
	-0.588
	-3.12
	-2.39
	-2.49
	-2.29
	-2.29
	-3.08
	-1.77
	-2.36
	-3.18
	-2.35
	-0.551
	-2.84
	-1.84
	-2.65
	-2.71
	-2.37
	-2.86
	-2.66
	-0.544
	-3.16
	-2.88
	-2.09
	-2.06
	-3.27
	-0.757
	-2.31
	-2.88
	-2.74
	-2.42
	-2.26
	-1
	-2.44
	-1.84
	-2.91
	-2.47
	-3.03
	-2.17
	-3.23
	-2.33
	-2.23
	-2.94
	-2.09
	-2.95
	-0.534
	-3.14
	-3.19
	-2.95
	-1.2
	-2.89
	-2.93
	-2.68
	-2.43
	-0.507
	-3.37
	-1.85
	-2.97
	-2.42
	-2.78
	-3.35
	-2.75
	-2.78
	-2.55
	-3.07
	-2.91
	-2.47
	-2.29
	-2.55
	-3.04
	-2.46
	-2.55
	-2.92
	-0.549
	-1.27
	-1.5
	-2.67
	-2.65
	-2.41
	-3.15
	-2.84
	-0.642
	-2.66
	-0.836
	-1.88
	-1.96
	-1.57
	-2.59
	-1.84
	-2.91
	-2.04
	-2.47
	-2.99
	-3.55
	-2.22
	-2.02
	-3.17
	-1.58
	-2.8
	-0.581
	-2.37
	-2.78
	-2.73
	-0.825
	-2.48
	-2.32
	-2.84
	-2.31
	-3
	-2.72
	-2.94
	-1.43
	-2.27
	-2.13
	-3.12
	-2.7
	-2.43
	-2.93
	-0.952
	-0.317
	-2.78
	-3.28
	-2.46
	-2.83
	-3.18
	-2.6
	-1.89
	-3.04
	-2.72
	-2.48
	-0.846
	-2.94
	-1.2
	-3.36
	-3.09
	-2.71
	-3
	-3
	-3.03
	-2.94
	-2.83
	-2.04
	-2.04
	-2.81
	-1.03
	-2.14
	-2.73
	-3.02
	-3.27
	-2.96
	-2.57
	-2.28
	-0.535
	-3.37
	-2.7
	-2.74
	-2.04
	-2.85
	-2.76
	-0.526
	-2.67
	-0.588
	-2.54
	-1.12
	-2.72
	-2.7
	-2.33
	-3.25
	-2.19
	-1.87
	-0.615
	-2.82
	-2.74
	-2.75
	-2.21
	-0.55
	-1.74
	-2.55
	-2.31
	-2.75
	-2.73
	-0.989
	-2.3
	-3.14
	-1.93
	-3.05
	-1.64
	-2.6
	-2.38
	-2.48
	-2.15
	-2.89
	-2.6
	-2.99
	-2.68
	-2.81
	-3
	-1.19
	-2.54
	-3
	-3.24
	-2.3
	-3.37
	-2.08
	-2.91
	-2.65
	-3.04
	-2.28
	-2.91
	-2.76
	-2.11
	-0.325
	-2.32
	-3.01
	-0.672
	-2.69
	-0.896
	-2.65
	-0.619
	-2.96
	-2.67
	-2.58
	-2.53
	-1.49
	-2.93
	-2.22
	-2.1
	-2.94
	-2.53
	-2.45
	-2.49
	-3.07
	-2.64
	-2.88
	-2.52
	-2.74
	-2.96
	-3.04
	-0.754
	-2.73
	-3.14
	-2.25
	-3.08
	-0.573
	-2.91
	-1.82
	-2.25
	-0.399
	-2.53
	-3.1
	-2.19
	-2.23
	-2.24
	-2.52
	-0.547
	-1.72
	-2.13
	-2.5
	-2.71
	-2.41
	-2.38
	-1.55
	-2.1
	-2.65
	-2.83
	-0.353
	-1.75
	-0.361
	-2.39
	-2.99
	-2.55
	-2.74
	-2.14
	-2.63
	-2.86
	-2.98
	-2.95
	-2.41
	-2.64
	-2.78
	-2.72
	-1.66
	-2.56
	-2.89
	-2.52
	-2.48
	-2.75
	-2.07
	-2.82
	-3.08
	-2.54
	-0.732
	-2.32
	-3.05
	-3.07
	-0.775
	-2.25
	-2.58
	-1.07
	-2.54
	-2.72
	-0.519
	-0.335
	-2.3
	-0.338
	-2.57
	-2.91
	-2.72
	-2.21
	-3.08
	-0.322
	-0.405
	-2.91
	-2.33
	-1.96
	-2.78
	-3.19
	-3.03
	-3.3
	-0.337
	-2.86
	-0.511
	-3.22
	-3.28
	-0.319
	-2.87
	-2.64
	-2.65
	-0.371
	-3.1
	-2.68
	-3.09
	-2.96
	-2.42
	-0.372
	-1.98
	-2.65
	-2.92
	-2.18
	-2.99
	-3.43
	-2.95
	-2.79
	-2.12
	-1.21
	-2.78
	-2.38
	-2.92
	-2.65
	-2.74
	-2.64
	-2.21
	-2.46
	-2.32
	-2.97
	-2.95
	-2.98
	-3.3
	-2.97
	-2.62
	-2.79
	-2.78
	-2.73
	-2.87
	-2.83
	-2.93
	-2.96
	-2.97
	-2.11
	-1.97
	-2.36
	-2.87
	-2.69
	-2.5
	-2.63
	-3.47
	-2.16
	-1.04
	-2.04
	-2.52
	-2.15
	-2.91
	-2.62
	-2.8
	-2.7
	-2.58
	-2.28
	-2.79
	-2.73
	-2.23
	-2.51
	-2.89
	-1.06
	-2.1
	-2.42
	-2.28
	-2.42
	-3.35
	-2.86
	-0.89
	-2.58
	-2.94
	-0.842
	-2.74
	-3.43
	-3.08
	-2.17
	-0.675
	-3.04
	-2.89
	-2.79
	-3.1
	-2.57
	-1.74
	-0.918
	-2.02
	-2.96
	-1.96
	-2.4
	-3.03
	-2.02
	-3.27
	-2.51
	-2.72
	-2.26
	-2.99
	-2.53
	-2.79
	-2.93
	-1.94
	-3.37
	-3.18
	-2.9
	-2.84
	-3.14
	-3.47
	-2.47
	-2.42
	-2.82
	-3.06
	-3.17
	-3.44
	-2.3
	-1.88
	-0.593
	-1.96
	-3.02
	-2.77
	-2.96
	-2.11
	-3.13
	-2.19
	-2.92
	-1.69
	-2.38
	-2.82
	-2.59
	-1.16
	-3.03
	-2.54
	-0.647
	-2.74
	-2.85
	-2.08
	-2.82
	-1.61
	-2.19
	-0.513
	-1.92
	-2.24
	-2.96
	-2.3
	-2.97
	-0.311
	-3.04
	-2.47
	-2.84
	-0.748
	-2.74
	-2.71
	-3.08
	-2.92
	-3.02
	-2.89
	-2.53
	-2.06
	-2.75
	-2.89
	-2.38
	-2.84
	-2.16
	-2.43
	-2.37
	-1.28
	-0.428
	-2.31
	-3.14
	-2.81
	-0.656
	-0.756
	-2.06
	-2.72
	-0.599
	-2.46
	-2.43
	-2.32
	-2.68
	-2.39
	-2.63
	-2.37
	-2.93
	-1.07
	-2.42
	-2.19
	-2.4
	-1.25
	-2.02
	-3.19
	-3.01
	-0.54
	-0.395
	-3.17
	-3.16
	-3.03
	-2.63
	-2.67
	-2.52
	-0.388
	-2.55
	-1.76
	-3.16
	-1.4
	-2.35
	-2.14
	-3.11
	-1.81
	-2.44
	-0.984
	-2.41
	-0.691
	-3.08
	-2.51
	-2.6
	-0.624
	-1.46
	-3.03
	-2.31
	-0.416
	-0.682
	-3
	-2.54
	-0.597
	-0.703
	-3.27
	-2.03
	-2.2
	-2.85
	-2.62
	-2.43
	-2.13
	-2.36
	-2.36
	-2.65
	-1.67
	-3.24
	-0.531
	-1.35
	-2.65
	-2.43
	-1.19
	-2.03
	-2.36
	-2.68
	-1.87
	-0.315
	-0.362
	-2.84
	-2.95
	-1.62
	-3.02
	-1.99
	-2.83
	-2.04
	-2.08
	-2.16
	-2.63
	-0.625
	-3.07
	-2.35
	-2.08
	-2.87
	-2.15
	-2.1
	-3.01
	-2.81
	-2.7
	-1.9
	-3.14
	-1.98
	-2.92
	-0.556
	-2.48
	-1.16
	-0.937
	-2.48
	-2.93
	-2.75
	-2.34
	-2.43
	-3.01
	-2.27
	-0.328
	-3.01
	-2.52
	-2.89
	-3.14
	-2.91
	-2.48
	-2.49
	-2.85
	-2.6
	-2.98
	-1.9
	-3.03
	-2.66
	-1.75
	-2.82
	-2.96
	-3.01
	-2.63
	-2.04
	-3.1
	-1.87
	-2.75
	-2.31
	-3.02
	-2.75
	-1.48
	-2.37
	-0.386
	-1.19
	-2.95
	-2.68
	-2.41
	-3.04
	-2.49
	-2.81
	-1.91
	-2.12
	-1.86
	-2.89
	-2.76
	-2.93
	-2.2
	-0.873
	-2.73
	-2.85
	-2.14
	-2.05
	-1.86
	-2.82
	-0.468
	-1.03
	-2.79
	-2.65
	-1.49
	-2.45
	-2.41
	-1.91
	-3.03
	-1.02
	-2.48
	-1.07
	-3.03
	-2.73
	-3.07
	-3.05
	-0.503
	-2.6
	-2.99
	-3.07
	-1.12
	-2.4
	-2.85
	-2.39
	-2.25
	-3.09
	-2.88
	-2.27
	-2.99
	-2.01
	-3.18
	-2.79
	-2.31
	-3.43
	-0.858
	-2.63
	-2.39
	-2.84
	-2.55
	-3.01
	-2.84
	-2.24
	-1.81
	-2.82
	-2.5
	-2.66
	-2.74
	-3.03
	-2.56
	-2.44
	-1.17
	-2.23
	-2.81
	-2.41
	-2.9
	-3.08
	-3.46
	-3.02
	-1.89
	-2.45
	-2.21
	-2.49
	-2.23
	-1.15
	-0.357
	-2.81
	-2.78
	-2.53
	-2.52
	-1.75
	-2.68
	-2.8
	-1.08
	-1.21
	-2.98
	-2.64
	-2.27
	-2.81
	-2.97
	-2.22
	-1.15
	-3.22
	-3.3
	-2.55
	-0.545
	-3.25
	-2.83
	-3.16
	-3.19
	-2.36
	-2.47
	-2.41
	-1.34
	-3.13
	-2.49
	-3.05
	-2.68
	-0.363
	-1.19
	-3
	-2.81
	-3.01
	-2.49
	-2.86
	-3.1
	-2.22
	-2.89
	-2.04
	-3.48
	-2.14
	-1.76
	-3.47
	-1.49
	-2.16
	-3.05
	-3.08
	-0.317
	-3.13
	-2.45
	-2.56
	-2.3
	-2.98
	-0.319
	-2.77
	-2.89
	-2.21
	-2.24
	-2.34
	-2.22
	-2.79
	-3.29
	-2.87
	-0.571
	-2.19
	-2.4
	-3.24
	-2.47
	-2.29
	-0.507
	-2.94
	-2.67
	-2.57
	-2.96
	-2.63
	-3.22
	-2.8
	-2.64
	-2.24
	-2.52
	-1.17
	-2.68
	-0.41
	-0.883
	-2.77
	-0.447
	-1.96
	-2.25
	-0.908
	-2.68
	-2.94
	-0.873
	-2.7
	-2.79
	-2.91
	-2.52
	-2.25
	-3.08
	-2.62
	-3.06
	-3.16
	-2.69
	-2.73
	-3.05
	-1.82
	-2.87
	-2.23
	-2.7
	-1.59
	-3.15
	-2.94
	-3.5
	-2.12
	-0.506
	-3.14
	-2.65
	-2.75
	-2.66
	-1.62
	-2.89
	-2.89
	-1.35
	-2.7
	-3
	-2.67
	-2.77
	-1.9
	-2.23
	-3.13
	-2.02
	-0.509
	-2.86
	-2.57
	-3.14
	-2.72
	-2.49
	-2.35
	-1.99
	-2.69
	-3.3
	-1.84
	-1.91
	-2.27
	-2.88
	-2.77
	-2.04
	-2.69
	-2.44
	-0.984
	-1.44
	-2.78
	-2.92
	-0.703
	-2.69
	-1.18
	-2.55
	-3.16
	-2.85
	-1.44
	-1.03
	-2.59
	-2.95
	-3.14
	-2.9
	-2.96
	-3.15
	-3.39
	-2.47
	-2.58
	-2.83
	-2.12
	-2.95
	-2.97
	-2.94
	-3.45
	-2.46
	-1.76
	-2.34
	-3.09
	-2.72
	-2.57
	-2.2
	-2.83
	-2.86
	-2.43
	-2.99
	-3.13
	-2.45
	-3.11
	-0.827
	-3.07
	-0.383
	-2.55
	-2.03
	-2.64
	-2.36
	-3.12
	-2.72
	-2.88
	-2.83
	-2.5
	-3.12
	-1.52
	-3.01
	-0.833
	-2.5
	-2.9
	-3.01
	-2.98
	-2.26
	-2.35
	-2.82
	-1.93
	-2.83
	-2.26
	-1.14
	-2.14
	-2.96
	-0.637
	-2.59
	-2.75
	-3.04
	-2.17
	-3.05
	-2.42
	-1.19
	-2.08
	-2.29
	-2.06
	-3.04
	-3.07
	-3.07
	-2.5
	-1.62
	-3.13
	-2.06
	-3.01
	-2.9
	-2.71
	-2.31
	-0.576
	-3.16
	-2.6
	-3.12
	-2.31
	-3
	-2.43
	-0.729
	-3.2
	-3.03
	-2.39
	-2.96
	-0.376
	-3.14
	-3.35
	-1.77
	-1.02
	-1.21
	-3.12
	-2.38
	-2.2
	-2.81
	-3.26
	-2.79
	-3.01
	-2.43
	-2.41
	-1.14
	-1.3
	-3.03
	-2.53
	-2.49
	-2.92
	-2.48
	-2.92
	-1.96
	-2.69
	-0.719
	-2.96
	-3.23
	-2.35
	-3.39
	-2.79
	-2.68
	-2.86
	-2.67
	-0.74
	-0.689
	-3.29
	-3.02
	-2.44
	-2.09
	-0.731
	-1.82
	-0.852
	-2.69
	-2.52
	-2.37
	-3.13
	-0.343
	-2.76
	-3.15
	-1.17
	-2.07
	-0.621
	-3.33
	-2.52
	-2.84
	-2.88
	-2.3
	-2.12
	-2.47
	-2.07
	-3.08
	-2.37
	-3.14
	-3.08
	-0.667
	-2.43
	-2.57
	-0.991
	-2.56
	-2.75
	-1.03
	-2.95
	-2.6
	-2.25
	-3.52
	-1.11
	-2.35
	-3.09
	-2.4
	-3.05
	-2.65
	-0.379
	-0.602
	-2.17
	-2.31
	-3.03
	-3.25
	-2.95
	-2.85
	-1.81
	-2.5
	-2.84
	-2.57
	-3.27
	-2.8
	-2.53
	-0.441
	-1.83
	-3.34
	-2.64
	-2.49
	-2.58
	-2.01
	-2.17
	-2.88
	-0.541
	-2.82
	-3.05
	-3.13
	-0.705
	-3
	-3.42
	-2.11
	-2.12
	-2.89
	-3.1
	-0.432
	-0.379
	-2.81
	-1.43
	-2.98
	-2.1
	-2.58
	-2.02
	-2.57
	-2.25
	-1.91
	-1.56
	-2.1
	-2.93
	-2.07
	-2.45
	-2.93
	-1.94
	-0.371
	-3.23
	-2.32
	-2.19
	-0.582
	-2.47
	-3.02
	-0.484
	-2.95
	-2.39
	-3.06
	-2.1
	-2.45
	-0.774
	-3.2
	-3.14
	-2.88
	-1.65
	-2.51
	-2.66
	-2.5
	-2.48
	-3.13
	-2.19
	-2.2
	-2.66
	-0.398
	-1.09
	-1.94
	-2.88
	-3.18
	-2.51
	-2.46
	-2.11
	-2.84
	-3.28
	-3.1
	-0.582
	-3.08
	-0.82
	-2.59
	-3.07
	-1.36
	-2.67
	-2.45
	-2.59
	-0.65
	-2.79
	-2.88
	-3.05
	-3.01
	-2.42
	-1.65
	-2.42
	-2.96
	-1.36
	-2.81
	-1.19
	-2.79
	-2.73
	-2.37
	-2.52
	-2.81
	-3.37
	-2.98
	-2.15
	-0.899
	-2.02
	-1.63
	-1.77
	-2.87
	-3.37
	-0.57
	-2.69
	-1.94
	-2.71
	-0.629
	-0.837
	-2.31
	-2.73
	-2.65
	-3.43
	-3.18
	-3.09
	-2.75
	-3.05
	-2.08
	-0.489
	-3.03
	-3.14
	-2.8
	-2.99
	-2.2
	-2.21
	-3.16
	-2.88
	-2.86
	-2.83
	-2.34
	-2.02
	-3.17
	-2.57
	-2.36
	-2.08
	-2.81
	-2.52
	-2.77
	-0.416
	-2.77
	-3
	-2.55
	-2.76
	-3.16
	-2.46
	-2.83
	-3.02
	-2.22
	-2.5
	-2.87
	-2.53
	-3.35
	-3.09
	-1.26
	-3.37
	-1.27
	-1.21
	-2.92
	-2.62
	-2.42
	-2.92
	-0.53
	-1.94
	-0.888
	-3.17
	-3.12
	-3.02
	-2.77
	-2.77
	-0.525
	-3.2
	-2.94
	-2.75
	-3.02
	-2.61
	-2.5
	-2.71
	-2.98
	-3.23
	-3.06
	-2.69
	-2.68
	-2.6
	-2.31
	-2.04
	-2.81
	-2.61
	-0.323
	-2.69
	-2.8
	-1.94
	-2.86
	-3.2
	-2.7
	-0.582
	-2.34
	-2.12
	-2.07
	-0.916
	-2.48
	-0.426
	-2.78
	-2.98
	-2.45
	-2.27
	-2.74
	-3.22
	-2.42
	-2.84
	-2.48
	-2.5
	-2.93
	-2.4
	-2.69
	-3.08
	-2.42
	-2.89
	-2.56
	-2.98
	-0.931
	-2.6
	-1.26
	-0.726
	-3.38
	-2.94
	-3
	-2.95
	-2.41
	-2.23
	-0.531
	-2.11
	-1.66
	-2.8
	-2.85
	-2.19
	-2.77
	-2.15
	-3.05
	-2.75
	-2.55
	-3.16
	-2.16
	-2.57
	-0.611
	-2.58
	-2.17
	-3.06
	-2.45
	-0.832
	-2.72
	-2.85
	-3.04
	-2.71
	-0.481
	-3.13
	-2.88
	-2.79
	-3.21
	-0.409
	-2.96
	-2.8
	-0.808
	-2.44
	-2.05
	-2.46
	-2.31
	-1.4
	-2.73
	-3.11
	-2.15
	-2.48
	-2.37
	-0.911
	-2.32
	-2.23
	-0.809
	-2.77
	-2.76
	-3.07
	-1.35
	-2.6
	-2.89
	-2.74
	-2.28
	-3.14
	-2.42
	-3.18
	-0.461
	-2.83
	-2.91
	-1.97
	-2.48
	-0.364
	-2.51
	-3.08
	-2.75
	-2.89
	-2.72
	-2.35
	-2.89
	-3.14
	-1.92
	-0.653
	-2.88
	-2.45
	-2.86
	-0.829
	-3.36
	-2.61
	-3.02
	-2.35
	-2.21
	-2.27
	-1.9
	-2.31
	-3.06
	-2.76
	-2.71
	-0.817
	-2.23
	-2.81
	-2.83
	-3.15
	-3.06
	-3
	-2.86
	-2.98
	-0.954
	-3.21
	-2.46
	-2.28
	-1.6
	-2.5
	-1.78
	-3
	-1.07
	-2.85
	-2.5
	-2.21
	-2.97
	-2.87
	-0.396
	-2.34
	-1.91
	-3.03
	-0.487
	-2.8
	-2.98
	-2.22
	-2.52
	-2.97
	-2.75
	-2.12
	-0.367
	-0.416
	-0.547
	-2.42
	-0.629
	-2.6
	-2.38
	-2.65
	-1.79
	-1.93
	-2.88
	-2.62
	-3.17
	-2.17
	-2.3
	-2.99
	-2.32
	-1.67
	-3.12
	-1.99
	-3.16
	-2.96
	-0.716
	-1.29
	-3.49
	-2.73
	-3.14
	-0.778
	-3.03
	-0.308
	-3.07
	-3.28
	-2.93
	-3.22
	-3.11
	-3.04
	-3.07
	-0.317
	-2.3
	-2.56
	-2.93
	-1.97
	-2.3
	-1.64
	-2.51
	-2.64
	-0.931
	-0.444
	-2.72
	-2.18
	-2.19
	-2.14
	-2.34
	-2.51
	-0.346
	-2.71
	-2.76
	-2.77
	-1.17
	-1.99
	-2.67
	-3.04
	-2.64
	-2.62
	-2.4
	-2.84
	-2.37
	-2.61
	-2.11
	-1.62
	-2.25
	-1.85
	-2.73
	-1.86
	-0.588
	-0.727
	-2.77
	-3.13
	-2.65
	-3
	-1.81
	-2.06
	-3.12
	-3.04
	-2.73
	-2.9
	-2.99
	-2.34
	-2.76
	-2.62
	-2.71
	-0.777
	-2.58
	-3.49
	-1.1
	-3.15
	-2.61
	-0.46
	-2.29
	-2.47
	-2.9
	-2.08
	-2.33
	-3.09
	-0.456
	-0.847
	-2.89
	-2.11
	-2.8
	-2.38
	-2.53
	-2.46
	-2.87
	-0.39
	-2.33
	-2.34
	-2.05
	-2.28
	-3.01
	-2.32
	-2.9
	-2.29
	-2.26
	-3.15
	-2.33
	-0.353
	-1.2
	-3.14
	-2.25
	-2.99
	-2.96
	-0.487
	-0.996
	-2.84
	-1.74
	-0.862
	-2.53
	-2.16
	-0.336
	-2.28
	-2.24
	-2.58
	-2.69
	-2.06
	-1.39
	-2.41
	-0.357
	-2.45
	-3.12
	-2.12
	-3.36
	-2.88
	-2.05
	-2.89
	-0.51
	-2.88
	-2.15
	-2.44
	-1.48
	-2.1
	-2.96
	-1.56
	-2.94
	-3.55
	-2.67
	-2.48
	-1.69
	-1.82
	-2.68
	-2.39
	-2.35
	-2.8
	-0.467
	-1.85
	-3.32
	-2.49
	-2.67
	-2.7
	-3.07
	-0.987
	-0.571
	-0.591
	-2.73
	-2.28
	-3.11
	-1.39
	-2.63
	-3.02
	-0.685
	-2.85
	-2.43
	-0.862
	-2.99
	-0.913
	-0.366
	-3.05
	-0.901
	-3.08
	-2.26
	-1.66
	-0.423
	-1.96
	-2.47
	-0.781
	-1.49
	-3.11
	-1.07
	-3.35
	-3.01
	-0.431
	-1.91
	-2.85
	-2.85
	-2.3
	-1.76
	-3.04
	-1.4
	-2.64
	-3.09
	-2
	-2.32
	-2.63
	-2.58
	-3.04
	-2.87
	-2.44
	-1.1
	-2.85
	-2.61
	-1.96
	-3
	-2.91
	-1.72
	-1.62
	-2.89
	-2.75
	-2.94
	-2.76
	-0.691
	-2.9
	-3
	-2.25
	-2.81
	-3.12
	-2.12
	-2.95
	-2.34
	-2.62
	-2.24
	-3.25
	-2.17
	-2.36
	-3.07
	-2.58
	-2.47
	-2.41
	-3.05
	-3.13
	-1.55
	-2.91
	-2.92
	-0.565
	-2.74
	-3.06
	-2.69
	-1.94
	-1.18
	-2.92
	-2.96
	-2.65
	-2.02
	-2.61
	-2.66
	-0.55
	-0.694
	-2.94
	-2.42
	-2.14
	-2.92
	-2.63
	-3.26
	-2.87
	-0.492
	-2.95
	-2.54
	-2.71
	-1.95
	-1.88
	-0.493
	-1.02
	-2.8
	-2.28
	-2.84
	-1.18
	-3.22
	-1.37
	-2.55
	-3
	-2.54
	-2.29
	-1.97
	-2.5
	-2.74
	-2.3
	-2.04
	-0.323
	-1.05
	-1.74
	-2.43
	-2.73
	-1.53
	-3.09
	-3.22
	-2.9
	-3.21
	-2.97
	-2.44
	-3.13
	-2.92
	-2.76
	-2.87
	-1.95
	-2.41
	-2.79
	-3.17
	-1.81
	-1.02
	-2.28
	-2.4
	-2.82
	-3.07
	-3.27
	-2.02
	-2.7
	-2.69
	-3.28
	-2.35
	-2.72
	-0.502
	-2.96
	-3.37
	-0.408
	-2.57
	-2.93
	-3.13
	-0.517
	-2.08
	-1
	-2.96
	-0.313
	-0.675
	-2.46
	-2.72
	-2.46
	-0.628
	-0.803
	-2.89
	-1.62
	-2.54
	-1.99
	-2.13
	-3.01
	-2.27
	-2.3
	-0.323
	-0.558
	-2.41
	-2.36
	-2.23
	-2.86
	-3.08
	-2.32
	-3.04
	-2.62
	-2.9
	-1.96
	-0.495
	-3.34
	-2.32
	-1.07
	-2.69
	-2.66
	-2.52
	-1.61
	-2.71
	-2.39
	-2.95
	-2.99
	-2.82
	-1.21
	-2.41
	-2.2
	-2.1
	-3.14
	-0.985
	-2.36
	-1.22
	-2.93
	-1.54
	-2.93
	-2.96
	-0.941
	-0.366
	-3.11
	-2.87
	-1.15
	-2.83
	-2.12
	-3.04
	-2.86
	-2.46
	-1.98
	-2.45
	-0.564
	-3.28
	-1
	-2.15
	-1.53
	-2.03
	-1.88
	-2.07
	-2.06
	-1.98
	-2.26
	-0.459
	-3.23
	-2.28
	-2.91
	-1.38
	-2.04
	-3.06
	-1.68
	-2.88
	-1.97
	-3.1
	-1.39
	-3.13
	-3.11
	-2.99
	-0.435
	-3.17
	-2.79
	-3.17
	-1.9
	-2.86
	-2.2
	-0.896
	-2.27
	-0.738
	-2.43
	-2.73
	-3.05
	-2.65
	-2.33
	-3.24
	-3.12
	-2.69
	-2.07
	-1.07
	-2.99
	-3.08
	-3.16
	-2.97
	-2.94
	-3.09
	-1.21
	-2.35
	-2.44
	-3.04
	-2.75
	-0.806
	-2.21
	-2.49
	-2.68
	-2.31
	-2.66
	-2.48
	-2.29
	-2.56
	-2.48
	-3.17
	-3.14
	-2.84
	-2.58
	-2.02
	-2.66
	-0.398
	-1.56
	-1.15
	-2.99
	-2.26
	-2.95
	-2.86
	-2.95
	-2.44
	-2.52
	-3.04
	-0.431
	-2.78
	-2.5
	-2.15
	-2.82
	-2.98
	-2.66
	-2.4
	-2.88
	-2.32
	-2.6
	-3.24
	-2.77
	-1.78
	-2.31
	-2.28
	-3.03
	-2.79
	-2.21
	-2.32
	-2.55
	-2.36
	-3.04
	-2.98
	-2.59
	-1.99
	-2
	-3.05
	-2.84
	-3.44
	-2.92
	-0.661
	-3.3
	-2.89
	-2.27
	-3.22
	-2.49
	-2.9
	-2.63
	-3.03
	-1.39
	-0.512
	-2.5
	-2.48
	-0.361
	-2.41
	-2.2
	-1.22
	-1.89
	-2.07
	-0.597
	-3.08
	-1.35
	-2.25
	-1.69
	-2.06
	-2.23
	-2.97
	-2.52
	-3.27
	-2.93
	-2.76
	-0.785
	-0.615
	-0.814
	-2.49
	-0.895
	-0.372
	-2.47
	-0.877
	-2.63
	-1.95
	-2.27
	-2.39
	-0.502
	-0.539
	-1.07
	-0.358
	-2.4
	-2.7
	-2.15
	-1.98
	-2.46
	-0.418
	-0.447
	-2.69
	-2.95
	-3.18
	-2.8
	-2.33
	-2.91
	-2.92
	-0.435
	-1.61
	-3.38
	-3.01
	-3.03
	-2.96
	-2.45
	-2.37
	-2.79
	-2.2
	-1.56
	-3.25
	-2.37
	-2.66
	-3.3
	-3.43
	-2.2
	-1.19
	-3.02
	-0.504
	-0.467
	-2.37
	-2.5
	-3.07
	-2.44
	-3.26
	-3.22
	-2.35
	-2.72
	-2.66
	-2.6
	-2.67
	-3.12
	-2.07
	-3.01
	-2.85
	-2.33
	-2.73
	-2.75
	-2.56
	-2.71
	-2.57
	-2.65
	-2.78
	-2.41
	-1.21
	-1.41
	-0.327
	-2.29
	-2.92
	-2.84
	-2.73
	-2.13
	-2.36
	-1.49
	-2.55
	-2.48
	-0.387
	-2.88
	-2.86
	-2.69
	-2.44
	-3.17
	-2.6
	-2.97
	-0.461
	-0.568
	-1.97
	-1.03
	-0.315
	-3.04
	-3.26
	-0.588
	-2.45
	-2.5
	-2.88
	-3.36
	-2.32
	-3.16
	-2.74
	-3.1
	-2.36
	-2.44
	-2.41
	-2.56
	-2.79
	-0.309
	-2.73
	-1.92
	-0.35
	-1.4
	-1.49
	-1.53
	-1.14
	-0.63
	-1
	-2.96
	-2.1
	-1.94
	-1.72
	-2.47
	-0.428
	-0.639
	-0.458
	-2.55
	-2.75
	-2.92
	-2.85
	-2.94
	-2.75
	-3.06
	-2.85
	-2.43
	-3.03
	-0.332
	-3.01
	-2.76
	-0.595
	-2.51
	-2.41
	-2.56
	-2.16
	-0.334
	-2.9
	-2.51
	-2.84
	-3.32
	-0.88
	-0.915
	-3.18
	-2.69
	-2.53
	-2.71
	-2.89
	-0.512
	-1.04
	-2.48
	-3.14
	-2.97
	-3.15
	-1.31
	-3.17
	-2.44
	-2.85
	-1.23
	-2.79
	-3.48
	-2.61
	-2.89
	-2.31
	-1.61
	-2.47
	-2.15
	-2.49
	-3.12
	-1.32
	-3.28
	-2.75
	-2.41
	-2.36
	-2.72
	-2.73
	-2.74
	-2.69
	-0.524
	-0.9
	-1.31
	-3.07
	-2.18
	-0.858
	-2.88
	-0.401
	-2.59
	-0.655
	-2.99
	-3.02
	-2.56
	-2.21
	-2.04
	-3.13
	-2.2
	-2.57
	-1.81
	-2.92
	-2.9
	-0.317
	-2.36
	-2.61
	-0.368
	-2.92
	-3.13
	-0.506
	-2.66
	-2.85
	-1.1
	-2.52
	-2.52
	-3.13
	-2.78
	-3.33
	-2.69
	-2.91
	-2.8
	-2.79
	-2.63
	-2.37
	-2.79
	-1.28
	-0.502
	-2.86
	-3.15
	-2.46
	-0.309
	-2.75
	-2.24
	-2.38
	-3.01
	-1.85
	-3.17
	-2.19
	-2.32
	-2.54
	-1.94
	-2.54
	-1.88
	-2.85
	-1.84
	-3.21
	-2.27
	-2.47
	-2.31
	-3.52
	-1.78
	-2.5
	-0.616
	-3.21
	-2.03
	-0.387
	-2.16
	-2.12
	-0.586
	-0.37
	-1.1
	-1.77
	-3.24
	-2.15
	-3.03
	-2.72
	-1.97
	-2.5
	-2.67
	-3.19
	-2.97
	-3.5
	-2.97
	-3.02
	-0.441
	-2.94
	-2.62
	-2.97
	-3.04
	-3.29
	-2.19
	-2.98
	-2.62
	-3.14
	-3.26
	-0.425
	-3.17
	-1.96
	-1.81
	-2.75
	-3.08
	-2.88
	-1.83
	-0.611
	-3.16
	-2.54
	-0.555
	-2.97
	-0.507
	-2.75
	-3.03
	-2.3
	-2.36
	-3.25
	-2.8
	-2.69
	-2.95
	-2.74
	-1.97
	-3.11
	-2.36
	-2.78
	-0.951
	-2.68
	-2
	-3.09
	-0.542
	-0.373
	-2.53
	-2.12
	-2.38
	-2.82
	-3.27
	-2.43
	-2.26
	-3.16
	-3.22
	-2.39
	-0.338
	-2.47
	-2.54
	-2.58
	-3.2
	-2.46
	-1.34
	-0.58
	-3.02
	-2.85
	-2.31
	-2.83
	-2.34
	-0.508
	-2.82
	-1.88
	-1.21
	-2.83
	-1.19
	-3.23
	-2.69
	-3.13
	-2.19
	-0.966
	-2.34
	-1.43
	-1.9
	-0.358
	-2.07
	-2.28
	-1.08
	-2.54
	-2.41
	-3.22
	-2.13
	-2.58
	-2.47
	-3.04
	-2.2
	-2.83
	-0.407
	-3.19
	-2.22
	-0.992
	-1.85
	-2.98
	-2.38
	-2.7
	-0.526
	-2.44
	-3.33
	-3.02
	-0.575
	-1.23
	-2.11
	-1.42
	-2.12
	-2.79
	-0.435
	-0.414
	-2.59
	-0.593
	-1.36
	-3.02
	-3.16
	-1.42
	-2.73
	-3.1
	-3.09
	-2.56
	-2.11
	-2.05
	-2.38
	-2.57
	-2.94
	-2.92
	-2.67
	-2.42
	-0.317
	-2.27
	-2.63
	-2.48
	-1.08
	-0.329
	-3.13
	-2.14
	-3.02
	-2.06
	-1.74
	-3.06
	-0.39
	-2.74
	-3.15
	-2.33
	-2.53
	-2.78
	-0.402
	-3.03
	-2.87
	-2.98
	-0.901
	-3.33
	-1.81
	-1.94
	-2.6
	-2.03
	-2.33
	-2.7
	-2.95
	-1.73
	-2.56
	-0.485
	-2.27
	-0.539
	-2.74
	-2
	-2.39
	-1.74
	-0.65
	-2.64
	-3.17
	-3.02
	-2.33
	-2.97
	-2.06
	-2.66
	-3.07
	-1.39
	-0.827
	-2.96
	-2.32
	-2.3
	-2.89
	-3.17
	-2.71
	-2.62
	-2.88
	-2.25
	-2.29
	-2.83
	-2.29
	-2.99
	-0.936
	-1.54
	-2.1
	-2.02
	-1.04
	-3.11
	-2.27
	-3.15
	-2.42
	-2.58
	-2.97
	-2.54
	-1.92
	-2.57
	-2.46
	-2.66
	-2.41
	-1.9
	-2.24
	-3.33
	-2.28
	-1.18
	-3.18
	-3.2
	-2.96
	-1.94
	-1.17
	-2.76
	-2.48
	-2.07
	-0.722
	-0.467
	-0.317
	-3.06
	-2.42
	-2.88
	-2.29
	-2.63
	-2.47
	-2.26
	-2.86
	-2.75
	-1.18
	-3.12
	-2.69
	-1.01
	-3.12
	-1.13
	-1.28
	-2.86
	-0.995
	-2.46
	-2.42
	-0.759
	-2.54
	-2.99
	-2.74
	-2.25
	-2.87
	-1.77
	-2.41
	-3.08
	-2.64
	-3.37
	-2.46
	-2.63
	-2.55
	-0.361
	-2.41
	-3.05
	-3.53
	-3.1
	-2.96
	-3.11
	-0.372
	-3.27
	-2.93
	-2.66
	-2.61
	-1.89
	-1.03
	-1.85
	-2.31
	-2.83
	-3.07
	-2.24
	-2.86
	-3.22
	-1.23
	-0.392
	-0.782
	-0.757
	-2.66
	-2.11
	-2.18
	-2.49
	-2.46
	-0.733
	-2.65
	-2.4
	-2.62
	-3.02
	-1.2
	-2.54
	-2.8
	-2.27
	-1.63
	-2.89
	-2.98
	-2.93
	-1.57
	-2.75
	-2.85
	-3.13
	-2.72
	-2.7
	-2.77
	-3.24
	-1.75
	-0.947
	-2.15
	-2.33
	-2.58
	-2.76
	-2.36
	-2.35
	-2.86
	-2.4
	-2.29
	-3.43
	-3.23
	-2.21
	-2.56
	-2.81
	-2.41
	-1.72
	-2.47
	-0.314
	-2.67
	-2.74
	-0.496
	-2.43
	-2.82
	-2.17
	-2.42
	-2.98
	-2.61
	-3.1
	-2.74
	-2.52
	-3.2
	-1.93
	-2.64
	-3.06
	-2.94
	-3.15
	-0.472
	-2.37
	-3.13
	-2.17
	-2.34
	-3.29
	-2.1
	-3.42
	-3.23
	-1.1
	-2.6
	-2.83
	-2.47
	-2.69
	-2.89
	-3.06
	-2.61
	-3.11
	-2.71
	-2.24
	-1.37
	-3.02
	-2.92
	-3.28
	-2.3
	-2.83
	-2.65
	-2.74
	-2.99
	-2.67
	-2.68
	-1.55
	-3.03
	-3.41
	-2.84
	-2.06
	-2.51
	-2.83
	-2.36
	-2.22
	-0.847
	-2.15
	-2.9
	-3.16
	-2.49
	-0.701
	-2.77
	-2.42
	-2.52
	-2.07
	-2.58
	-2.31
	-3.22
	-3.11
	-3.12
	-2.1
	-3.05
	-0.388
	-2.68
	-2.18
	-2.37
	-2.24
	-1.81
	-2.91
	-2.31
	-2.65
	-2.73
	-3.3
	-1.01
	-3.27
	-2.28
	-2.58
	-2.19
	-3.06
	-3.07
	-3.07
	-2.4
	-2.95
	-0.802
	-2.78
	-2.4
	-0.356
	-2.6
	-2.18
	-2.96
	-1.24
	-2.49
	-0.334
	-2.81
	-3.24
	-1.35
	-2.46
	-2.58
	-2.59
	-2.28
	-2.22
	-2.55
	-0.886
	-2.01
	-2.9
	-2.02
	-2.55
	-2.65
	-3.31
	-1.04
	-2.06
	-2.78
	-2.96
	-0.921
	-2.48
	-2.54
	-0.46
	-2.23
	-2.97
	-2.8
	-2.78
	-2.45
	-2.82
	-2.63
	-3.16
	-2.4
	-2.18
	-1.98
	-2.32
	-3.31
	-3.04
	-0.66
	-2.98
	-3.02
	-2.38
	-2.27
	-2.88
	-2.7
	-2.86
	-2.5
	-2.59
	-0.689
	-2.7
	-0.932
	-2.54
	-1.74
	-2.35
	-2.68
	-2.41
	-3.06
	-2.74
	-3.34
	-2.9
	-2.1
	-0.53
	-2.79
	-0.381
	-3.04
	-0.355
	-2.74
	-2.51
	-2.42
	-2.61
	-3.38
	-2.99
	-3.07
	-2.4
	-2.42
	-2.65
	-2.39
	-2.55
	-2.04
	-2.25
	-0.43
	-3.05
	-2.5
	-2.95
	-2.64
	-2.12
	-2.61
	-2.7
	-2.01
	-2.45
	-1.81
	-2.94
	-1.11
	-1.96
	-2.49
	-2.81
	-1.52
	-2.76
	-2.69
	-0.787
	-2.82
	-1.86
	-1.89
	-2.84
	-0.647
	-2.59
	-2.57
	-3.01
	-3.05
	-2.37
	-2.97
	-2.26
	-3.06
	-3.03
	-2.52
	-3.08
	-1.13
	-3.08
	-1.88
	-2.89
	-2.97
	-2.98
	-2.31
	-3.21
	-2.5
	-2.23
	-3.07
	-3.12
	-3.11
	-3.14
	-2.36
	-2.75
	-1.82
	-1.66
	-2.76
	-2.59
	-3.04
	-3.11
	-2.18
	-2.95
	-2.71
	-0.444
	-2.59
	-2.3
	-2.76
	-2.64
	-2.52
	-3.04
	-2.78
	-2.42
	-2.92
	-3.54
	-0.507
	-2.75
	-1.18
	-0.445
	-2.76
	-2.95
	-0.963
	-2.34
	-2.69
	-2.72
	-3.09
	-2.47
	-3.04
	-3.21
	-3.02
	-2.24
	-2.95
	-2.52
	-2.87
	-2.67
	-3.26
	-3.17
	-0.335
	-2.59
	-2.32
	-2.73
	-2.81
	-2.9
	-2.27
	-2.51
	-3.2
	-2.44
	-2.93
	-3.07
	-3.44
	-2.63
	-2.63
	-2.09
	-2.37
	-1.12
	-0.389
	-3.03
	-3
	-2.34
	-2.57
	-2.7
	-2.53
	-3
	-2.97
	-3.32
	-0.477
	-3.13
	-2.34
	-2.75
	-3.28
	-3.05
	-2.03
	-3.17
	-2.9
	-2.38
	-2.2
	-2.64
	-2.84
	-2.4
	-2.19
	-2.73
	-1.63
	-2.71
	-2.69
	-2.02
	-2.01
	-1.04
	-2.51
	-0.804
	-2.68
	-2.46
	-2.23
	-2.35
	-2.44
	-3.25
	-3.04
	-2.9
	-2.7
	-2.87
	-2.99
	-2.21
	-2.14
	-2.09
	-2.52
	-2.11
	-2.61
	-3.05
	-0.349
	-2.9
	-2.27
	-3.17
	-2.52
	-1.92
	-2.32
	-3.01
	-2.93
	-2.8
	-3.05
	-0.698
	-2.53
	-0.304
	-2.12
	-1.95
	-2.05
	-2.95
	-1.68
	-3.29
	-2.62
	-3.23
	-2.13
	-0.703
	-0.312
	-2.22
	-0.638
	-2.92
	-2.37
	-2.8
	-3.29
	-2.94
	-0.735
	-2.87
	-0.34
	-2.62
	-2.77
	-2.93
	-2.44
	-2.85
	-2.67
	-0.888
	-3.14
	-2.65
	-3.35
	-3.25
	-2.39
	-3.65
	-0.524
	-0.479
	-2.49
	-2.68
	-0.7
	-0.694
	-2.31
	-3.01
	-2.41
	-0.416
	-2.6
	-2.88
	-0.426
	-2.55
	-2.93
	-0.379
	-2.99
	-2.61
	-2.87
	-2.75
	-0.691
	-3.22
	-3.62
	-2.87
	-2.23
	-2.53
	-3.02
	-3.12
	-2.86
	-2.41
	-2
	-2.62
	-2.54
	-1.05
	-0.363
	-3.16
	-3.14
	-2.97
	-3.07
	-2.92
	-2.76
	-2.98
	-2.79
	-2.17
	-0.375
	-2.67
	-2.29
	-2.87
	-2.96
	-3.16
	-0.471
	-2.29
	-2.34
	-2.87
	-0.907
	-2.78
	-3.26
	-3.13
	-1.36
	-2.51
	-2.41
	-2.61
	-2.58
	-2.95
	-0.816
	-0.458
	-2.79
	-0.514
	-2.46
	-3.13
	-0.421
	-3.02
	-0.465
	-0.526
	-2.36
	-2.86
	-1.89
	-2.11
	-2.91
	-2.48
	-2.08
	-2.48
	-2.45
	-0.516
	-2.41
	-2.15
	-2.11
	-3.17
	-2
	-2.99
	-2.85
	-0.698
	-1.89
	-2.46
	-3.06
	-2.71
	-2.28
	-2.93
	-0.84
	-0.324
	-1.61
	-2.61
	-1.93
	-2.67
	-2.5
	-3.35
	-3.01
	-0.996
	-1.89
	-2.33
	-2.23
	-2.73
	-2.01
	-2.75
	-2.92
	-2.9
	-1.5
	-3.04
	-2.37
	-3.11
	-0.612
	-2.2
	-2.65
	-2.86
	-3.12
	-2.32
	-0.887
	-2.67
	-1.85
	-2.66
	-2.03
	-1.99
	-2.61
	-0.593
	-1.25
	-2.66
	-0.73
	-2.58
	-2.42
	-0.331
	-2.56
	-2.73
	-2.4
	-2.86
	-1.11
	-2.4
	-2.11
	-2.99
	-2.96
	-2.19
	-1.64
	-0.458
	-0.316
	-3.03
	-1.6
	-3.28
	-2.38
	-2.44
	-2.53
	-0.979
	-2.56
	-3.29
	-3.2
	-2.71
	-2.67
	-2.42
	-2.71
	-2.23
	-2.95
	-2.41
	-3.05
	-1.82
	-3.27
	-2.48
	-2.81
	-3.32
	-2.43
	-0.543
	-2.69
	-0.842
	-2.2
	-2.95
	-2.11
	-2.8
	-2.73
	-0.594
	-2.91
	-0.567
	-3.15
	-2.84
	-2.43
	-2.45
	-1.88
	-3.19
	-2.37
	-2.66
	-2.78
	-2.6
	-2.33
	-2.29
	-0.427
	-2.81
	-2.45
	-0.336
	-2.39
	-1.81
	-2.45
	-2.4
	-3.13
	-1.68
	-3.08
	-2.32
	-0.93
	-2.38
	-1.01
	-0.39
	-3.16
	-2.92
	-2.29
	-2.31
	-2.33
	-2.3
	-3
	-2.69
	-3.11
	-2.45
	-2.34
	-3.03
	-2.93
	-2.82
	-2.58
	-2.8
	-2.88
	-1.89
	-2.61
	-2.46
	-0.585
	-2.21
	-2.23
	-1.95
	-3.04
	-2.32
	-2.56
	-0.906
	-1.19
	-1.54
	-1.08
	-2.21
	-2.12
	-0.68
	-3.05
	-2.37
	-2.4
	-2.22
	-1.08
	-2.8
	-2.95
	-2.04
	-2.9
	-3.1
	-1.72
	-2.8
	-3.03
	-2.1
	-0.732
	-0.37
	-2.1
	-0.306
	-2.25
	-2.92
	-3
	-2.88
	-2.1
	-2.41
	-2.63
	-2.48
	-0.337
	-1.87
	-3.17
	-1.96
	-1.29
	-2.2
	-2.6
	-1.6
	-1.98
	-0.911
	-2.89
	-2.77
	-2.76
	-2.34
	-3.26
	-2.98
	-0.514
	-0.571
	-3.05
	-2.67
	-2.6
	-2.39
	-1.53
	-2.28
	-2.8
	-2.5
	-3.24
	-3.28
	-2.11
	-0.594
	-2.78
	-2.91
	-2.44
	-1.29
	-2.95
	-2.63
	-2.58
	-0.708
	-2.52
	-1.71
	-2.59
	-3
	-3.14
	-2.09
	-2.76
	-3.01
	-0.311
	-1.77
	-2.99
	-3
	-3.06
	-0.793
	-1.53
	-2.99
	-2.85
	-0.507
	-2.71
	-3.1
	-3.42
	-3.31
	-2.26
	-2.84
	-3.29
	-2.95
	-0.754
	-2.94
	-2.79
	-2.78
	-2.28
	-2.56
	-2.42
	-2.02
	-0.733
	-3.22
	-1.48
	-2.61
	-2.84
	-3.15
	-0.929
	-2.28
	-2.19
	-3.33
	-2.68
	-2.52
	-2.36
	-3.45
	-3.21
	-2.31
	-2.97
	-2.4
	-0.812
	-0.88
	-1.92
	-2.39
	-1.89
	-2.57
	-2.6
	-2.28
	-2.51
	-2.91
	-2.66
	-2.68
	-2.32
	-0.724
	-2.68
	-2.97
	-0.73
	-3.04
	-2.29
	-1.64
	-1.91
	-2.66
	-2.24
	-2.63
	-2.08
	-2.99
	-2.36
	-2.97
	-2.74
	-2.73
	-2.05
	-2.46
	-2.7
	-1.8
	-2.42
	-2.46
	-0.786
	-0.529
	-0.373
	-2.83
	-3.27
	-1.96
	-2.13
	-2.18
	-3.15
	-2.86
	-1.02
	-2.99
	-0.533
	-2.53
	-2.9
	-2.91
	-0.987
	-2.64
	-2.48
	-2.61
	-1.76
	-3.17
	-2.92
	-2.82
	-1.26
	-2.24
	-2.94
	-2.01
	-0.449
	-2.84
	-2.4
	-0.356
	-3.19
	-0.556
	-0.465
	-2.8
	-2.34
	-2.82
	-3.07
	-0.372
	-2.59
	-3.06
	-2.81
	-0.531
	-2.68
	-3.05
	-2.46
	-2.6
	-2.64
	-0.575
	-2.49
	-3.06
	-2.82
	-2.55
	-2.81
	-2.05
	-0.765
	-2.54
	-2.1
	-2.97
	-1.32
	-1
	-2.5
	-2.3
	-2.86
	-3.06
	-2.94
	-2.64
	-2.66
	-2.51
	-2.39
	-2.53
	-2
	-2.49
	-2.27
	-0.861
	-3.09
	-1.18
	-3.2
	-2.22
	-0.837
	-2.43
	-3.27
	-2.86
	-1.68
	-3.16
	-2.69
	-2.97
	-2.96
	-2.51
	-2.74
	-2.75
	-2.98
	-3.01
	-2.66
	-3.46
	-2.52
	-2.94
	-2.06
	-2.92
	-3.11
	-2.1
	-0.479
	-2.67
	-2.85
	-3.03
	-2.7
	-0.338
	-0.881
	-3.15
	-2.03
	-1.88
	-2.24
	-2.56
	-2.78
	-2.35
	-2.78
	-2.02
	-2.77
	-3.07
	-2.92
	-2.85
	-2.08
	-2.88
	-2.45
	-2.88
	-0.555
	-3
	-2.2
	-2.22
	-3.34
	-1.9
	-3.22
	-2.84
	-2.04
	-2.38
	-0.548
	-2.88
	-0.863
	-1.89
	-1.9
	-0.343
	-2.64
	-2.47
	-3.47
	-0.542
	-1.25
	-2.51
	-2.87
	-2.02
	-2.9
	-2.57
	-2.81
	-0.79
	-2.6
	-2.55
	-2.45
	-2.41
	-2.45
	-2.86
	-2.89
	-0.358
	-2.38
	-2.54
	-2.8
	-0.94
	-3.13
	-2.83
	-2.95
	-0.451
	-1.49
	-2.44
	-2.99
	-1.79
	-3.01
	-0.426
	-2.76
	-2.71
	-2.94
	-0.656
	-2.63
	-1.17
	-3.06
	-2.61
	-3.03
	-3.05
	-2.02
	-2.51
	-0.664
	-2.89
	-2.01
	-1.7
	-2.46
	-2.59
	-3.48
	-3.22
	-2.66
	-3.14
	-2.34
	-2.96
	-2.24
	-2.34
	-1.35
	-2.35
	-2.53
	-2.47
	-3.11
	-3.33
	-2.39
	-2.92
	-3.2
	-0.776
	-3.02
	-2.39
	-1.02
	-3.14
	-2.73
	-0.627
	-2.89
	-2.74
	-2.45
	-2.64
	-0.643
	-2.37
	-0.338
	-2.33
	-3.14
	-2.92
	-1.95
	-2.88
	-2.95
	-2.65
	-1.05
	-0.773
	-3.41
	-2.66
	-2.45
	-3.2
	-2.54
	-2.5
	-2.84
	-2.43
	-3.06
	-3.2
	-3.02
	-2.3
	-2.38
	-2.85
	-2.41
	-0.344
	-3.29
	-2.61
	-2.11
	-2.03
	-2.35
	-3.26
	-2.45
	-0.796
	-3.15
	-3.33
	-2.96
	-1.7
	-3.38
	-0.644
	-3.27
	-2.68
	-1.22
	-3.11
	-1.9
	-3.2
	-2.07
	-2.83
	-2.31
	-2.25
	-2.07
	-2.49
	-2.47
	-0.491
	-2.44
	-3.47
	-2.63
	-2.77
	-2.52
	-2.67
	-2.32
	-2.22
	-0.308
	-2.88
	-2.82
	-2.41
	-2.77
	-2.72
	-0.47
	-2.86
	-2.48
	-0.317
	-2.9
	-2.86
	-1.4
	-3.09
	-0.792
	-2.38
	-2.94
	-1.96
	-3.03
	-0.545
	-3.07
	-0.395
	-1.66
	-2.12
	-2.82
	-2.69
	-2.35
	-1.19
	-2.46
	-3.23
	-2.13
	-2.64
	-0.406
	-2.88
	-3.45
	-2.74
	-0.51
	-2.56
	-2.74
	-3.27
	-2.18
	-2.75
	-2.24
	-3.19
	-2.49
	-2.63
	-2.17
	-3.04
	-2.88
	-3.11
	-3
	-1.69
	-2.26
	-2.91
	-2.63
	-2.99
	-1.66
	-1.91
	-2.65
	-0.437
	-1.16
	-2.15
	-2.2
	-2.29
	-0.361
	-2.44
	-3.02
	-3.09
	-0.695
	-2.71
	-2.14
	-3.2
	-1.72
	-2.84
	-3.05
	-3.02
	-2.99
	-2.74
	-2.95
	-2.68
	-2.31
	-2.68
	-0.709
	-2.95
	-1.2
	-2.79
	-0.351
	-2.76
	-2.53
	-2.36
	-3.19
	-2.94
	-0.78
	-2.36
	-2.68
	-3.37
	-1.89
	-2.24
	-2.15
	-3.12
	-2.96
	-2.34
	-2.05
	-0.676
	-2.59
	-2.01
	-0.43
	-2.91
	-1.83
	-2.86
	-2.31
	-2.24
	-3.02
	-2.16
	-2.34
	-0.687
	-3.09
	-0.806
	-2.78
	-2.73
	-2.85
	-2.5
	-2.55
	-0.431
	-2.64
	-3.01
	-2.68
	-2.33
	-2.62
	-0.767
	-2.99
	-0.402
	-1.97
	-2.25
	-3.09
	-0.593
	-2.28
	-2.61
	-2.5
	-2.73
	-2.89
	-2.37
	-3.04
	-2.93
	-3.11
	-2.06
	-1.24
	-2.83
	-2.42
	-2.11
	-2.4
	-3.2
	-2.81
	-2.54
	-2.98
	-3.05
	-3.2
	-0.473
	-3.09
	-2.97
	-0.992
	-2.23
	-0.376
	-2.22
	-1.11
	-2.85
	-2.49
	-2.81
	-2.37
	-2.4
	-2.83
	-2.09
	-2.16
	-3.07
	-0.573
	-3.12
	-2.16
	-2.89
	-2.02
	-2.76
	-3.31
	-2.41
	-2.7
	-2.85
	-3.08
	-2.31
	-2.74
	-2.86
	-2.64
	-3
	-2.45
	-2.46
	-3
	-2.85
	-2.93
	-0.82
	-2.23
	-1.24
	-2.55
	-0.384
	-2.81
	-3.08
	-3.22
	-2.12
	-2.42
	-2.32
	-1.13
	-2.94
	-3.14
	-2.46
	-2.73
	-3
	-3.1
	-2.46
	-2.31
	-2.52
	-2.69
	-2.44
	-3.19
	-2.78
	-2.64
	-2.88
	-1.11
	-3.47
	-2.34
	-1.99
	-0.499
	-2.75
	-2.72
	-3.07
	-2.84
	-1.99
	-2.37
	-3.01
	-3.17
	-3.02
	-2.61
	-1.94
	-2.3
	-2.76
	-3.56
	-2.87
	-2.29
	-2.42
	-2.5
	-1.18
	-2.97
	-2.86
	-0.304
	-2.52
	-0.341
	-2.13
	-3.32
	-3.22
	-2.83
	-2.47
	-1.67
	-2.27
	-1.76
	-1.68
	-2.95
	-2.5
	-2.89
	-2.81
	-2.37
	-2.12
	-2.84
	-0.707
	-2.59
	-2.91
	-0.402
	-2.76
	-2.82
	-0.568
	-2.93
	-2.19
	-2.26
	-0.43
	-2.44
	-2.29
	-2.78
	-2.16
	-0.425
	-0.486
	-2.84
	-2.24
	-0.357
	-2.08
	-0.404
	-0.804
	-0.611
	-2.29
	-1.39
	-0.452
	-2.53
	-3.08
	-2.21
	-2.37
	-1
	-1.6
	-0.934
	-3.06
	-2.64
	-1.55
	-2.89
	-3.18
	-2.31
	-2.82
	-2.39
	-2.68
	-1.98
	-2.47
	-2.79
	-3.52
	-2.52
	-2.39
	-2.08
	-0.309
	-2.48
	-2.66
	-2.13
	-2.31
	-3.26
	-1.09
	-3.17
	-3.22
	-2.95
	-2.72
	-0.446
	-2.71
	-2.72
	-2.81
	-0.498
	-0.76
	-2.61
	-3.3
	-2.95
	-0.7
	-2.42
	-2.49
	-2.35
	-1.14
	-2.76
	-0.314
	-0.881
	-2.48
	-0.813
	-2.7
	-1.35
	-3.16
	-2.51
	-3.02
	-3.15
	-2.8
	-2.81
	-2.05
	-2.68
	-2.42
	-2.99
	-2.46
	-0.724
	-2.78
	-3.06
	-1.19
	-0.85
	-2.39
	-0.526
	-2.67
	-0.852
	-2.7
	-2.29
	-2.81
	-2.94
	-2.94
	-2.78
	-2.83
	-3.13
	-2.79
	-2.57
	-2.45
	-3.11
	-2.69
	-2.58
	-1.08
	-0.411
	-1.11
	-1.56
	-2.75
	-2.27
	-2.89
	-3.2
	-0.525
	-2.07
	-2.47
	-3.16
	-2.76
	-2.87
	-2.88
	-2.42
	-2.83
	-0.754
	-2.19
	-2.92
	-2.23
	-3.25
	-2.74
	-2.51
	-2.64
	-3.03
	-2.62
	-0.411
	-0.414
	-0.397
	-2.82
	-0.844
	-2.26
	-2.58
	-3
	-2.86
	-1.53
	-1.78
	-3
	-3.15
	-2.63
	-0.917
	-0.341
	-1.32
	-3.37
	-2.78
	-2.91
	-3.09
	-1.74
	-2.92
	-3.3
	-0.736
	-0.485
	-3.03
	-1.88
	-2.77
	-2.98
	-2.48
	-1.31
	-3.09
	-2.52
	-1.99
	-2.8
	-3.18
	-3.11
	-0.966
	-2.65
	-2.99
	-2.9
	-3.02
	-1.98
	-2.7
	-0.604
	-3.01
	-2.89
	-1.79
	-2.6
	-2.83
	-2.18
	-3.13
	-2.53
	-1.5
	-2.77
	-2.74
	-0.451
	-3.06
	-3.16
	-1.74
	-2.31
	-2.85
	-2.85
	-2.87
	-2.51
	-0.307
	-0.789
	-2.01
	-3.05
	-3
	-1.17
	-2.88
	-2.29
	-0.423
	-2.67
	-3.05
	-3.15
	-2.22
	-2.58
	-0.444
	-3.26
	-2.37
	-3.12
	-2.88
	-3.13
	-2.71
	-3.32
	-2.61
	-3.06
	-2.29
	-3.08
	-2.32
	-2.75
	-2.41
	-2.07
	-2.24
	-3.11
	-1.84
	-2.2
	-3.17
	-0.749
	-0.85
	-1.07
	-3.18
	-2.33
	-1.05
	-2.55
	-2.53
	-2.62
	-2.2
	-2.12
	-2.4
	-2.32
	-3.52
	-2.65
	-2.83
	-2.84
	-3.45
	-1.88
	-2.35
	-1.14
	-0.432
	-2.42
	-3.17
	-2.78
	-2.01
	-2.63
	-0.581
	-2.76
	-3.13
	-0.406
	-1.59
	-2.55
	-1.3
	-2.58
	-3.13
	-2.37
	-3.02
	-2.93
	-2.95
	-2.87
	-0.333
	-2.08
	-2.34
	-1.83
	-2.65
	-2.8
	-0.594
	-2.62
	-3.12
	-2.76
	-2.68
	-2.19
	-2.9
	-2.05
	-0.963
	-2.27
	-0.391
	-1.39
	-2.15
	-3.06
	-2.88
	-2.44
	-0.633
	-2.63
	-1.07
	-2.63
	-2.53
	-2.97
	-0.716
	-2.2
	-3.08
	-0.382
	-2.49
	-3.25
	-3.09
	-1.65
	-2.77
	-2.83
	-2.43
	-3.05
	-3
	-3.11
	-2.24
	-2.09
	-2.86
	-2.27
	-2.31
	-2.64
	-2.47
	-2.88
	-0.827
	-2.17
	-2.42
	-2.1
	-3.3
	-2.13
	-2.68
	-2.8
	-2.95
	-2.21
	-2.78
	-1.59
	-2.8
	-2.56
	-2.57
	-2.38
	-0.871
	-2.53
	-2.7
	-0.391
	-0.656
	-3.08
	-2.36
	-1.72
	-2.45
	-0.32
	-2.65
	-2.35
	-2.28
	-2.87
	-2.64
	-2.72
	-3.09
	-0.572
	-2.78
	-1.8
	-2.66
	-1.89
	-1.9
	-1.33
	-2.66
	-2.49
	-2.24
	-3.07
	-2.57
	-2.62
	-2.28
	-2.54
	-2.68
	-3
	-3.54
	-1.45
	-2.61
	-2.55
	-1.7
	-2.81
	-0.991
	-2.69
	-3.18
	-3.17
	-2.49
	-2.53
	-3.26
	-0.939
	-3.26
	-0.715
	-2.17
	-3.09
	-0.322
	-2.11
	-2.83
	-2.91
	-2.8
	-2.98
	-2.13
	-2.84
	-2.29
	-2.2
	-2.39
	-0.453
	-0.461
	-0.463
	-3.18
	-2.42
	-2.78
	-3.31
	-2.39
	-0.377
	-2.67
	-0.493
	-2.86
	-3.15
	-1.58
	-2.93
	-2.39
	-3.41
	-2.98
	-2.92
	-2.75
	-1.93
	-2.66
	-2.25
	-2.8
	-2.08
	-2.96
	-0.467
	-2.47
	-0.659
	-2.47
	-2.13
	-2.71
	-2.27
	-3.29
	-0.736
	-2.68
	-2.29
	-1.7
	-3.05
	-2.29
	-2.86
	-1.73
	-2.21
	-0.948
	-2.8
	-3.05
	-2.96
	-3.01
	-2.4
	-3.14
	-2.96
	-2.99
	-3.1
	-2.18
	-2.12
	-0.785
	-2.84
	-1.68
	-2.8
	-2.27
	-2.31
	-2.68
	-2.9
	-2.64
	-2.07
	-2.19
	-0.934
	-3.03
	-2.74
	-2.13
	-2.35
	-2.27
	-1.07
	-0.842
	-3.11
	-2.89
	-1.14
	-3.19
	-2.56
	-2.38
	-2.33
	-2.74
	-3.05
	-1.93
	-2.69
	-2.38
	-2.52
	-2.11
	-0.799
	-0.734
	-3.31
	-1.06
	-2.28
	-3.1
	-2.41
	-2.84
	-2.18
	-1.73
	-3.26
	-2.35
	-0.529
	-3.05
	-2.78
	-2.85
	-2.9
	-3.07
	-3.13
	-2.5
	-2.23
	-2.24
	-2.69
	-3.15
	-0.548
	-3.08
	-2.4
	-0.928
	-2.33
	-2.78
	-1.77
	-1.05
	-1.17
	-2.28
	-2.04
	-2.53
	-3.13
	-3.11
	-2.86
	-3.07
	-3.12
	-2.7
	-2.36
	-2.97
	-2.81
	-1.43
	-1.96
	-0.377
	-3.11
	-2.37
	-3.03
	-3.08
	-1.89
	-3.18
	-1.94
	-2.99
	-0.305
	-2.6
	-2.22
	-2.95
	-2.73
	-2.7
	-2.98
	-2.99
	-1.94
	-0.562
	-2.82
	-2.06
	-2.47
	-1.47
	-2.43
	-2.85
	-0.648
	-2.27
	-3.12
	-2.27
	-2.81
	-3.11
	-2.67
	-2.75
	-2.34
	-3.05
	-2.38
	-2.34
	-3.13
	-2.56
	-3.08
	-2.24
	-3.08
	-0.474
	-2.91
	-3.08
	-0.446
	-1.2
	-0.615
	-0.94
	-2.95
	-0.887
	-3.31
	-2.1
	-0.498
	-2.98
	-1.48
	-2.7
	-2.68
	-2.79
	-2.79
	-2.75
	-0.483
	-2.89
	-2.1
	-1.16
	-2.55
	-2.54
	-2.3
	-2.91
	-1.97
	-3.02
	-2.96
	-0.56
	-2.42
	-2.58
	-3.04
	-1.14
	-0.315
	-0.955
	-2.51
	-3.13
	-0.979
	-3.23
	-2.58
	-2.87
	-0.711
	-2.64
	-2.75
	-0.551
	-2.6
	-1.38
	-2.2
	-2.88
	-2.68
	-0.366
	-3.1
	-2.39
	-2.6
	-3.19
	-3.09
	-2.25
	-0.922
	-2.42
	-2.87
	-1.87
	-2.87
	-2.13
	-2.7
	-2.46
	-2.29
	-3.34
	-2.5
	-2.35
	-2.4
	-2.39
	-2.94
	-3.2
	-2.41
	-2.29
	-1.95
	-1.4
	-2.95
	-2.93
	-2.82
	-0.516
	-2.78
	-3.05
	-3.13
	-2.2
	-0.569
	-0.335
	-2.22
	-0.464
	-3.37
	-3.07
	-2.19
	-3.23
	-1.06
	-0.612
	-3.3
	-0.802
	-2.64
	-3.1
	-2.96
	-2.71
	-2.98
	-2.26
	-2.04
	-1.7
	-1.99
	-0.703
	-0.532
	-1.95
	-2.72
	-2.32
	-3.34
	-1.4
	-2.69
	-2.79
	-2.22
	-3.22
	-2.35
	-3
	-2
	-2.84
	-2.08
	-2.7
	-3.24
	-2.67
	-2.02
	-2.96
	-3.26
	-3.03
	-2.71
	-2.71
	-2.43
	-2.53
	-2.8
	-2.23
	-3.21
	-2.52
	-1.66
	-3.03
	-2.53
	-2.48
	-2.04
	-2.72
	-2.24
	-2.82
	-0.774
	-2.96
	-2.68
	-2.56
	-3.03
	-3.04
	-2.83
	-2.23
	-2.75
	-2.09
	-2.42
	-3.38
	-1.27
	-2.81
	-2.55
	-2.63
	-0.342
	-3.42
	-3.3
	-2.63
	-3.17
	-2.8
	-3.08
	-2.15
	-2.28
	-2.77
	-2.19
	-2.6
	-2.54
	-2.41
	-2.05
	-2.36
	-1.23
	-2.85
	-1.09
	-2.84
	-2.24
	-2.07
	-1.4
	-2.15
	-3.17
	-2.88
	-2.99
	-2.38
	-2.44
	-3.29
	-2.98
	-2.43
	-3.25
	-0.422
	-2.8
	-3.16
	-2.5
	-3.05
	-1.48
	-1.19
	-3.29
	-3.19
	-1.87
	-2.28
	-2.33
	-3.11
	-2.05
	-1.46
	-1.39
	-2.43
	-2.97
	-0.985
	-2.24
	-2.33
	-2.4
	-0.548
	-3.14
	-1.42
	-0.474
	-2.05
	-2.66
	-2.93
	-2.26
	-2.09
	-2.82
	-2.91
	-0.585
	-2.02
	-2.54
	-0.34
	-3.49
	-2.88
	-2.91
	-2.39
	-2.44
	-2.75
	-1.18
	-3.3
	-2.6
	-3.11
	-2.09
	-2.98
	-3.33
	-2.09
	-2.56
	-3.1
	-1.46
	-1.9
	-1.77
	-2.73
	-2.51
	-2.88
	-3
	-2.55
	-2.41
	-1.77
	-2.98
	-2.71
	-0.357
	-0.821
	-0.527
	-3.11
	-0.727
	-2.68
	-2.83
	-3.06
	-3.37
	-2.79
	-2.33
	-1.67
	-2.39
	-2.74
	-3
	-2.45
	-1.52
	-2.34
	-2.98
	-2.88
	-2.44
	-0.735
	-2.29
	-2.71
	-2.5
	-2.61
	-2.16
	-3.13
	-1.83
	-2.43
	-0.717
	-2.42
	-2.5
	-2.73
	-0.307
	-2.57
	-0.727
	-2.94
	-0.824
	-1.33
	-2.62
	-0.55
	-2.31
	-1.95
	-2.28
	-0.535
	-1.45
	-3.11
	-2.93
	-2.7
	-0.476
	-0.316
	-2.42
	-2.86
	-2.86
	-2.61
	-3.05
	-2.21
	-2.26
	-0.894
	-3.02
	-2.58
	-0.676
	-2.9
	-2.27
	-2.5
	-3.04
	-2.7
	-0.972
	-3.11
	-2.35
	-3.17
	-2.81
	-3.05
	-2.57
	-2.96
	-0.843
	-2.48
	-1.05
	-2.31
	-2.89
	-3
	-2.42
	-0.575
	-1.71
	-2.61
	-2.91
	-2.26
	-3.06
	-0.401
	-2.67
	-1.44
	-2.43
	-0.646
	-2.7
	-0.524
	-2.22
	-3.28
	-2.88
	-1.13
	-1.99
	-0.396
	-2.61
	-2.34
	-0.86
	-2.86
	-2.83
	-1.16
	-2.43
	-0.551
	-2.95
	-0.884
	-2.83
	-1.6
	-2.9
	-2.41
	-1.07
	-3.08
	-2.23
	-3.23
	-3.34
	-0.405
	-0.814
	-2.82
	-2.59
	-2.48
	-2.83
	-2.67
	-2.75
	-2.04
	-2.99
	-2.5
	-3.26
	-2.77
	-2.13
	-0.837
	-2.73
	-1.37
	-2.36
	-2.51
	-2.07
	-1.58
	-1.81
	-2.11
	-2.19
	-1.79
	-2.77
	-0.738
	-0.558
	-1.83
	-3.18
	-3.37
	-2.71
	-2.16
	-2.6
	-3.11
	-2.9
	-2.08
	-2.45
	-2.91
	-2.49
	-2.8
	-2.34
	-2.99
	-2.19
	-3.14
	-2.29
	-2.22
	-0.826
	-2.24
	-0.332
	-2.25
	-2.38
	-1.21
	-2.94
	-2.55
	-3.23
	-2.94
	-3
	-2.8
	-2.74
	-2.4
	-2.83
	-2.6
	-3.16
	-0.852
	-1.65
	-3.23
	-1.81
	-2.82
	-2.51
	-1.74
	-1.16
	-1.34
	-2.81
	-3.2
	-2.82
	-2.82
	-1.91
	-2.52
	-3.06
	-2.67
	-0.581
	-2.72
	-2.24
	-0.408
	-2.67
	-0.715
	-0.857
	-1.62
	-3.15
	-3.46
	-1.85
	-2.83
	-2.49
	-2.73
	-2.39
	-1.13
	-2.03
	-1.01
	-2.36
	-2.89
	-3.21
	-0.446
	-2.34
	-2.71
	-2.18
	-2.7
	-2.64
	-2.18
	-2.4
	-1.44
	-2.03
	-0.602
	-2.94
	-2.72
	-1.05
	-2.99
	-2.53
	-2.1
	-2.28
	-2.05
	-3.04
	-3.36
	-2.49
	-2.38
	-2.87
	-2.72
	-2.4
	-2.83
	-2.61
	-2.2
	-2.25
	-2.91
	-2.66
	-2.31
	-2.76
	-2.43
	-0.58
	-1.97
	-2.64
	-2.13
	-2.77
	-0.343
	-2.81
	-2.92
	-2.26
	-0.93
	-2.85
	-0.614
	-2.52
	-3.08
	-2.77
	-1.88
	-0.334
	-2.25
	-2.1
	-2.37
	-2.5
	-0.363
	-1.48
	-2.78
	-2.65
	-2.88
	-2.34
	-2.47
	-3.23
	-2.33
	-0.76
	-3.6
	-1.94
	-3.08
	-1.65
	-1.3
	-0.774
	-3
	-3.09
	-2.84
	-3.04
	-2.16
	-0.903
	-2.76
	-3.01
	-3.04
	-2.22
	-3.16
	-2.66
	-2.28
	-3.02
	-2.65
	-2.45
	-2.42
	-2.87
	-2.63
	-3.24
	-2.92
	-0.354
	-0.402
	-2.87
	-2.19
	-2.64
	-2.83
	-2.71
	-2.62
	-1.2
	-1.77
	-2.13
	-0.89
	-0.403
	-1.03
	-2.69
	-2.62
	-3.37
	-2.31
	-1.38
	-2.71
	-2.98
	-2.15
	-0.303
	-1.98
	-0.425
	-2.06
	-1.64
	-3.32
	-0.312
	-3.06
	-2.51
	-2.54
	-1.95
	-2.81
	-2.2
	-2.55
	-3.05
	-2.21
	-3.26
	-2.13
	-3.22
	-2.4
	-1.9
	-3.19
	-2.35
	-0.577
	-3.09
	-3.05
	-2.97
	-2.17
	-2.16
	-1.46
	-1.04
	-2.22
	-2.36
	-3.06
	-1.03
	-2.84
	-2.8
	-0.779
	-3.23
	-2.56
	-2.7
	-2.91
	-2.89
	-2.9
	-3.37
	-2.58
	-2.46
	-0.513
	-2.85
	-1.97
	-2.37
	-2.23
	-2.43
	-2.57
	-3.02
	-1.24
	-2.89
	-2.83
	-2.3
	-3.45
	-2.32
	-2.21
	-2.49
	-2.89
	-2.83
	-2.83
	-1.08
	-2.6
	-2.5
	-2.35
	-2.88
	-2.44
	-2.76
	-3.11
	-2.34
	-1.37
	-3.24
	-2.85
	-2.34
	-0.591
	-3.05
	-3.2
	-2.51
	-0.507
	-0.595
	-1.89
	-2.13
	-2.17
	-2.72
	-3.21
	-0.8
	-2.87
	-2.58
	-0.481
	-0.344
	-0.772
	-2.35
	-0.627
	-0.909
	-0.822
	-1.6
	-3
	-1.09
	-2.32
	-2.93
	-1.87
	-2.6
	-3.04
	-1.75
	-3.01
	-3.01
	-0.471
	-3.32
	-0.912
	-2.64
	-3.11
	-2.75
	-2.96
	-2.25
	-1.09
	-2.24
	-0.459
	-3.29
	-1.89
	-2.21
	-3.13
	-1.97
	-3
	-2.09
	-2.31
	-2.01
	-0.5
	-0.318
	-2.9
	-2.81
	-0.757
	-2.51
	-2.14
	-2.77
	-2.31
	-1.08
	-2.42
	-3.09
	-2.99
	-2.87
	-1.6
	-1.83
	-2.4
	-0.686
	-2.74
	-3.1
	-3.43
	-2.98
	-3.01
	-1.67
	-2.82
	-3.09
	-1.75
	-2.53
	-1.26
	-2.12
	-3
	-2.6
	-2.12
	-2.9
	-2.76
	-2.17
	-2.37
	-2.62
	-3.03
	-3.17
	-0.828
	-2.87
	-2.54
	-2.53
	-3.26
	-2.47
	-0.599
	-3.03
	-2.66
	-2.45
	-2.77
	-2.99
	-2.39
	-0.964
	-2.94
	-3.07
	-2.93
	-2.25
	-2.82
	-2.59
	-2.9
	-3.02
	-1.4
	-2.7
	-3.21
	-2.91
	-2.28
	-2.22
	-2.55
	-2.39
	-2.63
	-3.18
	-2.91
	-3.09
	-2.45
	-3.43
	-2.07
	-2.7
	-2.03
	-1.92
	-2.58
	-2.46
	-0.483
	-2.19
	-2.62
	-0.954
	-2.31
	-2.26
	-3.11
	-2.46
	-1.93
	-2.42
	-2.01
	-3.18
	-2.1
	-3.2
	-0.768
	-2.14
	-0.395
	-2.39
	-3.14
	-2.81
	-3.24
	-2.34
	-1.81
	-2.98
	-3.2
	-0.732
	-0.337
	-2.91
	-3
	-2.36
	-2.36
	-2.44
	-2.66
	-3.05
	-3.16
	-2.81
	-2.97
	-2.73
	-2.93
	-1.84
	-2.9
	-2.87
	-2.73
	-0.573
	-2.89
	-2.81
	-1.63
	-0.41
	-2.93
	-2.44
	-3.05
	-2.43
	-2.6
	-0.574
	-2.62
	-2.16
	-2.95
	-3.24
	-0.41
	-3.43
	-2.39
	-0.335
	-2.95
	-2.48
	-2.58
	-2.35
	-2.32
	-2.27
	-1.04
	-2.39
	-3.34
	-2.89
	-2.11
	-2.44
	-2.57
	-2.97
	-2.97
	-3.17
	-2.59
	-2.89
	-2.18
	-0.599
	-2.82
	-2.88
	-2.65
	-1.63
	-2.5
	-0.984
	-2.15
	-2.99
	-2.96
	-2.48
	-2.8
	-2.53
	-2.09
	-1.31
	-1.33
	-2.75
	-2.67
	-2.76
	-3.14
	-1.55
	-2.43
	-2.71
	-2.87
	-3.06
	-3.09
	-0.648
	-2.98
	-2.18
	-3
	-3.15
	-2.61
	-2.98
	-2.61
	-0.869
	-3.36
	-0.697
	-3.01
	-2.78
	-3.01
	-3.07
	-2.44
	-1.88
	-2.52
	-2.52
	-0.851
	-2.57
	-2.95
	-2.2
	-2.79
	-3.18
	-2.83
	-1.92
	-3.3
	-2.27
	-0.69
	-2.4
	-3.07
	-2.26
	-2.02
	-3.15
	-0.917
	-1.25
	-2.51
	-3.28
	-2.43
	-2.51
	-0.969
	-2.18
	-2.94
	-2.37
	-2.38
	-2.62
	-2.19
	-2.36
	-0.659
	-2.75
	-0.5
	-2.34
	-2.75
	-2.99
	-1.77
	-2.91
	-3.11
	-2.06
	-3.25
	-2.1
	-3.14
	-3.08
	-2.34
	-2.42
	-0.647
	-2.68
	-3.34
	-2.79
	-2.39
	-3.44
	-1.97
	-0.661
	-1.91
	-2.88
	-2.44
	-2.02
	-2.56
	-0.812
	-3
	-2.48
	-0.342
	-2.45
	-3.21
	-3.18
	-0.453
	-1.52
	-2.36
	-2.61
	-2.71
	-2.44
	-2.26
	-0.436
	-2.95
	-1.41
	-2.91
	-2.96
	-0.643
	-3.28
	-2.95
	-2.86
	-2.43
	-2.95
	-2.95
	-2.42
	-2.85
	-3.1
	-2.39
	-2.86
	-1.77
	-2.55
	-2.85
	-2.4
	-2.52
	-2.84
	-1.6
	-3.09
	-1.28
	-2.51
	-1.56
	-1.69
	-3.09
	-2.69
	-0.462
	-2.8
	-3.3
	-2.56
	-3.5
	-2.36
	-3.09
	-2.94
	-3.1
	-1.5
	-2.97
	-3.03
	-2.99
	-2.18
	-1.21
	-2.62
	-2.58
	-2.87
	-2.1
	-3.24
	-2.97
	-2.76
	-2.04
	-3.21
	-2.24
	-0.864
	-2.37
	-2.58
	-2.82
	-2.42
	-2.4
	-2.29
	-1.49
	-3.07
	-2.43
	-1.21
	-3.02
	-3.28
	-2.32
	-3.07
	-2.81
	-2.65
	-2.37
	-2.88
	-3.16
	-2.68
	-2.51
	-2.68
	-1.35
	-2.65
	-2.82
	-2.81
	-3.21
	-2.64
	-2.68
	-2.34
	-2.12
	-2.96
	-2.63
	-0.897
	-2.95
	-2.57
	-2.55
	-1.48
	-2.35
	-1.94
	-0.313
	-3.16
	-3.1
	-2.87
	-0.962
	-2.04
	-3.08
	-3.06
	-2.63
	-2.26
	-2.5
	-2.85
	-3.22
	-2.94
	-2.18
	-2.58
	-3.16
	-0.715
	-2.54
	-3.12
	-2.93
	-3.01
	-2.53
	-1.84
	-3.09
	-2.58
	-2.23
	-1.47
	-2.81
	-2.46
	-3.05
	-2.84
	-1.96
	-2.83
	-3.15
	-2.17
	-1.89
	-2.44
	-2.28
	-2.8
	-1.98
	-2.51
	-2.46
	-2.92
	-2.82
	-2.68
	-2.27
	-0.608
	-1.31
	-1.87
	-0.677
	-2.4
	-3.06
	-2.97
	-2.59
	-2.87
	-3.28
	-3.2
	-0.977
	-2.83
	-3.31
	-3.04
	-2.87
	-2.45
	-2.71
	-2.68
	-1.08
	-1.94
	-2.56
	-2.8
	-2.6
	-2.26
	-2.11
	-0.375
	-1.95
	-3.31
	-1.01
	-2.63
	-2.08
	-3.01
	-0.464
	-2.64
	-2.94
	-3.36
	-2.99
	-2.18
	-3.27
	-2.38
	-2.51
	-2.07
	-2.04
	-2.4
	-2.55
	-2.24
	-2.98
	-2.64
	-3.23
	-2.98
	-0.654
	-1.36
	-2.93
	-2.18
	-3.2
	-2.41
	-0.99
	-2.74
	-0.889
	-0.422
	-2.43
	-2.85
	-2.09
	-2.08
	-3.15
	-2.85
	-2.5
	-2.74
	-3.15
	-2.51
	-3.15
	-2.85
	-0.545
	-3.04
	-2.62
	-3.04
	-2.38
	-1.17
	-3.04
	-2.67
	-2.86
	-3.17
	-2.05
	-2.36
	-2.05
	-0.33
	-2.12
	-2.37
	-2.92
	-2.33
	-2.81
	-2.38
	-1.64
	-2.64
	-2.41
	-2
	-0.541
	-3.22
	-2.49
	-2.92
	-2.98
	-2.25
	-3.25
	-3.26
	-2.66
	-2.27
	-1.96
	-3.03
	-2.9
	-0.864
	-3.01
	-3.11
	-2.53
	-2.5
	-3.04
	-2.32
	-0.62
	-2.2
	-2.93
	-3.08
	-0.386
	-3.21
	-2.23
	-2.91
	-2.77
	-2.42
	-2.01
	-2.3
	-2.93
	-2.09
	-2.45
	-2.05
	-1.15
	-2.62
	-3.13
	-3.14
	-2.97
	-2.7
	-2.84
	-1.85
	-2.81
	-1.72
	-1.91
	-2.87
	-2.45
	-0.672
	-2.99
	-2.93
	-2.01
	-2.81
	-2.95
	-0.375
	-1.91
	-2.11
	-2.62
	-2.75
	-3.09
	-2.73
	-1.28
	-2.38
	-2.63
	-2.86
	-1.9
	-1.62
	-2.52
	-2.67
	-0.954
	-2.48
	-0.502
	-1.07
	-2.35
	-2.34
	-3.16
	-3.09
	-2.34
	-1.89
	-0.34
	-0.648
	-2.44
	-3.07
	-1.63
	-2.48
	-3.05
	-2.24
	-2.34
	-1.68
	-0.819
	-3.11
	-3
	-2.95
	-2.96
	-0.959
	-1.98
	-2.52
	-2.68
	-2.3
	-2.71
	-0.649
	-0.769
	-1.44
	-3.11
	-2.95
	-2.56
	-2.35
	-0.363
	-2.24
	-0.592
	-2.3
	-2.56
	-3.31
	-2.91
	-2.99
	-1.91
	-2.34
	-3.19
	-3.03
	-2.63
	-2.4
	-0.653
	-2.5
	-2.8
	-2.59
	-0.541
	-3.03
	-1.03
	-3.05
	-2.83
	-1.78
	-0.854
	-2.33
	-2.4
	-2.2
	-2.76
	-2.31
	-2.72
	-3
	-2.59
	-3.15
	-1.2
	-0.734
	-1.38
	-3
	-0.404
	-2.34
	-2.33
	-3.06
	-3.25
	-2.42
	-2.92
	-2.65
	-0.464
	-2.82
	-1.43
	-2.81
	-0.486
	-3.21
	-2.84
	-1.94
	-2.27
	-1.98
	-0.618
	-2.93
	-2.12
	-2.64
	-2.06
	-3.05
	-3.15
	-3.16
	-1.72
	-3.03
	-2.23
	-2.34
	-2.8
	-2.07
	-2.89
	-0.947
	-2.62
	-2.43
	-0.39
	-2.45
	-3.07
	-3.06
	-2.12
	-3.05
	-2.4
	-2.14
	-1.97
	-2.62
	-2.25
	-2.76
	-3.19
	-1.15
	-2.58
	-0.707
	-2.99
	-3.06
	-3.13
	-0.46
	-0.374
	-2.32
	-2.66
	-2.6
	-0.477
	-1.53
	-0.625
	-2.93
	-1.31
	-2.39
	-0.707
	-2.93
	-2.69
	-3.12
	-2.55
	-2.73
	-2.84
	-3.34
	-2.89
	-0.867
	-3.37
	-2.17
	-2.66
	-3.24
	-1.4
	-3.38
	-0.6
	-2.68
	-2.6
	-1.64
	-3.04
	-2.67
	-2.91
	-2.62
	-0.975
	-2.4
	-0.641
	-1.09
	-2.01
	-2.58
	-2.77
	-2.43
	-3.54
	-0.403
	-2.85
	-3.42
	-3.05
	-0.926
	-2.64
	-2.51
	-0.572
	-2.92
	-3.33
	-2.91
	-2.46
	-2.23
	-2.91
	-2.59
	-2.8
	-0.668
	-2.29
	-2.31
	-2.5
	-2.75
	-0.677
	-2.48
	-2.66
	-2.59
	-2.42
	-1.85
	-2.61
	-3.15
	-1.82
	-2.48
	-2.81
	-3
	-2.11
	-2.2
	-2.17
	-2.97
	-3.03
	-2.46
	-0.698
	-2.29
	-0.556
	-3.06
	-2.38
	-2.29
	-2.67
	-3.18
	-2.35
	-2.97
	-2.77
	-2.91
	-2.25
	-2.16
	-3.23
	-2.21
	-2.31
	-2.83
	-2.48
	-2.4
	-2.95
	-2.15
	-2.48
	-2.82
	-3.03
	-3.02
	-2.49
	-2.75
	-2.55
	-2.74
	-3.31
	-2.47
	-1.94
	-2.8
	-2.01
	-2.07
	-1.12
	-2.9
	-2.4
	-2.36
	-2.5
	-3.05
	-1.93
	-0.717
	-2.75
	-3.11
	-0.686
	-2.61
	-2.84
	-3.1
	-2.45
	-2.37
	-2.48
	-2
	-3.36
	-1.95
	-3.26
	-2.81
	-0.338
	-1.13
	-0.352
	-2.9
	-3.03
	-2.21
	-2.53
	-2.3
	-2.67
	-1.23
	-0.899
	-2.99
	-2.41
	-0.598
	-3.02
	-1.29
	-2.76
	-2.28
	-1.83
	-2.19
	-3.04
	-0.781
	-2.06
	-2.69
	-0.625
	-2.5
	-2.78
	-2.61
	-0.573
	-2.25
	-2.81
	-2.23
	-2.21
	-0.78
	-2
	-2.19
	-0.869
	-0.457
	-2.64
	-3.04
	-2.69
	-2.58
	-2.35
	-2.82
	-2.4
	-2.33
	-2.94
	-3.33
	-2.47
	-2.99
	-3.23
	-2.28
	-2.45
	-2.42
	-3.14
	-2.72
	-3.09
	-2.7
	-3.04
	-3.05
	-2.56
	-3.22
	-2.81
	-2.19
	-2.18
	-2.13
	-2.28
	-3.14
	-2.47
	-2.05
	-1.89
	-1.03
	-3.05
	-1.78
	-3.37
	-2.35
	-3
	-2.33
	-0.367
	-2.46
	-2.91
	-2.82
	-2.84
	-3.06
	-2.38
	-2.55
	-2.66
	-2.47
	-0.67
	-2.43
	-2.54
	-2.59
	-2.38
	-3.12
	-2.17
	-2.13
	-2.6
	-2.52
	-2.03
	-3.21
	-2.14
	-1.63
	-2.74
	-2.6
	-3.06
	-2.81
	-2.42
	-3.19
	-2.96
	-1.55
	-2.85
	-2.78
	-0.539
	-3.06
	-1.49
	-3.06
	-0.681
	-0.565
	-2.92
	-0.38
	-3.19
	-2.63
	-2.98
	-2.57
	-2.89
	-2.37
	-2.5
	-1.92
	-2.49
	-2.33
	-2.61
	-3.06
	-3.23
	-1.67
	-1.03
	-2.96
	-2.27
	-2.62
	-2.84
	-2.29
	-2.66
	-0.521
	-2.5
	-0.492
	-2.85
	-2.73
	-0.409
	-2.41
	-1.61
	-3.19
	-0.777
	-2.69
	-2.87
	-2.63
	-2.41
	-2.47
	-2.08
	-2.54
	-0.324
	-2.95
	-0.355
	-2.43
	-1.21
	-2.8
	-2.32
	-0.703
	-2.87
	-3.06
	-2.82
	-2.66
	-2.58
	-1.16
	-3.44
	-2.96
	-1.62
	-2.76
	-2.72
	-2.2
	-2.55
	-2.63
	-2.15
	-3.01
	-2.48
	-2.43
	-2.97
	-2.17
	-2.46
	-2.96
	-2.53
	-2.4
	-2.68
	-3.12
	-2.36
	-2.42
	-2.35
	-3.12
	-2.14
	-2.97
	-2.3
	-1.28
	-3.12
	-2.93
	-0.323
	-2.44
	-0.363
	-2.52
	-1.96
	-2.1
	-3.1
	-3.11
	-1.53
	-2.21
	-2.15
	-2.42
	-3.05
	-2.23
	-0.334
	-2.61
	-2.79
	-2.75
	-3
	-3.17
	-0.537
	-2.35
	-0.361
	-2.11
	-1.95
	-2.99
	-2.78
	-2.98
	-1.94
	-2.96
	-2.45
	-2.95
	-1.73
	-2.83
	-3.03
	-0.606
	-2.66
	-2.69
	-2.12
	-0.4
	-1.9
	-2
	-3
	-1.85
	-2.97
	-2.46
	-2.22
	-2.84
	-0.479
	-2.88
	-0.731
	-3.08
	-3
	-1.59
	-3.15
	-3.14
	-2.32
	-1.46
	-2.88
	-3
	-2.93
	-0.724
	-3.03
	-2.19
	-1.83
	-2.29
	-2.44
	-2.2
	-1.86
	-2.75
	-0.751
	-3.03
	-3.04
	-3.15
	-2.36
	-2.22
	-2.27
	-2.79
	-3.11
	-0.443
	-3.06
	-2.19
	-2.7
	-2.29
	-2.24
	-3.22
	-2.28
	-3.02
	-2.68
	-3.08
	-1.34
	-2.82
	-2.04
	-2.99
	-2.76
	-0.882
	-2.56
	-2.64
	-1.9
	-0.478
	-1.08
	-3.2
	-2.63
	-2.74
	-2.76
	-2.28
	-2.75
	-2.64
	-3.06
	-2.62
	-1.7
	-2.22
	-2.53
	-2.88
	-2.32
	-2.35
	-3
	-3.14
	-2.9
	-2.89
	-1.87
	-0.321
	-2.53
	-1.2
	-2.56
	-2.17
	-2.62
	-3.25
	-2.74
	-2.56
	-3.22
	-2.26
	-1.85
	-1.9
	-2.9
	-0.459
	-3.05
	-0.441
	-1.44
	-3.31
	-2.84
	-2.98
	-2.17
	-2.45
	-2.53
	-2.1
	-3.16
	-0.488
	-2.85
	-2.28
	-2.81
	-2.98
	-2.07
	-2.05
	-2.34
	-0.424
	-2.54
	-2.73
	-3.06
	-2.55
	-2.91
	-2.62
	-3.01
	-2.65
	-2.75
	-2.31
	-0.492
	-0.864
	-3.01
	-2.05
	-1.97
	-2.48
	-2.61
	-2.21
	-2.76
	-1.31
	-2.46
	-2.89
	-0.553
	-2.56
	-2.24
	-2.39
	-2.77
	-2.17
	-2.07
	-3.09
	-0.76
	-0.872
	-1.82
	-2.29
	-2.69
	-2.11
	-3.28
	-1.22
	-0.585
	-1.07
	-2.51
	-0.341
	-0.577
	-2.9
	-2.73
	-0.363
	-3.21
	-2.88
	-2.14
	-2.17
	-2.34
	-0.848
	-3.25
	-2.71
	-0.643
	-3
	-1.72
	-2.54
	-2.61
	-3.04
	-2.49
	-2.47
	-2.75
	-2.24
	-2.93
	-3.06
	-2.22
	-2.71
	-2.27
	-2.34
	-3.21
	-3.31
	-0.811
	-1.09
	-2.12
	-1.25
	-2.57
	-1.8
	-2.45
	-2.79
	-2.42
	-2.64
	-2.46
	-1.94
	-2.38
	-2.96
	-2.9
	-1.13
	-1.77
	-1.54
	-3.08
	-0.653
	-2.81
	-2.23
	-2.62
	-2.6
	-2.45
	-2.85
	-2.66
	-0.714
	-3.31
	-2.4
	-2.8
	-2.96
	-2.55
	-2.72
	-3.25
	-2.11
	-1.11
	-2.61
	-2.89
	-0.452
	-2.18
	-3.1
	-2.85
	-3.15
	-2.9
	-0.691
	-0.683
	-2.49
	-1.75
	-2.68
	-1.3
	-3.4
	-1.3
	-2.49
	-2.78
	-2.74
	-2.27
	-3.07
	-2.34
	-1.85
	-0.971
	-3.2
	-0.336
	-3.03
	-3.14
	-0.826
	-2.8
	-0.322
	-1.7
	-2.43
	-3.26
	-3.16
	-2.07
	-2.7
	-2.08
	-3.26
	-1.97
	-3.01
	-3.13
	-2.97
	-2.46
	-2.22
	-0.99
	-0.722
	-2.79
	-2.64
	-2.75
	-3.11
	-2.77
	-2.51
	-2.61
	-3.01
	-2.91
	-2.47
	-2.71
	-2.83
	-2.75
	-1.1
	-2.05
	-3.2
	-2.09
	-0.71
	-2.58
	-3.08
	-3
	-2.97
	-2.82
	-2.95
	-2.5
	-0.569
	-2.27
	-3.72
	-2.17
	-2.36
	-2.73
	-2.98
	-2.27
	-2.04
	-2.18
	-2.07
	-2.03
	-2.29
	-2
	-1.91
	-3.17
	-2.39
	-3.2
	-2.54
	-2.99
	-2.29
	-0.651
	-2.6
	-0.504
	-2.99
	-0.749
	-2.81
	-0.599
	-2.7
	-2.19
	-2.4
	-3.16
	-2.41
	-2.88
	-2.71
	-3.09
	-2.25
	-2.62
	-2
	-2.7
	-1.16
	-2.92
	-2.7
	-2.86
	-0.788
	-2.65
	-2.4
	-1.28
	-2.24
	-0.974
	-2.8
	-2.48
	-2.5
	-1.31
	-2.81
	-2.07
	-2.77
	-0.322
	-3.03
	-2.97
	-2.45
	-2.63
	-2.72
	-3.08
	-2.65
	-1.29
	-3.01
	-3.17
	-3.24
	-2.98
	-3.1
	-2.64
	-2.84
	-2.26
	-2.38
	-2.55
	-2.49
	-0.604
	-0.524
	-2.32
	-2.8
	-2
	-2.8
	-0.921
	-3
	-1.91
	-2.58
	-3.31
	-2.56
	-2.77
	-2.5
	-2.74
	-2.29
	-2.82
	-2.2
	-2.38
	-2.13
	-2.5
	-2.99
	-3.21
	-2.2
	-2.55
	-2.69
	-2.9
	-0.638
	-1.1
	-2.76
	-1.77
	-2.11
	-0.652
	-0.99
	-3.02
	-3.03
	-3.39
	-2.66
	-2.4
	-2.25
	-2.98
	-0.391
	-2.3
	-0.815
	-2.65
	-3.02
	-2.83
	-2.89
	-1.32
	-2.81
	-3.17
	-2.78
	-2.42
	-2.91
	-2.75
	-2.26
	-2.74
	-3.06
	-0.826
	-0.502
	-2.92
	-2.44
	-2.03
	-2.91
	-2.79
	-2.55
	-2.83
	-3.13
	-3.16
	-1.75
	-0.528
	-1.98
	-2.45
	-3.21
	-2.85
	-2.91
	-1.95
	-1.89
	-3
	-2.96
	-1.8
	-2.86
	-3.38
	-2.34
	-1.6
	-1.79
	-1.71
	-2.19
	-0.462
	-2.47
	-2.77
	-2.4
	-1.4
	-1.87
	-2.47
	-1.79
	-2.83
	-0.441
	-0.384
	-2.21
	-2.69
	-2.93
	-2.27
	-1.44
	-2.53
	-2.86
	-2.31
	-2.72
	-2.71
	-2.59
	-3.02
	-2.2
	-2.72
	-2.15
	-2.35
	-3
	-3.08
	-3
	-2.82
	-2.15
	-2.03
	-2.98
	-2.42
	-3.31
	-3.29
	-2.81
	-2.19
	-2.4
	-3.1
	-2.67
	-2.11
	-2.46
	-3.15
	-2.77
	-2.06
	-2.36
	-3.4
	-0.318
	-3.27
	-2.32
	-2.88
	-2.65
	-2.58
	-2.21
	-3.07
	-3.07
	-2.73
	-2.45
	-2.26
	-3.03
	-2.4
	-0.613
	-1.73
	-2.43
	-2.65
	-2.16
	-2.4
	-1.8
	-2.52
	-3.03
	-2.57
	-2.85
	-2.07
	-2.53
	-2.82
	-2.85
	-2.77
	-2.23
	-2.76
	-2.44
	-2.11
	-2.67
	-1.9
	-3.25
	-2.23
	-2.25
	-3.16
	-3.05
	-2.53
	-2.92
	-3.17
	-2.59
	-2.94
	-2.82
	-2.73
	-3.09
	-2.97
	-2.14
	-2.82
	-2.81
	-3.37
	-2.3
	-2.29
	-3.14
	-2.93
	-0.485
	-0.61
	-0.935
	-3.1
	-3.05
	-2.62
	-0.46
	-2.33
	-3.21
	-2.04
	-3.03
	-2.55
	-2.53
	-3.05
	-2.77
	-2.83
	-2.18
	-3.19
	-1.76
	-2.02
	-3
	-0.813
	-2.6
	-2.71
	-2.45
	-2.96
	-2.91
	-2.79
	-0.42
	-2.63
	-2.13
	-2.06
	-3.07
	-3
	-2.96
	-2.71
	-2.07
	-2.97
	-2.85
	-2.25
	-3.09
	-2.79
	-2.12
	-0.325
	-2.59
	-2.63
	-2.52
	-2.72
	-2.24
	-2.27
	-2.2
	-2.09
	-1.98
	-2.73
	-1.87
	-2.94
	-2.5
	-3.05
	-0.386
	-2.87
	-2.02
	-3.2
	-2.94
	-0.458
	-2.24
	-2.33
	-2.84
	-2.62
	-2.34
	-2.59
	-2.55
	-3.47
	-1.12
	-3.05
	-2.72
	-2.65
	-3
	-0.83
	-2.67
	-0.653
	-1.83
	-1.96
	-3.05
	-3.05
	-2.9
	-0.99
	-2.49
	-2.76
	-0.884
	-0.598
	-2.74
	-3.12
	-2.56
	-2.14
	-2.96
	-1.99
	-2.22
	-0.355
	-2.26
	-2.37
	-2.42
	-3.01
	-3.42
	-2.21
	-2.46
	-2.79
	-3.23
	-2.4
	-2.4
	-3.32
	-2.39
	-3.18
	-2.14
	-2.85
	-3.02
	-1.49
	-2.44
	-2.48
	-2.71
	-2.8
	-2.4
	-2.34
	-0.878
	-2.51
	-2.15
	-2.94
	-2.52
	-1.96
	-0.462
	-2.98
	-3.19
	-2.66
	-0.522
	-3.02
	-2.77
	-3.3
	-3.29
	-1.14
	-1.27
	-2.2
	-2.58
	-3.12
	-3.01
	-2.9
	-0.972
	-2.43
	-2.92
	-3.06
	-2.25
	-3.06
	-3.11
	-2.44
	-2.88
	-2.56
	-2.63
	-3.24
	-0.434
	-2.34
	-1.84
	-2.71
	-3.12
	-2.83
	-3.18
	-0.766
	-0.314
	-3.05
	-2.44
	-0.62
	-2.65
	-3.54
	-1.67
	-2.29
	-1.09
	-1.21
	-2.16
	-0.452
	-2.99
	-2.58
	-2.33
	-3.09
	-2.41
	-2.95
	-2.49
	-2.32
	-2.45
	-2.09
	-2.54
	-2.26
	-2.33
	-3.09
	-2.2
	-0.774
	-2.32
	-3.21
	-2.85
	-2.16
	-2.14
	-2.9
	-3.21
	-2.52
	-1.97
	-2.62
	-3.05
	-1.74
	-3.25
	-2.7
	-2.68
	-2.5
	-1.95
	-1.16
	-2.97
	-2.54
	-1.04
	-1.3
	-2.51
	-0.582
	-2.46
	-0.379
	-0.408
	-2.9
	-2.59
	-1.47
	-2.53
	-2.39
	-2.96
	-2.43
	-3.21
	-2.49
	-1.44
	-0.505
	-2.77
	-2.09
	-2.98
	-0.739
	-0.634
	-2.19
	-0.333
	-2.91
	-2.31
	-1.72
	-3.13
	-0.612
	-2.18
	-2.85
	-2.22
	-2.06
	-1.23
	-2.89
	-3.49
	-2.95
	-2.08
	-0.714
	-3.13
	-0.475
	-2.8
	-0.368
	-0.484
	-2.35
	-3.16
	-3.3
	-2.21
	-2.5
	-0.539
	-2.93
	-3.05
	-3
	-2.52
	-2.51
	-2.24
	-2.19
	-2.35
	-2.14
	-2.63
	-1.58
	-2.82
	-2.81
	-1.07
	-0.492
	-2.38
	-3.01
	-2.56
	-2.56
	-2.73
	-3.04
	-3.14
	-3.2
	-2.32
	-0.498
	-2.67
	-2.38
	-2.87
	-3.17
	-2.89
	-2.25
	-2.39
	-2.38
	-0.646
	-2.83
	-3.01
	-0.747
	-3.12
	-2.63
	-3.05
	-3.19
	-0.518
	-2.34
	-2.95
	-0.857
	-0.477
	-2.46
	-2.55
	-0.656
	-2.33
	-0.485
	-2.85
	-2.99
	-3.13
	-1.32
	-1
	-2.76
	-3.02
	-2.7
	-3.13
	-2.22
	-2.72
	-3.34
	-0.338
	-1.33
	-2.37
	-2.78
	-3.05
	-2.24
	-2.61
	-2.15
	-3.1
	-0.714
	-1.92
	-2.81
	-3.11
	-2.93
	-0.38
	-3.03
	-2.37
	-2.37
	-2.38
	-2.9
	-3.13
	-0.497
	-2.45
	-2.48
	-2.83
	-3.21
	-2.88
	-2.45
	-2.69
	-2.2
	-3.03
	-1.86
	-2.09
	-2.23
	-1.06
	-2.98
	-0.851
	-2.62
	-2.94
	-2.25
	-0.391
	-2.93
	-1.85
	-2.41
	-0.712
	-2.39
	-0.596
	-1.88
	-2.4
	-0.835
	-0.44
	-2.61
	-2.61
	-2.2
	-2.59
	-2.78
	-2.72
	-2.77
	-1.81
	-3.01
	-2.02
	-2.47
	-1.97
	-0.354
	-3.11
	-2.67
	-2.89
	-2.44
	-2.99
	-2.51
	-2.36
	-3.05
	-1.22
	-2.3
	-2.53
	-2.57
	-2.73
	-1.47
	-3.27
	-2.28
	-3.41
	-2.4
	-2.2
	-2.33
	-2.45
	-2.83
	-2.6
	-2.29
	-2.83
	-2.2
	-1.29
	-3.26
	-3.03
	-3.12
	-2.74
	-3.25
	-1.9
	-1.11
	-1.02
	-2.29
	-2.97
	-2.47
	-2.64
	-2.5
	-2.4
	-3.12
	-1.01
	-2.01
	-1.8
	-2.41
	-2.45
	-0.561
	-3.03
	-2.85
	-2.61
	-2.17
	-3.12
	-2.24
	-2.82
	-0.614
	-2.78
	-3.26
	-0.418
	-0.467
	-0.719
	-1.5
	-3.05
	-1.48
	-2.88
	-2.4
	-3.01
	-2.48
	-0.392
	-1.75
	-1.74
	-2.87
	-2.95
	-2.91
	-2.7
	-3.18
	-0.312
	-3.01
	-2.82
	-1.03
	-2.62
	-2.38
	-0.782
	-2.37
	-3.1
	-2.27
	-2.85
	-2.51
	-3.53
	-2.53
	-0.437
	-2.87
	-2.22
	-1.54
	-2.71
	-2.59
	-3.32
	-2.19
	-2.99
	-2.15
	-2.34
	-0.58
	-2.09
	-2.63
	-2.89
	-1.84
	-2.32
	-2.69
	-2.13
	-2.9
	-3.2
	-2.37
	-0.852
	-2.46
	-0.704
	-2.3
	-2.57
	-1.94
	-3.22
	-2.3
	-3.11
	-2.04
	-2.58
	-3.07
	-2.89
	-0.487
	-1.16
	-1.99
	-2.81
	-1.51
	-2.66
	-2.96
	-0.483
	-0.342
	-2.84
	-0.45
	-2.66
	-2.2
	-2.4
	-0.972
	-0.303
	-2.12
	-3.27
	-2.71
	-3.1
	-1.88
	-2.41
	-2.79
	-2.11
	-3.23
	-1.71
	-2.67
	-2.09
	-1.1
	-2.74
	-2.64
	-2.16
	-3.11
	-1.94
	-0.794
	-2.31
	-2.54
	-2.31
	-2.98
	-2.53
	-2.83
	-0.443
	-2.93
	-2.44
	-0.33
	-2.99
	-3
	-2.42
	-1.22
	-2.65
	-2.18
	-3.01
	-3.25
	-3.1
	-2.33
	-1.97
	-0.738
	-3.09
	-0.615
	-2.58
	-3.02
	-2.53
	-2.03
	-2.49
	-3.12
	-2.63
	-2.84
	-2.57
	-3.05
	-1.29
	-1.01
	-2.04
	-2.59
	-2.41
	-2.87
	-2.55
	-2.56
	-2.6
	-2.87
	-0.829
	-2.84
	-3.17
	-2.79
	-2.48
	-2.15
	-1.24
	-2.85
	-2.69
	-3.12
	-2.61
	-2.26
	-2.76
	-3.24
	-0.73
	-2
	-2.48
	-0.875
	-3.04
	-3.49
	-2.47
	-2.35
	-2.51
	-2.09
	-2.46
	-2.93
	-2.92
	-2.82
	-0.543
	-2.31
	-2.98
	-1.77
	-2.73
	-3.13
	-2.19
	-3.35
	-2.73
	-2.56
	-2.24
	-2.1
	-2.95
	-2.64
	-2.41
	-2.51
	-2.92
	-2.53
	-3.35
	-0.324
	-2.8
	-3.01
	-2.81
	-1
	-3.01
	-2.69
	-3.01
	-3.06
	-2.27
	-3.45
	-2.62
	-1.36
	-0.424
	-2.83
	-2.1
	-0.946
	-1.85
	-2.01
	-0.8
	-0.382
	-1.55
	-2.84
	-3.1
	-2.76
	-3.22
	-2.31
	-2.98
	-2.47
	-2.21
	-0.926
	-2.53
	-2.88
	-2.69
	-3.2
	-0.917
	-0.638
	-1.96
	-2.09
	-1.95
	-0.71
	-1.73
	-1.81
	-1.61
	-2.74
	-3.2
	-0.816
	-2.32
	-2.99
	-2.1
	-2.69
	-2.85
	-0.411
	-2.99
	-0.718
	-2.02
	-2.56
	-2.85
	-3.14
	-2.68
	-2.23
	-0.356
	-3.24
	-2.57
	-0.724
	-3.32
	-2.94
	-0.623
	-2.49
	-2.38
	-0.505
	-2.63
	-0.419
	-2.16
	-2.42
	-2.98
	-0.803
	-1.98
	-2.43
	-2.75
	-2.26
	-3.14
	-0.785
	-2.82
	-3.04
	-2.81
	-1.96
	-1.54
	-2.33
	-0.379
	-2.55
	-2.93
	-2.15
	-2.41
	-2.67
	-2.25
	-2.87
	-2.95
	-3.09
	-2.75
	-1.37
	-2.57
	-2.96
	-1.86
	-2.95
	-1.81
	-2.31
	-3.19
	-2.39
	-0.645
	-3.23
	-2.57
	-2.7
	-2.15
	-2.69
	-2.65
	-2.99
	-2.18
	-0.77
	-2.05
	-2.84
	-2.77
	-2.92
	-3.12
	-0.557
	-1.67
	-0.821
	-3.02
	-0.897
	-2.4
	-2.79
	-3.12
	-3.14
	-2.22
	-0.624
	-2.97
	-2.29
	-2.9
	-2.25
	-2.94
	-2.09
	-2.59
	-2.88
	-2.45
	-2.14
	-2.99
	-2.39
	-2.29
	-0.345
	-2.99
	-1.08
	-1.69
	-2.33
	-2.54
	-1.03
	-0.521
	-2.94
	-0.42
	-2.11
	-2.62
	-2.84
	-1.04
	-2.59
	-2.71
	-2.9
	-0.551
	-1.08
	-2.88
	-2.7
	-2.53
	-2.55
	-2.55
	-2.39
	-2.98
	-1.17
	-2.23
	-3.2
	-3.02
	-0.69
	-3.63
	-2.84
	-3
	-3.4
	-0.999
	-1.69
	-2.84
	-2.46
	-2.91
	-2.87
	-2.94
	-2.78
	-0.483
	-2.42
	-3.07
	-2.51
	-2.66
	-2.66
	-0.783
	-3.02
	-3.06
	-2.85
	-0.767
	-2.99
	-2.96
	-1.45
	-2.77
	-0.989
	-0.323
	-3.09
	-3.03
	-1.77
	-2.14
	-2.74
	-2.07
	-3.16
	-2.79
	-0.907
	-2.99
	-0.392
	-2.33
	-3.35
	-3.12
	-0.479
	-0.963
	-2.56
	-2.69
	-0.703
	-2.2
	-2.64
	-2.99
	-2.61
	-1.87
	-2.98
	-2.31
	-2.63
	-2.15
	-2.73
	-2.84
	-2.87
	-2.79
	-3.08
	-3.08
	-2.69
	-2.94
	-2.72
	-2.65
	-2.17
	-2.28
	-2.77
	-2.4
	-2.68
	-2.87
	-3.11
	-2.2
	-0.367
	-2.09
	-1.85
	-3.06
	-1.24
	-2.4
	-2.47
	-3.28
	-2.68
	-3.04
	-1.99
	-2.69
	-2.82
	-2.72
	-2.95
	-2.09
	-2.52
	-2.96
	-1.84
	-0.65
	-2.16
	-2.32
	-2.68
	-2.74
	-3.14
	-3.05
	-2.63
	-2.04
	-3.04
	-2.8
	-2.39
	-2.97
	-2.87
	-0.306
	-2.43
	-2.98
	-2.64
	-2.85
	-2.69
	-2.26
	-2.89
	-1.84
	-3.02
	-2.26
	-3.07
	-2.51
	-1.84
	-2.24
	-2.66
	-3.04
	-2.63
	-2.2
	-1.24
	-0.45
	-3.05
	-2.63
	-2.25
	-3.06
	-3.2
	-2.06
	-1.78
	-2.99
	-0.445
	-1.94
	-3.27
	-0.373
	-3.02
	-0.354
	-2.79
	-2.37
	-2.38
	-2.78
	-0.838
	-2.98
	-0.484
	-1.88
	-0.92
	-1.71
	-2.59
	-2.49
	-2.4
	-2.88
	-2.87
	-2.8
	-2.62
	-3.31
	-2.99
	-2.79
	-2.96
	-2.38
	-0.818
	-3.05
	-2.66
	-2.22
	-0.382
	-2.63
	-2.71
	-2.49
	-3.35
	-2.67
	-2.11
	-2.34
	-2.26
	-3.29
	-3.45
	-3.07
	-2.27
	-2.21
	-2.21
	-2.43
	-2.39
	-1.84
	-2.67
	-0.474
	-2.51
	-0.798
	-2.6
	-3.04
	-2.57
	-3.23
	-3.08
	-3.04
	-3.07
	-1.99
	-0.728
	-2.11
	-2.44
	-2.83
	-2.37
	-2.44
	-2.91
	-2.36
	-3.1
	-3.14
	-2.94
	-2.73
	-0.71
	-2.82
	-0.51
	-3.09
	-2.16
	-2.44
	-2.05
	-0.443
	-0.387
	-2.12
	-1.75
	-2.38
	-2.83
	-2.97
	-2.01
	-3.07
	-2.3
	-3
	-2.72
	-1.85
	-0.785
	-3.04
	-2.69
	-1.45
	-2.92
	-2.28
	-1.98
	-2.26
	-2.51
	-2.78
	-2.59
	-1.72
	-2.1
	-0.795
	-2.97
	-3.03
	-2.93
	-0.974
	-3.13
	-2.66
	-3.08
	-2.45
	-2.57
	-3.09
	-1.86
	-2.83
	-2.75
	-2.45
	-3.12
	-3.12
	-2.83
	-3.24
	-0.88
	-0.706
	-2.7
	-2.21
	-2.79
	-1.71
	-2.73
	-1.87
	-2.25
	-2.99
	-2.64
	-0.72
	-2.3
	-2.44
	-1.79
	-3.1
	-2.85
	-2.17
	-3.21
	-2.98
	-0.445
	-3.29
	-2.47
	-2.84
	-2.62
	-2.26
	-2.5
	-2.17
	-3.13
	-0.417
	-2.45
	-3.13
	-2.47
	-1.5
	-2.06
	-0.688
	-2.28
	-2.5
	-2.63
	-1.43
	-3.04
	-3.2
	-2.59
	-2.85
	-2.11
	-0.691
	-2.72
	-2.51
	-3.22
	-1.87
	-0.952
	-2.26
	-2.8
	-2.8
	-2.89
	-2.51
	-1.86
	-2.7
	-1.94
	-2.32
	-2.32
	-2.4
	-2.57
	-2.81
	-2.52
	-2.19
	-3.12
	-0.431
	-2.47
	-3.28
	-2.5
	-2.96
	-3.02
	-2.5
	-1.81
	-2.88
	-2.51
	-2.63
	-2.96
	-2.51
	-2.74
	-2.65
	-2.56
	-2.78
	-2.39
	-2.97
	-2.24
	-2.97
	-0.385
	-2.14
	-2.92
	-1.03
	-2.94
	-1.28
	-0.349
	-2.28
	-3.51
	-2.36
	-2.96
	-3.15
	-2.79
	-1.1
	-2.76
	-2.95
	-1.75
	-1.19
	-0.522
	-2.53
	-2.85
	-2.77
	-0.594
	-3.18
	-2.46
	-2.27
	-3.11
	-0.823
	-2.92
	-3.01
	-2.9
	-3.25
	-0.569
	-2.49
	-1.74
	-2.98
	-2.35
	-2.54
	-3.03
	-0.548
	-2.68
	-2.77
	-2.89
	-2.01
	-3.03
	-3
	-2.38
	-1.69
	-1.82
	-2.47
	-2.18
	-1.01
	-0.39
	-2.8
	-2.13
	-2.72
	-3
	-3.06
	-2.68
	-2.57
	-2.46
	-2.69
	-0.675
	-1.01
	-3.26
	-2.32
	-2.97
	-2.94
	-2.23
	-2.58
	-2.23
	-1.28
	-3
	-2.76
	-2.08
	-3.04
	-2.63
	-2.59
	-2.98
	-2.89
	-2.4
	-1.29
	-3.22
	-2.87
	-2.34
	-2.26
	-2.86
	-0.619
	-3.05
	-2.68
	-0.412
	-2.75
	-2.95
	-2.57
	-1.88
	-1.66
	-2.77
	-2.44
	-3.15
	-2.59
	-2.41
	-2.93
	-2.73
	-2
	-2.27
	-2.37
	-0.421
	-3.23
	-2.5
	-2.26
	-2.56
	-2.75
	-2.66
	-3.09
	-2.93
	-3.02
	-2.88
	-2.89
	-2.23
	-3.44
	-3
	-2.73
	-2.46
	-3.19
	-2.82
	-2.82
	-0.364
	-3.22
	-2.67
	-3.11
	-2.84
	-1.97
	-2.56
	-2.59
	-2.93
	-2.28
	-2.82
	-1.93
	-2.16
	-2.85
	-2.15
	-1.87
	-2.42
	-2.69
	-0.433
	-0.848
	-1.69
	-1.12
	-1.25
	-2.9
	-2.12
	-1.91
	-2.79
	-0.583
	-3.05
	-0.559
	-2.42
	-2.38
	-0.56
	-2.33
	-2.81
	-2.52
	-0.619
	-2.63
	-2.59
	-2.66
	-1.97
	-2.52
	-0.403
	-2.07
	-1.73
	-1.14
	-2.46
	-2.36
	-3.36
	-2.25
	-2.44
	-0.335
	-3.18
	-2.75
	-0.898
	-2.87
	-1.62
	-1.86
	-0.573
	-2.89
	-2.71
	-0.41
	-2.58
	-2.98
	-2.2
	-2
	-1.86
	-2.4
	-2.58
	-2.51
	-2.83
	-2.88
	-2.96
	-2.86
	-3.17
	-3.22
	-2.84
	-0.721
	-2.56
	-3.1
	-3.18
	-1.81
	-2.83
	-2.35
	-2.42
	-2.47
	-3.09
	-1.62
	-2.1
	-2.96
	-0.956
	-2.59
	-0.554
	-0.759
	-2.43
	-2.41
	-0.729
	-2.95
	-2.29
	-2.31
	-2.9
	-3.13
	-0.359
	-3.06
	-2.15
	-0.655
	-3.32
	-1.99
	-2.06
	-2.69
	-2.41
	-2.12
	-2.34
	-2.24
	-0.917
	-2.88
	-2.04
	-2.6
	-2.64
	-2.91
	-0.5
	-0.65
	-2.4
	-2.79
	-3.06
	-2.98
	-2.56
	-3.07
	-2.62
	-2.89
	-1.27
	-2.68
	-2.66
	-1.34
	-2.79
	-2.58
	-2.85
	-3.2
	-2.98
	-3.01
	-2.7
	-1.43
	-2.41
	-2.97
	-2.77
	-3.1
	-1.22
	-1.5
	-3.15
	-2.86
	-2.34
	-3
	-2.99
	-2.43
	-2.75
	-2.46
	-3.31
	-2.2
	-3.14
	-3.11
	-2.35
	-2.91
	-2.55
	-0.464
	-2.73
	-0.56
	-1.73
	-2.45
	-2.95
	-2.86
	-2.36
	-0.482
	-1.55
	-0.699
	-2.22
	-3.02
	-3.13
	-2.79
	-2.02
	-2.85
	-2.46
	-2.72
	-1.74
	-2.23
	-0.661
	-0.537
	-2.29
	-2.48
	-2.05
	-2.55
	-2.06
	-2.68
	-2.82
	-2.96
	-0.712
	-2.39
	-2.3
	-2.53
	-2.81
	-1.71
	-2.33
	-2.88
	-2.67
	-2.57
	-2.99
	-2.47
	-2.16
	-2.45
	-2.35
	-2.88
	-2.96
	-0.85
	-1.21
	-3.03
	-2.88
	-1.8
	-2.14
	-2.69
	-1.86
	-2.59
	-2.34
	-2.47
	-0.504
	-2.41
	-2.92
	-3.26
	-3.2
	-3.13
	-2.5
	-2.91
	-2.43
	-0.45
	-0.549
	-3.04
	-2.58
	-0.55
	-2.8
	-0.974
	-2.24
	-1.92
	-0.442
	-2.32
	-3.16
	-3.11
	-2.85
	-2.87
	-2.96
	-3.05
	-2.43
	-1.7
	-3.42
	-0.619
	-3.11
	-3.3
	-2.28
	-2.64
	-1.59
	-2.31
	-3.15
	-1.83
	-3.17
	-2.88
	-2.52
	-2.62
	-2.56
	-2.45
	-2.3
	-2.64
	-3.18
	-2.51
	-2.84
	-0.665
	-2.06
	-3.24
	-2.99
	-2.71
	-0.884
	-2.78
	-2.75
	-2.38
	-2.67
	-3.1
	-3.1
	-2.96
	-3.02
	-2.61
	-3.07
	-2.96
	-3.14
	-2.23
	-2.93
	-2.65
	-2.79
	-2.55
	-3.03
	-2.5
	-2.6
	-3.03
	-2.32
	-2.77
	-0.446
	-2.92
	-2.76
	-2.77
	-2.38
	-2.77
	-2.4
	-2.71
	-2.91
	-1.37
	-0.389
	-2.48
	-1.02
	-1.77
	-0.783
	-2.2
	-1.49
	-1.63
	-2.91
	-2.73
	-2.43
	-2.14
	-1.05
	-2.44
	-2.98
	-2.44
	-0.321
	-2.57
	-2.43
	-0.714
	-0.576
	-2.52
	-2.2
	-1.82
	-1.75
	-3.06
	-2.41
	-2
	-1.91
	-0.354
	-2.09
	-2.84
	-2.9
	-0.93
	-3.02
	-3.55
	-2.48
	-2.14
	-3.18
	-2.44
	-3.11
	-1.31
	-3.16
	-3.03
	-2.99
	-2.44
	-2.92
	-2.69
	-2.38
	-3.36
	-3.34
	-2.73
	-2.65
	-3.32
	-3.26
	-2.12
	-0.386
	-2.32
	-2.38
	-0.89
	-1.59
	-0.392
	-2.49
	-2.34
	-0.5
	-2.72
	-2.09
	-2.59
	-2.19
	-3.06
	-0.805
	-3.19
	-0.962
	-0.452
	-2.45
	-2.63
	-3
	-1.82
	-2.94
	-2.35
	-1.71
	-2.31
	-2.27
	-3.39
	-2.9
	-2.77
	-2.72
	-2.82
	-2.08
	-2.53
	-2.03
	-2.42
	-2.81
	-3.32
	-2.87
	-2.35
	-2.9
	-2.88
	-3.21
	-2.29
	-2.78
	-0.55
	-0.954
	-1.91
	-2.37
	-2.58
	-2.88
	-1.69
	-3
	-1.84
	-0.505
	-2.78
	-2.27
	-2.47
	-2.14
	-2.82
	-0.484
	-2.97
	-2.3
	-2.98
	-2.77
	-1.95
	-3.19
	-2.27
	-2.74
	-3.12
	-0.616
	-2.38
	-2.72
	-2.26
	-2.84
	-0.835
	-0.771
	-2.45
	-2.95
	-2.92
	-2.17
	-2.35
	-1.74
	-1.25
	-2.79
	-2.47
	-3.09
	-0.894
	-2.19
	-0.31
	-2.83
	-2.63
	-2.88
	-3.11
	-2.43
	-2.93
	-2.92
	-1.92
	-2.75
	-2.97
	-3.18
	-2.14
	-0.821
	-2.79
	-1.1
	-2.41
	-2.72
	-0.507
	-2.37
	-2.39
	-1.91
	-2.08
	-2.85
	-3.22
	-0.402
	-3.04
	-2.79
	-1.86
	-2.99
	-3
	-1.81
	-3.26
	-3.05
	-2.79
	-1.81
	-2.95
	-2.27
	-3
	-2.34
	-0.926
	-3.44
	-2.71
	-2.83
	-2.47
	-3.38
	-2.05
	-1.44
	-2.8
	-2.4
	-0.485
	-3
	-2.06
	-3.1
	-2.73
	-2.69
	-2.76
	-0.976
	-1.86
	-2.38
	-0.77
	-2.92
	-2.73
	-3.42
	-0.695
	-2.6
	-2.81
	-2.28
	-3.01
	-3.28
	-2.44
	-0.433
	-2.91
	-2.39
	-3.08
	-2.88
	-2.71
	-2.03
	-1.96
	-2.75
	-1.98
	-2.5
	-2.47
	-2.5
	-0.79
	-2.65
	-1.95
	-0.474
	-0.91
	-2.64
	-3.09
	-2.2
	-2.99
	-3.08
	-2.08
	-2.81
	-0.656
	-3.18
	-2.75
	-1.83
	-2.82
	-2.24
	-2.43
	-2.26
	-2.95
	-2.71
	-2.07
	-1.25
	-3.05
	-0.923
	-3.46
	-2.28
	-2.26
	-0.368
	-2.37
	-2.17
	-2.7
	-2.67
	-1.18
	-2.38
	-2.81
	-0.522
	-0.965
	-1.97
	-2.96
	-1.18
	-2.66
	-3.17
	-2.6
	-3.05
	-3.12
	-2.96
	-2.77
	-2.86
	-2.76
	-3.07
	-2.59
	-2.99
	-2.94
	-0.521
	-0.385
	-3.21
	-2.64
	-3.14
	-2.58
	-2.51
	-0.356
	-1.61
	-2.3
	-2.18
	-2.53
	-2.68
	-2.58
	-1.1
	-0.365
	-3.17
	-2.59
	-3.26
	-2.98
	-3.17
	-3.26
	-2.88
	-0.302
	-2.23
	-3
	-3.05
	-0.484
	-1.85
	-2.65
	-2.15
	-2.84
	-2.65
	-2.83
	-2.86
	-3.12
	-2.15
	-3.14
	-2.52
	-2.25
	-2.53
	-3.04
	-2.14
	-2.28
	-2.6
	-2.37
	-2.33
	-0.813
	-2.47
	-2.48
	-3.56
	-1.89
	-3.01
	-2.76
	-2.89
	-2.92
	-2.82
	-3.13
	-0.332
	-0.408
	-2.97
	-2.63
	-0.406
	-3.3
	-2.38
	-0.417
	-2.75
	-0.325
	-1.86
	-2.53
	-2.01
	-0.316
	-2.49
	-1.73
	-3.02
	-2.29
	-0.578
	-2.42
	-3.04
	-3.26
	-2.97
	-3.09
	-2.51
	-2.34
	-1.23
	-2.18
	-2.85
	-3.14
	-2.28
	-2.87
	-2.81
	-3.06
	-3.03
	-2.74
	-2.81
	-2.8
	-2.79
	-3.1
	-3.25
	-2.83
	-2.91
	-1.96
	-3.03
	-3.12
	-3.04
	-2.99
	-2.44
	-2.89
	-3
	-2.92
	-2.43
	-2.83
	-1.78
	-2.87
	-1.86
	-2.54
	-2.97
	-2.13
	-2.55
	-2.8
	-2.85
	-3.03
	-3.31
	-3.56
	-2.8
	-2.77
	-2.09
	-2.05
	-0.541
	-2.45
	-2.16
	-2.49
	-2.77
	-2.35
	-0.84
	-2.03
	-2.46
	-2
	-2.46
	-3
	-2.28
	-1.85
	-2.46
	-2.71
	-2.86
	-2.81
	-2.62
	-2.3
	-2.17
	-2.99
	-3.1
	-0.806
	-0.499
	-0.628
	-0.967
	-2.07
	-3.31
	-2.98
	-2.39
	-3.01
	-2.86
	-1.27
	-2.88
	-2.62
	-2.96
	-2.18
	-2.85
	-2.12
	-2.17
	-2.93
	-3.14
	-2.8
	-2.99
	-2.8
	-2.43
	-1.65
	-3.09
	-2.18
	-2.78
	-2.4
	-0.98
	-1.3
	-2.51
	-2.36
	-2.74
	-0.615
	-2.42
	-2.97
	-2.34
	-2.21
	-0.401
	-0.708
	-2.17
	-0.484
	-2.5
	-2.45
	-2.91
	-3.11
	-2.4
	-2.45
	-2.25
	-2.56
	-3.26
	-3.18
	-2.62
	-2.28
	-2.17
	-3.31
	-1.72
	-2.67
	-2.36
	-2.71
	-3.13
	-2.99
	-0.424
	-2.36
	-2.83
	-0.357
	-0.764
	-2.35
	-2.59
	-2.79
	-0.614
	-2.44
	-3.24
	-1.96
	-2.9
	-2.98
	-0.359
	-2.86
	-1.55
	-2.54
	-2.99
	-3.03
	-3.24
	-3.3
	-3.15
	-0.85
	-3.35
	-3.33
	-2.88
	-2.1
	-3.01
	-2.36
	-0.318
	-0.378
	-3.15
	-2.6
	-2.8
	-2.97
	-2.78
	-2.17
	-0.875
	-2.71
	-2.94
	-0.684
	-2.82
	-0.349
	-3.13
	-2.91
	-2.42
	-2.91
	-2.65
	-2.3
	-2.27
	-2.37
	-2.56
	-2.49
	-3.35
	-3.08
	-3.05
	-2.86
	-2.97
	-2.34
	-2.27
	-1.97
	-2.89
	-3.43
	-0.489
	-2.18
	-0.412
	-3.1
	-3.42
	-2.99
	-2.72
	-2.93
	-0.524
	-2.5
	-2.93
	-2.63
	-2.39
	-0.544
	-3.07
	-2.38
	-2.65
	-2.49
	-2.07
	-3
	-0.724
	-2.39
	-2.72
	-2.44
	-2.61
	-2.52
	-2.42
	-0.321
	-2.47
	-1.97
	-2.51
	-3.26
	-2.69
	-2.56
	-0.744
	-2.42
	-3.46
	-0.527
	-2.28
	-2.51
	-2.97
	-2.33
	-2.38
	-1.87
	-2.49
	-2.56
	-2.88
	-2.54
	-0.347
	-2.86
	-2.99
	-3.33
	-2.9
	-2.75
	-2.95
	-2.11
	-3.25
	-0.344
	-3.26
	-2.66
	-2.69
	-0.687
	-3
	-3.1
	-3.06
	-0.438
	-3.14
	-2.58
	-0.731
	-2.73
	-3.15
	-2.47
	-2.38
	-3.28
	-1.64
	-2.52
	-2.38
	-2.04
	-1.96
	-2.64
	-2.05
	-3.06
	-1.34
	-2.57
	-2.42
	-2.42
	-3.17
	-1.31
	-0.448
	-2.82
	-2.86
	-1.5
	-2.46
	-2.79
	-2.54
	-2.76
	-3.08
	-2.97
	-1.03
	-2.92
	-3.1
	-3.18
	-1.99
	-2.84
	-1.55
	-2.96
	-2.37
	-0.335
	-2.81
	-3.25
	-3.18
	-3.19
	-2.69
	-2.01
	-2.07
	-2.52
	-1.46
	-2.97
	-3.2
	-1.61
	-3.22
	-2.35
	-3.05
	-1.87
	-2.44
	-2.14
	-3.19
	-0.882
	-2.1
	-2.82
	-0.415
	-2.51
	-2.2
	-2.47
	-2.04
	-2.88
	-2.62
	-2.27
	-3.34
	-2.81
	-2.07
	-3.11
	-3.2
	-2.92
	-3.01
	-3.49
	-2.34
	-2.81
	-2.55
	-2.12
	-2.19
	-2.43
	-2.62
	-2.25
	-2.72
	-1.35
	-3.46
	-2.33
	-3.53
	-2.66
	-1.81
	-2.36
	-3.59
	-3.07
	-2.11
	-2.09
	-3.33
	-2.27
	-0.897
	-0.868
	-3.08
	-0.423
	-2.73
	-2.96
	-2.57
	-0.571
	-3.39
	-3.2
	-2.58
	-1.42
	-2.94
	-2.83
	-2.19
	-2.11
	-2.13
	-2.33
	-1.05
	-1.98
	-3.29
	-2.75
	-2.5
	-2.23
	-2.8
	-3.19
	-2.99
	-2.78
	-2.99
	-1.1
	-1.67
	-2.97
	-3.07
	-2.66
	-3
	-3.02
	-2.15
	-2.84
	-2.22
	-3.42
	-2.78
	-2.45
	-3
	-3.19
	-2.63
	-2.81
	-0.638
	-2.49
	-3.15
	-0.93
	-2.62
	-2.48
	-2.04
	-2.44
	-2.01
	-3.25
	-3.07
	-3.43
	-3.09
	-2.5
	-2.83
	-1.89
	-1.75
	-1.31
	-2.53
	-3.64
	-2.17
	-3.15
	-3.37
	-2.62
	-2.73
	-2.91
	-3.03
	-3.67
	-2.85
	-2.98
	-2.8
	-0.448
	-0.75
	-2.28
	-0.398
	-2.96
	-1.25
	-2.32
	-3.24
	-2.85
	-2.48
	-2.98
	-3.08
	-1.22
	-3.09
	-2.14
	-2.14
	-0.474
	-2.92
	-3.28
	-2.7
	-2.69
	-1.88
	-1.94
	-2.58
	-2.46
	-1.22
	-2.9
	-2.31
	-1.09
	-0.343
	-0.527
	-1.6
	-2.81
	-3.17
	-2.05
	-3.02
	-2.7
	-0.604
	-2.34
	-2.25
	-0.672
	-2.69
	-2.25
	-2.82
	-2.57
	-0.366
	-2.99
	-3.23
	-2.36
	-2.5
	-3.04
	-2.21
	-2.43
	-1.94
	-3
	-3.15
	-2.55
	-2.45
	-2.35
	-1.3
	-0.434
	-2.46
	-3.33
	-3.19
	-3.11
	-3.08
	-2.43
	-0.924
	-2.17
	-3.11
	-2.33
	-1.96
	-2.45
	-3.48
	-2.89
	-2.99
	-2.3
	-2.78
	-2.97
	-2.23
	-3.07
	-2.78
	-2.43
	-3.09
	-2.7
	-2.9
	-2.71
	-1.97
	-2.4
	-1.81
	-2.35
	-2.37
	-2.91
	-3.34
	-2.78
	-2.24
	-2.42
	-3.45
	-3.22
	-2.78
	-0.75
	-2.13
	-1.06
	-2.86
	-2.05
	-2.05
	-2.52
	-3.19
	-2.83
	-3.11
	-1.78
	-2.95
	-0.523
	-0.403
	-2.83
	-1.91
	-2.92
	-2.12
	-2.84
	-2.81
	-1.05
	-2.94
	-2.79
	-2.16
	-2.99
	-2.43
	-2.19
	-3.46
	-2.62
	-2.59
	-3.03
	-2.66
	-2.69
	-2.12
	-2.77
	-2.76
	-1.36
	-1.82
	-1.38
	-1.81
	-0.361
	-1.43
	-2.76
	-2.92
	-3.31
	-0.529
	-2.75
	-2.57
	-1.62
	-0.378
	-3.06
	-0.791
	-2.79
	-1.75
	-1.99
	-0.926
	-2.6
	-2.15
	-3.02
	-3.04
	-2.49
	-2.12
	-3.06
	-2.86
	-1.31
	-2.57
	-2.57
	-2.67
	-3.05
	-3.16
	-0.582
	-3.29
	-0.415
	-2.63
	-2.65
	-3.34
	-3.03
	-2.04
	-1.74
	-2.69
	-3.03
	-2.34
	-2.2
	-3.47
	-2.54
	-2.97
	-2.02
	-2.98
	-0.556
	-2.6
	-2.73
	-2.96
	-0.567
	-0.869
	-3.19
	-0.707
	-3.04
	-0.675
	-2.89
	-0.787
	-2.53
	-1.81
	-0.999
	-2.85
	-1.7
	-2.1
	-3.16
	-1.86
	-3.07
	-2.16
	-2.87
	-2.4
	-2.66
	-2.49
	-2.72
	-2.72
	-1.98
	-2.76
	-2.3
	-2.8
	-3.13
	-2.54
	-1.67
	-2.98
	-3.37
	-3.09
	-2.47
	-3.11
	-2.42
	-3.21
	-3.04
	-2.17
	-0.42
	-1.87
	-2.4
	-0.759
	-2.54
	-3.05
	-2.16
	-2.42
	-0.912
	-1.4
	-2.73
	-2.81
	-0.651
	-0.529
	-2.11
	-2.92
	-1.68
	-2.8
	-2.89
	-2.55
	-1.76
	-3.33
	-2.63
	-0.918
	-3.01
	-3.13
	-2.98
	-1.94
	-1.62
	-2.64
	-0.371
	-0.31
	-2.68
	-2.21
	-3.32
	-3.24
	-2.15
	-2.75
	-3.27
	-2.33
	-2.85
	-2.58
	-0.79
	-1.69
	-2.36
	-3.14
	-3.29
	-3.03
	-2.48
	-1.25
	-2.44
	-2.45
	-2.95
	-2.28
	-2.21
	-2.8
	-2.99
	-2.23
	-3.18
	-3.06
	-3.47
	-3.11
	-0.583
	-0.681
	-2.38
	-3.29
	-3.01
	-2.51
	-2.17
	-1.83
	-2.96
	-3.38
	-2.31
	-3.3
	-2.47
	-2.44
	-2.97
	-2.32
	-2.33
	-2.6
	-2.68
	-2.63
	-2.45
	-2.5
	-2.94
	-2.14
	-0.426
	-2.36
	-2.36
	-2.87
	-2.26
	-1.46
	-2.98
	-2.35
	-2.33
	-3.35
	-2.8
	-3.08
	-2.92
	-2.52
	-0.315
	-0.449
	-0.657
	-2.58
	-0.493
	-2.32
	-2.99
	-0.961
	-2.21
	-0.452
	-1.73
	-3.12
	-3.1
	-2.48
	-2.98
	-3.22
	-2.71
	-3.38
	-1.63
	-2.06
	-2.95
	-2.54
	-2.37
	-1.88
	-2.35
	-3.01
	-2.54
	-3.08
	-2.72
	-2.61
	-0.596
	-1.12
	-2.55
	-3.09
	-2.51
	-2.13
	-2.48
	-3.12
	-3.38
	-3.35
	-2.57
	-2.56
	-1.93
	-3.04
	-2.55
	-0.456
	-1.44
	-0.712
	-2.55
	-2.4
	-2.68
	-2.06
	-2.56
	-3.01
	-2.43
	-2.54
	-1.69
	-2.92
	-2.25
	-2.12
	-3.21
	-2.49
	-2.49
	-3.42
	-2.41
	-3
	-2.83
	-2.82
	-2.71
	-2.13
	-1.05
	-1.47
	-3.09
	-1.68
	-2.96
	-0.538
	-0.306
	-2.76
	-1.52
	-3.15
	-1.72
	-2.03
	-0.601
	-0.701
	-2.17
	-3.08
	-2.59
	-3.2
	-2.2
	-2.98
	-2.82
	-3.02
	-2.87
	-0.551
	-2.83
	-3.05
	-2.83
	-2.72
	-2.61
	-0.603
	-1.39
	-2.08
	-2.8
	-2.21
	-2.01
	-0.995
	-2.51
	-3.01
	-2.18
	-1.2
	-2.93
	-1.05
	-2.56
	-2.87
	-2.13
	-2.74
	-2.78
	-2.19
	-3.12
	-3.13
	-2.98
	-2.85
	-2.68
	-2.05
	-2.42
	-2.76
	-3.27
	-2.77
	-2.9
	-1.51
	-3.05
	-3.04
	-2.69
	-2.24
	-2.5
	-0.899
	-2.83
	-2.19
	-1.78
	-2.62
	-2.63
	-2.29
	-2.42
	-0.332
	-3.04
	-2.78
	-2.84
	-3.01
	-3.17
	-2.3
	-0.74
	-0.428
	-3
	-3.21
	-1.61
	-2.87
	-0.52
	-0.56
	-3.09
	-2.27
	-2.68
	-2.97
	-1.73
	-2.49
	-3.37
	-1.11
	-0.458
	-2.56
	-2.68
	-2.08
	-2.55
	-2.34
	-2.76
	-2.97
	-2.61
	-2.09
	-1.85
	-2.92
	-3.49
	-1.96
	-2.86
	-2.49
	-3.24
	-2.9
	-2.28
	-3.05
	-2.5
	-2.91
	-2.61
	-0.839
	-3.18
	-3.17
	-2.67
	-2.72
	-1.07
	-2.75
	-2.06
	-2.62
	-2.95
	-3.15
	-2.41
	-1.38
	-2.19
	-2.91
	-3.28
	-2.18
	-1.16
	-2.81
	-3
	-2.41
	-3.06
	-3.06
	-2.56
	-3.01
	-1.71
	-2.69
	-2.63
	-2.44
	-3.11
	-2.95
	-1.7
	-2.76
	-1.02
	-0.483
	-0.441
	-2.38
	-3.03
	-2.39
	-0.395
	-2.34
	-1.19
	-2.8
	-2.4
	-3.02
	-3.2
	-2.98
	-2.52
	-3.14
	-0.855
	-1.14
	-2.65
	-2.93
	-3.25
	-2.95
	-3.13
	-2.37
	-1.91
	-0.903
	-0.414
	-2.95
	-0.401
	-2.89
	-2.63
	-2.04
	-0.316
	-2.95
	-2.34
	-2.69
	-0.339
	-2.65
	-2.65
	-2.55
	-2.71
	-2.74
	-0.463
	-2.44
	-1.02
	-2.85
	-0.338
	-2.63
	-3.27
	-3.2
	-2.31
	-2.88
	-2.68
	-2.9
	-2.36
	-3.04
	-0.697
	-2.4
	-0.956
	-2.67
	-2.96
	-1.29
	-3.15
	-3.04
	-0.369
	-3.06
	-2.83
	-0.596
	-2.96
	-2.91
	-2.78
	-3.01
	-0.562
	-2.87
	-2.81
	-3.05
	-2.22
	-2.56
	-3.48
	-2.46
	-2.34
	-2.62
	-3.11
	-2.16
	-2.51
	-2.29
	-3.09
	-2.45
	-2.43
	-2.61
	-2.29
	-2.72
	-0.595
	-2.99
	-1.77
	-2.53
	-2.67
	-2.82
	-2.33
	-3.02
	-2.62
	-2.29
	-2.93
	-2.92
	-2.64
	-0.713
	-2.19
	-2.22
	-2.76
	-2.23
	-0.346
	-2.59
	-2.92
	-3.1
	-0.998
	-3.37
	-3.21
	-2.3
	-2.73
	-2.53
	-2.43
	-3.08
	-2.32
	-3.03
	-2.8
	-2.67
	-2.71
	-0.645
	-0.664
	-1.94
	-2.14
	-2.22
	-3.01
	-1.2
	-2.15
	-3.17
	-0.58
	-1.02
	-1.94
	-2.39
	-0.63
	-2.52
	-2.65
	-2.79
	-0.765
	-2.65
	-2.51
	-3.26
	-1.6
	-0.32
	-2.16
	-2.65
	-2.99
	-2.75
	-2.87
	-3.1
	-3.05
	-2.15
	-2.2
	-2.45
	-3.26
	-0.32
	-1.73
	-1.45
	-0.794
	-2.52
	-2.71
	-2.44
	-3.03
	-2.83
	-2.72
	-3.13
	-3.27
	-2.45
	-2.96
	-2.07
	-2.97
	-0.436
	-2.78
	-2.69
	-3.01
	-0.99
	-1.8
	-2.83
	-2.32
	-2.99
	-2.75
	-2.09
	-3.47
	-0.5
	-3.12
	-2.65
	-2.76
	-2.17
	-0.325
	-1.03
	-0.541
	-2.42
	-1.01
	-2.28
	-2.24
	-2.83
	-2.34
	-2.9
	-2.43
	-2.66
	-0.363
	-3.1
	-2.81
	-2.53
	-2.4
	-1.02
	-2.49
	-2.14
	-2.74
	-2.91
	-2.42
	-2.31
	-3.27
	-2.55
	-2.33
	-0.336
	-1.7
	-2.31
	-2.29
	-2.77
	-2.55
	-2.71
	-1.96
	-0.641
	-0.806
	-3.01
	-2.07
	-2.01
	-1.88
	-1.97
	-2.42
	-2.2
	-3.16
	-1.26
	-1.93
	-2.51
	-1.65
	-2.28
	-1.83
	-2.68
	-2.61
	-2.53
	-2.6
	-3.04
	-2.81
	-2.9
	-3.11
	-2.11
	-0.456
	-0.361
	-0.73
	-0.487
	-1.75
	-3.1
	-0.882
	-3
	-2.41
	-2.97
	-2.75
	-0.639
	-0.58
	-2.49
	-2.08
	-1.29
	-1.86
	-2.72
	-2.66
	-0.722
	-1.18
	-2.85
	-2.82
	-2.85
	-2.53
	-2.51
	-2.01
	-2.94
	-2.96
	-3.05
	-1.56
	-2.23
	-2.57
	-3.1
	-1.96
	-2.31
	-2.23
	-2.31
	-2.06
	-1.91
	-2.58
	-3.08
	-2.6
	-2.52
	-0.872
	-2.83
	-3.01
	-2.21
	-2.57
	-1.95
	-3.02
	-3.02
	-2.51
	-3.23
	-0.658
	-2.91
	-2.79
	-2.54
	-3.01
	-0.537
	-3.02
	-3.03
	-2.97
	-2.23
	-2.68
	-2.96
	-0.592
	-2.13
	-1.94
	-3.23
	-0.326
	-1.11
	-2.35
	-2.46
	-2.2
	-2.37
	-0.392
	-2.37
	-1.73
	-2.99
	-2.89
	-0.758
	-2.63
	-1.21
	-3.01
	-2.78
	-2.78
	-3.1
	-2.22
	-2.9
	-2.81
	-0.694
	-3.26
	-2.84
	-1.67
	-0.321
	-1.43
	-2.09
	-2.7
	-2.59
	-3.21
	-2.77
	-2.14
	-2.44
	-0.34
	-2.71
	-3.54
	-0.45
	-2.66
	-2.33
	-0.354
	-2.72
	-2.44
	-2.4
	-2.78
	-2.45
	-3.25
	-1.99
	-3.16
	-2.26
	-2.43
	-2.85
	-3.41
	-2.68
	-2.16
	-0.402
	-2.99
	-2.31
	-2.65
	-0.652
	-0.9
	-2.96
	-2.72
	-1.84
	-0.396
	-3.09
	-1.65
	-2.5
	-2.58
	-3.36
	-3.14
	-2.57
	-3.06
	-1.35
	-2.81
	-2.39
	-2.83
	-2.17
	-3.26
	-3.18
	-2.98
	-2.92
	-2.62
	-2.96
	-2.72
	-2.53
	-2.75
	-0.73
	-0.577
	-2.73
	-2.15
	-1.42
	-2.85
	-3.12
	-3.05
	-3.17
	-2.7
	-1.98
	-3.09
	-2.16
	-3.15
	-2.93
	-2.31
	-2.64
	-2.51
	-1.87
	-3.23
	-2.19
	-2.81
	-3.18
	-3.02
	-2.98
	-2.38
	-2.37
	-2.56
	-3.03
	-1.91
	-0.359
	-2.49
	-0.459
	-3.02
	-2.77
	-2.76
	-0.321
	-2.39
	-0.812
	-2.8
	-0.499
	-1.87
	-2.94
	-2.41
	-2.41
	-0.548
	-2.87
	-3.09
	-2.34
	-1.94
	-0.666
	-2.65
	-3
	-2.52
	-1.93
	-0.434
	-2.45
	-2.7
	-0.385
	-2.65
	-2.88
	-2.89
	-1.91
	-2.52
	-2.58
	-3.16
	-1.95
	-2.07
	-2.72
	-2.93
	-3.03
	-0.946
	-1.36
	-2.95
	-2.35
	-0.681
	-2.73
	-2.52
	-0.357
	-0.886
	-0.701
	-2.04
	-3.1
	-2.53
	-2.47
	-2.09
	-3.11
	-2.43
	-2.65
	-0.925
	-2.35
	-3.25
	-3.19
	-2.6
	-2.42
	-3.06
	-2.17
	-2.93
	-1.99
	-0.941
	-2.3
	-2.07
	-3.14
	-2.99
	-2.29
	-1.59
	-2.29
	-2.9
	-2.54
	-2.73
	-0.427
	-2.03
	-3.01
	-2.43
	-2.5
	-2.84
	-2.64
	-2.43
	-1.82
	-2.4
	-2.89
	-3.15
	-1.71
	-2.95
	-3.18
	-2.18
	-0.337
	-0.558
	-0.548
	-1.93
	-0.654
	-2.98
	-3.01
	-2.43
	-3.1
	-1.37
	-2.78
	-2.17
	-2.57
	-2.36
	-2.9
	-2.02
	-2.33
	-2.68
	-2.6
	-0.904
	-2.44
	-3.04
	-2.95
	-1.66
	-1.04
	-2.93
	-1.16
	-2.96
	-3.19
	-2.39
	-2.67
	-1.16
	-2.04
	-2.71
	-2.85
	-2.84
	-3.32
	-1.13
	-0.363
	-2.5
	-2.48
	-2.27
	-0.879
	-2.8
	-0.367
	-2.59
	-0.38
	-2.56
	-2.5
	-0.404
	-2.03
	-2.57
	-2.31
	-2.75
	-2.51
	-3.12
	-2.82
	-1.68
	-3.06
	-3.07
	-2.76
	-2.31
	-3.06
	-2.63
	-2.55
	-3.12
	-0.372
	-2.34
	-2.24
	-2.99
	-2.38
	-2.55
	-3.01
	-2.55
	-3.06
	-3.28
	-2.57
	-2.16
	-3.01
	-2.96
	-1.9
	-2.29
	-2.94
	-2.99
	-2.4
	-2.45
	-1.76
	-1.8
	-3.66
	-2.53
	-2.7
	-2.06
	-2.68
	-2.71
	-3.02
	-2.64
	-3.2
	-2.28
	-2.11
	-2.02
	-2.19
	-2.69
	-2.33
	-3.45
	-2.32
	-2.12
	-2.95
	-2.51
	-1.94
	-2.27
	-2.99
	-2.87
	-2.59
	-2.72
	-0.79
	-0.328
	-3.09
	-3.11
	-2.45
	-3.12
	-0.318
	-3.08
	-2.85
	-2.79
	-0.427
	-2.92
	-3.2
	-0.637
	-2.45
	-3.02
	-2.5
	-0.422
	-2.64
	-2.96
	-1.16
	-0.415
	-2.38
	-0.559
	-3.24
	-2.12
	-2.51
	-2.39
	-2.94
	-3.03
	-2.78
	-2.67
	-1.11
	-2.68
	-2.98
	-2.22
	-3.31
	-2.74
	-2.5
	-2.43
	-1.86
	-1.25
	-2.39
	-0.886
	-3.3
	-3.12
	-2.89
	-2.86
	-2.16
	-2.72
	-2.86
	-1.01
	-2.91
	-2.89
	-1.75
	-2.98
	-3.18
	-0.309
	-3.27
	-0.368
	-2.69
	-2.65
	-0.789
	-1.82
	-0.663
	-2.63
	-2.24
	-3.35
	-2.84
	-2.16
	-2.2
	-1.88
	-3.53
	-0.54
	-2.92
	-2.64
	-3.25
	-0.622
	-2.41
	-3.15
	-2.43
	-0.529
	-2.33
	-1.89
	-2.76
	-3.02
	-2.16
	-2.76
	-2.16
	-2.11
	-3.06
	-3
	-0.358
	-2.85
	-1.32
	-2.67
	-2.98
	-2.93
	-2.35
	-2.01
	-2.15
	-2.57
	-2.94
	-2.48
	-2.25
	-3.02
	-2.75
	-2.52
	-2.71
	-3.25
	-2.64
	-1.99
	-2.8
	-2.26
	-2.99
	-2.28
	-0.347
	-2.83
	-3.07
	-2.41
	-0.403
	-2.44
	-1.04
	-2.86
	-2.72
	-1.95
	-3.55
	-3.33
	-2.75
	-3.14
	-2.22
	-2
	-2.83
	-3.23
	-2.76
	-2.85
	-2.06
	-2.14
	-3.32
	-2.62
	-2.66
	-2.9
	-2.83
	-2.15
	-1.18
	-2.31
	-3.1
	-2.43
	-2.51
	-2.82
	-1.99
	-1.71
	-2.76
	-2.5
	-2.99
	-3.09
	-0.339
	-1.68
	-2.03
	-0.7
	-2.49
	-2.84
	-3.27
	-3.09
	-2.45
	-0.619
	-2.85
	-3.14
	-2.97
	-2.34
	-1.66
	-2.61
	-2.69
	-3.48
	-1.01
	-2.56
	-2.7
	-2.41
	-0.948
	-1.13
	-2.5
	-2.1
	-1.96
	-0.781
	-2.8
	-2.28
	-2.97
	-2.82
	-2.26
	-3.11
	-2.25
	-2.81
	-2.82
	-1.6
	-2.41
	-0.742
	-3.06
	-0.603
	-3.04
	-3.06
	-2.92
	-2.94
	-0.321
	-2.94
	-2.48
	-2.94
	-2.38
	-2.91
	-2.14
	-0.863
	-3.18
	-2.35
	-3.13
	-2.55
	-3.15
	-3.16
	-2.62
	-1.11
	-2.8
	-3.16
	-2.38
	-2.37
	-2.66
	-2.09
	-3.02
	-1.88
	-2.4
	-3.09
	-2.02
	-2.54
	-2.22
	-2.23
	-2.96
	-2.41
	-3.71
	-2.6
	-2.84
	-3.2
	-2.36
	-3.29
	-2.91
	-2.85
	-0.449
	-2.88
	-2.89
	-2.54
	-2.56
	-1.67
	-2.26
	-2.85
	-2.89
	-2.27
	-2.49
	-0.701
	-2.57
	-2.66
	-2.73
	-3.02
	-2.17
	-2.26
	-2.95
	-3.01
	-0.471
	-2.72
	-0.426
	-0.314
	-2.93
	-0.69
	-2.22
	-0.325
	-3.56
	-2.89
	-3.22
	-2.56
	-0.647
	-3
	-0.323
	-2.27
	-2.18
	-3.06
	-2.33
	-2.69
	-1.68
	-0.321
	-3.14
	-0.874
	-0.643
	-3.27
	-2.72
	-3.3
	-3.05
	-2.34
	-2.55
	-2.54
	-2.53
	-0.372
	-1.44
	-0.524
	-0.651
	-2.11
	-2.41
	-2.54
	-2.63
	-0.486
	-2.98
	-0.845
	-2.68
	-2.52
	-3.15
	-2.86
	-0.59
	-3.13
	-3.21
	-2.99
	-2.31
	-3.22
	-2.61
	-1.23
	-1.54
	-2.75
	-2.15
	-2.76
	-0.582
	-2.72
	-3.13
	-2.51
	-2.61
	-1.64
	-3.19
	-2.11
	-0.446
	-1.64
	-3.07
	-2.86
	-2.52
	-0.346
	-2.41
	-2.68
	-1.16
	-2.5
	-0.673
	-0.765
	-2.83
	-1.99
	-2.8
	-2.48
	-2.22
	-2.83
	-2.56
	-0.463
	-2.99
	-2.35
	-2.84
	-3.2
	-2.82
	-3.01
	-3.01
	-3.06
	-3.36
	-3.09
	-2
	-3.31
	-1.95
	-2.62
	-0.304
	-2.89
	-3.08
	-2.71
	-2.68
	-2.2
	-2.82
	-2.74
	-2.75
	-0.663
	-0.331
	-2.25
	-2.68
	-2.4
	-1.27
	-2.42
	-2.62
	-2.06
	-2.99
	-2.65
	-0.614
	-3.34
	-3.04
	-2.62
	-2.78
	-1.87
	-3.05
	-2.57
	-1.93
	-2.32
	-3.26
	-0.973
	-2.84
	-2.34
	-3.56
	-0.576
	-2.42
	-2.02
	-3.15
	-2.95
	-1.92
	-0.327
	-3
	-2.45
	-2.14
	-2.78
	-2.02
	-3.22
	-2.99
	-2.53
	-2.67
	-2.28
	-2.08
	-0.586
	-2.85
	-3.19
	-2.84
	-2.78
	-3.21
	-2.65
	-0.766
	-0.916
	-3.27
	-3.09
	-2.5
	-2.75
	-1.76
	-2.53
	-2.97
	-2.34
	-3.07
	-2.13
	-2.96
	-3.1
	-0.664
	-2.72
	-0.908
	-2.78
	-3.34
	-2.6
	-2.22
	-2.38
	-2.79
	-3.26
	-2.83
	-3
	-1.86
	-2.93
	-2.98
	-2.92
	-2.8
	-2.99
	-2.7
	-2.17
	-1.59
	-2.74
	-3.09
	-2.34
	-2.37
	-2.39
	-0.381
	-2.06
	-3.15
	-0.417
	-3.06
	-2.79
	-2.37
	-3.03
	-2.28
	-3.19
	-1.43
	-2.39
	-0.843
	-2.12
	-2.44
	-3.19
	-2.93
	-0.64
	-0.505
	-2.3
	-2.26
	-3.39
	-0.426
	-2.89
	-3.02
	-2.07
	-2.69
	-2.44
	-0.351
	-3.02
	-2.94
	-1.69
	-1.54
	-3.04
	-0.476
	-2.61
	-2.82
	-2.74
	-2.82
	-2.33
	-2.86
	-2.86
	-2.47
	-1.79
	-2.73
	-0.839
	-3.08
	-2.67
	-2.34
	-2.53
	-2.78
	-2.92
	-1.17
	-2.9
	-3.08
	-3
	-1.32
	-0.559
	-2.94
	-3.06
	-2.43
	-1.2
	-2.67
	-2.93
	-2.46
	-0.611
	-2.7
	-3.02
	-2.11
	-2.81
	-2.99
	-2.36
	-2.26
	-2.83
	-0.653
	-2.83
	-2.7
	-2.26
	-2.74
	-1.54
	-1.43
	-0.408
	-2.22
	-0.555
	-0.835
	-2.02
	-1.88
	-3
	-3.2
	-1.18
	-3.12
	-2.61
	-2.32
	-2.62
	-2.99
	-3.3
	-2.56
	-2.45
	-3.07
	-0.81


==> anc/lambdaj_spin0noncoll.txt <==
	-2.12
	-2.22
	-2.94
	-2.67
	-3.12
	-2.04
	-2.22
	-2.93
	-1.99
	-2.03
	-3.04
	-2.26
	-2.48
	-2.62
	-2.86
	-3.19
	-2.8
	-2.57
	-2.9
	-2.39
	-2.58
	-2.9
	-2.49
	-3.21
	-2.25
	-3.04
	-2.84
	-3.1
	-2.69
	-2.51
	-2.51
	-2.29
	-2.3
	-2.35
	-2.35
	-2.04
	-2.84
	-2.78
	-3.06
	-2.62
	-2.61
	-3
	-3.03
	-2.5
	-2.6
	-2.43
	-2.7
	-2.41
	-2.76
	-2.08
	-2.77
	-3.18
	-2.74
	-1.94
	-1.82
	-2.53
	-2.76
	-2.98
	-2.59
	-1.54
	-2.85
	-3.15
	-3.1
	-2.83
	-2.41
	-2.27
	-3.11
	-2.91
	-2.89
	-2.22
	-2.61
	-2.95
	-2.68
	-2.51
	-2.92
	-3.21
	-2.9
	-2.67
	-2
	-1.93
	-3.1
	-2.57
	-2.72
	-2.32
	-2.71
	-2.61
	-1.87
	-3.41
	-1.84
	-2.17
	-2.3
	-3.25
	-2.32
	-2.23
	-2.2
	-2.78
	-2.2
	-2.23
	-3.09
	-1.84
	-2.64
	-2.5
	-2.8
	-2.96
	-2.93
	-2.3
	-2.49
	-2.25
	-2.56
	-2.83
	-2.67
	-2.86
	-3.11
	-2.92
	-2.34
	-2.21
	-2.12
	-2.26
	-2.69
	-3.01
	-2.67
	-2.93
	-2.84
	-2.63
	-1.8
	-2.68
	-2.17
	-2.65
	-2.36
	-2.71
	-2.4
	-3.42
	-2.92
	-2.44
	-2.38
	-2.24
	-2.8
	-3.02
	-2.9
	-2.68
	-2.03
	-2.73
	-2.89
	-2.47
	-2.67
	-2.3
	-3.26
	-3.09
	-2.98
	-3.07
	-2.71
	-2.85
	-2.93
	-2.37
	-2.42
	-3.48
	-3.14
	-2.91
	-2.24
	-2.57
	-3.11
	-2.52
	-3.08
	-2.86
	-2.32
	-3.03
	-1.97
	-2.72
	-2.68
	-2.14
	-2.97
	-2.23
	-3.39
	-2.28
	-2.25
	-2.15
	-2.78
	-2.44
	-3.34
	-2.33
	-2.56
	-2.8
	-2.21
	-2.99
	-2.99
	-2.76
	-2.31
	-2.31
	-2.76
	-2.69
	-2.65
	-2.45
	-2.73
	-2.47
	-2.71
	-3.25
	-2.71
	-2.87
	-2.97
	-2.21
	-2.82
	-2.9
	-2.9
	-3.1
	-2.7
	-2.75
	-2.63
	-2.43
	-2.48
	-2.15
	-2.62
	-3.3
	-2.78
	-2.32
	-2.03
	-3.39
	-2.77
	-2.54
	-2.65
	-2.91
	-1.4
	-2.52
	-2.23
	-2.42
	-2.36
	-2.76
	-3.07
	-2.48
	-1.94
	-2.9
	-2.92
	-1.79
	-2.3
	-3.34
	-2.67
	-2.8
	-1.93
	-2.51
	-2.94
	-2.72
	-2.85
	-2.84
	-2.86
	-2.01
	-2.58
	-3.09
	-2.88
	-2.54
	-2.15
	-3.13
	-3.38
	-1.75
	-2.9
	-2.53
	-2.85
	-3.15
	-2.3
	-2.6
	-3.19
	-2.64
	-2.21
	-2.68
	-3.16
	-2.48
	-2.6
	-2.98
	-2.22
	-2.5
	-3.43
	-3
	-2.91
	-3.11
	-1.78
	-2.65
	-2.2
	-2.34
	-2.84
	-2.46
	-3.16
	-2.31
	-2.28
	-2.43
	-2.48
	-2.65
	-2.87
	-2.81
	-2.5
	-3.23
	-2.36
	-2.87
	-2.96
	-2.2
	-2.7
	-2.14
	-1.98
	-3.26
	-2.47
	-2.78
	-3.2
	-2.92
	-2.88
	-2.51
	-2.52
	-2.18
	-1.78
	-2.71
	-2.24
	-2.85
	-2.81
	-2.68
	-2.57
	-2.84
	-2.07
	-2.46
	-2.06
	-2.18
	-2.47
	-2.75
	-1.31
	-2.2
	-2.35
	-2.62
	-2.29
	-2.34
	-2.42
	-2.83
	-2.78
	-2.64
	-2.96
	-2.98
	-2.84
	-2.44
	-3.1
	-2.01
	-2.31
	-1.8
	-2.9
	-2.32
	-2.64
	-2.27
	-2.6
	-2.71
	-2.09
	-2.05
	-2.6
	-2.44
	-2.17
	-3.1
	-3.06
	-2.06
	-2.53
	-3.04
	-2.42
	-2.42
	-2.55
	-3.14
	-3.51
	-2.5
	-2.52
	-2.58
	-2.71
	-3.04
	-2.76
	-2.02
	-2.64
	-3.15
	-1.87
	-2.43
	-2.93
	-2.99
	-2.31
	-2.14
	-3.07
	-2.74
	-2.28
	-2.63
	-3.2
	-3.05
	-2.92
	-2.58
	-2.28
	-2.88
	-2.77
	-2.62
	-3.25
	-2.72
	-2.37
	-2.8
	-2.79
	-2.19
	-1.98
	-3.03
	-3.13
	-3.32
	-2.7
	-2.18
	-3.2
	-2.39
	-2.56
	-2.62
	-2.68
	-2.5
	-1.9
	-2.09
	-2.74
	-3.02
	-2.47
	-2.59
	-2.45
	-2.21
	-2.32
	-2.86
	-2.42
	-1.74
	-2.39
	-2.6
	-3.19
	-2.81
	-2.47
	-2.49
	-2.99
	-2.11
	-2.78
	-2.52
	-2.42
	-2.59
	-3.08
	-3.26
	-3.01
	-2.73
	-2.8
	-2.03
	-2.19
	-2.99
	-2.53
	-2.88
	-2.23
	-2.76
	-3.13
	-2.34
	-3.16
	-2.76
	-2.36
	-2.85
	-2.16
	-2.95
	-2.35
	-2.88
	-2.9
	-2.66
	-2.8
	-2.77
	-2.84
	-3.08
	-3.08
	-2.84
	-2.7
	-2.81
	-2.54
	-3.13
	-3.29
	-2.63
	-3.19
	-2.68
	-2.75
	-2.96
	-2.52
	-3.09
	-1.9
	-3.18
	-3.15
	-2.82
	-3.46
	-2.95
	-2.12
	-2.75
	-3.14
	-2.45
	-2.29
	-2.67
	-2.3
	-2.95
	-3.04
	-2.36
	-2.85
	-2.48
	-2.99
	-2.54
	-2.78
	-2.4
	-2.72
	-2.92
	-2.22
	-2.07
	-2.9
	-2.98
	-2.39
	-2.95
	-2.63
	-2.65
	-3.21
	-2.26
	-2.83
	-2.81
	-2.18
	-2.22
	-2.61
	-2.71
	-2.21
	-2.88
	-2.51
	-2.4
	-3.02
	-2.64
	-2.69
	-2.35
	-2.75
	-2.08
	-1.67
	-2.32
	-3.05
	-2.4
	-2.85
	-2.69
	-2.91
	-3.07
	-3.13
	-3.29
	-2.35
	-2.39
	-3.16
	-2.35
	-2.17
	-2.37
	-2.84
	-2.5
	-2.17
	-2.97
	-2.61
	-1.97
	-2.84
	-2.82
	-3.15
	-2.74
	-2.44
	-1.92
	-2.53
	-2.75
	-3.05
	-2.9
	-2.92
	-3.04
	-2.99
	-2.15
	-3.09
	-2.8
	-2.29
	-2.78
	-3.12
	-3.07
	-1.99
	-2.38
	-2.4
	-2.39
	-3.29
	-2.29
	-2.13
	-3
	-2.24
	-3.38
	-3.09
	-2.05
	-1.72
	-2.68
	-3
	-3.18
	-2.46
	-2.01
	-3.18
	-3.09
	-2.9
	-2.89
	-2.64
	-2.46
	-2.66
	-2.21
	-2.37
	-2.79
	-2.43
	-2.72
	-2.6
	-3.33
	-2.16
	-2.49
	-2.36
	-2.73
	-2.55
	-2.69
	-2.59
	-2.7
	-2.75
	-3.32
	-2.75
	-1.61
	-2.53
	-2.93
	-1.93
	-2.33
	-2.49
	-3.41
	-2.77
	-3.14
	-3.08
	-2.03
	-2.12
	-2.57
	-2.08
	-3.05
	-2.78
	-2.44
	-3.2
	-2.2
	-2.86
	-1.96
	-2.74
	-2.15
	-2.49
	-2.13
	-2.53
	-2.87
	-2.1
	-3.16
	-2.08
	-2.87
	-2.89
	-2.65
	-2.75
	-2.94
	-3.03
	-2.38
	-2.88
	-1.81
	-2.76
	-3.17
	-2.83
	-2.9
	-3.24
	-2.63
	-2.23
	-3.31
	-1.96
	-2.46
	-3.23
	-2.72
	-2.21
	-3.03
	-2.94
	-2.86
	-2.1
	-3.07
	-2.75
	-3.36
	-2.71
	-3.06
	-2.62
	-1.76
	-2.16
	-2.44
	-2.15
	-2.01
	-2.27
	-2.8
	-2.26
	-2.01
	-2.95
	-3
	-2.79
	-3.54
	-2.57
	-2.68
	-2.92
	-2.25
	-2.93
	-2.36
	-2.52
	-3.26
	-2.64
	-2.59
	-2.59
	-2.32
	-2.44
	-3.3
	-2.83
	-2.41
	-2.44
	-2.98
	-2.41
	-2.28
	-2.74
	-1.96
	-2.39
	-2.67
	-3.06
	-3.15
	-2.87
	-2.51
	-2.48
	-3.07
	-2.4
	-1.56
	-2.16
	-2.28
	-3.15
	-2.99
	-2.98
	-2.01
	-2.85
	-2.06
	-3.14
	-2.48
	-2.65
	-2.73
	-2.56
	-3.11
	-3.1
	-3.05
	-2.35
	-2.42
	-3.06
	-3.1
	-2.32
	-3.04
	-3.52
	-2.45
	-3.05
	-2.34
	-2.15
	-3.19
	-2.27
	-3.03
	-3.17
	-2.94
	-2.11
	-2.92
	-2.79
	-2.87
	-2.59
	-2.62
	-2.42
	-3.04
	-2.42
	-2.68
	-3.13
	-2.76
	-1.79
	-3.1
	-2.92
	-2.57
	-2.69
	-2.28
	-2.25
	-2.51
	-2.8
	-2.01
	-2.17
	-2.12
	-3
	-2.73
	-2.75
	-2.6
	-2.55
	-2.95
	-2.86
	-2.29
	-2.87
	-2.11
	-3.02
	-2.77
	-2.46
	-2.09
	-1.99
	-3.16
	-2.67
	-3.21
	-2.6
	-2.26
	-3.18
	-2.92
	-3.11
	-2.67
	-2.28
	-2.49
	-3.05
	-2.55
	-2.53
	-2.2
	-1.96
	-3
	-2.87
	-2.82
	-2.67
	-2.01
	-2.19
	-2.1
	-2.63
	-3.28
	-3.07
	-2.24
	-2.16
	-2.86
	-2.78
	-3.08
	-2.46
	-2.76
	-2.9
	-2.46
	-2.81
	-2.4
	-2.19
	-2.88
	-3.06
	-2.48
	-2.16
	-2.93
	-2.16
	-3.04
	-3.05
	-1.97
	-2.06
	-2.7
	-3.54
	-3.17
	-2.27
	-2.51
	-2.35
	-2.84
	-3.07
	-3.13
	-1.97
	-3.32
	-3
	-3.16
	-2.86
	-2.15
	-2.58
	-2.56
	-2.95
	-2.51
	-2.76
	-2.74
	-2.96
	-3.02
	-2.23
	-2.53
	-2.38
	-2.19
	-2.44
	-2.41
	-2.68
	-3.14
	-2.5
	-3.08
	-2.46
	-2.23
	-2.07
	-2.19
	-2.92
	-2.98
	-2.98
	-1.77
	-2.5
	-2.4
	-2.3
	-2.72
	-2.08
	-2.74
	-2.79
	-2.82
	-1.75
	-3.11
	-2.29
	-2.61
	-2.23
	-2.68
	-2.72
	-2.64
	-2.47
	-2.85
	-1.94
	-2.3
	-2.5
	-2.2
	-2.51
	-3.12
	-2.24
	-3.04
	-2.93
	-2.69
	-3.09
	-2.59
	-3
	-2.28
	-2.77
	-2.94
	-2.94
	-3.05
	-2.33
	-2.24
	-3.06
	-3.41
	-2.78
	-2.91
	-3.03
	-1.99
	-2.86
	-1.83
	-2.61
	-2.39
	-2.39
	-2.37
	-1.71
	-2.83
	-2.73
	-1.86
	-3.04
	-2.76
	-2.86
	-2.89
	-3.42
	-3.33
	-3.13
	-3.03
	-2.26
	-2.74
	-2.8
	-2.16
	-2.87
	-3.04
	-2.48
	-2.24
	-2.93
	-2.09
	-2.48
	-2.98
	-3.12
	-2.4
	-1.81
	-2.24
	-2.84
	-2.24
	-2.39
	-2.59
	-1.76
	-3.05
	-3.12
	-2.5
	-2.58
	-3.01
	-1.92
	-3.09
	-3.01
	-2.65
	-2.93
	-2.81
	-3.06
	-1.86
	-2.93
	-3.18
	-2.83
	-2.43
	-2.91
	-3.06
	-2.6
	-2.59
	-2.76
	-2.38
	-3
	-3.06
	-3.05
	-2.95
	-2.86
	-2.78
	-2.83
	-3.39
	-1.99
	-2.64
	-2.39
	-2.67
	-2.22
	-2.5
	-2.39
	-1.89
	-2.53
	-1.73
	-2.95
	-2.58
	-2.93
	-2.16
	-2.32
	-3.41
	-2.3
	-2.27
	-2.99
	-3.18
	-2.05
	-2.06
	-2.4
	-2.64
	-2.43
	-2.88
	-2.86
	-3.52
	-2.19
	-2.39
	-2.59
	-2.19
	-2.89
	-2.24
	-1.95
	-3.15
	-2.43
	-2.95
	-2.67
	-2.14
	-1.7
	-2.65
	-2.63
	-2.64
	-2.97
	-1.92
	-2.14
	-3
	-2.55
	-2.57
	-2.97
	-2.48
	-3
	-3
	-2.52
	-2.9
	-2.03
	-2.45
	-3.34
	-2.53
	-2.3
	-2.96
	-2.55
	-2.36
	-2.95
	-2.12
	-2.69
	-3.04
	-2.85
	-2.25
	-2.12
	-2.85
	-3.24
	-2.91
	-2.88
	-2.74
	-3.43
	-1.99
	-2.96
	-3.15
	-2.55
	-2.62
	-2.74
	-1.95
	-3.05
	-2.92
	-2.41
	-2.53
	-3.33
	-2.56
	-2.96
	-3.3
	-2.69
	-3.11
	-2.76
	-2.4
	-3.59
	-2.93
	-2.42
	-3.24
	-2.54
	-3.22
	-2.9
	-2.85
	-2.64
	-2.93
	-1.9
	-2.47
	-2.48
	-2.55
	-2.27
	-2.82
	-2.99
	-2.34
	-2.73
	-2.42
	-3.02
	-3.27
	-2.57
	-2.3
	-2.34
	-3.09
	-2.44
	-2.6
	-2.99
	-2.32
	-2.69
	-2.38
	-2.78
	-2.99
	-3.12
	-2.83
	-2.62
	-2.78
	-2.53
	-2.69
	-2.83
	-2.61
	-3.08
	-2.36
	-1.95
	-2.9
	-2.99
	-3.13
	-1.92
	-2.92
	-2.32
	-3.26
	-3.09
	-3.21
	-2.4
	-2.15
	-1.76
	-2.93
	-3.2
	-2.97
	-2.74
	-3.13
	-2.91
	-3.08
	-2.72
	-2.9
	-2.51
	-3.01
	-3.03
	-2.73
	-2.92
	-2.03
	-2.55
	-3.22
	-2.81
	-2.26
	-2.17
	-2.74
	-2.82
	-2.3
	-1.87
	-1.84
	-2.32
	-2.94
	-2.14
	-2.69
	-2.19
	-2.96
	-2.49
	-3.28
	-2.7
	-1.95
	-2.88
	-2.01
	-2.51
	-2.29
	-2.79
	-2.58
	-2.81
	-2.62
	-3.17
	-2.94
	-3.02
	-2.89
	-3.2
	-2.79
	-2.32
	-2.99
	-2.95
	-2.03
	-3.01
	-1.92
	-2.93
	-2.17
	-2.24
	-2.61
	-2.94
	-2.49
	-2.97
	-2.58
	-2.3
	-2.44
	-3.21
	-2.94
	-2.47
	-1.8
	-2.75
	-3.45
	-2.66
	-2.42
	-2.87
	-3.31
	-2.39
	-3.3
	-2.66
	-2.47
	-2.05
	-3.17
	-2.07
	-3
	-2.67
	-3.44
	-2.87
	-2.67
	-3.28
	-2.82
	-2.44
	-2.95
	-2.02
	-2.95
	-2.52
	-2.87
	-3.23
	-1.97
	-2.67
	-2.12
	-3.01
	-2.18
	-2.7
	-3.29
	-2.43
	-2.29
	-2.48
	-3.21
	-2.45
	-2.2
	-2.46
	-2.55
	-2.25
	-2.89
	-2.09
	-2.46
	-2.15
	-2.93
	-3.27
	-3.17
	-2.25
	-3.08
	-2.77
	-2.34
	-3.16
	-2.52
	-2.19
	-3.41
	-2.88
	-2.17
	-2.32
	-2.59
	-2.96
	-2.11
	-2.5
	-2.21
	-3.15
	-3.11
	-2.85
	-2.56
	-2.81
	-1.93
	-2.42
	-2
	-2.71
	-2.67
	-3.04
	-2.5
	-2.61
	-2.35
	-3.08
	-1.56
	-2.35
	-2.92
	-2.12
	-2.99
	-2.54
	-2.59
	-3.08
	-2.84
	-3.06
	-2.07
	-2.4
	-2.71
	-3.14
	-2.71
	-1.9
	-3.11
	-3.45
	-2.7
	-2.83
	-2.26
	-2.95
	-3.03
	-2.67
	-1.91
	-3.64
	-2.33
	-2.37
	-2.37
	-3.43
	-2.26
	-2.2
	-2.35
	-2.43
	-2.81
	-2.8
	-2.38
	-2.34
	-2.79
	-2.86
	-3.05
	-2.18
	-2.92
	-3.26
	-2.07
	-1.91
	-2.39
	-3.1
	-2.89
	-2.79
	-1.95
	-1.99
	-3.3
	-2.48
	-3.06
	-2.25
	-2.56
	-3.09
	-3.2
	-2.83
	-3.12
	-3.17
	-2.88
	-2.33
	-3.49
	-2.25
	-2.24
	-2.55
	-2.75
	-2.99
	-1.64
	-3.24
	-3.06
	-2.49
	-2.93
	-2.92
	-1.94
	-3.58
	-3.22
	-1.41
	-2.72
	-2.61
	-2.65
	-2.58
	-1.49
	-3.09
	-2.49
	-2.53
	-2.7
	-2.67
	-2.52
	-2.47
	-2.92
	-2.23
	-2.5
	-3.11
	-2.89
	-2.1
	-2.1
	-3.14
	-2.34
	-2.91
	-2.7
	-3.01
	-2.43
	-2.89
	-2.02
	-2.21
	-2.52
	-3.56
	-2.44
	-3.05
	-1.5
	-3.06
	-2.99
	-2.91
	-2.98
	-2.47
	-2.85
	-2.49
	-3.02
	-2.93
	-2.71
	-2.48
	-2.25
	-2.8
	-2.93
	-2.34
	-2.59
	-1.95
	-2.27
	-2.64
	-2.68
	-2.62
	-2.87
	-2.64
	-2.74
	-3.3
	-3
	-2.45
	-1.99
	-2.81
	-2.92
	-2.87
	-2.48
	-3.04
	-2.71
	-2.85
	-3.01
	-2.61
	-2.86
	-2.14
	-2.71
	-2.21
	-2.3
	-2.3
	-2.57
	-3.01
	-3.04
	-2.74
	-3.12
	-2.79
	-3.41
	-2.59
	-2.41
	-2.84
	-3.33
	-3.14
	-3.12
	-2.24
	-3.03
	-3.08
	-2.84
	-3.07
	-2.97
	-3.22
	-2.26
	-3.04
	-3.14
	-2.82
	-2.83
	-2.09
	-2.96
	-2.4
	-2.74
	-3.02
	-2.21
	-1.82
	-2.61
	-2.88
	-2.99
	-3.04
	-2.93
	-2.73
	-2.89
	-3.12
	-3.28
	-3.02
	-3
	-2.66
	-2.77
	-2.76
	-2.67
	-3.3
	-2.11
	-2.73
	-2.73
	-2.36
	-3.08
	-3.11
	-2.12
	-2.73
	-2.53
	-2.77
	-2.72
	-2.63
	-2.31
	-3
	-2.3
	-3.08
	-3.12
	-3.15
	-2.68
	-2.15
	-3.28
	-2.93
	-2.89
	-3.21
	-2.97
	-2.56
	-2.55
	-3.25
	-3.06
	-2.64
	-2.97
	-2.2
	-2.73
	-2.9
	-2.53
	-2.56
	-2.73
	-2.08
	-2.24
	-2.77
	-2.8
	-2.2
	-2.89
	-2.85
	-3.42
	-2.14
	-2.92
	-2.45
	-2.32
	-2.27
	-2.9
	-3.04
	-2.97
	-2.07
	-3.22
	-2.86
	-2.32
	-2.69
	-2.97
	-3.29
	-2.87
	-2.5
	-2.09
	-2.94
	-2.67
	-2.13
	-2.21
	-3.1
	-2.94
	-1.82
	-3.31
	-3.21
	-2.4
	-2.96
	-2.96
	-2.03
	-2.58
	-1.91
	-2.82
	-2.76
	-2.63
	-2.55
	-2.29
	-2.5
	-2.36
	-2.84
	-3.14
	-3.08
	-2.88
	-3.07
	-2.73
	-3.53
	-1.88
	-3.01
	-2.42
	-1.93
	-2.82
	-2.52
	-2.84
	-3.28
	-2.71
	-3.2
	-2.56
	-2.7
	-2.81
	-2.84
	-2.19
	-2.32
	-3.02
	-3
	-3.1
	-2.08
	-2.64
	-2.42
	-2.61
	-2.58
	-2.85
	-2.4
	-1.93
	-2.08
	-2.34
	-2.25
	-3.03
	-2.88
	-3.38
	-2.61
	-2.96
	-2.32
	-2.9
	-2.19
	-3.11
	-2.7
	-2.58
	-3
	-2.85
	-2.5
	-2.87
	-2.13
	-2.4
	-2.78
	-2.49
	-2.68
	-1.98
	-2.6
	-2.87
	-3.25
	-2.61
	-2.5
	-2.23
	-1.91
	-3.21
	-3.05
	-3.02
	-3.17
	-3.35
	-2.75
	-2.69
	-2.81
	-2.61
	-2.53
	-2.39
	-2.87
	-2.85
	-3.02
	-2.75
	-2.78
	-2.21
	-3.17
	-1.88
	-3.24
	-3.2
	-2.73
	-2.89
	-2.32
	-3.38
	-2.53
	-2.68
	-3.01
	-2.01
	-2.02
	-2.54
	-2.76
	-2.38
	-2.36
	-2.22
	-3.14
	-2.72
	-2.69
	-2.86
	-2.61
	-2.38
	-2.8
	-2.36
	-2.92
	-2.6
	-2.51
	-2.6
	-2.38
	-2.85
	-2.37
	-2.88
	-2.89
	-3.29
	-2.01
	-2.59
	-2.91
	-2.52
	-2.91
	-2.42
	-2.91
	-2.34
	-2.17
	-3.16
	-2.14
	-2.68
	-1.56
	-1.72
	-2.17
	-2.42
	-2.6
	-2.32
	-2.78
	-2.3
	-3.03
	-2.28
	-2.29
	-2.16
	-2.69
	-2.23
	-1.85
	-2.91
	-2.8
	-2.7
	-2.53
	-3.07
	-2.73
	-3.1
	-3.21
	-2.95
	-2.13
	-1.68
	-2.8
	-2.75
	-2.66
	-2.25
	-2.28
	-2.28
	-2.39
	-1.96
	-2.93
	-3.12
	-2.03
	-2.29
	-3.11
	-2.92
	-2.18
	-3.02
	-2.78
	-1.97
	-2.52
	-2.76
	-2.67
	-2.45
	-2.49
	-2.63
	-2.96
	-2.91
	-2.94
	-3.39
	-2.89
	-2.94
	-2.4
	-2.85
	-3.19
	-2.75
	-3.09
	-2.22
	-2.35
	-2.95
	-2.63
	-2.52
	-2.9
	-2.31
	-2.86
	-2.89
	-3.29
	-2.57
	-2.36
	-2.72
	-2.74
	-3.39
	-3
	-2.36
	-2.07
	-3.51
	-2.56
	-3.26
	-2.24
	-2.96
	-2.36
	-2.56
	-2.35
	-3.04
	-2.37
	-3.15
	-2.22
	-2.6
	-2.07
	-2.92
	-2.94
	-3.12
	-3.31
	-2.7
	-2.72
	-3.16
	-2.72
	-2.78
	-3.25
	-2.25
	-2.84
	-3.01
	-3.04
	-2.28
	-2.04
	-3.29
	-1.67
	-2.95
	-2.77
	-1.87
	-3.13
	-2.95
	-3.04
	-2.19
	-2.57
	-2.59
	-3.07
	-3.2
	-2.63
	-2.82
	-2.96
	-3.03
	-2.87
	-2.54
	-3.05
	-2.5
	-2.91
	-2.69
	-3.53
	-3.09
	-2.13
	-3.12
	-3.11
	-2.54
	-2.74
	-2.3
	-3.15
	-2.81
	-2.84
	-1.77
	-2.96
	-2.78
	-2.65
	-1.37
	-3.09
	-3.17
	-2.98
	-2.47
	-3.02
	-2.43
	-2.85
	-2.95
	-2.4
	-2.09
	-2.8
	-2.83
	-3.1
	-2.58
	-3.02
	-3.12
	-2.85
	-2.65
	-2.71
	-1.94
	-3.05
	-2.94
	-2.8
	-2.62
	-1.87
	-1.97
	-2.19
	-2.12
	-3.02
	-1.8
	-2.78
	-2.88
	-3.07
	-2.2
	-2.31
	-2.46
	-1.76
	-3.1
	-2.75
	-3.01
	-2.48
	-2.68
	-2.53
	-2.9
	-3.19
	-2.42
	-2.57
	-2.1
	-2.48
	-2.25
	-2.65
	-2.65
	-2.79
	-2.07
	-2.55
	-2.97
	-3.13
	-3.13
	-1.88
	-3.11
	-2.76
	-3.23
	-2.69
	-2.99
	-2.97
	-3.03
	-2.68
	-2
	-2.86
	-2.9
	-2.92
	-3.04
	-2.74
	-2.73
	-2.79
	-2.54
	-2.92
	-2.93
	-2.79
	-2.21
	-2.42
	-2.57
	-2.33
	-2.66
	-2.84
	-3.53
	-2.68
	-2.14
	-3.07
	-2.63
	-2.95
	-3.44
	-2.5
	-2.94
	-2.83
	-2.9
	-2.94
	-3
	-2.23
	-3.08
	-2.55
	-2.32
	-2.54
	-2.61
	-3.01
	-2.69
	-2.82
	-2.47
	-2.54
	-3.05
	-2.67
	-2.34
	-3.05
	-2.74
	-3.1
	-2.95
	-2.62
	-2.24
	-2.98
	-2.86
	-2.44
	-2.19
	-3.33
	-2.99
	-2.06
	-3.13
	-3.16
	-2.15
	-3.18
	-2.76
	-2.97
	-2.47
	-2.4
	-2.14
	-3.03
	-3.05
	-2.33
	-2.3
	-1.87
	-3.18
	-3.12
	-2.46
	-2.73
	-2.52
	-2.82
	-2.71
	-2.35
	-2.99
	-2.74
	-3.49
	-3.12
	-1.98
	-3.04
	-2.99
	-2.27
	-2.49
	-2.59
	-2.94
	-3.11
	-2.92
	-2.01
	-2.99
	-2.71
	-2.86
	-2.69
	-3.23
	-1.71
	-2.89
	-2.77
	-2.88
	-2.64
	-1.68
	-2
	-1.81
	-2.1
	-2.16
	-2.93
	-1.85
	-2.93
	-2.41
	-2.7
	-3.09
	-2.05
	-3.17
	-2.99
	-1.87
	-2.61
	-2.73
	-3.17
	-3.11
	-2.7
	-2.36
	-3.09
	-2.58
	-1.95
	-2.72
	-2.38
	-2.84
	-2.5
	-2.99
	-3.09
	-3.13
	-2.88
	-2.48
	-2.96
	-2.59
	-2.44
	-2.75
	-3.15
	-2.92
	-2.16
	-3.33
	-3.19
	-2.57
	-2.37
	-2.32
	-2.83
	-3.12
	-2.98
	-2.19
	-2.49
	-2.69
	-2.76
	-2.06
	-2.32
	-2.57
	-2.12
	-1.89
	-2.94
	-3.13
	-2.96
	-2.96
	-2.81
	-3.49
	-2.41
	-2.5
	-1.56
	-2.97
	-2.64
	-1.81
	-2.96
	-3.19
	-2.53
	-2.06
	-2.04
	-2.23
	-3.01
	-3.08
	-2.26
	-2.88
	-2.18
	-2.49
	-2.39
	-3.08
	-2.7
	-2.97
	-2.86
	-2.54
	-2.67
	-3.13
	-2.38
	-2.32
	-2.12
	-2.63
	-2.89
	-2.84
	-2.69
	-2.39
	-2.52
	-3.04
	-2.95
	-3.05
	-2.76
	-2.67
	-2.35
	-2.05
	-2.54
	-2.82
	-2.13
	-2.97
	-2.92
	-2.13
	-2.98
	-1.73
	-2.83
	-3
	-2.03
	-2.22
	-2.61
	-3.14
	-2.75
	-2.09
	-2.16
	-1.89
	-2.99
	-2.78
	-2.18
	-2.08
	-3.33
	-3.2
	-3.11
	-2
	-2.69
	-2.99
	-2.01
	-2.85
	-2.37
	-2.8
	-2.88
	-2.82
	-1.7
	-2.52
	-3.24
	-2.45
	-3.34
	-1.77
	-2.95
	-2.18
	-2.46
	-2.64
	-1.82
	-2.58
	-2.79
	-2.99
	-2.96
	-3.01
	-2.44
	-2.93
	-2.34
	-2.48
	-2.11
	-2.63
	-1.92
	-1.83
	-2.46
	-1.88
	-3.51
	-1.79
	-3.04
	-2.35
	-3.14
	-3.11
	-2.65
	-3.29
	-3.01
	-2.06
	-2.96
	-2.9
	-2.91
	-3.21
	-2.02
	-2.41
	-2.95
	-1.68
	-2.95
	-2.48
	-2.92
	-3.05
	-3.08
	-3.02
	-3.53
	-2.63
	-2.34
	-2.38
	-2.52
	-2.28
	-2.36
	-2.44
	-2.64
	-2.72
	-2.07
	-2.92
	-2.19
	-3.06
	-3.29
	-2.1
	-1.83
	-2.2
	-2.5
	-2.93
	-2.77
	-2.7
	-2.1
	-2.68
	-2.9
	-1.57
	-3.18
	-2.32
	-2.6
	-1.69
	-2.38
	-2.52
	-2.39
	-2.53
	-2.64
	-2.12
	-3.25
	-2.95
	-2.76
	-1.85
	-2.63
	-2.81
	-3.12
	-2.47
	-2.36
	-2.52
	-3
	-3.06
	-2.88
	-2.87
	-2.77
	-3.1
	-2.89
	-2.81
	-2.04
	-2.65
	-2.74
	-1.85
	-2.5
	-2.29
	-2.3
	-3.23
	-2.75
	-2.82
	-2.25
	-3.14
	-2.7
	-2.61
	-2.88
	-3
	-2.98
	-1.81
	-2.1
	-2.86
	-2.62
	-2.62
	-2.45
	-3.08
	-2.94
	-2.65
	-1.99
	-2.87
	-2.07
	-3
	-2.56
	-2.57
	-3.09
	-2.92
	-2.66
	-2.91
	-2.98
	-2.86
	-2.75
	-2.67
	-2.82
	-3.07
	-2.66
	-2.72
	-2.75
	-3.03
	-2.85
	-3.26
	-2.69
	-2.98
	-2.3
	-2.87
	-3.26
	-2.23
	-2.96
	-3.28
	-3.05
	-2.74
	-2.3
	-2.89
	-1.81
	-2.67
	-2.39
	-2.38
	-1.86
	-2.18
	-2.62
	-2.38
	-2.96
	-3.49
	-2.91
	-2.67
	-2.28
	-3.18
	-2.81
	-2.52
	-1.91
	-2.46
	-2.64
	-3.05
	-3.01
	-2.57
	-2.27
	-3.11
	-2.86
	-2.54
	-2.3
	-2.85
	-1.99
	-2.22
	-2.48
	-2.42
	-1.95
	-1.95
	-2.28
	-2.94
	-1.85
	-3.01
	-2.09
	-2.94
	-3.16
	-2.39
	-2.46
	-2.44
	-2.93
	-2.83
	-3.13
	-2.66
	-2.92
	-2.29
	-2.75
	-3.48
	-2.41
	-1.85
	-2.89
	-3.62
	-2.48
	-2.55
	-2.8
	-3
	-3.21
	-2.49
	-3.37
	-2.36
	-3.17
	-2.88
	-3.01
	-3.27
	-2.46
	-2.62
	-1.84
	-2.39
	-3.08
	-3.1
	-3.2
	-2.18
	-3.07
	-2.76
	-3.01
	-3.05
	-3.23
	-2.16
	-2.25
	-2.04
	-2.65
	-3.43
	-2.4
	-2.17
	-3.17
	-2.88
	-2.74
	-2.54
	-2.58
	-3.14
	-2.27
	-2.39
	-2.77
	-2.71
	-2.15
	-2.02
	-3.54
	-3.35
	-2.62
	-2.42
	-2.42
	-2.43
	-1.98
	-2.43
	-2.93
	-1.83
	-2.15
	-2.12
	-2.85
	-2.59
	-2.73
	-3.01
	-3.26
	-3.07
	-2.76
	-2.47
	-2.83
	-2.97
	-2.09
	-2.22
	-2.41
	-2.93
	-2.84
	-2.45
	-2.42
	-2.85
	-2.85
	-2.86
	-2.27
	-2.65
	-2.53
	-3.07
	-2.97
	-2.63
	-2.9
	-2.27
	-2.41
	-2.73
	-2.19
	-2.32
	-2.47
	-2.54
	-3.19
	-1.91
	-2.85
	-3.35
	-2.57
	-3.01
	-3.01
	-3.48
	-2.7
	-2.91
	-3.06
	-2.8
	-2.86
	-2.43
	-3.32
	-2.27
	-2.41
	-3.04
	-2.99
	-2.21
	-2.36
	-2.9
	-3.22
	-3.16
	-2.26
	-1.9
	-2.9
	-2.15
	-2.36
	-3.01
	-2.45
	-1.85
	-3.3
	-2.21
	-2.77
	-2.42
	-2.35
	-2.6
	-1.63
	-2.8
	-3.07
	-2.46
	-2.3
	-2.91
	-2.74
	-2.99
	-2.21
	-2.23
	-3.15
	-2.41
	-2.79
	-2.68
	-2.62
	-2.32
	-2.4
	-2.96
	-2.29
	-2.6
	-2.93
	-3.41
	-2.99
	-1.88
	-2.74
	-2.61
	-2.96
	-2.58
	-1.37
	-2.28
	-1.82
	-2.76
	-2.85
	-2.65
	-3.12
	-3.03
	-1.96
	-2.95
	-2.59
	-2.69
	-2.95
	-3.14
	-3.18
	-2.47
	-2.72
	-2.73
	-2.92
	-1.78
	-2.6
	-3.01
	-2.66
	-3.05
	-3.16
	-2.16
	-2.69
	-2.23
	-2.68
	-2.9
	-3.16
	-2.96
	-2.82
	-3
	-2.56
	-2.46
	-2.59
	-2.31
	-2.92
	-3.15
	-2.41
	-2.67
	-2.52
	-3
	-2.39
	-2.85
	-2.41
	-3.16
	-2.67
	-2.89
	-2.6
	-3.51
	-3.14
	-3.01
	-2.59
	-2.76
	-2.7
	-2.82
	-2.8
	-3.31
	-2.64
	-2.65
	-3.02
	-3
	-2.59
	-1.84
	-2.77
	-2.48
	-3.09
	-2.87
	-3.24
	-2.68
	-2.19
	-2.63
	-2.99
	-2.2
	-3.56
	-2.48
	-2.61
	-2.46
	-2.95
	-3.1
	-3.28
	-2.64
	-2.7
	-1.9
	-2.81
	-2.57
	-2.76
	-3.06
	-2.82
	-2.46
	-2.2
	-3.09
	-3.09
	-2.39
	-2.64
	-2.48
	-3.05
	-2.81
	-3.05
	-2.67
	-2.19
	-3.54
	-2.76
	-2.97
	-2.73
	-3.46
	-2.79
	-3.19
	-3.16
	-2.75
	-2.64
	-2.66
	-3.63
	-2.46
	-2.72
	-1.69
	-2.53
	-3.01
	-3.03
	-2.21
	-2.75
	-2.9
	-2.91
	-1.6
	-2.51
	-2.42
	-3.06
	-3.08
	-2.02
	-2.88
	-2.83
	-3.12
	-2.53
	-2.86
	-2.45
	-1.92
	-2.57
	-3.06
	-2.58
	-2.3
	-2.37
	-3
	-2.52
	-2.25
	-2.52
	-2.48
	-2.85
	-2.18
	-3.42
	-2.39
	-3.16
	-2.83
	-2.97
	-2.09
	-3.03
	-3.01
	-3.45
	-2.45
	-2.38
	-2.86
	-2.15
	-3.02
	-3
	-2.43
	-3.18
	-2.71
	-2.81
	-2.96
	-2.5
	-3.04
	-2.63
	-1.86
	-2.93
	-2.08
	-2.45
	-2.7
	-2.88
	-2.33
	-3.42
	-2.01
	-1.59
	-2.81
	-2.21
	-2.05
	-3.04
	-1.86
	-2.74
	-3.25
	-2.53
	-3.18
	-2.38
	-2.34
	-2.37
	-3.04
	-2.47
	-2.46
	-2.62
	-2.69
	-3.14
	-2.93
	-2.95
	-2.59
	-3.14
	-3.23
	-2.32
	-3.07
	-2.28
	-2.18
	-2.91
	-2.99
	-2.7
	-2.58
	-2.33
	-2.23
	-2.45
	-2.3
	-2.94
	-2.81
	-2.58
	-2.56
	-2.73
	-2.56
	-2.71
	-2.65
	-3.27
	-3.03
	-2.9
	-2.37
	-2.51
	-2.83
	-2.16
	-2.85
	-3.03
	-3.13
	-3.08
	-2.78
	-2.2
	-2.96
	-2.26
	-2.83
	-2.32
	-3.06
	-2.29
	-3.04
	-2.69
	-2.91
	-3.2
	-2.94
	-2.61
	-2.84
	-2.67
	-2.45
	-2.06
	-3.41
	-1.72
	-3.1
	-2.81
	-2.81
	-2.96
	-2.49
	-2.34
	-1.65
	-3.31
	-2.15
	-2.98
	-2.56
	-2.93
	-2.75
	-2.4
	-2.21
	-2.21
	-2.58
	-2.65
	-3.39
	-2.9
	-2.18
	-3.37
	-3.38
	-2.3
	-2.06
	-3.26
	-3.18
	-2.24
	-2.47
	-2.99
	-2.81
	-2.61
	-3.14
	-2.87
	-2.58
	-2.8
	-2.87
	-2.42
	-3.26
	-2.96
	-3.05
	-2.99
	-2.36
	-3.11
	-2.49
	-2.39
	-2.51
	-2.26
	-3.07
	-2.09
	-3.25
	-3.47
	-2.76
	-1.85
	-3.26
	-2.96
	-2.74
	-2.78
	-2.58
	-2.44
	-2.69
	-1.97
	-2.59
	-1.73
	-2.7
	-2.31
	-3.07
	-2.45
	-2.5
	-2.56
	-2.97
	-2.84
	-2.44
	-2.65
	-2.35
	-2.56
	-3.2
	-2.45
	-2.75
	-2.27
	-2.03
	-2.46
	-1.94
	-2.76
	-2.81
	-2.32
	-2.51
	-2.9
	-2.14
	-2.87
	-2.07
	-2.25
	-2.54
	-2.2
	-3.53
	-2.26
	-2.92
	-2.3
	-2.79
	-3.33
	-3.47
	-2.27
	-2.87
	-3.01
	-2.92
	-2.07
	-1.9
	-2.1
	-2.64
	-2.41
	-3
	-2.46
	-2.34
	-2.8
	-2.59
	-2.32
	-2.14
	-3.06
	-3
	-3.25
	-2.77
	-2.91
	-2.46
	-2.32
	-2.28
	-2.63
	-2.42
	-1.89
	-2.42
	-2.57
	-2.43
	-2.9
	-2.37
	-3.08
	-2.64
	-2.9
	-3.04
	-3.3
	-2.03
	-2.17
	-2.84
	-2.29
	-2.92
	-3.25
	-2.33
	-1.65
	-2.44
	-3.04
	-2.77
	-1.96
	-3
	-2.17
	-2.5
	-2.93
	-2.97
	-2.23
	-3
	-2.12
	-1.91
	-2.08
	-2.64
	-1.62
	-2.93
	-2.21
	-2.41
	-2.02
	-2.96
	-3
	-2.85
	-2.33
	-2.35
	-2.55
	-2.74
	-2.27
	-2.71
	-2.61
	-2.56
	-2.72
	-2.88
	-2.76
	-3.01
	-2.1
	-2.51
	-2.75
	-2.62
	-2.85
	-2.43
	-2.9
	-2.87
	-2.62
	-3.41
	-2.21
	-2.99
	-3.31
	-2.84
	-2.03
	-3.09
	-2.99
	-2.56
	-3.21
	-3.03
	-2.86
	-2.39
	-2.63
	-2.64
	-3
	-2.37
	-2.93
	-2.04
	-2.85
	-2.77
	-2.96
	-2.54
	-2.65
	-2.9
	-3.07
	-2.67
	-2.27
	-2.18
	-2.45
	-2.49
	-2.34
	-2.6
	-2.88
	-3
	-3.18
	-2.06
	-3.06
	-2.76
	-3.35
	-1.84
	-2.93
	-2.41
	-2.33
	-2.64
	-2.21
	-3.33
	-3.14
	-2.98
	-2.6
	-1.9
	-3.15
	-2.96
	-2.21
	-2.78
	-3.62
	-3.44
	-2.81
	-2.95
	-1.59
	-2.91
	-2.19
	-1.99
	-2.94
	-2.63
	-2.86
	-2.98
	-2.6
	-2.72
	-2.57
	-2.91
	-2.43
	-3
	-2.02
	-2.83
	-2.98
	-2.34
	-2.68
	-3.32
	-2.43
	-3.27
	-3.12
	-3.05
	-2.54
	-2.93
	-2.78
	-2.69
	-3.07
	-3.1
	-3.3
	-2.89
	-2.59
	-1.76
	-2.88
	-2.19
	-2.6
	-3.18
	-2.45
	-2.67
	-2.01
	-2.82
	-2.58
	-2.94
	-2.79
	-2.65
	-2.35
	-2.42
	-1.74
	-2.1
	-2.03
	-2
	-2.53
	-2.31
	-3.08
	-2.97
	-2.15
	-2.5
	-2.88
	-2.33
	-2.76
	-2.73
	-2.82
	-2.88
	-1.7
	-2.51
	-2.66
	-2.75
	-2.8
	-2.54
	-3
	-2.87
	-2.37
	-2.38
	-3.09
	-2.36
	-3.14
	-2.58
	-3.14
	-2.77
	-2.7
	-2.63
	-3.1
	-2.75
	-1.81
	-2.54
	-2.45
	-2.32
	-3.23
	-2.02
	-2.51
	-2.21
	-3.04
	-2.28
	-2.88
	-3.16
	-2.43
	-2.79
	-2.39
	-2.9
	-2.13
	-2.47
	-3.06
	-2.81
	-3.37
	-2.48
	-2.28
	-2.99
	-3.17
	-2.87
	-2.66
	-2.03
	-1.97
	-1.85
	-2.76
	-2.34
	-2.28
	-2.78
	-3.04
	-2.65
	-2.56
	-2.85
	-2.88
	-2.87
	-3.16
	-2.24
	-2.72
	-2.97
	-3.21
	-2.27
	-1.63
	-2.86
	-2.88
	-2.19
	-2.43
	-2.32
	-2.89
	-2.28
	-2.96
	-3.45
	-2.52
	-2.9
	-2.52
	-3.09
	-3.25
	-2.75
	-3.04
	-2.37
	-2.56
	-2.72
	-2.75
	-3.09
	-1.99
	-2.31
	-3.39
	-2.97
	-2.46
	-2.42
	-1.35
	-2.25
	-3.09
	-2.54
	-2.77
	-2.92
	-2.63
	-2.62
	-2.95
	-2.22
	-3.21
	-2.68
	-2.87
	-3.04
	-2.42
	-2.77
	-2.23
	-2.81
	-3
	-2.34
	-2.74
	-3.05
	-2.49
	-1.9
	-2.95
	-2.84
	-3.16
	-2.89
	-2.58
	-3.3
	-1.79
	-2.72
	-2.57
	-2.52
	-2.95
	-2.68
	-2.02
	-3.12
	-2.04
	-2.1
	-2.73
	-2.82
	-2.81
	-2.69
	-2.92
	-2.48
	-2.54
	-2.37
	-2.13
	-2.74
	-1.92
	-2.47
	-2.09
	-2.86
	-2.01
	-2.89
	-2.59
	-3.4
	-2.25
	-1.82
	-3.13
	-3.29
	-2.26
	-2.21
	-3.19
	-2.48
	-2.51
	-2.31
	-1.84
	-1.65
	-3.15
	-2.78
	-2.46
	-2.36
	-2.71
	-2.38
	-2.8
	-2.79
	-2.25
	-2.2
	-1.57
	-2.84
	-3.06
	-3.03
	-2.95
	-1.91
	-2.69
	-2.32
	-2.72
	-2.72
	-2.52
	-2.94
	-3.12
	-2.66
	-2.85
	-2.85
	-2.93
	-2.03
	-2.45
	-2.61
	-3.33
	-3.22
	-2.72
	-1.85
	-2.48
	-3.06
	-2.47
	-2.7
	-2.04
	-2.95
	-2.83
	-2.88
	-2.75
	-2.88
	-2.82
	-2.62
	-3.06
	-3.25
	-2.37
	-2.6
	-2.43
	-2.79
	-2.77
	-1.41
	-3.17
	-2.42
	-2.49
	-2.65
	-3.26
	-3.27
	-2.75
	-2.81
	-1.73
	-2.89
	-3.16
	-2.78
	-2.87
	-2.36
	-3.14
	-1.93
	-2.57
	-2.85
	-2.91
	-2.42
	-2.92
	-2.96
	-2.31
	-2.58
	-2.5
	-1.86
	-3.06
	-2.67
	-2.15
	-2.96
	-2.98
	-2.24
	-1.96
	-2.47
	-2.45
	-2.53
	-2.76
	-2.46
	-2.51
	-2.24
	-2.84
	-3.08
	-2.57
	-3.02
	-3.06
	-3.1
	-2.18
	-2.82
	-2.5
	-1.95
	-2.41
	-2.48
	-2.92
	-2.75
	-2.24
	-2.66
	-2.26
	-3.08
	-2.35
	-2.62
	-2.6
	-2.86
	-2.6
	-2.5
	-2.49
	-3.35
	-3.06
	-2.07
	-3.38
	-3.46
	-2.38
	-2.34
	-2.65
	-3.49
	-2.96
	-2.44
	-2.53
	-2.9
	-2.3
	-3.05
	-2.14
	-2.16
	-1.72
	-2.63
	-3.04
	-2.68
	-3.18
	-2.75
	-2.63
	-2.99
	-3.04
	-2.75
	-3.5
	-3.14
	-2.7
	-2.43
	-2.36
	-2.11
	-2.6
	-2.43
	-2.93
	-2.3
	-2.37
	-2.37
	-3.05
	-2.63
	-3.15
	-2.15
	-3.23
	-2.73
	-2.85
	-1.86
	-2.31
	-1.9
	-2.96
	-3.26
	-2.28
	-2.86
	-2.74
	-2.88
	-2.35
	-2.64
	-2.86
	-2.54
	-2.59
	-3.07
	-2.3
	-2.84
	-2.69
	-2.01
	-2.91
	-2.46
	-2.93
	-2.34
	-2.98
	-2.92
	-2.36
	-2.51
	-2.93
	-3.27
	-3.21
	-2.76
	-2.59
	-3.27
	-3.25
	-2.23
	-2.7
	-1.83
	-1.99
	-1.94
	-3.17
	-2.92
	-3.36
	-2.6
	-2.32
	-1.8
	-2.15
	-2.52
	-3.04
	-2.6
	-2.32
	-1.76
	-3.19
	-3.13
	-3.35
	-2.05
	-2.34
	-2.95
	-2.96
	-2.05
	-3.32
	-3.27
	-3.21
	-2.79
	-2.63
	-2.22
	-2.46
	-3.17
	-3.39
	-2.73
	-2.68
	-2.97
	-2.99
	-2.51
	-3.38
	-2.81
	-3.09
	-3.18
	-2.97
	-2.28
	-2.97
	-2.68
	-2.88
	-2.87
	-2.35
	-2.73
	-2.68
	-2.38
	-3
	-1.89
	-2.34
	-2.95
	-3.04
	-2.41
	-3.11
	-1.66
	-2.78
	-2.5
	-2.76
	-2.85
	-2.13
	-2.67
	-2.62
	-2.61
	-3.29
	-2.96
	-3.07
	-2.59
	-2.32
	-2.72
	-2.92
	-2.86
	-3.07
	-2.13
	-2.69
	-2.55
	-3.25
	-2.43
	-2.39
	-2.53
	-2.73
	-2.75
	-2.2
	-2.3
	-3
	-2.88
	-2.53
	-2.95
	-3.1
	-2.75
	-2.19
	-3.19
	-3.42
	-2.53
	-2.74
	-2.57
	-3.03
	-2.32
	-3.1
	-2.12
	-3.51
	-2.97
	-2.61
	-2.11
	-2.62
	-2.77
	-3.05
	-2.83
	-3.13
	-2.18
	-2.39
	-3.1
	-2.59
	-2.73
	-2.38
	-2.37
	-2.5
	-3.44
	-1.84
	-1.84
	-2.5
	-1.86
	-2.58
	-3.05
	-3.12
	-2.11
	-2.49
	-3.22
	-2.94
	-3.11
	-2.39
	-1.99
	-2.5
	-2.62
	-2.07
	-3.03
	-2.58
	-3.16
	-2.98
	-2.48
	-2.28
	-3.25
	-2.29
	-2.19
	-3.11
	-3.2
	-3.16
	-3.14
	-3.01
	-2.39
	-2.93
	-2.55
	-3.05
	-2.47
	-2.58
	-2.86
	-2.48
	-3.32
	-1.95
	-2.81
	-2.93
	-2.71
	-2.07
	-2.71
	-2.23
	-2.7
	-2.57
	-2.66
	-3.63
	-2.87
	-3.07
	-2.38
	-1.98
	-2.5
	-2.88
	-2.38
	-3
	-2.91
	-2.5
	-3.25
	-2.5
	-2.07
	-2.65
	-2.76
	-2.05
	-3.28
	-3.41
	-2.91
	-2.91
	-2.23
	-3.26
	-2.46
	-2.88
	-1.92
	-2.95
	-2.63
	-2.86
	-3.09
	-3.02
	-3.04
	-2.85
	-2.55
	-3.39
	-3.17
	-2.17
	-2.78
	-3.25
	-2.01
	-2.62
	-1.93
	-2.84
	-2.7
	-3.06
	-2.99
	-2.73
	-2.53
	-2.94
	-2.59
	-2.83
	-2.74
	-2.33
	-2.41
	-2.15
	-2.32
	-2.89
	-2.51
	-2.7
	-1.45
	-2.46
	-2.59
	-2.76
	-3.26
	-2.97
	-2.81
	-3.41
	-3.05
	-3.13
	-3.18
	-1.78
	-3.1
	-2.98
	-1.86
	-2.8
	-3.41
	-2.5
	-2.58
	-2.59
	-2.17
	-2.84
	-2.66
	-3.13
	-2.36
	-3.04
	-3.1
	-2.72
	-1.8
	-3.07
	-2.5
	-2.74
	-2.36
	-2.44
	-2.39
	-2.09
	-2.33
	-2.76
	-2.42
	-3.12
	-1.9
	-3.04
	-2.25
	-2.93
	-2.46
	-3.26
	-2.66
	-2.55
	-2.46
	-2.44
	-2.5
	-2.24
	-2.47
	-2.74
	-3.07
	-3.27
	-2.33
	-2.45
	-2.48
	-1.96
	-2.81
	-2.91
	-2.62
	-2.7
	-3.28
	-2.88
	-2.48
	-2.89
	-2.7
	-2.38
	-2.17
	-3.13
	-2.29
	-3.29
	-2.77
	-2.82
	-3.06
	-2.26
	-3.1
	-1.92
	-3.15
	-2.97
	-2.57
	-2.11
	-2.63
	-2.18
	-2.74
	-2.27
	-3.02
	-2.74
	-3.1
	-2.51
	-2.53
	-2.53
	-2.68
	-3.05
	-3.07
	-3.65
	-2.45
	-3.5
	-1.53
	-3.13
	-2.38
	-2.78
	-2.33
	-2.54
	-2.74
	-2.85
	-1.84
	-2.1
	-3.03
	-3.62
	-2.61
	-2.33
	-2.15
	-2.42
	-2.56
	-3.25
	-2.39
	-3.16
	-2.77
	-3.15
	-2.44
	-3.08
	-1.97
	-2.41
	-2.97
	-2.56
	-2.86
	-2.89
	-2.65
	-3.01
	-2.84
	-2.95
	-1.95
	-2.68
	-2.95
	-3.1
	-2.58
	-2.56
	-2.58
	-2.83
	-1.85
	-2.07
	-3.02
	-2.18
	-2.19
	-2.47
	-2.7
	-2.39
	-2.76
	-2.65
	-2.55
	-2.71
	-2.67
	-3.19
	-2.21
	-2.5
	-2.81
	-2.53
	-2.38
	-3.13
	-2.69
	-2.97
	-2.78
	-2.42
	-3.07
	-2.68
	-2.2
	-2.94
	-1.75
	-2.83
	-2.63
	-2.07
	-2.33
	-2.5
	-2.86
	-2.37
	-3.23
	-2.33
	-2.16
	-2.37
	-2.42
	-2.82
	-2.13
	-2.41
	-3.13
	-2.75
	-2.55
	-3.01
	-2.22
	-2.43
	-2.92
	-1.45
	-3.24
	-2.7
	-2.8
	-3.01
	-2.11
	-3.07
	-1.47
	-2.63
	-3.5
	-2.62
	-2.74
	-1.98
	-2.23
	-2.58
	-3.21
	-2.27
	-3.43
	-1.95
	-2.35
	-3.22
	-2.4
	-2.35
	-2.35
	-3.02
	-2.77
	-2.88
	-2.58
	-2.97
	-2.64
	-3.15
	-2.62
	-2.79
	-2.35
	-1.84
	-2.59
	-2.92
	-2.9
	-2.34
	-2.95
	-2.38
	-2.27
	-2.19
	-2.62
	-2.98
	-2.51
	-2.65
	-2.6
	-3.21
	-2.24
	-2.7
	-2.69
	-3.14
	-2.61
	-2.52
	-3.1
	-2.13
	-3.07
	-2.28
	-2.31
	-3.13
	-2.73
	-2.84
	-2.61
	-2.45
	-2.83
	-2.39
	-2.52
	-3
	-1.79
	-3.01
	-2.49
	-2.98
	-2.43
	-2.3
	-2.75
	-2.3
	-2.13
	-2.67
	-3.04
	-2.37
	-2.94
	-2.77
	-2.41
	-3.08
	-2.72
	-2.2
	-3.25
	-2.66
	-2.33
	-3.18
	-2.39
	-3.04
	-2.76
	-2.08
	-3.12
	-3.09
	-2.82
	-2.93
	-2.27
	-2.64
	-2.91
	-2.44
	-2.41
	-2.66
	-2.09
	-2.6
	-2.04
	-2.72
	-3.01
	-2.17
	-3.12
	-3.05
	-2.72
	-2.81
	-2.05
	-2.51
	-2.87
	-2.94
	-2.03
	-2.18
	-3.18
	-2.25
	-1.29
	-2.99
	-2.77
	-3.16
	-2.16
	-2.42
	-2.79
	-3.13
	-2.92
	-2.22
	-2.8
	-2.7
	-2.77
	-2.59
	-1.85
	-3.12
	-2.24
	-2.78
	-3.1
	-2.54
	-2.64
	-2.56
	-2.53
	-2.29
	-2.52
	-1.83
	-2.27
	-2.74
	-2.42
	-2.39
	-1.92
	-2.5
	-3.32
	-2.97
	-2.23
	-3.16
	-2.5
	-1.63
	-2.78
	-2.28
	-2.9
	-3.09
	-3.02
	-2.81
	-2.24
	-2.24
	-3.04
	-3.48
	-2.33
	-2.63
	-2.08
	-2.34
	-2.89
	-2.63
	-2.83
	-2.87
	-2.98
	-2.53
	-2.55
	-2.54
	-2.23
	-2.72
	-2.44
	-1.52
	-2.24
	-2.15
	-3.12
	-2.13
	-2.61
	-2.18
	-2.22
	-1.91
	-2.07
	-3.09
	-3.1
	-2.68
	-2.72
	-2.68
	-2.2
	-2.88
	-2.98
	-3.11
	-1.93
	-2.96
	-2.17
	-2.19
	-2.74
	-2
	-1.96
	-2.58
	-2.29
	-3.11
	-2.55
	-2.47
	-3.07
	-2.4
	-2.16
	-2.83
	-2.55
	-2.73
	-2.87
	-2.89
	-2.06
	-2.32
	-2.28
	-2.45
	-2.78
	-2.17
	-2.67
	-3.07
	-3.24
	-2.41
	-3.22
	-2.84
	-2.97
	-2.56
	-2.36
	-2.03
	-1.75
	-2.49
	-2.32
	-2.89
	-2.05
	-2.82
	-1.94
	-1.88
	-2.38
	-2.6
	-2.99
	-2.84
	-2.62
	-2.41
	-2.33
	-2.58
	-2.99
	-2.86
	-2.39
	-2.67
	-3.03
	-1.92
	-2.36
	-2.87
	-2.9
	-2.31
	-2.11
	-3.05
	-2.8
	-2.82
	-2.74
	-3.24
	-1.77
	-2
	-3.19
	-2.34
	-3.28
	-2.55
	-2.43
	-2.87
	-2.67
	-2.54
	-1.78
	-3.16
	-3.05
	-3.23
	-2.69
	-2.77
	-2.32
	-2.53
	-2.75
	-2.98
	-1.99
	-2.27
	-2.69
	-1.92
	-2.92
	-2.4
	-2.72
	-2.76
	-2.3
	-3.26
	-2.62
	-2.28
	-2.84
	-2.88
	-2.56
	-2.64
	-3.19
	-2.94
	-2.57
	-3.19
	-2.69
	-3.05
	-2.16
	-3.12
	-3.11
	-2.43
	-2.73
	-2.89
	-2.32
	-2.69
	-2.48
	-2.42
	-3.13
	-3.06
	-2.79
	-2.03
	-2.01
	-2.61
	-2.62
	-2.47
	-3.17
	-2.5
	-2.58
	-2.28
	-3.06
	-2.7
	-1.54
	-2.6
	-2.98
	-1.7
	-2.15
	-2.95
	-2.42
	-2.98
	-3.18
	-2.53
	-3.03
	-2.55
	-2.44
	-1.91
	-1.71
	-3.05
	-2.21
	-2.98
	-3.18
	-3.09
	-2.44
	-3.03
	-2.92
	-1.88
	-2.43
	-2.48
	-3.25
	-2.64
	-2.62
	-3.06
	-2.53
	-3.11
	-2.62
	-2.17
	-2.86
	-3.05
	-2.25
	-2.24
	-3.02
	-2.8
	-3.23
	-2.29
	-2.64
	-2.95
	-2.55
	-2.12
	-2.76
	-2.62
	-1.88
	-2.34
	-2.18
	-1.95
	-3.39
	-3.25
	-2.64
	-3.05
	-1.91
	-2.73
	-2.06
	-2.72
	-2.92
	-2.53
	-2.31
	-3.02
	-2.89
	-1.89
	-1.82
	-2.24
	-2.62
	-2.39
	-2.02
	-3.05
	-2.54
	-2.83
	-3.03
	-2.86
	-2.42
	-2.13
	-3.09
	-2.91
	-3.34
	-3.08
	-2.96
	-2.76
	-2.29
	-2.07
	-3.09
	-2.52
	-2.72
	-2.9
	-2.36
	-1.99
	-3.22
	-2.59
	-2.77
	-3.14
	-2.96
	-2.05
	-2.8
	-3.08
	-2.38
	-3.61
	-2.88
	-2.75
	-2.39
	-2.75
	-2.7
	-2.31
	-3.04
	-2.22
	-2.62
	-2.29
	-2.72
	-2.6
	-3.29
	-2.73
	-2.91
	-1.81
	-3.04
	-2.58
	-2.95
	-2.18
	-2.37
	-1.94
	-3.02
	-3.06
	-2.32
	-3.46
	-2.95
	-3.21
	-2.46
	-2.56
	-2.45
	-2.03
	-2.64
	-2.63
	-2.51
	-3.01
	-2.39
	-2.56
	-2.81
	-2.96
	-2.75
	-2.55
	-3.32
	-2.63
	-2.2
	-3.06
	-2.17
	-2.73
	-2.96
	-2.92
	-2.3
	-2.77
	-2.14
	-2.7
	-2.11
	-2.41
	-2.69
	-3.12
	-2.29
	-3.07
	-2.33
	-2.75
	-2.35
	-1.84
	-2.92
	-2.01
	-2.37
	-3.28
	-2.73
	-2.77
	-2.03
	-2.73
	-2.9
	-3.16
	-2.79
	-1.97
	-2.9
	-3.18
	-2.65
	-1.85
	-2.67
	-2.6
	-2.71
	-3.03
	-2.54
	-2.63
	-2.66
	-3.07
	-2.36
	-2.87
	-2.58
	-2.52
	-2.89
	-2.54
	-3.27
	-2.73
	-2.59
	-2.31
	-2.49
	-2.91
	-2.15
	-3.12
	-2.28
	-2.48
	-3.15
	-2.21
	-2.78
	-2.97
	-2.97
	-2.24
	-2.32
	-2.7
	-2.69
	-1.78
	-3.09
	-2.69
	-3.07
	-2.84
	-3.24
	-2.57
	-2.81
	-2.76
	-2.38
	-3.28
	-2.67
	-2.5
	-2.37
	-2.22
	-2.73
	-1.98
	-2.48
	-3.03
	-2.33
	-2.54
	-2.79
	-2.53
	-3.01
	-2.01
	-2.41
	-2.93
	-2.11
	-3.05
	-2.22
	-3.15
	-2.51
	-2.7
	-2.14
	-2.44
	-1.58
	-2.56
	-2.09
	-2.4
	-3.09
	-2.92
	-2.8
	-2.29
	-2.8
	-1.94
	-3.38
	-2.93
	-2.72
	-2.19
	-2.83
	-3.16
	-2.64
	-3.25
	-1.91
	-2.04
	-2.53
	-3.16
	-2.61
	-1.93
	-2.19
	-2.5
	-2.48
	-2.84
	-3
	-2.67
	-2.77
	-2.68
	-2.24
	-2.13
	-1.98
	-2.91
	-2.07
	-2.72
	-1.71
	-1.99
	-2.49
	-3.07
	-3.14
	-2.59
	-2.83
	-3.21
	-3.16
	-2.28
	-2.49
	-3.06
	-2.6
	-2.73
	-2.8
	-2.23
	-2.83
	-2.61
	-2.66
	-2.48
	-2.48
	-2.33
	-2.38
	-2.59
	-2.15
	-2.39
	-3.15
	-3.13
	-2.48
	-2.98
	-2.79
	-2.28
	-3.04
	-3.11
	-3.16
	-2.77
	-2.09
	-3.08
	-2.66
	-3.36
	-2.6
	-2.39
	-2.96
	-3.02
	-2.98
	-2.88
	-2.63
	-2.39
	-2.91
	-2.43
	-2.83
	-2.97
	-2.25
	-2.58
	-1.76
	-2.16
	-2
	-2.46
	-2.38
	-2.01
	-2.04
	-2.95
	-3.04
	-3.02
	-3.05
	-2.67
	-2.64
	-2.91
	-3.05
	-2.19
	-3
	-2.28
	-2.57
	-3.04
	-1.93
	-3
	-2.88
	-2.83
	-2.92
	-2.58
	-2.36
	-2.8
	-2.59
	-2.59
	-2
	-2.46
	-2.36
	-2.64
	-2.53
	-3
	-2.3
	-2.44
	-2.88
	-2.49
	-1.86
	-2.66
	-2.93
	-2.7
	-2.79
	-2.92
	-1.8
	-2.2
	-2.82
	-1.48
	-2.85
	-2.95
	-2
	-3.08
	-2.75
	-3.23
	-2.51
	-2.38
	-3.42
	-1.81
	-2.51
	-2.74
	-2.65
	-2.29
	-2.89
	-2.51
	-2.65
	-2.28
	-2.86
	-2.84
	-2.2
	-2.94
	-2.57
	-2.19
	-2.46
	-2.37
	-2.57
	-3.09
	-3.07
	-2.81
	-3.28
	-2.51
	-2.81
	-2.35
	-2.24
	-2.24
	-2.33
	-2.18
	-2.81
	-2.25
	-2.29
	-2.57
	-2.67
	-2.28
	-3.1
	-2.93
	-2.66
	-2.39
	-2.49
	-2.46
	-2.97
	-2.33
	-3.03
	-2.83
	-3.27
	-3.01
	-2.39
	-2.54
	-2.54
	-3.07
	-2.27
	-1.7
	-2.27
	-2.4
	-3.24
	-2.63
	-2.08
	-2.82
	-2.4
	-2.27
	-2.86
	-2.22
	-2.26
	-2.68
	-3.19
	-2.93
	-2.31
	-1.97
	-3.33
	-2.71
	-3.03
	-2.85
	-3.12
	-2.44
	-2.36
	-2.75
	-2.43
	-2.71
	-3.15
	-2.21
	-2.64
	-2.31
	-2.66
	-2.72
	-2.76
	-2.93
	-2.61
	-2.46
	-3.07
	-3.11
	-2.67
	-2.83
	-2.3
	-2.25
	-2.9
	-2.63
	-2.46
	-2.31
	-3.35
	-3.18
	-2.53
	-2.38
	-3.07
	-2.13
	-2.55
	-2.07
	-2.67
	-2.97
	-3.09
	-2.49
	-1.94
	-2.32
	-2.08
	-2.37
	-2.94
	-2.47
	-2.2
	-2.83
	-2.93
	-2.44
	-2.28
	-2.64
	-3.16
	-2.33
	-3.16
	-3.06
	-3.01
	-2.72
	-2.45
	-2.86
	-2.39
	-2.77
	-2.58
	-3.21
	-2.47
	-2.26
	-2.23
	-2.85
	-2.98
	-3.12
	-3.17
	-2.08
	-2.6
	-2.7
	-2.72
	-2.59
	-3.14
	-3.74
	-2.99
	-2.9
	-3.09
	-3.22
	-2.97
	-2.61
	-3.09
	-1.83
	-2.45
	-2.04
	-2.36
	-1.86
	-3.01
	-2.59
	-2.75
	-2.43
	-2.34
	-2.08
	-2.62
	-2.7
	-2.24
	-2.58
	-2.59
	-3.05
	-2.34
	-2.52
	-2.85
	-2.83
	-3.42
	-2.86
	-2.75
	-2.36
	-2.79
	-2.22
	-2.72
	-3.27
	-1.9
	-2.49
	-2.66
	-2.21
	-2.51
	-3.27
	-3.26
	-2.91
	-2.27
	-3.21
	-2.5
	-2.83
	-2.74
	-2.45
	-2.59
	-2.56
	-2
	-2.06
	-2.59
	-2.61
	-3.08
	-2.04
	-3.33
	-2.54
	-3.34
	-3.39
	-1.85
	-2.28
	-2.87
	-2.83
	-2.86
	-2.31
	-2.81
	-2.09
	-2.79
	-2.55
	-2.77
	-1.91
	-2.85
	-2.62
	-2.84
	-2.08
	-2.2
	-3.35
	-2.6
	-3.14
	-2.12
	-2.76
	-3.14
	-2.77
	-2.61
	-2.28
	-2.79
	-2.87
	-2.56
	-2.35
	-2.64
	-2.47
	-2.45
	-2.41
	-3.06
	-2.75
	-2.44
	-2.31
	-3.35
	-2.67
	-3.19
	-2.64
	-2.91
	-2.8
	-1.8
	-2.26
	-2.95
	-2.75
	-2.84
	-2.98
	-3
	-3.09
	-1.68
	-2.08
	-2.62
	-2.38
	-2.35
	-2.76
	-1.6
	-3.39
	-3.07
	-1.97
	-3.08
	-2.39
	-2.87
	-3.08
	-2.16
	-2.99
	-2.18
	-3.21
	-2.62
	-2.4
	-2.28
	-2.36
	-2.94
	-2.41
	-2.67
	-3.25
	-3.2
	-3.42
	-2.95
	-2.44
	-2.75
	-3.07
	-2.6
	-2.38
	-2.81
	-3.21
	-3.22
	-2.11
	-2.21
	-2.28
	-2.94
	-2.03
	-2.19
	-2.37
	-3.04
	-2.22
	-2.18
	-2.87
	-3.03
	-2.49
	-3.17
	-2.22
	-2.7
	-2.64
	-2.76
	-1.86
	-3
	-3.26
	-2.41
	-2.89
	-2.88
	-3.19
	-3.34
	-2.95
	-2.31
	-2.57
	-2.42
	-2.48
	-2.24
	-2.54
	-2.83
	-2.83
	-3.04
	-2.43
	-1.86
	-2.84
	-2.64
	-3.57
	-1.94
	-2.6
	-3.2
	-3.04
	-2.58
	-3.09
	-2.49
	-3.08
	-1.55
	-2.38
	-2.68
	-3.04
	-2.78
	-2.81
	-2.41
	-3.31
	-2.32
	-3.34
	-3.07
	-2.01
	-3.13
	-2.7
	-2.91
	-1.92
	-2.5
	-2.38
	-3.27
	-3.01
	-2.91
	-2.34
	-2.14
	-2.48
	-2.68
	-2.36
	-2.8
	-2.78
	-2.94
	-2.39
	-1.97
	-2.1
	-2.62
	-1.79
	-3.23
	-2.68
	-2.85
	-2.94
	-2.08
	-3.01
	-2.15
	-2.92
	-3
	-2.13
	-2.94
	-3.25
	-2.28
	-3.06
	-3.17
	-2.97
	-1.75
	-2.63
	-2.47
	-2.48
	-2.78
	-2.68
	-2.99
	-2.84
	-2.43
	-2.65
	-2.82
	-2.54
	-2.81
	-2.96
	-3.06
	-2.66
	-2.67
	-3.12
	-2.87
	-2.88
	-2.43
	-2.05
	-2.62
	-2.54
	-2.13
	-3.31
	-1.86
	-2.93
	-2.93
	-2.01
	-2.05
	-2.51
	-2.76
	-2.37
	-2.91
	-2.26
	-2.79
	-3.12
	-2.82
	-2.96
	-2.2
	-2.42
	-2.8
	-2.46
	-2.2
	-2.21
	-2.4
	-2.79
	-2.49
	-2.87
	-2.77
	-2.85
	-3.25
	-2.87
	-2.2
	-2.72
	-2.91
	-2.92
	-2.08
	-2.06
	-2.23
	-2.49
	-2.39
	-2.53
	-3.08
	-2.41
	-2.17
	-2.57
	-2.29
	-2.31
	-3.17
	-2.35
	-3.15
	-2.7
	-2.78
	-3.11
	-2.32
	-2.81
	-2.23
	-2.34
	-2.94
	-3.05
	-2.28
	-1.92
	-1.88
	-3.02
	-2.92
	-2.97
	-3.17
	-3.04
	-2.67
	-3.1
	-1.97
	-3.03
	-2.98
	-3.04
	-1.94
	-3.11
	-2.91
	-1.71
	-3.02
	-2.01
	-2.65
	-1.39
	-2.44
	-2.59
	-2.08
	-2.37
	-3.02
	-2.66
	-2.22
	-1.81
	-3.08
	-2.9
	-2.84
	-2.85
	-2.46
	-2.92
	-2.71
	-2.37
	-2.4
	-2.8
	-2.58
	-2.5
	-3.14
	-3.02
	-2.72
	-3.19
	-2.55
	-2.46
	-3.21
	-2.47
	-2.52
	-2.18
	-3.51
	-3.03
	-2.56
	-2.88
	-2.6
	-2.59
	-2
	-2.26
	-3.36
	-2.22
	-2.6
	-3.49
	-3.05
	-2.61
	-2.18
	-2.52
	-2.96
	-2.34
	-2.1
	-2.78
	-3.12
	-1.96
	-2.94
	-2.68
	-3.33
	-2.48
	-2.41
	-3.22
	-2.34
	-2.22
	-2.66
	-3.26
	-2.8
	-2.4
	-2.55
	-3.04
	-2.41
	-2.86
	-3.05
	-2.36
	-2.48
	-2.99
	-2.12
	-2.12
	-2.89
	-2.94
	-3.06
	-2.22
	-1.88
	-2.1
	-2.95
	-2.47
	-2.39
	-2.49
	-2.64
	-2.25
	-2.52
	-2.98
	-2.76
	-2.63
	-2.26
	-2.93
	-2.92
	-2.78
	-3.1
	-3.03
	-2.5
	-2.5
	-2.45
	-2.19
	-2.44
	-2.29
	-2.7
	-2.81
	-2.84
	-2.89
	-3.09
	-2.38
	-2.4
	-3.21
	-3.12
	-2.34
	-2.83
	-2.3
	-3.06
	-3.22
	-3.02
	-2.74
	-2.39
	-2.82
	-2.79
	-2.82
	-2.57
	-3.17
	-2.2
	-2.87
	-2.89
	-2.16
	-2.57
	-2.63
	-3.27
	-2.69
	-3.1
	-2.07
	-2.08
	-2.71
	-2.38
	-2.74
	-2.95
	-2.99
	-2.63
	-2.19
	-3.02
	-2.22
	-2.44
	-3.39
	-3.36
	-2.32
	-2.4
	-2.94
	-2.07
	-2.45
	-2.14
	-3.02
	-2.92
	-3.29
	-2.84
	-3.04
	-3.22
	-2.73
	-2.42
	-2.23
	-3.11
	-3.37
	-2.61
	-2.93
	-3
	-2.95
	-2.33
	-2.54
	-2.79
	-2.52
	-3.14
	-2.29
	-3.19
	-2.81
	-2.88
	-2.99
	-2.82
	-2.52
	-1.77
	-2.3
	-2.52
	-2.87
	-3.2
	-2.96
	-3.08
	-2.86
	-2.43
	-1.91
	-3.02
	-2.85
	-1.95
	-2.8
	-2.19
	-2.61
	-2.38
	-2.41
	-2.93
	-3.01
	-2.62
	-2.67
	-2.83
	-1.61
	-3.42
	-2.76
	-3.24
	-2.85
	-3
	-3.04
	-2.36
	-2.66
	-2.79
	-3.02
	-2.52
	-1.85
	-2.64
	-2.83
	-3.02
	-2.39
	-2.34
	-1.3
	-2.33
	-2.24
	-2.6
	-3.49
	-2.68
	-2.1
	-2.89
	-3.16
	-3.17
	-2.44
	-2.01
	-2.64
	-2.19
	-1.98
	-3
	-3.18
	-3.18
	-3.39
	-2.31
	-2.37
	-3.12
	-2.67
	-2.34
	-2.89
	-2.82
	-2.92
	-3.12
	-3.09
	-2.76
	-2.58
	-2.82
	-2.48
	-2.09
	-3.04
	-2.9
	-2.81
	-2.58
	-3.35
	-2.72
	-2.43
	-2.23
	-3.09
	-3
	-2.43
	-2.7
	-2.03
	-2.17
	-2.87
	-3.12
	-2.76
	-2.54
	-3.19
	-2
	-2.96
	-2.38
	-2.49
	-2.55
	-3
	-2.98
	-2.83
	-3.26
	-3.27
	-2.3
	-2.7
	-2.89
	-2.15
	-2.48
	-2.45
	-2.4
	-2.21
	-2.52
	-1.87
	-2.38
	-2.98
	-3.1
	-2.8
	-2.99
	-2.44
	-3.3
	-2.51
	-2.82
	-3.21
	-2.76
	-3.1
	-2.36
	-2.64
	-2.16
	-3.06
	-2.35
	-3.19
	-1.65
	-2.44
	-3.25
	-3.26
	-2.39
	-2.57
	-2.7
	-2.8
	-2.56
	-2.7
	-2.42
	-2.31
	-2.46
	-2.31
	-2.72
	-3.07
	-2.61
	-3.06
	-2.71
	-3.14
	-2.18
	-2.33
	-2.21
	-3.16
	-2.2
	-2.27
	-2.99
	-2.8
	-2.92
	-2.82
	-2.61
	-2.5
	-3.13
	-2.26
	-2.92
	-2.27
	-2.32
	-2.9
	-2.52
	-3.16
	-1.96
	-2.22
	-2.73
	-3.26
	-3.13
	-2.32
	-2.78
	-3.27
	-2.37
	-2.93
	-2.04
	-2.74
	-2.8
	-2.24
	-2.96
	-2.93
	-2.86
	-3.19
	-2.65
	-3.02
	-2.8
	-2.4
	-2.84
	-2.76
	-2.33
	-2.38
	-2.46
	-2.39
	-2.82
	-2.46
	-2.62
	-2.16
	-2.79
	-2.51
	-2.08
	-2.48
	-2.41
	-2.01
	-3
	-2.86
	-2.62
	-3.39
	-2.86
	-2.61
	-2.26
	-2.72
	-2.67
	-3.07
	-2.99
	-2.2
	-2.72
	-2.78
	-2.01
	-3.04
	-2.35
	-3.13
	-3
	-2.97
	-3.01
	-2.47
	-3.15
	-2.43
	-3.09
	-2.83
	-2.96
	-2.58
	-2.56
	-2.67
	-2.68
	-3.27
	-3.09
	-2.72
	-2.58
	-2.55
	-2.8
	-1.78
	-1.96
	-2.91
	-2.15
	-2.3
	-3.12
	-2.69
	-2.57
	-3.21
	-2.99
	-2.95
	-2.34
	-2.54
	-2.2
	-2.96
	-2.44
	-2.72
	-2.76
	-1.85
	-2.99
	-2.76
	-2.64
	-3.13
	-2.25
	-2.04
	-2.03
	-2.56
	-2.48
	-3.12
	-2.37
	-2.57
	-3.04
	-2.48
	-2.32
	-2.07
	-2.02
	-3.09
	-2.82
	-3.07
	-3.14
	-3.19
	-2.67
	-2.68
	-2.19
	-2.52
	-2.42
	-3.01
	-2.62
	-2.13
	-3.08
	-2.93
	-2.97
	-2.23
	-2.8
	-2.77
	-2.61
	-3.1
	-1.95
	-2.49
	-2.29
	-3.03
	-2.8
	-2.3
	-3.12
	-2.78
	-2.62
	-3.03
	-2.27
	-2.39
	-2.8
	-2.65
	-2.8
	-2.62
	-1.79
	-2.54
	-2.45
	-2.97
	-2.53
	-3.02
	-2.62
	-2.05
	-1.91
	-2.45
	-2.89
	-2.98
	-3.2
	-2.27
	-2.1
	-2.04
	-2.09
	-2.45
	-3.12
	-3.02
	-2.33
	-2.76
	-2.37
	-2.48
	-2.59
	-2.7
	-2.13
	-3.35
	-3.08
	-2.74
	-1.57
	-2.43
	-1.62
	-2.48
	-3.02
	-2.4
	-2.87
	-2.92
	-2.5
	-2.93
	-2.03
	-2.43
	-2
	-2.84
	-3.13
	-2.51
	-3.23
	-3.45
	-2.95
	-2.26
	-3.15
	-2.6
	-3.06
	-2.78
	-3.2
	-2.82
	-2.89
	-2.74
	-2.25
	-1.82
	-3.03
	-2.44
	-2.56
	-2.18
	-2.94
	-2.57
	-3.01
	-2.67
	-2.77
	-3.01
	-2.06
	-2.44
	-2.51
	-3.26
	-1.87
	-1.78
	-2.38
	-2.74
	-2.73
	-2.95
	-2.91
	-3.14
	-2.27
	-2.88
	-2.81
	-3.13
	-3.23
	-2.99
	-2.47
	-2.68
	-2.91
	-2.3
	-2.99
	-3.26
	-2.66
	-2.98
	-2.78
	-3.03
	-3.34
	-2.66
	-3.11
	-3.21
	-3.36
	-3.01
	-3.15
	-2.12
	-2.74
	-2.35
	-3.16
	-3.29
	-2.97
	-3.06
	-3.04
	-2.32
	-2.38
	-2.99
	-2.71
	-2.8
	-2.95
	-2.79
	-2.3
	-3.17
	-2.95
	-2.86
	-3.17
	-3.21
	-2.52
	-3.12
	-2.23
	-2.47
	-3.09
	-1.48
	-2.44
	-2.77
	-2.69
	-3.35
	-2.4
	-2.52
	-2.22
	-2.71
	-3.23
	-2.11
	-3.09
	-2.69
	-2.62
	-2.4
	-2.86
	-2.91
	-2.58
	-2.78
	-2.75
	-2.29
	-1.68
	-2.04
	-3.06
	-3.02
	-2.87
	-2.89
	-2.58
	-2.64
	-2.03
	-3.07
	-2.77
	-2.29
	-3.41
	-2.4
	-2.15
	-2.56
	-2.21
	-2.5
	-3.12
	-3.04
	-1.79
	-3.36
	-2.07
	-3.02
	-2.24
	-1.82
	-2.98
	-2.72
	-2.72
	-2.31
	-3.02
	-2.16
	-3.11
	-2.85
	-2.75
	-3.03
	-1.97
	-2.35
	-2.95
	-3.06
	-2.35
	-2.1
	-2.39
	-3.02
	-1.8
	-2.48
	-2.48
	-2.28
	-2.17
	-2.92
	-3.17
	-3.27
	-2.9
	-2.44
	-2.73
	-2.15
	-2.19
	-3
	-2.41
	-2.13
	-2.79
	-2.22
	-2.86
	-2.72
	-1.87
	-2.2
	-2.62
	-2.45
	-2.7
	-2.62
	-1.92
	-2.39
	-1.6
	-2.68
	-2.05
	-2.61
	-3.04
	-2.98
	-2.38
	-2.57
	-3.14
	-3.01
	-3.03
	-2.69
	-2.96
	-2
	-2.94
	-2.44
	-2.13
	-3.25
	-2.47
	-2.86
	-1.94
	-2.13
	-2.87
	-3.32
	-2.39
	-3.16
	-1.95
	-2.14
	-3.46
	-2.06
	-2.07
	-2.36
	-2.38
	-2.34
	-2.86
	-2.29
	-2.49
	-2.04
	-3.11
	-2.52
	-2.52
	-2.12
	-2.47
	-2.28
	-3.04
	-2.34
	-3.01
	-2.64
	-2.8
	-3.34
	-3.09
	-3.17
	-2.43
	-2.65
	-2.7
	-2.39
	-2.8
	-2.36
	-2.38
	-2.27
	-2.06
	-2.57
	-2.92
	-3.15
	-3.16
	-2.97
	-3.3
	-2.43
	-3
	-2.43
	-2.45
	-2.22
	-2.72
	-2.83
	-3
	-2.4
	-2.09
	-2.7
	-3.01
	-3.08
	-2.1
	-2.77
	-2.71
	-3.21
	-2.1
	-3.32
	-3.01
	-2.15
	-2.46
	-1.8
	-3.1
	-2.88
	-2.64
	-3.4
	-1.89
	-2
	-2.68
	-3.03
	-2.19
	-3.01
	-2.39
	-2.02
	-2.61
	-2.9
	-2.04
	-2.61
	-2.77
	-3.19
	-2.32
	-2.78
	-2.69
	-2.68
	-3.03
	-3.34
	-2.87
	-1.95
	-2.16
	-2.85
	-2.18
	-2.87
	-1.77
	-2.18
	-3.22
	-2.24
	-2.65
	-2.29
	-2.68
	-2.8
	-2.69
	-2.82
	-3.01
	-3.16
	-2.19
	-2.64
	-2.31
	-3.14
	-3.47
	-2.36
	-2.12
	-3.07
	-2.93
	-3.12
	-3.23
	-3.29
	-2.06
	-3.31
	-3.15
	-2.95
	-2.39
	-2.18
	-2.77
	-2.59
	-2.67
	-2.85
	-2.1
	-3.21
	-2.35
	-2.77
	-2.17
	-2.26
	-3.23
	-1.99
	-1.87
	-2.09
	-2.06
	-2.82
	-3.15
	-2.37
	-2.73
	-2.2
	-2.91
	-2.61
	-2.84
	-2.9
	-3.01
	-2.11
	-3.01
	-2.37
	-2.43
	-2.88
	-3.09
	-2.45
	-2.24
	-3.1
	-2.62
	-2.16
	-2.84
	-2.48
	-1.8
	-2.56
	-2.89
	-2.31
	-1.85
	-2.09
	-2.69
	-3.04
	-2.85
	-2.95
	-3
	-3.21
	-3.54
	-3.11
	-2.37
	-2.65
	-3.06
	-2.59
	-2.3
	-2.3
	-2.84
	-2.17
	-2.4
	-2.42
	-2.39
	-2.23
	-2.87
	-3.02
	-3.09
	-2.55
	-2.14
	-2.76
	-2.68
	-1.74
	-1.79
	-2.52
	-1.87
	-2.32
	-2.91
	-2.53
	-2.93
	-3.15
	-2.47
	-2.84
	-2.73
	-2.58
	-2.11
	-1.71
	-2.79
	-2.4
	-2.75
	-3.17
	-3.24
	-3.1
	-2.6
	-2.42
	-1.55
	-2.75
	-3.2
	-3.36
	-2.57
	-2.36
	-2.88
	-2.54
	-2.45
	-2.36
	-2.69
	-2.37
	-2.55
	-3.09
	-2.97
	-3.09
	-2.18
	-2.35
	-1.72
	-1.99
	-2.99
	-2.28
	-2.26
	-2.38
	-2.6
	-2.93
	-2.42
	-2.36
	-2.96
	-2.3
	-2.84
	-2.39
	-2.22
	-2.17
	-3.01
	-2.66
	-2.04
	-3.24
	-2.95
	-2.6
	-2.84
	-2.86
	-2.91
	-2.53
	-2.6
	-2.91
	-3.06
	-2.76
	-2.51
	-2.53
	-2.8
	-2.49
	-2.57
	-2.05
	-2.49
	-2.97
	-2.83
	-2.13
	-3.17
	-2.97
	-3.59
	-2.05
	-3.13
	-2.86
	-2.99
	-2.46
	-2.89
	-2.32
	-3.25
	-2.42
	-2.35
	-1.94
	-2.2
	-2.15
	-2.62
	-3
	-2.52
	-2.72
	-2.77
	-2.8
	-2.3
	-2.38
	-2.9
	-2.38
	-2.86
	-2.81
	-2.65
	-2.46
	-3.02
	-1.92
	-2.44
	-1.95
	-2.13
	-2.97
	-2.85
	-2.31
	-2.09
	-3.05
	-2.28
	-2.84
	-2.88
	-2.59
	-2.93
	-2.44
	-3.22
	-2.32
	-2.39
	-2.35
	-2.25
	-2.42
	-2.47
	-2.19
	-2.88
	-2.83
	-2.75
	-2.69
	-2.93
	-2.15
	-2.4
	-2.52
	-2.28
	-3.03
	-2.42
	-3.12
	-2.21
	-2.91
	-1.93
	-2.55
	-3.01
	-2.69
	-2.84
	-3.24
	-3.03
	-2.83
	-2.54
	-2
	-3
	-2.33
	-2.51
	-2.34
	-2.58
	-2.49
	-2.67
	-3.56
	-3.39
	-3.07
	-1.93
	-2.83
	-2.36
	-3.08
	-2.27
	-2.49
	-2.65
	-2.73
	-2.93
	-2.89
	-2.77
	-2.9
	-2.65
	-2.14
	-2.63
	-2.85
	-3.12
	-2.78
	-2.77
	-2.78
	-2.73
	-2.91
	-3.4
	-3
	-2.75
	-3.27
	-2.76
	-2.37
	-2.92
	-2.98
	-2.51
	-2.55
	-3.1
	-1.95
	-2.5
	-2.48
	-2.77
	-2.92
	-2.02
	-2.54
	-3.03
	-2.43
	-2.5
	-3.02
	-1.8
	-2.8
	-2.74
	-2.88
	-1.68
	-2.61
	-2.97
	-2.89
	-3.02
	-2.61
	-2.85
	-1.86
	-2.53
	-2.33
	-3.1
	-2.67
	-2.97
	-3.1
	-2.92
	-2.96
	-2.89
	-2.86
	-2.92
	-3.02
	-2.1
	-2.27
	-2.65
	-2.45
	-2.39
	-3.01
	-3.07
	-2.54
	-2.3
	-2.7
	-2.84
	-1.83
	-2.99
	-2.96
	-2.2
	-2.24
	-3.63
	-2.95
	-2.98
	-3.24
	-3.09
	-2.03
	-2.74
	-3.12
	-2.71
	-3.21
	-2.27
	-2.76
	-2.31
	-2.2
	-3.03
	-2.48
	-2.86
	-2.42
	-2.23
	-2.61
	-2.41
	-2.21
	-2.19
	-2.46
	-2.26
	-2.33
	-2.55
	-2.74
	-2.01
	-2.73
	-2.91
	-3.16
	-2.25
	-3.11
	-3.09
	-2.94
	-2.91
	-2.78
	-2.51
	-3.29
	-2.29
	-2.75
	-1.92
	-2.64
	-2.52
	-2.94
	-2.38
	-3.37
	-2.96
	-2.39
	-2.48
	-2.92
	-2.22
	-3.08
	-2.37
	-1.98
	-3.02
	-2.45
	-2.35
	-2.28
	-1.72
	-2.89
	-2.62
	-2.47
	-2.78
	-2.83
	-2.82
	-2.45
	-3.24
	-2.61
	-2.76
	-2.47
	-3.69
	-3.05
	-2.94
	-3.29
	-2.58
	-3.06
	-2.56
	-3.31
	-1.98
	-3.41
	-2.45
	-2.21
	-2.25
	-2.21
	-3.32
	-3.15
	-3.05
	-2.41
	-1.99
	-2.6
	-2.84
	-2.76
	-3.35
	-2.6
	-2.85
	-1.17
	-2.1
	-2.53
	-3.14
	-1.56
	-2.82
	-1.85
	-2.69
	-2.69
	-2.32
	-2.48
	-2.81
	-3.26
	-2.29
	-2.57
	-2.87
	-2.94
	-2.21
	-2.48
	-2.28
	-2.44
	-3.12
	-3.09
	-2.64
	-2.59
	-2.14
	-2.69
	-2.3
	-3.12
	-3.08
	-2.86
	-3.3
	-2.26
	-3.37
	-1.91
	-2.25
	-2.54
	-3.07
	-2.94
	-2.4
	-3.16
	-2.34
	-2.65
	-2.91
	-3
	-2.55
	-2.48
	-3.15
	-1.94
	-2.71
	-2.86
	-2.59
	-2.82
	-3.02
	-2.19
	-2.94
	-2.8
	-3.09
	-2.52
	-1.87
	-2.29
	-3.28
	-2.8
	-3.23
	-2.23
	-2.81
	-2.31
	-2.11
	-3.04
	-1.87
	-2.11
	-2.47
	-2.59
	-2.96
	-3.22
	-2.37
	-3.22
	-2.99
	-3.07
	-1.99
	-1.99
	-2.86
	-2.23
	-3.38
	-3.05
	-2.2
	-2.36
	-2.56
	-3.33
	-2.9
	-1.8
	-2.74
	-2.38
	-1.75
	-2.38
	-2.72
	-2.19
	-2.26
	-2.6
	-3.13
	-2.91
	-3
	-2.79
	-2.59
	-2.41
	-3.22
	-2.75
	-2.49
	-3.05
	-3.21
	-2.31
	-3.16
	-2.22
	-2.84
	-3.43
	-2.24
	-2.77
	-2.97
	-2.21
	-2.58
	-2.72
	-2.7
	-2.37
	-2.89
	-2.25
	-2.48
	-2.98
	-2.21
	-2.64
	-3.08
	-3.02
	-2.53
	-2.72
	-2.13
	-2.36
	-2.79
	-2.74
	-2.91
	-2.03
	-2.68
	-2.68
	-2.69
	-2.78
	-1.28
	-2.88
	-3.18
	-2.45
	-2.28
	-2.43
	-2.48
	-2.38
	-2.86
	-3.09
	-3.25
	-2.08
	-2.86
	-2.95
	-1.6
	-2.07
	-2.34
	-2.3
	-2.86
	-3.11
	-3.13
	-2.15
	-2.77
	-3.05
	-1.66
	-2.31
	-2.41
	-3.1
	-3.13
	-2.77
	-2.54
	-3.21
	-2.47
	-2.36
	-2.83
	-2.47
	-1.95
	-3.27
	-3
	-2.13
	-2.94
	-2.84
	-2.83
	-2.74
	-2.19
	-2.2
	-2.85
	-2.49
	-1.81
	-2.96
	-2.38
	-2.26
	-2.43
	-2.73
	-2.76
	-2.88
	-2.76
	-1.76
	-2.67
	-2.04
	-2.28
	-2.83
	-3.15
	-2.54
	-2.82
	-2.73
	-2.35
	-3.06
	-2.63
	-1.96
	-2.72
	-2.21
	-3.01
	-2.74
	-2.58
	-2.31
	-3.48
	-1.86
	-3.05
	-2.94
	-3.22
	-2.98
	-2.68
	-2.67
	-2.38
	-1.62
	-3.1
	-2.71
	-2.54
	-2.77
	-2.93
	-2.26
	-3.12
	-1.78
	-2.36
	-2.44
	-2.52
	-2.4
	-2.21
	-2.69
	-2.77
	-3.29
	-2.27
	-2.31
	-3.01
	-2.18
	-2.36
	-2.6
	-2.7
	-3.06
	-2.36
	-2.87
	-3.3
	-2.33
	-2.26
	-2.49
	-2.07
	-2.3
	-2.13
	-2.21
	-3.17
	-3.06
	-2.2
	-2.88
	-3.16
	-1.55
	-2.16
	-3.19
	-2.74
	-2.97
	-2.17
	-3.01
	-2.49
	-3.16
	-2.34
	-2.58
	-2.49
	-2.33
	-3.06
	-2.92
	-2.68
	-3.29
	-2.96
	-2.66
	-2.35
	-1.96
	-3.19
	-2.71
	-1.77
	-3.19
	-2.92
	-2.58
	-2.91
	-3.03
	-2.63
	-2.34
	-2.49
	-1.73
	-2.95
	-2.77
	-2.38
	-2.44
	-2.56
	-2.49
	-2.3
	-2.01
	-2.85
	-2.97
	-2.05
	-2.81
	-2.21
	-2.82
	-2.27
	-2.73
	-3.16
	-2.76
	-3.32
	-3.06
	-2.41
	-1.83
	-2.59
	-3.04
	-2.93
	-2.31
	-1.96
	-3
	-2.98
	-3.09
	-2.98
	-2.76
	-2.75
	-2.76
	-2.07
	-2.24
	-2.97
	-2.32
	-2.81
	-2.95
	-2.3
	-2.42
	-1.81
	-2.32
	-2.14
	-2.03
	-3.03
	-2.85
	-2.64
	-2.91
	-3.48
	-3.26
	-2.88
	-2.43
	-2.42
	-3.03
	-2.94
	-2.81
	-2.33
	-2.54
	-3.09
	-2.58
	-2.52
	-2.47
	-2.79
	-2.5
	-2.33
	-2.47
	-2.48
	-2.58
	-2.71
	-2.81
	-2.59
	-2.35
	-2.06
	-2.7
	-2.83
	-2.94
	-2.59
	-3.09
	-3.07
	-2.41
	-1.83
	-3.14
	-3.31
	-2.19
	-2.82
	-2.85
	-2.6
	-2.57
	-2.38
	-2.66
	-2.52
	-2.6
	-2.65
	-2.94
	-2.2
	-2.31
	-3.07
	-2.32
	-2.91
	-2.31
	-2.98
	-2.93
	-1.83
	-2.54
	-2.97
	-1.91
	-2.54
	-3.24
	-2.7
	-2.97
	-2.75
	-2.18
	-2.68
	-2.44
	-2.97
	-2.31
	-2.43
	-2.27
	-3.19
	-2.76
	-2.06
	-3.33
	-3.13
	-2.73
	-2.97
	-2.57
	-3.26
	-3.02
	-2.61
	-2.83
	-2.57
	-3.31
	-2.61
	-3.08
	-2.57
	-2.06
	-3.55
	-1.72
	-2.95
	-2.48
	-2.93
	-1.9
	-2.53
	-2.46
	-2.23
	-2.74
	-2.72
	-2.93
	-3.2
	-3.18
	-2.52
	-1.98
	-2.53
	-2.4
	-2.92
	-2.86
	-2.75
	-2.77
	-2.28
	-3.17
	-2.7
	-1.68
	-2.48
	-2.22
	-2.2
	-2.78
	-1.05
	-2.9
	-3.08
	-2.06
	-2.64
	-3.29
	-2.82
	-1.59
	-3.03
	-2.34
	-2.93
	-2.29
	-2.5
	-2.14
	-2.64
	-2.32
	-1.83
	-2.84
	-2.21
	-3.29
	-2.85
	-2.93
	-2.5
	-3.07
	-1.97
	-2.04
	-3.07
	-2.16
	-2.74
	-2.12
	-2.69
	-2.16
	-2.73
	-2.66
	-2.66
	-2.55
	-3.19
	-3.38
	-2.44
	-3.19
	-2.57
	-2.95
	-3.02
	-2.82
	-3
	-2.3
	-3.06
	-2.71
	-2.1
	-2.6
	-2.64
	-2.99
	-2.77
	-2.71
	-2.42
	-2.7
	-2.59
	-3.18
	-2.91
	-2.02
	-2.78
	-3.15
	-3.09
	-3.02
	-2.48
	-2.25
	-3.17
	-3.09
	-2.86
	-2.77
	-3
	-3.13
	-2.75
	-3.08
	-3.11
	-2.18
	-2.42
	-2.69
	-3.09
	-2.99
	-2.52
	-3.03
	-2.39
	-1.71
	-2.31
	-1.32
	-3.04
	-2.82
	-2.81
	-3.09
	-2.05
	-2.51
	-2.45
	-2.57
	-3.18
	-2.85
	-2.95
	-3.21
	-2.53
	-3.21
	-2.41
	-2.23
	-1.86
	-2.63
	-2.84
	-2.42
	-3.18
	-2.67
	-2.49
	-2.66
	-2.41
	-2.14
	-3.2
	-2.87
	-3.24
	-3.13
	-2.38
	-3.23
	-3.05
	-3.08
	-2.79
	-3.04
	-2.77
	-2.95
	-1.83
	-3.03
	-2.66
	-2.84
	-3.25
	-3.09
	-2.47
	-3.05
	-2.37
	-3.28
	-2.11
	-2.18
	-2.38
	-2.17
	-2.31
	-2.46
	-2.64
	-3.03
	-2.28
	-2.83
	-2.43
	-2.25
	-3.28
	-3.12
	-2.54
	-2.08
	-1.95
	-2.99
	-2.78
	-2.4
	-2.57
	-2.92
	-2
	-3.25
	-2.58
	-2.45
	-2.49
	-3.14
	-2.26
	-2.44
	-3.22
	-1.35
	-2.4
	-2.88
	-2.63
	-3
	-2.61
	-2.98
	-2.11
	-2.83
	-2.19
	-2.57
	-1.84
	-2.28
	-2.66
	-2.48
	-2.29
	-2.33
	-1.68
	-2.12
	-2.65
	-2.19
	-2.78
	-2.89
	-2.58
	-2.34
	-2.3
	-3.02
	-2.99
	-2.11
	-2.76
	-2.55
	-2.97
	-3.06
	-2.45
	-2.85
	-3.18
	-1.9
	-2.2
	-2.69
	-2.38
	-2.02
	-1.98
	-1.34
	-2.55
	-3.07
	-3.2
	-2.66
	-2.43
	-1.81
	-3.17
	-2.65
	-2.73
	-2.01
	-2.35
	-2.64
	-2.48
	-2.2
	-2.88
	-2.42
	-2.88
	-2.7
	-1.65
	-2.71
	-2.35
	-2.9
	-2.49
	-2.66
	-3.22
	-2.21
	-2.68
	-2.56
	-2.8
	-2.8
	-2.74
	-2.67
	-2.7
	-2.4
	-1.9
	-2.79
	-2.22
	-2.81
	-2.87
	-2.53
	-2.04
	-2.25
	-2.83
	-2.83
	-2.21
	-3.22
	-2.45
	-2.47
	-2.65
	-2.74
	-2.48
	-3.18
	-2.52
	-2.47
	-2.84
	-2.61
	-2.83
	-2.74
	-2.48
	-2.99
	-3.05
	-2.29
	-2.77
	-2.2
	-2.85
	-3.18
	-1.65
	-2.72
	-2.45
	-2.7
	-2.36
	-2.92
	-3.05
	-1.48
	-3
	-2.41
	-2.58
	-2.4
	-2.2
	-3.22
	-2.88
	-2.48
	-2.64
	-2.06
	-2.36
	-2.8
	-3.55
	-1.84
	-3.01
	-1.94
	-2.44
	-2.25
	-3.05
	-2.42
	-3.35
	-2.94
	-2.72
	-2.14
	-2.63
	-2.69
	-2.23
	-3.09
	-2.71
	-2.92
	-2.25
	-2.85
	-2.95
	-2.04
	-2.71
	-2.9
	-2.22
	-2.19
	-2.71
	-2.71
	-1.94
	-2.8
	-2.26
	-2.2
	-2.99
	-1.88
	-3.13
	-2.97
	-2.9
	-2.11
	-2.28
	-2.7
	-2.91
	-2.37
	-2.72
	-2.88
	-2.48
	-3.09
	-3.1
	-1.99
	-2.8
	-2.26
	-3.08
	-3.04
	-2.85
	-2.66
	-3.03
	-2.58
	-2.41
	-2.74
	-2.89
	-2.96
	-3.05
	-2.7
	-1.97
	-3.01
	-3.03
	-2.87
	-2.3
	-2.52
	-1.99
	-2.07
	-2.42
	-2.28
	-2.7
	-2.22
	-2.69
	-3
	-2.35
	-2.33
	-2.71
	-2.6
	-2.53
	-2.54
	-3.29
	-2.21
	-2.26
	-2.56
	-3.27
	-2.96
	-2.98
	-2.35
	-2.87
	-2.35
	-2.21
	-2.95
	-2.44
	-2.85
	-2.58
	-3.03
	-2.38
	-3.04
	-2.6
	-2.55
	-3.32
	-2.78
	-2.8
	-1.46
	-2.8
	-2.47
	-2.4
	-2.23
	-2.43
	-3.03
	-2.45
	-3.42
	-1.96
	-2.91
	-2.15
	-2.4
	-2.81
	-2.66
	-2.13
	-3
	-2.38
	-2.96
	-3.01
	-2.27
	-2.5
	-2.98
	-2.34
	-2.69
	-2.27
	-3.21
	-3.22
	-2.85
	-1.89
	-3.24
	-2.71
	-1.77
	-2.57
	-2.81
	-2.82
	-1.99
	-2.98
	-2.97
	-1.95
	-3
	-2.17
	-2.56
	-2.58
	-2.75
	-3.03
	-1.92
	-2.5
	-2.44
	-2.82
	-2.57
	-2.9
	-3.13
	-2.77
	-2.93
	-2.45
	-2.78
	-2.59
	-2.51
	-2.83
	-1.89
	-2.92
	-2.53
	-2.18
	-2.44
	-2.25
	-1.78
	-2.41
	-2.36
	-2.96
	-2.69
	-2.77
	-3.1
	-2.01
	-2.87
	-2.82
	-3.41
	-3.3
	-2.77
	-2.46
	-2.97
	-2.74
	-2.3
	-2.55
	-2.65
	-2.23
	-2.92
	-3.06
	-2.54
	-2.94
	-2.76
	-2.45
	-3.07
	-3.42
	-2.13
	-3.11
	-3.13
	-2.7
	-3.04
	-3.02
	-3.05
	-2.12
	-2.72
	-2.38
	-2.84
	-3.16
	-2.78
	-2.62
	-2.41
	-2.35
	-3.16
	-2.8
	-2.57
	-2.23
	-2.51
	-2.88
	-2.61
	-3.06
	-2.2
	-3.19
	-2.39
	-1.97
	-3.08
	-2.36
	-2.72
	-2.23
	-2.78
	-3.09
	-2.5
	-2.74
	-2.92
	-2.91
	-1.5
	-2.35
	-2.47
	-3
	-2.01
	-2.98
	-3.04
	-3.31
	-2.32
	-2.45
	-2.19
	-1.98
	-2.08
	-2.3
	-2.35
	-2.65
	-2.4
	-3.08
	-2.59
	-2.85
	-2.59
	-2.55
	-2.98
	-2.93
	-3.05
	-3.06
	-2.76
	-2.78
	-2.5
	-3.34
	-3.05
	-2.93
	-2.24
	-2.09
	-2.59
	-2.79
	-2.7
	-2.9
	-3.17
	-2.61
	-2.86
	-2.6
	-2.11
	-3.17
	-2.52
	-2.11
	-2.28
	-2.56
	-2.92
	-2.4
	-3.28
	-3.05
	-2.73
	-3.05
	-2.63
	-2.61
	-2.28
	-2.74
	-3.05
	-2.17
	-2.33
	-2.2
	-3.16
	-2.52
	-2.38
	-2.8
	-3.08
	-2.47
	-2.79
	-2.19
	-2.76
	-2.66
	-2.48
	-2.04
	-3.21
	-2.73
	-2.21
	-2.88
	-3.12
	-3.18
	-3.1
	-3.01
	-2.92
	-2.8
	-2.83
	-2
	-2.04
	-3.04
	-1.93
	-2.79
	-2.48
	-2.85
	-2.57
	-2.55
	-3.2
	-1.67
	-3.11
	-2.76
	-2.78
	-1.96
	-2.14
	-3.09
	-2.26
	-2.72
	-2.17
	-2.67
	-2.94
	-3.15
	-2.6
	-2.71
	-2.78
	-2.69
	-2
	-2.37
	-1.97
	-2.87
	-2.9
	-2.48
	-3.1
	-3.17
	-2.9
	-1.1
	-2.74
	-3.17
	-3.37
	-2.54
	-2.74
	-3.02
	-2.24
	-3.07
	-3.27
	-2.6
	-2.95
	-2.98
	-3.17
	-2.22
	-2.16
	-3.04
	-2.17
	-2.58
	-3.22
	-2.42
	-3
	-3.23
	-2.44
	-2.37
	-2.2
	-2.29
	-2.41
	-2.42
	-2.75
	-2.18
	-3.06
	-3.04
	-2.96
	-3.35
	-1.83
	-3.04
	-3
	-3.33
	-2.97
	-2.8
	-2.33
	-2.51
	-2.87
	-2.03
	-2.51
	-3.35
	-1.81
	-1.67
	-2.93
	-2.69
	-3.14
	-2.27
	-2.54
	-2.55
	-2.77
	-2.55
	-2.19
	-2.33
	-3.08
	-2.04
	-3.17
	-2.86
	-2.82
	-2.5
	-2.16
	-3.16
	-2.32
	-3.11
	-2.52
	-3.06
	-2.73
	-2.96
	-2.72
	-2.14
	-3.15
	-2.8
	-3.29
	-3.09
	-3.01
	-3.11
	-2.25
	-2.17
	-2.49
	-2.86
	-2.88
	-2.34
	-3.33
	-2.75
	-2.99
	-2.37
	-2
	-2.18
	-2.44
	-2.94
	-2.29
	-2.56
	-3.13
	-2.88
	-1.79
	-2.65
	-2.58
	-2.51
	-2.35
	-2.99
	-2.43
	-2.37
	-2.61
	-3.2
	-2.85
	-2.94
	-2
	-2.25
	-2.87
	-2.46
	-2.44
	-1.92
	-2.19
	-2.37
	-1.97
	-2.7
	-2.42
	-1.93
	-2.12
	-2.83
	-2.91
	-2.52
	-2.73
	-2.23
	-2.34
	-3.53
	-2.9
	-2.8
	-2.28
	-2.86
	-2.6
	-2.73
	-3.04
	-2.55
	-2.38
	-2.73
	-3.25
	-3.26
	-2.55
	-2.14
	-2.52
	-3.29
	-2.61
	-2.99
	-2.21
	-2.65
	-2.51
	-2.99
	-2.41
	-2.91
	-2.9
	-2.35
	-2.13
	-2.85
	-2.87
	-2.48
	-2.68
	-2.59
	-3.21
	-2.27
	-2.53
	-2.41
	-1.3
	-2.37
	-2.24
	-2.77
	-2.8
	-2.42
	-2.79
	-3.02
	-3.05
	-2.55
	-1.85
	-3.1
	-2.81
	-2.88
	-2.94
	-2.68
	-3.13
	-3.03
	-2.17
	-2.38
	-2.41
	-2.58
	-2.76
	-3.08
	-2.63
	-3.27
	-2.15
	-2.94
	-3.02
	-2.31
	-2.26
	-2.9
	-3.35
	-2.29
	-2.86
	-1.86
	-2.7
	-3.2
	-2.04
	-3.16
	-2.09
	-2.06
	-2.34
	-2.56
	-2.26
	-3.33
	-3.18
	-2.88
	-2.84
	-2.34
	-2.91
	-2.56
	-2.5
	-2.58
	-2.54
	-3.01
	-2.54
	-2.15
	-2.03
	-2.98
	-3.54
	-3.25
	-2.86
	-2.39
	-3.15
	-2.67
	-2.39
	-1.85
	-2.41
	-2.64
	-2.55
	-2.14
	-3.06
	-3.22
	-2.98
	-2.85
	-3.16
	-2.74
	-3.07
	-2.88
	-2.31
	-2.56
	-2.86
	-2.98
	-2.97
	-2.95
	-2.92
	-2.3
	-2.93
	-2.65
	-2.6
	-2.96
	-2.78
	-2.7
	-2.4
	-2.47
	-2.44
	-2.33
	-2.49
	-2.23
	-2.66
	-2.53
	-2.8
	-3.13
	-2.61
	-2.77
	-2.25
	-3.38
	-2.87
	-3.33
	-2.04
	-2.71
	-2.73
	-2.4
	-3.28
	-2.51
	-2.27
	-2.47
	-3.4
	-2.21
	-3.22
	-2.37
	-2.78
	-2.93
	-2.63
	-2.05
	-3.3
	-2.43
	-3.19
	-2.33
	-2.5
	-2.39
	-2.09
	-2.42
	-2.64
	-1.93
	-2.54
	-1.96
	-1.73
	-2.87
	-2.27
	-2.78
	-2.61
	-2.37
	-3.13
	-2.55
	-2.43
	-2.38
	-2.67
	-1.6
	-2.73
	-3.07
	-2.18
	-2.73
	-2.68
	-2.79
	-2.49
	-2.97
	-2.35
	-2.61
	-2.6
	-3.62
	-2.9
	-1.99
	-2.87
	-2.65
	-3.13
	-2.57
	-2.14
	-2.11
	-2.81
	-2.19
	-2.66
	-1.79
	-2.81
	-3.12
	-2.15
	-2.86
	-2.74
	-2.92
	-2.18
	-2.54
	-2
	-2.9
	-1.57
	-2.3
	-2.4
	-2.74
	-2.49
	-2.3
	-2.37
	-3.13
	-3.31
	-2.48
	-2.46
	-2.34
	-2.7
	-2.49
	-2.66
	-2.25
	-2.77
	-2.98
	-2.96
	-3.03
	-2.74
	-2.15
	-2.35
	-2.48
	-2.66
	-3.09
	-2.38
	-2.24
	-2.43
	-2.17
	-2.05
	-2.56
	-2.96
	-3.01
	-2.61
	-2.78
	-2.21
	-2.52
	-2.86
	-2.74
	-2.83
	-2.51
	-2.96
	-2.85
	-3.26
	-2.89
	-2.58
	-2.98
	-2.82
	-2.6
	-2.71
	-2.8
	-2.43
	-2.7
	-3.18
	-2.9
	-2.63
	-2.52
	-2.51
	-3.49
	-2.57
	-2.31
	-2.88
	-2.52
	-2.45
	-2.97
	-2.56
	-2.56
	-2.91
	-2.86
	-2.46
	-2.49
	-2.83
	-2.47
	-2.37
	-2.52
	-2.96
	-2.81
	-2.44
	-2.51
	-2.48
	-2.44
	-2.87
	-2.36
	-2.65
	-2.35
	-2.94
	-2.08
	-3.19
	-2.25
	-3.46
	-2.98
	-2.49
	-3.29
	-2.98
	-2.4
	-2.66
	-2.55
	-3.01
	-2.41
	-2.84
	-2.67
	-2.74
	-3.07
	-2.96
	-1.85
	-2.36
	-2.11
	-2.53
	-2.78
	-2.73
	-2.94
	-2.63
	-2.89
	-2.19
	-2.02
	-2.88
	-2.61
	-2.25
	-2.76
	-2.54
	-2.98
	-2.8
	-3.13
	-3.17
	-2.77
	-2.7
	-2.7
	-2.65
	-2.77
	-3.1
	-2.14
	-2.36
	-2.78
	-2.83
	-2.45
	-2.41
	-3.19
	-2.13
	-2.81
	-3.03
	-2.99
	-2.49
	-2.74
	-2.29
	-2.8
	-3.03
	-2.52
	-2.25
	-1.9
	-3.08
	-2.57
	-2.38
	-3.16
	-3.06
	-2.8
	-3.25
	-3.29
	-2.53
	-2.34
	-2.07
	-2.31
	-2.02
	-3.14
	-3.08
	-2.41
	-2.42
	-2.26
	-3.39
	-2.39
	-2.95
	-3.01
	-2.76
	-2.81
	-2.21
	-2.76
	-1.81
	-3.2
	-2.3
	-2.27
	-1.98
	-3.22
	-2.72
	-2.78
	-2.77
	-2.32
	-2.9
	-3.43
	-2.21
	-2.67
	-2.73
	-2.86
	-2.63
	-2.11
	-2.56
	-2.83
	-2.72
	-3.02
	-2.17
	-2.38
	-3.17
	-2.65
	-2.31
	-2.88
	-2.48
	-2.26
	-2.7
	-1.81
	-2.55
	-2.94
	-2.46
	-2.98
	-2.06
	-2.84
	-3.06
	-1.9
	-2.38
	-2.69
	-3.04
	-3.01
	-2.32
	-2.47
	-3.16
	-2.94
	-2.87
	-1.78
	-2.45
	-2.77
	-2.8
	-2.86
	-2.72
	-3.2
	-2.49
	-3.03
	-3.28
	-2.66
	-2.4
	-3.11
	-2.97
	-2.26
	-2.94
	-2.04
	-3.14
	-2.74
	-2.22
	-3.07
	-2.74
	-2.66
	-2.26
	-2.33
	-2.68
	-2.78
	-3
	-3.12
	-2.41
	-2.31
	-2.89
	-2.33
	-3.11
	-2.49
	-3
	-2.86
	-2.66
	-2.28
	-3.19
	-2.52
	-2.53
	-2.56
	-2.46
	-2.93
	-2.45
	-2.38
	-2.39
	-2.38
	-2.72
	-2.48
	-3
	-2.1
	-1.97
	-2.84
	-2.52
	-2.67
	-2.64
	-2.81
	-2.82
	-1.88
	-2.51
	-2.29
	-3.15
	-2.89
	-2.24
	-2.67
	-2.99
	-2.52
	-3.06
	-2.39
	-2.56
	-2.77
	-2.73
	-2.18
	-3.03
	-2.8
	-2.27
	-2.22
	-2.37
	-2.23
	-2.59
	-2.24
	-2.66
	-2.91
	-3.19
	-2.94
	-2.62
	-2.03
	-2.29
	-2.44
	-2.35
	-2.12
	-2.45
	-2.93
	-3.09
	-2.8
	-3.43
	-3.01
	-2.48
	-3.1
	-2.21
	-3.05
	-1.94
	-2.53
	-1.99
	-2.84
	-2.59
	-2.86
	-3.28
	-2.77
	-2.22
	-2.33
	-3.04
	-2.13
	-3
	-2.08
	-3.13
	-2.98
	-3
	-2.76
	-2.47
	-2.43
	-2.68
	-2.68
	-3.27
	-2.11
	-2.32
	-1.81
	-2.63
	-1.92
	-2.83
	-2.45
	-2.96
	-2.29
	-3.07
	-1.93
	-2.6
	-2.71
	-2.19
	-3.42
	-2.43
	-2.07
	-2.26
	-2.52
	-2.83
	-2.9
	-2.95
	-2.73
	-2.55
	-2.71
	-2.28
	-2.66
	-2.93
	-2.03
	-2.92
	-2.3
	-2.75
	-2.82
	-2.67
	-2.39
	-2.17
	-2.26
	-3.4
	-2.74
	-1.84
	-2.87
	-2.37
	-2.54
	-2.4
	-2.41
	-2.17
	-2.82
	-1.9
	-2.15
	-2.86
	-2.61
	-2.12
	-3.15
	-2.38
	-2.93
	-3.17
	-3.2
	-2.6
	-2.89
	-2.03
	-2.4
	-2.93
	-2.26
	-3.11
	-2.83
	-2.54
	-2.47
	-2.13
	-3.07
	-2.98
	-3.1
	-2.74
	-2.18
	-3.07
	-2.16
	-2.69
	-2.61
	-2.41
	-2.32
	-2.05
	-3.1
	-2.32
	-3.1
	-2.33
	-2.18
	-2.48
	-3.01
	-3.23
	-3.2
	-2.37
	-3.05
	-2.81
	-2.33
	-2.85
	-3.33
	-3.11
	-2.8
	-2.46
	-3.05
	-2.34
	-2.17
	-3.29
	-1.94
	-2.51
	-2.72
	-2.55
	-2.72
	-2.97
	-2.37
	-1.99
	-2.24
	-2.82
	-3.12
	-2.96
	-2.55
	-2.57
	-2.75
	-2.59
	-2.81
	-2.63
	-1.92
	-2.54
	-3.12
	-3.3
	-2.6
	-2.4
	-1.96
	-2.41
	-3.47
	-2.48
	-2.41
	-2.29
	-1.78
	-3.31
	-2.57
	-2.86
	-3.08
	-1.98
	-3.11
	-2.93
	-2.07
	-1.45
	-2.44
	-2.71
	-1.59
	-2.91
	-2.24
	-3.08
	-2.04
	-2.3
	-2.67
	-3
	-3.05
	-2.69
	-2.33
	-2.74
	-3.27
	-3.56
	-3.03
	-2.7
	-2.12
	-1.52
	-2.28
	-3.06
	-2.69
	-2.73
	-2.54
	-2.5
	-2.09
	-1.89
	-2.03
	-2.44
	-3.12
	-2.48
	-3.22
	-1.78
	-2.55
	-1.69
	-1.73
	-2.18
	-1.89
	-3.17
	-3.08
	-2.91
	-2.66
	-2.74
	-2.96
	-2.63
	-2.9
	-2.34
	-2.42
	-3.01
	-2.07
	-2.48
	-2.99
	-2.89
	-2.35
	-2.95
	-2.19
	-2.85
	-3.23
	-3
	-2.71
	-3.38
	-2.49
	-2.94
	-2.83
	-3.07
	-2.89
	-2.56
	-2.56
	-2.58
	-2.01
	-2.72
	-2.86
	-2.05
	-2.24
	-2.17
	-2.68
	-2.41
	-2.86
	-2.23
	-2.78
	-2.68
	-1.95
	-3.14
	-2.2
	-2.87
	-2.75
	-2.91
	-2.66
	-2.57
	-2.37
	-2.83
	-2.01
	-3.07
	-2.05
	-3.03
	-3.31
	-2.75
	-3
	-2.23
	-2.77
	-2.62
	-2.01
	-2.86
	-2.54
	-2.95
	-2.55
	-2.84
	-1.97
	-2.81
	-2.99
	-3.23
	-3.08
	-2.01
	-2.81
	-2.74
	-3.1
	-2.01
	-2.85
	-3
	-2.42
	-2.44
	-1.7
	-2.71
	-2.5
	-2.64
	-2.73
	-3.21
	-2.83
	-2.93
	-2.33
	-1.67
	-1.72
	-2.61
	-2.77
	-2.86
	-2.39
	-2.08
	-2.39
	-2.44
	-2.14
	-2.99
	-2.94
	-2.78
	-2.95
	-2.94
	-3.26
	-2.69
	-2.83
	-1.92
	-1.93
	-2.67
	-2.56
	-2.39
	-2.99
	-2.68
	-2.23
	-2.18
	-2.95
	-3.04
	-1.81
	-2.57
	-2.89
	-2.85
	-3.14
	-2.41
	-2.42
	-2.84
	-3.07
	-2.51
	-2.36
	-2.46
	-2.67
	-2.17
	-3.26
	-2.17
	-2.48
	-2.82
	-2.79
	-2.34
	-2.08
	-2.98
	-2.81
	-2.44
	-2.48
	-1.67
	-2.16
	-2.8
	-3.16
	-2.72
	-2.81
	-3.03
	-2.8
	-2.73
	-2.35
	-1.92
	-2.81
	-2.8
	-1.91
	-3.13
	-2.29
	-2.51
	-3.01
	-2.28
	-2.52
	-3.02
	-3.05
	-2.56
	-2.48
	-2.52
	-2.68
	-2.5
	-2.14
	-2.74
	-2.27
	-1.91
	-1.95
	-2.68
	-2.58
	-2.61
	-3.36
	-2.54
	-3.01
	-2.45
	-2.51
	-2.59
	-2.88
	-2.17
	-1.93
	-2.94
	-2.84
	-3.12
	-2.78
	-2.78
	-3.25
	-2.7
	-2.44
	-2.22
	-3.37
	-2.92
	-2.57
	-3.01
	-2.42
	-2.28
	-2.68
	-3.1
	-2.41
	-3.37
	-2.59
	-2.93
	-3.28
	-2.13
	-3.11
	-2.06
	-2.62
	-1.74
	-3.06
	-3.33
	-2.46
	-2.92
	-1.9
	-2.14
	-2.06
	-2.91
	-2.5
	-3.46
	-2.73
	-3.01
	-1.75
	-2.35
	-3.17
	-2.23
	-2.46
	-2.04
	-3.13
	-2.93
	-2.83
	-2.66
	-2.92
	-2.39
	-1.96
	-3
	-2.44
	-2.66
	-2.8
	-2.27
	-2.22
	-2.35
	-2.76
	-1.99
	-2.8
	-2.47
	-3.15
	-2.92
	-3.24
	-2.68
	-1.8
	-2.97
	-2.41
	-2.93
	-2.85
	-2.36
	-2.65
	-2.34
	-3.08
	-2.15
	-2.01
	-2.44
	-3.15
	-3.15
	-2.53
	-3.07
	-3.13
	-2.34
	-2.16
	-2
	-1.41
	-2.2
	-2.59
	-2.32
	-2.35
	-2.4
	-2.51
	-2.27
	-2.85
	-2.93
	-2.78
	-3.2
	-2.89
	-1.68
	-2.28
	-2.44
	-2.79
	-3.08
	-3.06
	-3.25
	-2.86
	-2.95
	-2.8
	-3.16
	-2.15
	-2.92
	-2.12
	-2.46
	-2.93
	-2.8
	-2.85
	-1.98
	-2.51
	-3.04
	-2.99
	-3.24
	-2.56
	-2.7
	-2.24
	-2.58
	-2.65
	-3
	-2.45
	-2.69
	-2.86
	-2.96
	-2.49
	-2.74
	-3.16
	-2.81
	-2.97
	-3.04
	-2.69
	-1.93
	-2.53
	-2.97
	-3.25
	-2.86
	-2.21
	-3
	-2.59
	-2.85
	-3.5
	-1.89
	-2.22
	-2.7
	-2.94
	-2.45
	-3.15
	-3.05
	-3.07
	-1.91
	-2.82
	-3.39
	-3.17
	-3.29
	-3.16
	-2.48
	-1.89
	-2.97
	-2.11
	-2.6
	-2.54
	-2.29
	-3.14
	-2.22
	-2.34
	-2.7
	-2.64
	-2.77
	-2.8
	-2.32
	-2.15
	-3.34
	-2.46
	-2.46
	-3.48
	-2.1
	-2.33
	-2.86
	-2.24
	-2.4
	-1.62
	-2.08
	-2.23
	-2.9
	-2.58
	-2.73
	-2.57
	-2.53
	-1.77
	-2.09
	-2.22
	-2.53
	-3.15
	-2.05
	-2.25
	-2.82
	-2.11
	-2.84
	-2.84
	-2.64
	-2.94
	-2.1
	-3.1
	-2.42
	-2.93
	-3.09
	-1.98
	-3.22
	-2.54
	-2.05
	-2.95
	-3.12
	-3.17
	-3.59
	-2.87
	-2.82
	-2.16
	-1.88
	-2.33
	-2.84
	-2.96
	-2.87
	-2.94
	-3.02
	-2.3
	-3.01
	-2.07
	-2.52
	-1.83
	-2.04
	-2.72
	-2.79
	-2.9
	-2.38
	-2.57
	-2.9
	-3
	-3
	-2.18
	-3.24
	-2.66
	-2.93
	-3.02
	-2.77
	-2.68
	-3.54
	-3.47
	-2.59
	-2.5
	-2.92
	-2.8
	-2.45
	-3.02
	-2.63
	-2.93
	-2.96
	-3.62
	-3.13
	-2.93
	-2.65
	-2.7
	-2.89
	-3.08
	-2.34
	-1.56
	-2.56
	-2.58
	-2.98
	-2.56
	-2.99
	-3.44
	-3.03
	-2.86
	-2.91
	-2.29
	-2.81
	-2.05
	-2.43
	-3
	-3.16
	-3.18
	-2.45
	-2.71
	-2.99
	-2.89
	-3
	-2.67
	-2.66
	-2.63
	-2.7
	-2.11
	-2.6
	-2.76
	-2.19
	-2.99
	-3.11
	-2.88
	-2.39
	-3
	-3.01
	-1.9
	-2.09
	-2.75
	-2.39
	-2.6
	-2.06
	-1.37
	-2.8
	-2.6
	-2.82
	-2.55
	-2.77
	-2.78
	-2.8
	-2.66
	-2.74
	-3.01
	-3.04
	-2.56
	-3.23
	-2.71
	-2.74
	-2.32
	-2.22
	-3.17
	-2.17
	-3.11
	-2.71
	-2.87
	-2.99
	-3.06
	-2.6
	-2.8
	-2.97
	-2.23
	-2.22
	-2.21
	-2.87
	-3.25
	-2.42
	-2.47
	-2.27
	-2.01
	-2.39
	-2.81
	-3.08
	-2.23
	-2.54
	-2.78
	-2.83
	-3.09
	-3
	-2.03
	-2.78
	-2.47
	-3.14
	-2.34
	-1.88
	-3.14
	-2.56
	-3.31
	-3.16
	-2.75
	-1.86
	-2.53
	-2.68
	-2.8
	-2.41
	-2.29
	-2.07
	-2.26
	-2.79
	-2.18
	-3.18
	-2.26
	-3.01
	-2.68
	-2.89
	-2.96
	-3.08
	-2.17
	-2.87
	-2.49
	-3.08
	-2.71
	-3.37
	-3.03
	-2.87
	-1.96
	-2.87
	-2.05
	-2.81
	-1.91
	-3
	-2.56
	-2.62
	-2.48
	-2.69
	-2.13
	-2.78
	-3.22
	-2.21
	-2.89
	-2.59
	-2.21
	-2
	-2.36
	-2.9
	-1.53
	-2.77
	-2.89
	-2.97
	-3.28
	-2.3
	-2.91
	-2.79
	-2.43
	-2.9
	-2.66
	-2.41
	-1.8
	-2.51
	-2.5
	-2.82
	-2.48
	-2.75
	-3.1
	-2.91
	-2.48
	-2.4
	-2.94
	-2.65
	-2.06
	-2.85
	-3.11
	-2.89
	-2.94
	-3.36
	-3.11
	-2.57
	-2.22
	-3.12
	-2.62
	-2.34
	-3.07
	-2.42
	-2.8
	-1.79
	-1.77
	-2.27
	-3.06
	-2.73
	-3.17
	-2.56
	-3.19
	-3.39
	-2.56
	-2.97
	-2.75
	-2.77
	-2.67
	-2.75
	-2.57
	-2.41
	-2.94
	-3.18
	-2.37
	-2.86
	-2
	-2.88
	-3.18
	-2.36
	-2.8
	-2.66
	-2.38
	-2.98
	-3.01
	-2.4
	-2.18
	-2.01
	-3.14
	-3.16
	-3.11
	-2.42
	-2.31
	-3.15
	-3.01
	-2.49
	-2.62
	-3.44
	-2.2
	-2.31
	-2.62
	-2.15
	-2.81
	-2.52
	-2.8
	-2.05
	-2.96
	-2.8
	-3.05
	-3.03
	-2.02
	-2.56
	-2.21
	-2.48
	-3.09
	-2.84
	-3.09
	-2.44
	-2.99
	-2.99
	-2.53
	-2.46
	-3.18
	-3.36
	-2.63
	-3.17
	-2.79
	-2.27
	-3.36
	-3.04
	-2.99
	-3.19
	-2.12
	-2.97
	-2.49
	-2.87
	-3.14
	-2.59
	-2.44
	-2.14
	-3.06
	-1.93
	-2.96
	-2.3
	-2.68
	-2.66
	-3.06
	-3.02
	-2.02
	-2.04
	-2.17
	-2.91
	-2.94
	-3.13
	-2.1
	-2.87
	-2.03
	-3.08
	-3.02
	-2.86
	-2.86
	-2.44
	-2.84
	-1.93
	-1.95
	-2.31
	-1.79
	-1.96
	-2.43
	-2.95
	-2.85
	-2.71
	-2.53
	-2.08
	-2.85
	-2.41
	-2.58
	-3
	-2.87
	-2.47
	-2.92
	-2.43
	-2.74
	-2.93
	-2.59
	-2.08
	-3.1
	-3.01
	-2.84
	-3.26
	-2.85
	-3
	-2.43
	-2.88
	-2.72
	-3.02
	-2.91
	-2.97
	-1.83
	-2.41
	-2.17
	-2.78
	-1.91
	-3.06
	-2
	-2.16
	-2.57
	-3.09
	-3.07
	-2.2
	-2.41
	-2.49
	-2.44
	-2.37
	-3.38
	-1.94
	-3.03
	-2.93
	-2.59
	-2.13
	-3.04
	-2.45
	-2.33
	-2.44
	-2.78
	-3.37
	-2.25
	-2.16
	-2.34
	-2.56
	-2.6
	-2.36
	-3.13
	-1.78
	-2.9
	-2.88
	-2.75
	-3.02
	-2.74
	-3.13
	-2.39
	-2.97
	-3.51
	-2.79
	-2.11
	-2.6
	-2.23
	-2.34
	-2.28
	-2.07
	-2.64
	-3.13
	-2.95
	-1.51
	-3
	-2.36
	-2.56
	-2.64
	-2.52
	-3.02
	-2.63
	-2.6
	-1.71
	-2.64
	-1.96
	-3.07
	-1.83
	-2.38
	-3.05
	-2.41
	-2.1
	-2.43
	-3.11
	-1.78
	-2.36
	-2.59
	-2.77
	-2.94
	-2.36
	-2.25
	-2.12
	-1.85
	-2.28
	-2.59
	-2.18
	-3
	-2.6
	-2.2
	-2.36
	-2.68
	-3.02
	-3.15
	-1.98
	-3.12
	-1.72
	-3.04
	-2.33
	-2
	-1.97
	-2.99
	-2.32
	-2.6
	-1.98
	-2.93
	-3.16
	-1.84
	-1.63
	-3.33
	-3.03
	-2.55
	-3.02
	-2.92
	-3
	-2.82
	-3.17
	-2.48
	-1.96
	-2.61
	-3.11
	-3.23
	-2.35
	-2.79
	-2.99
	-2.81
	-2.71
	-2.75
	-2.28
	-2.85
	-2.72
	-2.83
	-2.73
	-1.85
	-2.99
	-2.44
	-2.34
	-1.99
	-3.37
	-2.86
	-2.72
	-2.86
	-2.84
	-3.19
	-2.99
	-2.28
	-2.65
	-1.8
	-2.71
	-2.71
	-2.36
	-2.58
	-2.78
	-2.19
	-2.93
	-2.24
	-2.41
	-2.32
	-2.48
	-2.86
	-2.24
	-2.38
	-2.9
	-3.23
	-2.32
	-2.26
	-3.11
	-2.84
	-3.01
	-2.87
	-3.11
	-3.24
	-2.91
	-3.02
	-2.68
	-2.16
	-2.97
	-2.12
	-3.2
	-2.76
	-2.42
	-1.75
	-3.14
	-2.79
	-2.55
	-2.55
	-2.83
	-2.34
	-2.39
	-2.72
	-2.96
	-1.97
	-2.49
	-2.23
	-2.33
	-2.37
	-1.98
	-3.06
	-2.6
	-2.24
	-2.97
	-3.14
	-2.4
	-2.5
	-3.05
	-2.45
	-2.51
	-2.88
	-2.77
	-2.53
	-2.78
	-1.97
	-2.5
	-2.4
	-1.85
	-2.55
	-3.01
	-2.55
	-2.9
	-2.77
	-2.31
	-2.26
	-2.92
	-3.18
	-3.04
	-2.74
	-2.93
	-2.96
	-2.95
	-2.37
	-2.23
	-2.86
	-3
	-2.72
	-2.71
	-2.36
	-2.92
	-3.16
	-1.59
	-3.17
	-2.57
	-2.75
	-2.88
	-2.65
	-2.05
	-2.94
	-2.99
	-2.04
	-2.6
	-3.06
	-2.92
	-2.83
	-2.59
	-2.56
	-2.22
	-2.85
	-2.17
	-2.79
	-2.37
	-3.04
	-2.35
	-2.91
	-2.97
	-2.21
	-2.36
	-2.99
	-3.28
	-3.02
	-2.13
	-1.7
	-1.69
	-1.76
	-2.15
	-1.93
	-3.01
	-2.82
	-2.45
	-2.31
	-2.77
	-2.23
	-2.71
	-3.26
	-2.84
	-2.83
	-2.23
	-2.7
	-2.7
	-3.19
	-2.8
	-2.57
	-2.98
	-2.28
	-2.48
	-2.99
	-2.56
	-3.14
	-2.93
	-2.94
	-2.81
	-2.05
	-2.93
	-2.19
	-2.59
	-2.23
	-2.17
	-3.15
	-2.87
	-3.59
	-2.46
	-2.16
	-3.19
	-2.97
	-3.17
	-2.71
	-2.45
	-1.83
	-2.76
	-2.25
	-2.71
	-2.7
	-2.83
	-2.01
	-3
	-2.37
	-2.65
	-3.05
	-2.47
	-3.08
	-2.18
	-2.03
	-2.85
	-2.94
	-3.11
	-1.98
	-2.05
	-2.55
	-2.23
	-2.58
	-3.08
	-2.9
	-2.45
	-2.96
	-2.86
	-3.01
	-2.64
	-2.98
	-2.57
	-3.09
	-2.16
	-2.33
	-2.95
	-3.34
	-2.6
	-2.34
	-2.31
	-2.68
	-2.86
	-2.17
	-2.33
	-2.53
	-2.31
	-2.84
	-2.49
	-2.35
	-2.44
	-2.91
	-2.97
	-2.73
	-2.56
	-2.47
	-2.41
	-2.7
	-2.6
	-2.9
	-2.12
	-2.19
	-3.17
	-2.83
	-2.74
	-2.95
	-2.89
	-2.71
	-3.01
	-2.98
	-3.16
	-2.9
	-2.46
	-3.37
	-2.89
	-3.25
	-2.65
	-2.22
	-2.96
	-2.07
	-3.07
	-3.29
	-1.79
	-3.05
	-2.92
	-2.84
	-2.52
	-2.47
	-2.68
	-2.68
	-2.63
	-2.79
	-3.1
	-3.11
	-2.06
	-2.29
	-3
	-2.55
	-3.03
	-3.08
	-2.2
	-2.17
	-3.09
	-2.86
	-2.91
	-2.92
	-2.79
	-2.74
	-2.39
	-3.35
	-3.03
	-2.54
	-1.75
	-2.22
	-2.91
	-2.61
	-2.54
	-2.45
	-3.05
	-2.43
	-2.74
	-2.15
	-2.37
	-2.75
	-2.97
	-2.34
	-2.84
	-2.24
	-2.26
	-2.58
	-2.3
	-2.12
	-3
	-2.58
	-2.84
	-2.31
	-3.27
	-2.93
	-2.97
	-2.99
	-3.39
	-2.9
	-1.7
	-1.59
	-2.13
	-3.05
	-2.94
	-3.05
	-2.29
	-2.79
	-3.02
	-2.44
	-2.38
	-2.2
	-2.46
	-2.87
	-3.15
	-3.06
	-2.71
	-2.96
	-2.98
	-2.64
	-2.64
	-2.51
	-3.08
	-2.8
	-3.07
	-2.62
	-2.48
	-2.31
	-2.69
	-2.04
	-2.7
	-2.89
	-2.26
	-2.55
	-2.14
	-2.59
	-2.66
	-2.71
	-2.62
	-3.08
	-3.11
	-1.55
	-2.47
	-3.23
	-2.37
	-2.83
	-2.95
	-2.32
	-2.37
	-1.91
	-2.22
	-2.45
	-2.9
	-2.98
	-3.18
	-2.18
	-2.76
	-3.03
	-2.92
	-2.98
	-2.65
	-2.34
	-2.56
	-2.96
	-2.66
	-3.09
	-2.4
	-3.03
	-2.31
	-2.65
	-3.03
	-2.43
	-2.61
	-2.25
	-2.38
	-3.43
	-2.53
	-3.2
	-2.37
	-2.28
	-3.03
	-2.92
	-2.45
	-2.97
	-2.87
	-3
	-2.8
	-2.48
	-3.07
	-3.13
	-2.65
	-2.53
	-2.85
	-2.42
	-2.11
	-2.97
	-1.97
	-1.68
	-2.32
	-2.17
	-2.54
	-2.29
	-2.74
	-1.9
	-2
	-2.84
	-1.8
	-2.51
	-2.7
	-3.02
	-3.06
	-2.06
	-2.26
	-2.47
	-2.63
	-2.12
	-2.08
	-1.62
	-2.85
	-2.26
	-2.07
	-2.74
	-2.37
	-2.55
	-2.68
	-3.19
	-2.38
	-2.74
	-2.49
	-2.45
	-2.35
	-3.07
	-2.71
	-2.12
	-1.92
	-2.27
	-1.67
	-2.66
	-3.05
	-2.03
	-2.16
	-2.66
	-2.72
	-2.89
	-2.96
	-3.19
	-2.79
	-3.33
	-2.96
	-2.35
	-2.26
	-3.23
	-2.99
	-2.13
	-2.28
	-2.5
	-2.67
	-3.13
	-2.97
	-2.22
	-2.54
	-2.26
	-2.22
	-3.01
	-2.76
	-3.05
	-2.66
	-3.14
	-2.85
	-2.87
	-2.75
	-2.65
	-2.86
	-2.04
	-3.05
	-2.26
	-2.46
	-2.06
	-2.02
	-3.36
	-2.88
	-1.59
	-1.54
	-2.96
	-3.23
	-2.33
	-2.59
	-2.63
	-3
	-3.08
	-2.67
	-3.06
	-2.83
	-2.08
	-2.8
	-2.51
	-3.32
	-2.68
	-3.16
	-2.13
	-2.36
	-2.8
	-3.14
	-2.85
	-1.94
	-2.73
	-2.92
	-3.05
	-2.94
	-2.52
	-2.6
	-2.24
	-3.04
	-2.63
	-2.75
	-2.52
	-1.76
	-3.03
	-3.08
	-2.5
	-2.5
	-3.02
	-2.96
	-3.41
	-2.35
	-2.32
	-2.04
	-2.04
	-2.35
	-2.66
	-2.97
	-2.99
	-2.38
	-3.35
	-2.63
	-2.12
	-2.83
	-3.19
	-2.69
	-2.81
	-3.1
	-1.79
	-2.66
	-2.31
	-3.08
	-2.13
	-2.51
	-2.8
	-1.77
	-2.17
	-2.98
	-2.27
	-2.99
	-2.79
	-2.93
	-2.5
	-3.12
	-1.6
	-2.79
	-2.39
	-2.51
	-2.83
	-2.32
	-2.08
	-3.11
	-2.69
	-2.54
	-2.22
	-2.8
	-2.32
	-3.2
	-3.02
	-2.54
	-2.9
	-2.43
	-2.3
	-1.77
	-2.17
	-2.13
	-2.81
	-1.94
	-2.85
	-2.76
	-2.61
	-2.28
	-2.61
	-2.29
	-3.2
	-2.75
	-2.9
	-2.77
	-2.98
	-2.64
	-0.319
	-2.84
	-2.42
	-3.09
	-2.54
	-2.48
	-2.37
	-3.18
	-2.58
	-1.84
	-1.82
	-3.11
	-2.52
	-2.48
	-1.67
	-2.55
	-2.24
	-2.8
	-2.49
	-2.54
	-2.83
	-2.9
	-2.11
	-3.27
	-2.89
	-2.55
	-2.96
	-3.02
	-2.81
	-3.2
	-2.26
	-1.66
	-3.07
	-3.07
	-2.6
	-2.98
	-2.36
	-3.05
	-2.86
	-2.86
	-2.97
	-3.23
	-2.56
	-2.45
	-2.62
	-3.16
	-2.53
	-2.32
	-2.94
	-2.85
	-2.8
	-2.03
	-2.94
	-2.31
	-2.84
	-2.65
	-3.1
	-2.92
	-2.7
	-2
	-3.13
	-3.19
	-2.91
	-2.3
	-2.98
	-2.25
	-2.39
	-2.45
	-2.76
	-2.4
	-2.92
	-2.15
	-2.52
	-3.47
	-3.18
	-2.99
	-2.73
	-2.84
	-2.21
	-1.96
	-2.6
	-1.69
	-2.79
	-2.31
	-2.92
	-2.82
	-2.28
	-2.77
	-2.45
	-2.86
	-2.74
	-2.45
	-1.63
	-2.97
	-2.4
	-2.95
	-2.49
	-2.01
	-1.8
	-3.15
	-3.05
	-2.99
	-2.72
	-2.44
	-2.78
	-1.95
	-2.92
	-2.19
	-2.4
	-1.87
	-2.82
	-1.91
	-3.34
	-2.84
	-2.42
	-2.69
	-2.48
	-2.6
	-1.86
	-2.41
	-2.5
	-3.25
	-2.95
	-2.97
	-3.05
	-2.11
	-2.67
	-2.06
	-2.57
	-2.47
	-2.35
	-2.93
	-2.54
	-2.38
	-2.76
	-3.1
	-2.15
	-2.85
	-2.66
	-3.16
	-2.39
	-2.1
	-2.56
	-2.93
	-2.48
	-2.61
	-2.57
	-2.88
	-2.73
	-2.22
	-2.63
	-2.77
	-2.46
	-2.36
	-2.39
	-2.37
	-2.81
	-2.43
	-3.12
	-3.09
	-2.95
	-2.23
	-2.27
	-2.52
	-2.92
	-2.88
	-1.22
	-3
	-2.37
	-2.85
	-2.25
	-3
	-2.95
	-2.54
	-2.9
	-2.22
	-3.2
	-2.66
	-2.59
	-2.87
	-2.76
	-3.12
	-2.68
	-2.36
	-2.67
	-3.15
	-2.98
	-2.51
	-1.57
	-2.93
	-1.78
	-2.62
	-3.05
	-3.07
	-2.41
	-2.23
	-3.45
	-2.33
	-2.87
	-2.82
	-2.99
	-2.44
	-2.53
	-2.62
	-2
	-2.4
	-2.6
	-2.28
	-2.12
	-2.02
	-2.44
	-2.35
	-3.23
	-1.67
	-2.7
	-2.66
	-2.29
	-3.08
	-2.48
	-3.42
	-2.58
	-3.08
	-3.16
	-2.33
	-3.15
	-2.32
	-2.36
	-1.93
	-2.44
	-2.56
	-3.18
	-2.8
	-2.27
	-1.71
	-2.99
	-2.57
	-2.52
	-2.62
	-2.4
	-2.79
	-2.4
	-2.43
	-2.48
	-2.33
	-2.99
	-2.74
	-2.19
	-2.63
	-2.77
	-2.95
	-2.82
	-2.69
	-2.41
	-3.12
	-2.52
	-1.95
	-2.37
	-3.13
	-1.98
	-2.58
	-2.12
	-1.92
	-2.53
	-2.77
	-2.5
	-3.27
	-2.1
	-2.32
	-2.97
	-2.65
	-2.61
	-2.92
	-3.01
	-2.81
	-2.13
	-2.18
	-3.05
	-3.29
	-3.17
	-2.5
	-1.89
	-2.85
	-2.68
	-2.95
	-2.11
	-2.37
	-2.61
	-2.86
	-2.19
	-3.18
	-3.25
	-2.36
	-3.26
	-2.63
	-1.73
	-3.05
	-2.91
	-2.9
	-3.09
	-2.71
	-2.58
	-2.59
	-2.25
	-2.3
	-3.11
	-2.51
	-2.55
	-1.9
	-2.15
	-2.81
	-2.5
	-2.06
	-3.08
	-3.12
	-2.46
	-2.41
	-2.54
	-2.57
	-3.35
	-3.24
	-2.16
	-2.45
	-2.51
	-2.81
	-3.02
	-2.27
	-2.43
	-2.86
	-3.03
	-2.7
	-2.78
	-2.95
	-2.78
	-2.64
	-2.98
	-3.34
	-3.15
	-3.55
	-2.49
	-3.02
	-3.08
	-3.34
	-3.38
	-3.15
	-2.16
	-2.52
	-3.08
	-2.11
	-2.91
	-2.48
	-2.46
	-3.01
	-2.23
	-2.9
	-2.89
	-3.16
	-1.86
	-2.82
	-2.99
	-2.35
	-2.7
	-2.93
	-3.02
	-2.44
	-1.55
	-2.17
	-1.86
	-2.39
	-2.2
	-2.75
	-2.21
	-2.65
	-3.2
	-2.86
	-2.72
	-2.14
	-2.8
	-2.25
	-2.53
	-3.18
	-2.89
	-3.01
	-2.56
	-3.14
	-2.74
	-2.75
	-2.42
	-2.03
	-2.87
	-3
	-2.36
	-2.27
	-1.74
	-2.76
	-2.44
	-1.7
	-2.77
	-2.17
	-3.17
	-2.59
	-2.97
	-2.88
	-2.86
	-2.71
	-3.15
	-3.17
	-2.84
	-2.69
	-2.57
	-2.8
	-2.36
	-2.05
	-3.43
	-2.84
	-2.13
	-3.12
	-2.25
	-2.83
	-2.62
	-3.21
	-2.12
	-2.2
	-2.86
	-3.2
	-2.67
	-2.61
	-3
	-2.83
	-2.31
	-3.19
	-2.36
	-2.95
	-2.28
	-2.69
	-3.26
	-2.35
	-2.61
	-1.9
	-2.07
	-2.1
	-2.63
	-2.61
	-2.92
	-3.2
	-2.25
	-2.37
	-2.45
	-1.55
	-2.51
	-3.06
	-1.99
	-2.07
	-2.85
	-2.79
	-2.41
	-2.68
	-3.13
	-2.67
	-3.01
	-1.84
	-3.04
	-2.53
	-2.67
	-2.47
	-2.46
	-2.41
	-2.66
	-3.23
	-2.7
	-2.31
	-3.36
	-2.26
	-3.08
	-1.82
	-2.49
	-3.02
	-3.02
	-2.69
	-2.49
	-2.55
	-2.48
	-3.02
	-3.08
	-2.73
	-2.31
	-2.66
	-3.08
	-2.99
	-2.75
	-2.98
	-2.81
	-2.83
	-2.75
	-2.47
	-1.48
	-2.78
	-2.55
	-2.63
	-2.67
	-2.31
	-2.86
	-3.16
	-3.2
	-3.03
	-3.17
	-2.9
	-2.95
	-1.88
	-2.95
	-2.35
	-2.65
	-2.48
	-2.63
	-2.87
	-2.26
	-2.38
	-2.07
	-3.13
	-3.06
	-3.05
	-2.22
	-2.75
	-3.06
	-2.38
	-3.06
	-2.85
	-2.11
	-2.47
	-2.13
	-2.32
	-2.5
	-2.19
	-2.55
	-3.02
	-3.01
	-2.35
	-3.41
	-3.03
	-3.06
	-2.51
	-2.82
	-2.25
	-3.28
	-2.13
	-3.39
	-2.52
	-2.98
	-2.98
	-2.35
	-2.5
	-2.46
	-2.21
	-2.55
	-2.61
	-2.74
	-3.17
	-2.37
	-2.78
	-3.12
	-2.7
	-3.09
	-2.37
	-2.3
	-2.47
	-2.36
	-1.91
	-1.94
	-2.8
	-2.61
	-2.79
	-2.5
	-2.29
	-3.08
	-2.83
	-2.49
	-2
	-2.29
	-2.85
	-2.74
	-2.96
	-2.6
	-2.51
	-2.92
	-3.52
	-2.82
	-2.28
	-3.01
	-3.25
	-2.75
	-3.09
	-2.83
	-2.44
	-3.11
	-2.06
	-2.83
	-2.09
	-2.57
	-2.02
	-2.89
	-3.11
	-2.76
	-2.58
	-2.12
	-2.52
	-2.82
	-2.86
	-3.18
	-2.65
	-2.48
	-2.21
	-2.5
	-2.84
	-2.81
	-3.44
	-2.51
	-3.18
	-2.79
	-3
	-2.48
	-2.83
	-3.29
	-2.45
	-2.58
	-2.4
	-2.94
	-2.5
	-2.78
	-2.04
	-2.67
	-2.83
	-3.36
	-1.21
	-2.65
	-1.86
	-2.44
	-1.75
	-2.06
	-2.41
	-2.75
	-2.29
	-2.9
	-3.11
	-3.25
	-2.98
	-2.06
	-2.04
	-2.87
	-3.09
	-1.94
	-2.28
	-2.55
	-2.35
	-3.54
	-2.88
	-3.11
	-2.96
	-2.37
	-2.16
	-2.2
	-2.47
	-2.65
	-2.45
	-2.88
	-2.29
	-2.77
	-2.92
	-2.72
	-3
	-3.09
	-3.14
	-2.82
	-2.67
	-2.89
	-3.12
	-2.73
	-1.93
	-2.72
	-2.03
	-3.05
	-2.14
	-1.84
	-2.95
	-2.14
	-2.63
	-2.04
	-2.4
	-1.89
	-2.86
	-3.02
	-2.38
	-2.23
	-2.47
	-2.98
	-2.2
	-2.65
	-2.69
	-3.06
	-2.41
	-3.07
	-3.18
	-3.04
	-2.52
	-3.23
	-1.9
	-2.6
	-2.13
	-3.5
	-2.38
	-2.85
	-2.13
	-2.39
	-3.12
	-2.81
	-2.79
	-2.73
	-2.97
	-3.1
	-3.04
	-1.89
	-2.12
	-2.7
	-2.32
	-2.76
	-2.16
	-2.87
	-2.28
	-2.51
	-2.73
	-2.72
	-2.1
	-2.95
	-2.3
	-2.78
	-2.57
	-2.97
	-3.08
	-2.79
	-2.71
	-3.04
	-3.07
	-2.26
	-2.88
	-2.47
	-2.4
	-2.92
	-2.55
	-2.84
	-2.33
	-1.34
	-3.24
	-2.43
	-2.91
	-2.4
	-3.39
	-2.99
	-2.6
	-2.11
	-2.3
	-2.62
	-2.37
	-3.13
	-2.72
	-3.06
	-1.37
	-2.19
	-2.37
	-3
	-3.25
	-2.01
	-1.95
	-1.68
	-2.47
	-2.21
	-2.38
	-2.28
	-2.87
	-3.13
	-2.48
	-2.61
	-3.04
	-2.49
	-2.06
	-2.91
	-2.81
	-2.72
	-2.81
	-2.91
	-2.89
	-2.47
	-1.37
	-2.16
	-2.82
	-3.11
	-2.92
	-1.96
	-2.92
	-2.72
	-2.38
	-3.31
	-2.01
	-2.56
	-2.66
	-2.09
	-3.12
	-2.69
	-2.35
	-1.88
	-3.46
	-2.84
	-2.88
	-2.01
	-2.99
	-2.17
	-2.75
	-2.52
	-2.06
	-3.15
	-2.95
	-3.14
	-2.85
	-3.07
	-3.04
	-2.53
	-2.94
	-2.99
	-2.77
	-2.12
	-3.06
	-2.24
	-2.93
	-2.68
	-2.11
	-1.81
	-2.98
	-2.58
	-2.73
	-2.28
	-2.73
	-2.24
	-3.07
	-2.08
	-2.71
	-3.16
	-2.6
	-2.98
	-1.97
	-2.93
	-1.88
	-3.06
	-2.9
	-3.03
	-1.37
	-2.74
	-2.55
	-2.41
	-3.05
	-2.89
	-3.04
	-1.84
	-2.72
	-2.65
	-2.47
	-2.12
	-3.15
	-2.22
	-3.12
	-2.56
	-1.82
	-2.51
	-3.21
	-2.93
	-3.27
	-1.13
	-3.11
	-2.29
	-2.86
	-2.09
	-2.35
	-2.64
	-2.38
	-2.68
	-2.48
	-2.55
	-2.13
	-2.49
	-2.24
	-2.37
	-2.99
	-2.89
	-2.41
	-2.94
	-2.39
	-3
	-2.47
	-2.44
	-2.31
	-2.72
	-3.07
	-1.95
	-2.14
	-1.97
	-3.25
	-2.33
	-2.37
	-2.79
	-2.76
	-1.77
	-3.11
	-2.63
	-2.53
	-2.79
	-2.52
	-2.59
	-2.12
	-1.8
	-2.45
	-2.88
	-2.48
	-3.09
	-2.61
	-2.84
	-2.37
	-2.98
	-2.15
	-3.12
	-2.84
	-2.91
	-2.07
	-2.04
	-2.73
	-3.04
	-2.93
	-2.99
	-2.9
	-2.5
	-2.88
	-2.26
	-2.34
	-2.77
	-2.51
	-2.33
	-2.34
	-2.87
	-2.6
	-2.69
	-3.21
	-2.72
	-2.43
	-1.65
	-2.08
	-3.05
	-2.41
	-3.07
	-3.06
	-3.24
	-2.4
	-2.68
	-2.37
	-1.78
	-2.8
	-2.01
	-1.79
	-2.85
	-2.48
	-3.25
	-2.21
	-2.84
	-2.14
	-2.32
	-1.71
	-2.76
	-1.98
	-2.97
	-2.36
	-2.02
	-2.98
	-2.58
	-2.18
	-2.93
	-2
	-2.37
	-2.34
	-2.31
	-2.42
	-2.64
	-1.64
	-2.04
	-2.2
	-2.85
	-2.5
	-2.56
	-2.44
	-2.83
	-3.12
	-2.55
	-2.66
	-2.98
	-3.08
	-2.98
	-3.48
	-2.14
	-2.7
	-3.02
	-2.87
	-2.86
	-2.54
	-2.43
	-3.25
	-2.98
	-2.05
	-3.08
	-2.56
	-2.61
	-2.6
	-3.28
	-2.95
	-2.5
	-3.12
	-2.54
	-2.84
	-3.31
	-3.02
	-2.79
	-2.65
	-2.26
	-3
	-2.9
	-2.32
	-2.57
	-3
	-2.22
	-3.29
	-3.25
	-2.5
	-2.19
	-2.96
	-2.06
	-2.74
	-2.92
	-2.66
	-2.66
	-2.28
	-3.21
	-3.03
	-2.8
	-2.49
	-2.06
	-2.76
	-2.87
	-1.65
	-3
	-2.69
	-3.15
	-2.88
	-2.84
	-2.94
	-2.49
	-2.24
	-2.76
	-2.36
	-2.46
	-2.6
	-2.8
	-2.22
	-2.61
	-2.59
	-2.89
	-3.07
	-2.43
	-3.1
	-2.44
	-3.1
	-2.38
	-2.33
	-2.5
	-2.35
	-3.16
	-2.44
	-3.03
	-2.77
	-2.04
	-2.7
	-2.91
	-2.78
	-2.95
	-2.42
	-2.77
	-2.76
	-2.3
	-3.39
	-2.01
	-2.33
	-2.4
	-2.98
	-2.38
	-3.04
	-2.53
	-3.23
	-2.7
	-2.45
	-2.97
	-2.88
	-3.18
	-2.92
	-2.95
	-1.82
	-2.45
	-2.05
	-2.77
	-2.46
	-3.09
	-2.29
	-2.16
	-2.73
	-3.29
	-1.57
	-3.16
	-1.68
	-2.03
	-2.32
	-2.21
	-2.52
	-2.77
	-3.06
	-3.25
	-2.18
	-2.24
	-3.24
	-3.16
	-2.89
	-2.66
	-2.35
	-2.35
	-2.63
	-2.66
	-2.42
	-3.06
	-2.66
	-1.96
	-2.96
	-2.11
	-2.87
	-2.92
	-3.07
	-2.67
	-2.17
	-2.45
	-2.92
	-2.51
	-2.29
	-3.06
	-3.18
	-1.97
	-2.74
	-2.51
	-2.7
	-3.05
	-2.81
	-2.35
	-2.18
	-2.97
	-2.9
	-1.9
	-2.93
	-2.42
	-2.84
	-2.82
	-2.38
	-3.08
	-2.19
	-3.01
	-2.57
	-2.74
	-2.63
	-2.82
	-2.28
	-2.69
	-2.99
	-2.63
	-2.88
	-2.22
	-2.64
	-2.71
	-2.97
	-2.7
	-2.74
	-2.64
	-2.37
	-2.97
	-2.28
	-2.4
	-2.12
	-1.96
	-2.5
	-2.76
	-2.36
	-2.34
	-1.81
	-3.06
	-2.4
	-2.34
	-2.58
	-2.12
	-2.8
	-2.21
	-1.96
	-2.6
	-2.84
	-2.67
	-3.04
	-2.29
	-2.93
	-2.4
	-2.44
	-2.2
	-2.62
	-2.52
	-2.73
	-2.34
	-2.43
	-3.11
	-2.49
	-3.23
	-2.51
	-2.09
	-2.65
	-2.74
	-3.31
	-2.91
	-2.35
	-2.56
	-3.36
	-3.12
	-2.99
	-2.08
	-2
	-3.06
	-2.98
	-2.75
	-1.97
	-3.14
	-3.17
	-2.82
	-2.35
	-2.82
	-2.38
	-2.61
	-2.95
	-2.1
	-2.94
	-2.42
	-2.79
	-2.45
	-2.49
	-2.27
	-2.82
	-3.24
	-2.54
	-2.25
	-2.32
	-2.55
	-2.65
	-2.74
	-2.7
	-3.08
	-2.72
	-2.89
	-3.26
	-2.53
	-2.44
	-2.88
	-3.07
	-1.82
	-2.27
	-2
	-2.17
	-2.75
	-2.72
	-2.96
	-2.64
	-3.04
	-2.13
	-2.24
	-3.1
	-2.9
	-2.13
	-3.13
	-2.95
	-1.71
	-2.25
	-3.42
	-2.78
	-2.3
	-2.59
	-2.9
	-2.14
	-3.06
	-2.93
	-3.25
	-3.12
	-2.34
	-2.77
	-2.18
	-3.27
	-2.85
	-3.06
	-3
	-1.38
	-3.08
	-2.81
	-1.98
	-2.84
	-2.79
	-2.56
	-2.43
	-2.32
	-2.3
	-3.26
	-3.05
	-2.86
	-2.99
	-2.81
	-2.7
	-2.26
	-2.83
	-2.45
	-3.06
	-2.65
	-2.18
	-1.98
	-3.25
	-3.16
	-2.15
	-2.12
	-2.32
	-2.27
	-2.64
	-2.6
	-3.15
	-3.19
	-2.5
	-2.64
	-3.26
	-2.75
	-3.07
	-2.77
	-2.59
	-3.23
	-2.45
	-2.62
	-3.14
	-2.74
	-3.02
	-3
	-1.79
	-2.78
	-3.05
	-2.33
	-2.71
	-2.45
	-1.98
	-2.77
	-2.07
	-2.53
	-2.81
	-2.74
	-3.37
	-2.21
	-3.24
	-2.63
	-2.63
	-2.84
	-2.71
	-2.26
	-2.41
	-2.97
	-2.95
	-1.88
	-3
	-2.18
	-2.22
	-3.15
	-2.74
	-3.06
	-2.78
	-3.22
	-3.25
	-2.28
	-2.22
	-1.89
	-2.72
	-2.65
	-2.57
	-2.79
	-2.8
	-3.15
	-2.56
	-3.09
	-2.74
	-2.88
	-3.11
	-2.39
	-2.72
	-2.97
	-2.12
	-2.47
	-2.75
	-2.87
	-3.37
	-2.7
	-2.33
	-2.76
	-2.7
	-2.94
	-2.81
	-2.99
	-2.41
	-2.6
	-2.75
	-2.56
	-3.35
	-2.53
	-3.19
	-2.21
	-2.72
	-2.99
	-2.87
	-3.04
	-2.95
	-2.75
	-3.12
	-3.27
	-2.7
	-2.76
	-1.4
	-3.03
	-2.95
	-2.38
	-2.44
	-1.98
	-3.05
	-2.69
	-2.22
	-2.2
	-2.62
	-1.89
	-2.64
	-2.04
	-2.3
	-1.96
	-2.64
	-1.97
	-2.25
	-2.99
	-2.66
	-2.98
	-2.36
	-2.58
	-2.7
	-2.37
	-3.09
	-2.95
	-2.4
	-2.45
	-3.39
	-3.04
	-2.97
	-2.66
	-2.52
	-2.47
	-3.13
	-2.68
	-2.58
	-1.81
	-1.92
	-1.92
	-2.28
	-2.77
	-2.39
	-1.8
	-2.4
	-2.07
	-2.33
	-1.99
	-2.71
	-2.46
	-2.96
	-2.08
	-2.84
	-2.75
	-2.11
	-2.45
	-2.85
	-2.91
	-3.08
	-2.65
	-2.84
	-2.63
	-3.03
	-3.03
	-2.33
	-1.84
	-3.2
	-2.76
	-2.35
	-3.22
	-2.74
	-2.56
	-2.97
	-2.45
	-2.58
	-3.07
	-2.59
	-2.55
	-3.08
	-2.35
	-2.46
	-2.77
	-2.12
	-1.89
	-2.64
	-2.31
	-2.32
	-1.7
	-3.02
	-3.1
	-2.94
	-2.68
	-2.6
	-2.03
	-3.49
	-3.51
	-2.33
	-2.33
	-3.03
	-2.54
	-2.54
	-2.88
	-2.53
	-2.96
	-2.78
	-2.65
	-2.73
	-3.03
	-2.3
	-2.43
	-2.24
	-2.13
	-2.53
	-2.97
	-1.84
	-3.03
	-2.39
	-2.13
	-2.59
	-2.06
	-2.79
	-3.04
	-2.85
	-2.94
	-3.12
	-2.93
	-2.87
	-2.97
	-2.33
	-3.36
	-2.93
	-2.55
	-3.26
	-2.11
	-2.17
	-1.97
	-3.16
	-2.89
	-3.06
	-2.96
	-2.79
	-2.52
	-2.81
	-1.91
	-2.33
	-3.07
	-2.76
	-2.25
	-2.99
	-3.19
	-2.47
	-3.18
	-2.96
	-2.62
	-2.91
	-2.39
	-2.62
	-2.79
	-3.03
	-2.24
	-1.95
	-2.74
	-2.76
	-2.68
	-2.3
	-2.55
	-2.96
	-2.97
	-2.36
	-2.72
	-3.01
	-3.05
	-2.03
	-3.02
	-2.95
	-3.08
	-2.24
	-2.88
	-2.76
	-2.68
	-3.05
	-3.2
	-3
	-2.28
	-2.88
	-2.34
	-2.77
	-2.44
	-2.5
	-2.81
	-2.28
	-2.87
	-3.04
	-2.12
	-3.1
	-1.55
	-2.92
	-2.38
	-2.66
	-2.78
	-2.87
	-3
	-2.56
	-3.04
	-3.12
	-2.11
	-3.07
	-2.39
	-3.07
	-1.94
	-2.87
	-2.77
	-1.64
	-2.16
	-2.41
	-3.1
	-2.6
	-2.72
	-2.77
	-2.41
	-2.4
	-2.61
	-3.06
	-2.43
	-3.1
	-2.61
	-2.95
	-2.95
	-2.87
	-3.54
	-2.35
	-2.4
	-3.3
	-2.23
	-3.09
	-2.8
	-2.65
	-2.74
	-2.17
	-2.32
	-2.72
	-2.9
	-2.93
	-2.3
	-2.29
	-2.78
	-2.34
	-2.25
	-2.39
	-1.75
	-2.65
	-2.37
	-2.94
	-3.23
	-2.4
	-2.58
	-2.38
	-2.84
	-1.94
	-3.23
	-3.06
	-2.79
	-2.83
	-2.47
	-2.95
	-1.81
	-2.76
	-3.14
	-2.9
	-2.64
	-2.12
	-2.12
	-3.14
	-2.24
	-1.89
	-2.99
	-2.94
	-2.85
	-3.28
	-2.91
	-2.65
	-2.95
	-2.37
	-2.99
	-2.85
	-2.25
	-3.08
	-2.49
	-2.22
	-2.3
	-2.18
	-2.1
	-2.62
	-2.35
	-2.62
	-2
	-3.08
	-2.17
	-2.82
	-2.6
	-3.17
	-2.98
	-2.47
	-2.19
	-2.42
	-2.05
	-3.04
	-2.87
	-1.86
	-2.02
	-3.14
	-2.3
	-2.51
	-2.49
	-1.66
	-2.75
	-1.94
	-3.06
	-2.79
	-2.29
	-2.33
	-1.99
	-2.96
	-1.9
	-2.82
	-3.28
	-1.33
	-2.87
	-2.68
	-2.4
	-2.42
	-3.08
	-3.18
	-2.9
	-2.2
	-2.46
	-2.92
	-2.93
	-2.18
	-1.89
	-2.93
	-2.97
	-3.22
	-1.94
	-3.45
	-2.97
	-2.98
	-3.07
	-2.38
	-2.71
	-2.22
	-3.31
	-2.71
	-2.64
	-3.13
	-2.98
	-2.56
	-3.22
	-3.02
	-2.53
	-2.4
	-2.41
	-3.03
	-3.13
	-2.74
	-2.4
	-2.04
	-2.4
	-3.2
	-2.54
	-2.52
	-2.62
	-2.35
	-2.45
	-3.01
	-2.96
	-2.69
	-2.91
	-2.36
	-3.29
	-2.28
	-2.12
	-2.17
	-1.94
	-2.27
	-3.02
	-2.86
	-2.49
	-2.4
	-2.48
	-2.6
	-2.27
	-2.3
	-3.38
	-2.46
	-2.25
	-2.24
	-2.41
	-2.77
	-3.24
	-2.93
	-2.16
	-2.87
	-2.19
	-2.66
	-3.11
	-2.85
	-2.55
	-2.45
	-2.4
	-2.46
	-2.83
	-2.27
	-3.12
	-2.11
	-2.98
	-3.21
	-3.17
	-2.76
	-2.33
	-2.77
	-2.71
	-2.41
	-3.1
	-3.11
	-1.9
	-2
	-2.52
	-2.93
	-2.88
	-1.63
	-2.75
	-2.22
	-2.77
	-2.94
	-2.61
	-2.62
	-2.84
	-3.05
	-2.5
	-3.16
	-3.53
	-2.58
	-2.41
	-3.46
	-2.97
	-2.15
	-1.54
	-2.54
	-2.97
	-2.42
	-2.21
	-2.58
	-2.73
	-2.48
	-2.67
	-2.61
	-3.16
	-3.24
	-2.83
	-2.48
	-1.8
	-2.19
	-3.3
	-3.36
	-2.47
	-2.06
	-2.86
	-2.49
	-3.15
	-2.81
	-2.29
	-2.64
	-3.1
	-2.11
	-3.09
	-1.58
	-2.71
	-2.79
	-2.29
	-2.4
	-2.35
	-3.05
	-2.6
	-1.94
	-2.99
	-3
	-2.34
	-2.63
	-2.62
	-2.83
	-2.36
	-2.3
	-2.22
	-2.04
	-2.91
	-2.74
	-2.37
	-2.3
	-2.37
	-1.96
	-2.96
	-2.82
	-2.49
	-3.08
	-3.07
	-2.2
	-2.97
	-2.32
	-2.73
	-2.14
	-2.71
	-2.32
	-2.16
	-2.41
	-2.62
	-2.05
	-1.7
	-2.33
	-2.86
	-2.72
	-2.42
	-2.53
	-2.67
	-2.61
	-2.6
	-2.98
	-3.27
	-2.21
	-2.89
	-2.72
	-2.96
	-2.85
	-2.47
	-2.43
	-2.24
	-2.23
	-3.25
	-3.07
	-3.42
	-2.89
	-2.89
	-2.02
	-1.89
	-2.91
	-3.02
	-2.41
	-2.99
	-2.47
	-2.58
	-2.67
	-2.76
	-1.99
	-3.38
	-3.03
	-1.67
	-2.95
	-2.46
	-2.62
	-3.15
	-2.14
	-2.47
	-2.45
	-2.67
	-2.52
	-2.83
	-2.81
	-2.24
	-3.11
	-2.16
	-2.17
	-3
	-2.95
	-1.93
	-1.57
	-2.19
	-2.82
	-2.88
	-2.93
	-2.81
	-2.54
	-2.57
	-2.43
	-2.83
	-3.15
	-2.67
	-2.91
	-2.83
	-2.93
	-2
	-2.8
	-2.45
	-2.72
	-2.14
	-2.88
	-2.66
	-2.8
	-2.62
	-2.76
	-2.31
	-2.18
	-3.26
	-2.58
	-3.08
	-2.97
	-2.54
	-1.48
	-2.67
	-3.57
	-2.75
	-2.05
	-2.53
	-3.34
	-2.85
	-2.61
	-2.89
	-2.06
	-3.01
	-2.68
	-3.45
	-2.9
	-1.9
	-3.14
	-1.94
	-2.21
	-2.87
	-2.49
	-2.85
	-1.65
	-1.63
	-2.88
	-2.99
	-3.27
	-2.74
	-2.29
	-3.07
	-2.74
	-1.77
	-2.93
	-3.06
	-2.48
	-2.78
	-2.65
	-2.79
	-2.84
	-2.4
	-2.35
	-2.32
	-2.21
	-2.96
	-2.09
	-2.39
	-1.87
	-2.21
	-2.8
	-3.04
	-2.82
	-2.76
	-2.87
	-2.07
	-2.92
	-2.87
	-3
	-2.51
	-2.45
	-2.18
	-2.86
	-3.1
	-2.47
	-2.97
	-2.39
	-2.92
	-2.39
	-3.28
	-2.93
	-2.74
	-2.48
	-2.82
	-3.12
	-3.19
	-3.17
	-3.41
	-3.31
	-2.79
	-2.95
	-2.22
	-2.06
	-3.18
	-2.51
	-3.1
	-2
	-2.93
	-2.43
	-2.54
	-3.08
	-2.74
	-2.86
	-2.65
	-2.47
	-2.6
	-2.36
	-2.89
	-2.94
	-2.99
	-3.36
	-3.07
	-2.96
	-2.3
	-2.81
	-2.88
	-2.45
	-2.04
	-1.81
	-2.82
	-3.11
	-2.65
	-3.15
	-3.12
	-2.6
	-3.34
	-2.38
	-2.95
	-2.91
	-2.58
	-2.89
	-3.11
	-2.31
	-2.91
	-2.68
	-2.97
	-2.39
	-2.54
	-3.17
	-1.98
	-3.32
	-2.7
	-2.27
	-2.38
	-2.35
	-2.9
	-2.8
	-3.25
	-2.21
	-2.48
	-2.59
	-2.62
	-2.92
	-3.09
	-1.98
	-2.88
	-2.67
	-2.21
	-2.57
	-2.93
	-2.57
	-2.85
	-2.53
	-2.73
	-1.86
	-2.21
	-2.77
	-2.75
	-2.6
	-2.38
	-1.85
	-2.52
	-2.89
	-2.12
	-2.49
	-2.13
	-3.05
	-2.79
	-3.25
	-2.44
	-3.18
	-2.59
	-3.04
	-2.65
	-2.82
	-1.97
	-3.29
	-1.46
	-2.37
	-2.51
	-2.25
	-3.47
	-3.01
	-2.71
	-3.2
	-2.73
	-2.01
	-2.85
	-3.26
	-2.31
	-3.17
	-3.17
	-2.54
	-2.71
	-2.94
	-2.96
	-2.69
	-2.91
	-2.86
	-2.37
	-2.8
	-2.81
	-2.68
	-2.51
	-2.57
	-2.64
	-2.47
	-2.42
	-2.32
	-2.82
	-1.74
	-3
	-2.28
	-3.15
	-1.74
	-0.467
	-2.83
	-2.82
	-2.97
	-2.16
	-2.75
	-3.33
	-3.07
	-2.54
	-2.28
	-2.74
	-2.87
	-2.88
	-2.33
	-2.9
	-3.05
	-2.81
	-2.34
	-3.11
	-2.7
	-3.15
	-2.49
	-2.15
	-2.15
	-3.26
	-3.17
	-1.84
	-2.35
	-2.59
	-2.9
	-2.56
	-2.12
	-3
	-1.7
	-2.28
	-2.47
	-2.51
	-2.33
	-1.97
	-2.65
	-2.71
	-2.38
	-2.69
	-2.83
	-2.43
	-2.42
	-2.55
	-3.05
	-2.14
	-2.39
	-2.75
	-2.35
	-2.7
	-2.37
	-2.82
	-2.44
	-1.99
	-2.34
	-1.73
	-1.61
	-2.14
	-2.96
	-2.8
	-2.83
	-3.13
	-2.26
	-3.35
	-2.99
	-2.42
	-2.89
	-2.93
	-2.88
	-2.96
	-2.45
	-2
	-2.98
	-2.66
	-2.26
	-2.32
	-1.98
	-1.92
	-2.77
	-2.77
	-2.95
	-3.01
	-3.05
	-1.92
	-2.62
	-2.35
	-3.08
	-3.11
	-2.87
	-2.53
	-2.25
	-2.83
	-1.84
	-2.94
	-2.82
	-2.49
	-2.35
	-2.79
	-3.1
	-2.84
	-2.26
	-2.88
	-1.93
	-2.08
	-2.73
	-2.95
	-1.87
	-2.47
	-2.55
	-2.43
	-1.94
	-3.26
	-2.39
	-1.86
	-1.97
	-2.79
	-2.94
	-2.27
	-2.4
	-2.4
	-2.63
	-2.77
	-2.9
	-3.01
	-2.35
	-2.6
	-2.99
	-2.55
	-3.34
	-2
	-2.89
	-2.77
	-2.72
	-2.39
	-3.08
	-2.44
	-2.73
	-2.97
	-2.42
	-2.98
	-2.52
	-3.19
	-2.54
	-2.75
	-2.39
	-2.4
	-3.09
	-2.26
	-2.48
	-2.49
	-2.82
	-3.01
	-2.86
	-2.49
	-2.58
	-2.81
	-2.63
	-2.19
	-3.01
	-2.88
	-2.78
	-2.76
	-2.88
	-1.98
	-2.95
	-3.12
	-2.82
	-2.67
	-3.27
	-2.73
	-3.3
	-3.11
	-2.28
	-2.78
	-2.69
	-3.01
	-2.4
	-2.42
	-2.09
	-2.38
	-2.82
	-2.06
	-2.6
	-2.02
	-2.97
	-1.97
	-3.2
	-2.06
	-2.92
	-2.35
	-2.55
	-2.6
	-2.71
	-2.38
	-2.73
	-3.37
	-2.74
	-3.46
	-2.51
	-2.02
	-3.32
	-3.24
	-2.49
	-3.13
	-2.87
	-1.54
	-2.72
	-2.98
	-1.83
	-3.02
	-2.29
	-2.86
	-2.42
	-1.87
	-2.93
	-2.54
	-2.69
	-2.54
	-2.37
	-2.24
	-2.82
	-2.22
	-2.53
	-2.71
	-2.78
	-2.39
	-2.19
	-2.35
	-2.19
	-3.1
	-2.68
	-2.73
	-2.48
	-2.26
	-2.88
	-2.76
	-2.89
	-3.03
	-3.37
	-2.65
	-2.32
	-3.16
	-2.6
	-2.67
	-2.49
	-2.9
	-3.13
	-2.04
	-3.08
	-3.05
	-3.11
	-2.95
	-3.13
	-3.09
	-2.6
	-2.63
	-3.14
	-3.21
	-3.15
	-2.8
	-2.74
	-2.95
	-3.06
	-3.02
	-2.57
	-3.08
	-2.7
	-2.21
	-2.32
	-2.64
	-3.31
	-2.17
	-2.35
	-2.64
	-1.72
	-2.17
	-2.41
	-2.62
	-2.83
	-2.92
	-2.69
	-2.76
	-2.37
	-1.97
	-2.47
	-2.69
	-2.68
	-2.01
	-2.86
	-2.11
	-3.42
	-2.03
	-2.65
	-3.08
	-2.23
	-2.58
	-2.69
	-2.2
	-2.74
	-3.47
	-2.86
	-2.28
	-2.33
	-2.99
	-2.99
	-2.67
	-1.98
	-3.03
	-2.14
	-2.95
	-2.62
	-1.84
	-2.96
	-2.69
	-2.65
	-3.07
	-2.28
	-3.07
	-2.17
	-2.88
	-2.21
	-2.48
	-2.84
	-2.79
	-3.17
	-2.33
	-2.67
	-2.64
	-2.98
	-2.35
	-1.79
	-2.82
	-2.76
	-2.68
	-2.52
	-2.8
	-2.82
	-2.5
	-2.97
	-3.36
	-2.97
	-3.26
	-2.46
	-2.35
	-3.21
	-2.65
	-3.41
	-2.45
	-2.05
	-3.2
	-2.9
	-2.54
	-2.31
	-2.35
	-3.14
	-2.57
	-2.87
	-2.69
	-2.33
	-3.01
	-2.99
	-2.66
	-3.08
	-2.6
	-2.32
	-2
	-3.25
	-2.44
	-2.66
	-2.42
	-2.25
	-2.55
	-3.06
	-2.36
	-2.34
	-3.15
	-3.01
	-3.06
	-2.95
	-2.49
	-2.06
	-2.72
	-2.85
	-2.89
	-1.83
	-2.98
	-2.26
	-2.32
	-2.91
	-2.91
	-2.69
	-2.79
	-2.43
	-3.07
	-3.31
	-2.96
	-1.64
	-3.31
	-1.82
	-2.06
	-2.48
	-2.49
	-2.78
	-3.08
	-3.17
	-2.48
	-2.94
	-2.1
	-2.99
	-2.65
	-2.51
	-3.24
	-2.37
	-2.39
	-2.67
	-2.43
	-2.98
	-2.96
	-2.85
	-2.06
	-3.05
	-2.78
	-3.02
	-3.07
	-2.35
	-2.31
	-2.11
	-2.95
	-2.48
	-1.93
	-3.08
	-3.22
	-1.31
	-2.5
	-2.94
	-2.93
	-2.66
	-2.22
	-2.71
	-2.62
	-3.09
	-2.64
	-3.13
	-3.21
	-2.48
	-2.77
	-3.23
	-2.83
	-2.02
	-2.83
	-1.42
	-3.13
	-2.65
	-2.42
	-2.26
	-2.42
	-3.09
	-2.77
	-2.1
	-2.21
	-3.18
	-2.41
	-2.07
	-2.34
	-2.05
	-2.93
	-2.36
	-2.72
	-3.04
	-2.45
	-2.95
	-3.46
	-2.27
	-3.07
	-2.48
	-3.17
	-2.98
	-2.72
	-3.04
	-3.05
	-2.31
	-2.38
	-2.4
	-3.23
	-2.16
	-2.35
	-2.15
	-2.38
	-3.26
	-2.05
	-2.85
	-2.12
	-2.92
	-2.77
	-2.19
	-2.61
	-1.92
	-2.13
	-2.07
	-2.28
	-2.41
	-2.85
	-3.23
	-3
	-2.72
	-2.95
	-2.96
	-2.63
	-3.08
	-1.9
	-3.23
	-2.95
	-2.73
	-2.74
	-2.69
	-2.81
	-2.85
	-2.24
	-2.46
	-1.98
	-2.62
	-2.36
	-2.54
	-3.05
	-2.94
	-2.55
	-2.58
	-2.89
	-2.87
	-2.84
	-3.04
	-2.46
	-2.31
	-2.28
	-2.77
	-2.92
	-2.87
	-2.11
	-2.3
	-2.61
	-2.63
	-3.23
	-1.7
	-3.21
	-2.98
	-3.13
	-2.04
	-2.79
	-2.49
	-1.85
	-2.37
	-2.79
	-2.37
	-2.38
	-2.57
	-2.29
	-2.2
	-2.82
	-2.32
	-2.9
	-3.02
	-3.03
	-1.94
	-2.08
	-2.95
	-2.7
	-2.21
	-2.11
	-2.08
	-3.09
	-2.64
	-2.44
	-3.13
	-2.67
	-2.11
	-2.63
	-2.43
	-2.84
	-1.83
	-2
	-2.86
	-2.19
	-3
	-2.91
	-2.89
	-2
	-2.25
	-3.17
	-2.11
	-2.62
	-1.49
	-2.36
	-2.87
	-2.11
	-2.12
	-3.22
	-3.16
	-2.03
	-2.15
	-2.14
	-2.83
	-2.29
	-1.41
	-3.02
	-1.82
	-2.67
	-2.65
	-2.99
	-2.59
	-3.12
	-2.61
	-2.88
	-2.48
	-2.86
	-2.26
	-1.61
	-2.8
	-2.97
	-2.85
	-2.02
	-2.88
	-2.42
	-3.01
	-2.87
	-2.85
	-2.81
	-2.84
	-3.35
	-2.93
	-2.47
	-2.88
	-2.07
	-2.12
	-3.07
	-2.52
	-2.11
	-2.52
	-2.04
	-3.21
	-2.73
	-2.2
	-3.08
	-2.92
	-2.53
	-2.35
	-2.75
	-3
	-3.24
	-2.45
	-3.01
	-2.25
	-2.78
	-3.04
	-3.13
	-3.02
	-1.64
	-2.38
	-2.49
	-2.49
	-2.89
	-3.06
	-3.16
	-2.34
	-2.5
	-2.85
	-2.65
	-2.54
	-2.89
	-3.04
	-3.15
	-2.4
	-3.26
	-1.74
	-2.62
	-2.81
	-2.43
	-3.06
	-2.79
	-2.47
	-2.94
	-3.32
	-2.76
	-1.85
	-2.01
	-2.59
	-3.07
	-3.18
	-2.71
	-2.8
	-2.6
	-2.64
	-2.03
	-2.31
	-3.51
	-2.48
	-2.75
	-2.45
	-2.96
	-2.63
	-2.67
	-2.72
	-2.92
	-2.47
	-2.4
	-2.94
	-2.91
	-2.7
	-2.66
	-3.1
	-3.04
	-2.95
	-2.17
	-1.88
	-3.22
	-2.39
	-2.8
	-2.64
	-2.87
	-2.85
	-3.03
	-2.72
	-3.05
	-2.89
	-2.83
	-2.8
	-2.89
	-3.06
	-2.64
	-3.12
	-1.67
	-3.16
	-2.47
	-2.35
	-2.53
	-1.87
	-2.3
	-3.29
	-3
	-2.79
	-2.12
	-2.63
	-2.44
	-2.43
	-2.58
	-2.81
	-2.67
	-2.93
	-2.93
	-2.41
	-2.53
	-2.07
	-2.28
	-2.97
	-3.13
	-3.07
	-2.61
	-2.25
	-3.06
	-2.23
	-3.16
	-3.08
	-3.06
	-2.71
	-2.95
	-3.01
	-3.36
	-3.09
	-1.95
	-2.96
	-2.75
	-2.42
	-2.9
	-2.37
	-2.44
	-3.11
	-2.38
	-3.02
	-3.13
	-2.15
	-2.74
	-3.03
	-2.34
	-2.27
	-2.88
	-2.89
	-2.81
	-2.97
	-2.35
	-3.04
	-3.1
	-2.64
	-2.26
	-2.39
	-2.72
	-2.46
	-2.42
	-1.76
	-1.71
	-3.01
	-1.53
	-2.35
	-3.08
	-2.55
	-2.37
	-2.99
	-1.95
	-3.4
	-3.39
	-2.77
	-3.1
	-2.8
	-1.97
	-2.97
	-2.91
	-2.88
	-2.21
	-2.56
	-2.98
	-2.57
	-3.03
	-2.4
	-1.61
	-2.1
	-2.86
	-2.51
	-3.15
	-3.27
	-2.94
	-2.1
	-3.1
	-2.66
	-2.47
	-2.97
	-2.67
	-2.32
	-2.1
	-2.19
	-2.54
	-2.36
	-2.06
	-2.51
	-3.2
	-3.05
	-2.52
	-3.64
	-2.78
	-1.99
	-2.33
	-2.91
	-2.45
	-1.84
	-2.52
	-3.07
	-3.25
	-3.31
	-2.84
	-2.59
	-1.84
	-2.54
	-2.48
	-2.46
	-2.16
	-2.76
	-3.1
	-2.4
	-2.32
	-2.31
	-2.38
	-2.8
	-2.47
	-2.28
	-3.28
	-3.11
	-2.74
	-3.18
	-3.2
	-2.56
	-2.17
	-2.34
	-2.74
	-2.98
	-2.48
	-2.17
	-2.89
	-2.59
	-3.16
	-2.53
	-2.4
	-2.42
	-3.08
	-2.42
	-2.51
	-2.9
	-2.33
	-2.44
	-2.73
	-3.34
	-3.08
	-3.12
	-2.91
	-2.08
	-1.74
	-2.18
	-2.24
	-3.14
	-2.45
	-3.33
	-2.84
	-2.44
	-2.73
	-3.11
	-2.95
	-2.61
	-3.19
	-2.93
	-2.24
	-2.21
	-2.39
	-3.04
	-2.36
	-2.14
	-2.66
	-2.7
	-2.69
	-2.43
	-3.11
	-2.29
	-2.61
	-2.16
	-2.67
	-3.01
	-3.56
	-2.27
	-2.04
	-3.23
	-3.14
	-3.04
	-3.14
	-2.32
	-2.4
	-3.14
	-3.32
	-2.01
	-3.04
	-2.67
	-2.61
	-2.92
	-2.93
	-1.97
	-2.39
	-3.06
	-2.72
	-2.31
	-2.54
	-2.97
	-2.3
	-2.19
	-3.04
	-2.66
	-3.13
	-2.48
	-2.49
	-2.81
	-2.38
	-2.6
	-3.04
	-3.17
	-2.99
	-2.48
	-2.81
	-3.35
	-2.04
	-2.27
	-2.91
	-2.19
	-3.09
	-2.56
	-2.94
	-2.84
	-2.97
	-2.21
	-3.39
	-3.12
	-3.23
	-2.76
	-2.77
	-2.91
	-2.75
	-2.29
	-3.01
	-2.61
	-1.8
	-1.96
	-1.62
	-2.76
	-2.7
	-2.15
	-2.22
	-3.49
	-2.12
	-2.86
	-3.18
	-3.27
	-2.35
	-2.64
	-1.77
	-2.73
	-3.04
	-2.46
	-3
	-2.73
	-2.09
	-2.36
	-2.71
	-1.95
	-2.5
	-2.03
	-2.77
	-2.99
	-2.32
	-3.22
	-2.4
	-2.16
	-2.85
	-2.62
	-2.63
	-1.72
	-2.7
	-1.94
	-2.94
	-2.97
	-2.69
	-2.46
	-2.03
	-2.43
	-2.67
	-2.24
	-2.98
	-2.6
	-2.6
	-2.67
	-2.24
	-3.26
	-2.62
	-2.75
	-2.45
	-2.86
	-3.47
	-2.93
	-1.65
	-2.68
	-2.78
	-3.26
	-2.25
	-3.01
	-2.56
	-3.14
	-2.93
	-2.05
	-2.68
	-2.78
	-2.09
	-3.42
	-2.74
	-2.6
	-2.61
	-2.89
	-2.33
	-2.91
	-2.63
	-2.6
	-2.76
	-2.19
	-2.91
	-2.17
	-3.11
	-2.04
	-2.09
	-2.44
	-3.02
	-2.64
	-2.54
	-2.78
	-2.28
	-3.05
	-2.89
	-2.72
	-2.56
	-3.28
	-3.07
	-2.81
	-2.36
	-3.18
	-2.93
	-3.07
	-2.88
	-2.38
	-2.96
	-3.15
	-2.05
	-2.76
	-3.23
	-2.31
	-2.5
	-2.29
	-3.04
	-2.84
	-3.08
	-2.26
	-3.01
	-2.98
	-3.2
	-2.41
	-2.93
	-2.09
	-1.84
	-2.92
	-2.37
	-2.75
	-2.6
	-2.25
	-2.47
	-2.74
	-2.97
	-2.66
	-2.55
	-2.78
	-2.44
	-2.51
	-2.9
	-2.4
	-3.48
	-2.86
	-2.59
	-2.86
	-2.9
	-2.79
	-3.29
	-2.07
	-2.84
	-2.37
	-2.19
	-2.85
	-2.65
	-3.08
	-2.99
	-2.95
	-2.96
	-3.33
	-2.82
	-2.5
	-2.8
	-3.16
	-2.83
	-2.52
	-2.48
	-2.33
	-2.46
	-2.65
	-2.33
	-2.25
	-3.27
	-3.19
	-2.53
	-2.62
	-2.76
	-2.04
	-2.98
	-2.59
	-3.29
	-1.69
	-2.78
	-2.71
	-2.17
	-3.25
	-2.95
	-2.6
	-2.92
	-2.95
	-3.1
	-2.92
	-2.44
	-3.01
	-3.09
	-2.64
	-3.18
	-2.65
	-3.08
	-2.72
	-2.19
	-2.81
	-3.04
	-2.89
	-2.36
	-2.4
	-2.15
	-2.78
	-3.28
	-2.14
	-2.63
	-2.2
	-2.8
	-1.67
	-2.56
	-3.19
	-2.85
	-3.33
	-2.04
	-2.96
	-1.18
	-2.17
	-3.31
	-2.34
	-2.44
	-3.23
	-1.86
	-2.38
	-1.93
	-2.98
	-3.13
	-2.11
	-2.01
	-1.78
	-2.42
	-3.02
	-2.18
	-2.62
	-2.54
	-2.45
	-2.98
	-3.17
	-2.13
	-2.97
	-2.72
	-2.66
	-3.26
	-2.29
	-2.38
	-3.13
	-2.51
	-2.98
	-2.65
	-2.48
	-2.36
	-2.52
	-2.22
	-2.42
	-2.45
	-3
	-3.19
	-3.22
	-2.74
	-1.89
	-2.67
	-2.18
	-2.77
	-2.9
	-3.02
	-1.93
	-3.07
	-2.81
	-1.9
	-2.92
	-2.79
	-3.02
	-2.64
	-2.47
	-2.13
	-2.88
	-2.29
	-2.36
	-2.14
	-1.97
	-2.27
	-2.49
	-2.84
	-2.71
	-2.02
	-3.03
	-3.34
	-2.77
	-2.62
	-2.85
	-1.88
	-2.99
	-1.81
	-2.72
	-1.65
	-2.12
	-2.04
	-2.25
	-2.7
	-2.82
	-2.44
	-2.75
	-2.74
	-2.23
	-2.28
	-3.08
	-2.35
	-2.91
	-2.96
	-2.46
	-3.1
	-2.55
	-2.46
	-2.89
	-2.29
	-3.04
	-2.31
	-2.13
	-3.24
	-3.12
	-2.35
	-2.68
	-3.08
	-2.02
	-2.5
	-2.79
	-2.54
	-3.03
	-2.62
	-3.56
	-3.39
	-1.92
	-2.08
	-2.57
	-2.24
	-2.9
	-2.79
	-2.57
	-2.68
	-2.09
	-2.2
	-2.91
	-3.01
	-2.84
	-2.58
	-2.04
	-2.85
	-2.84
	-2.42
	-2.58
	-3.34
	-2.84
	-3.06
	-3.05
	-2.54
	-2.85
	-2.51
	-2.45
	-2.59
	-3.04
	-2.46
	-3.21
	-2.71
	-2.94
	-2.37
	-2.87
	-2.93
	-2.2
	-3.03
	-1.68
	-2.86
	-3.32
	-2.91
	-2.89
	-2.49
	-3.09
	-2.43
	-1.61
	-2.51
	-1.87
	-2.97
	-3.07
	-3.04
	-2.03
	-2.99
	-2.64
	-3.08
	-2.46
	-1.95
	-2.77
	-2.63
	-2.7
	-2.17
	-2.38
	-2.62
	-3.07
	-1.72
	-2.29
	-2.11
	-2.87
	-3.12
	-2.14
	-2.47
	-2.4
	-2.2
	-2.66
	-3.34
	-2.86
	-2.33
	-2.84
	-2.03
	-3.17
	-2.55
	-2.22
	-2.56
	-2.54
	-2.15
	-2.47
	-3.07
	-2.96
	-2.87
	-2.95
	-2.63
	-2.94
	-2.65
	-3.29
	-2.25
	-2.71
	-2.28
	-2.71
	-1.75
	-2.44
	-3.16
	-2.2
	-2.68
	-2.92
	-2.89
	-3.24
	-3.05
	-2.62
	-2.14
	-3.02
	-2.43
	-2.4
	-3.12
	-2.91
	-1.44
	-2.62
	-3.03
	-2.71
	-2.9
	-2.82
	-3.05
	-2.42
	-3.03
	-2.56
	-2.87
	-2.81
	-2.26
	-1.83
	-3.06
	-2.79
	-2.53
	-2.55
	-3.12
	-3.24
	-2.23
	-2.09
	-2.49
	-3.15
	-2.15
	-2.22
	-3.12
	-2.71
	-2.61
	-2.21
	-2.43
	-3.11
	-3.04
	-3.15
	-2.78
	-2.8
	-2.88
	-2.42
	-3.05
	-2.65
	-2.98
	-2.44
	-2.48
	-2.76
	-3.26
	-2.74
	-2.98
	-2.26
	-1.89
	-2.34
	-2.66
	-3.09
	-2.29
	-2.39
	-3.14
	-2.09
	-2.24
	-2.53
	-1.95
	-2.25
	-2.44
	-2.46
	-2.89
	-2.55
	-2.89
	-3.15
	-3.15
	-2.15
	-3.04
	-2.42
	-2.58
	-2.77
	-2.9
	-2.42
	-2.7
	-2.53
	-2.33
	-2.4
	-1.6
	-3.03
	-2.33
	-1.98
	-3.16
	-2.67
	-2.01
	-2.63
	-2.82
	-2.49
	-2.74
	-2.95
	-2.86
	-2.48
	-2.44
	-2.75
	-2.09
	-3.09
	-2.64
	-2.35
	-2.12
	-2.43
	-1.99
	-2.23
	-2.37
	-2.8
	-2.7
	-2.43
	-2
	-2.74
	-3.02
	-2.83
	-2.18
	-2.38
	-2.5
	-2.22
	-1.63
	-2.72
	-3.17
	-3
	-1.94
	-2.35
	-2.87
	-3.02
	-1.94
	-2.96
	-2.88
	-2.93
	-2.27
	-3.11
	-2.2
	-2.5
	-2.82
	-2.08
	-2.52
	-1.53
	-3.08
	-2.96
	-2.41
	-2.26
	-2.76
	-3.04
	-2.73
	-2.71
	-3.03
	-2.05
	-2.55
	-2.65
	-3.21
	-2.66
	-2.31
	-2.74
	-2.63
	-2.6
	-3.07
	-3.19
	-3.41
	-2.79
	-2.96
	-1.86
	-1.98
	-2.32
	-3.17
	-2.47
	-2.63
	-2.49
	-2.76
	-2.49
	-2.85
	-2.99
	-1.71
	-2.56
	-2.98
	-3.19
	-2.24
	-2.59
	-2.85
	-2.32
	-2.55
	-2.33
	-2.5
	-2.44
	-2.53
	-2.37
	-2.85
	-2.63
	-2.96
	-2.23
	-2.51
	-2.73
	-2.45
	-2.52
	-2.21
	-2.01
	-2.85
	-2.4
	-2.94
	-2.94
	-3.2
	-3.39
	-2.88
	-3.12
	-2
	-2.82
	-2.26
	-2.71
	-2
	-2.19
	-1.79
	-2.53
	-2.32
	-2.95
	-2.07
	-2.67
	-2.42
	-2.42
	-3.1
	-3.07
	-3.24
	-3.36
	-2.88
	-1.61
	-1.75
	-1.99
	-2.43
	-2.44
	-2.52
	-3.01
	-2.94
	-1.93
	-2.9
	-2.06
	-2.43
	-2.24
	-2.86
	-2.84
	-2.8
	-2.33
	-2.85
	-2.52
	-2.44
	-3.12
	-2.15
	-2.52
	-3.05
	-2.97
	-3.24
	-2.79
	-2.42
	-3.2
	-2.38
	-2.53
	-3.36
	-1.96
	-2.14
	-2.15
	-2.9
	-3.31
	-2.73
	-2.26
	-1.73
	-2.92
	-2.15
	-2.24
	-2.82
	-2.39
	-2.82
	-2.99
	-2.99
	-3.02
	-2.66
	-2.87
	-1.66
	-2.61
	-3.15
	-2.77
	-3.04
	-3.2
	-2.41
	-1.77
	-3.27
	-2.26
	-3.29
	-2.95
	-3.07
	-2.35
	-2.1
	-2.52
	-2.67
	-2.22
	-3.06
	-2.32
	-3.09
	-2.5
	-3.07
	-1.88
	-2.62
	-2.01
	-3.08
	-2.33
	-3.07
	-2.15
	-2.71
	-2.64
	-2.5
	-2.69
	-3.15
	-2.62
	-2.23
	-2.24
	-2.94
	-2.45
	-1.43
	-3.07
	-2.18
	-3.16
	-3.09
	-3.12
	-1.89
	-2.77
	-3.14
	-2.59
	-2.42
	-1.76
	-2.47
	-2.79
	-3.09
	-1.97
	-2.67
	-2.43
	-2.48
	-1.44
	-2.86
	-2.85
	-3.05
	-2.16
	-3.13
	-2.57
	-2.84
	-3.17
	-2.26
	-1.36
	-2.85
	-3.2
	-3.13
	-2.38
	-2.44
	-2.61
	-1.86
	-2.25
	-2.82
	-2.17
	-2.72
	-2.31
	-3.02
	-2.73
	-2.71
	-1.94
	-3.12
	-2.8
	-1.96
	-3.03
	-2.82
	-1.83
	-2.06
	-2.84
	-3.06
	-2.42
	-3.16
	-2.54
	-2.33
	-2.99
	-2.8
	-3.33
	-2.55
	-2.76
	-2.91
	-2.6
	-2.55
	-2.58
	-2.87
	-3.2
	-1.84
	-2.86
	-3.44
	-2.88
	-2.58
	-3.04
	-2.77
	-2.86
	-2.63
	-2.96
	-2.21
	-2.53
	-2.74
	-2.94
	-2.45
	-2.99
	-2.15
	-2.47
	-3.26
	-3.23
	-3.33
	-2.77
	-3.13
	-2
	-2.29
	-2.53
	-3.06
	-2.7
	-2.56
	-2.99
	-1.6
	-2.39
	-2.36
	-2.59
	-3.43
	-2.91
	-3.01
	-2.12
	-2.66
	-2.41
	-3.19
	-2.67
	-2.61
	-2.91
	-1.58
	-2.27
	-2.17
	-1.84
	-2.11
	-2.95
	-2.69
	-2.07
	-2.62
	-2.46
	-3.04
	-2.55
	-1.9
	-2.44
	-3.25
	-2.75
	-2.92
	-3.17
	-2.38
	-2.29
	-3.06
	-1.79
	-3.23
	-2.17
	-2.8
	-3.04
	-2.84
	-1.75
	-2.45
	-3
	-2.78
	-3.05
	-2.79
	-2.11
	-3.07
	-3.24
	-2.61
	-2.85
	-2.73
	-2.44
	-2.99
	-2.64
	-2.16
	-2.14
	-2.3
	-2.3
	-2.34
	-1.85
	-2.94
	-1.82
	-3.25
	-2.28
	-2.2
	-3.15
	-2.76
	-2.15
	-2.43
	-2.12
	-3.05
	-2.72
	-3
	-2.93
	-3.33
	-2.34
	-2.97
	-2.45
	-2.55
	-3.02
	-2.56
	-1.78
	-2.44
	-2.52
	-2.9
	-3.09
	-1.86
	-3.1
	-2.77
	-3.03
	-2.42
	-2.83
	-2.63
	-3.39
	-3.06
	-2.72
	-1.96
	-2.98
	-2.59
	-2.57
	-2.02
	-3.06
	-1.72
	-1.98
	-2.34
	-3.31
	-3.17
	-2.34
	-2.69
	-2.8
	-2.25
	-1.99
	-1.68
	-2.34
	-2.83
	-2.41
	-2.48
	-2.77
	-2.46
	-2.99
	-2.08
	-2.36
	-2.7
	-2.46
	-2.87
	-3.06
	-2.32
	-2.96
	-2.33
	-2.98
	-2.34
	-2.84
	-2.71
	-2.79
	-2.5
	-3.21
	-3.11
	-2.12
	-2.89
	-1.77
	-3.07
	-3.2
	-3.14
	-2.68
	-2.56
	-3.53
	-3.15
	-2.22
	-2.61
	-2.99
	-2.44
	-2.43
	-2.73
	-2.35
	-2.51
	-2.77
	-2.86
	-3.12
	-3.23
	-2.61
	-3.2
	-3.05
	-2.88
	-2.96
	-2.76
	-2.96
	-2.02
	-2.1
	-2.34
	-3.06
	-2.32
	-3.06
	-3.25
	-2.19
	-1.87
	-3.08
	-2.74
	-2.71
	-3.04
	-2.06
	-2.9
	-2.17
	-2.19
	-3
	-3.06
	-2.68
	-2.16
	-1.98
	-2.56
	-2.44
	-2.07
	-2.4
	-2.83
	-3.11
	-2.07
	-3.16
	-2.87
	-3.07
	-1.46
	-3.17
	-2.89
	-2.23
	-2.98
	-2.92
	-2.37
	-2.23
	-3.05
	-3.27
	-2.44
	-2.42
	-2.89
	-2.27
	-2.15
	-3.29
	-3.17
	-2.51
	-2.65
	-2.32
	-3.58
	-3.01
	-3.27
	-2.53
	-2.99
	-2.8
	-2.94
	-3.29
	-2.76
	-3.18
	-2.28
	-3.04
	-3.31
	-3.27
	-2.22
	-2.86
	-3.12
	-2.93
	-2.32
	-2.94
	-3.16
	-2.56
	-2.83
	-2.29
	-2.94
	-3.02
	-2.86
	-2.22
	-3.08
	-1.93
	-2.45
	-3.04
	-2.94
	-2.47
	-2.84
	-2.13
	-2.58
	-2.27
	-3.13
	-2.38
	-3.03
	-2.43
	-2.74
	-2.81
	-2.34
	-2.1
	-2.18
	-2.84
	-3.35
	-2.34
	-2.56
	-2.66
	-3.26
	-1.94
	-3.2
	-2.46
	-2.43
	-2.47
	-2.43
	-2.83
	-2.59
	-2.46
	-2.28
	-2.33
	-2.2
	-2.46
	-2.63
	-3.1
	-3.26
	-3.13
	-2.95
	-3.14
	-2.39
	-2.98
	-2.38
	-1.89
	-2.46
	-2.25
	-3.02
	-2.71
	-2.98
	-2.24
	-3.3
	-3.06
	-2.64
	-1.95
	-3.04
	-2.86
	-2.8
	-2.36
	-2.22
	-2.85
	-2.02
	-3.34
	-2.88
	-3.42
	-2.52
	-2.57
	-2.51
	-2.13
	-2.95
	-1.66
	-2.53
	-2.64
	-2.49
	-2.65
	-2.97
	-2.06
	-2.4
	-2.69
	-3.15
	-2.92
	-2.56
	-2.71
	-2.9
	-1.62
	-1.8
	-3.04
	-2.62
	-2.91
	-2.91
	-1.98
	-3.03
	-2.05
	-2.53
	-3.17
	-1.7
	-2.26
	-2.24
	-2.69
	-2.5
	-2.33
	-2.18
	-3.17
	-2.66
	-2.3
	-3.16
	-2.95
	-3.04
	-1.95
	-3.25
	-1.99
	-2.07
	-2.62
	-2.68
	-3.14
	-2.89
	-2.14
	-2.58
	-3.09
	-3.42
	-2.2
	-1.99
	-2.9
	-3.26
	-2.35
	-2.08
	-2.84
	-2.91
	-3.01
	-2.67
	-2.93
	-2.86
	-2.75
	-2.88
	-3.1
	-2.82
	-2.89
	-2.65
	-3.44
	-2.88
	-2.5
	-1.69
	-3.05
	-2.32
	-2.83
	-2.45
	-3.34
	-2.41
	-2.93
	-3.05
	-2.48
	-2.82
	-2.96
	-2.6
	-1.74
	-2.98
	-2.51
	-3.02
	-3.06
	-1.89
	-3.21
	-2.9
	-3.06
	-1.99
	-2.4
	-2.9
	-2.14
	-2.25
	-3.15
	-3.09
	-2.72
	-2.18
	-3.07
	-2.35
	-2.86
	-2.92
	-2.96
	-2.36
	-2.72
	-3.02
	-3.01
	-2.53
	-2.98
	-3.36
	-3.13
	-1.81
	-2.64
	-2.75
	-3.25
	-2.88
	-2.02
	-2.02
	-2.33
	-3.01
	-2.97
	-2.51
	-2.76
	-3.33
	-2.59
	-2.79
	-2.86
	-2.57
	-2.15
	-2.12
	-3.01
	-2.84
	-2.85
	-3.16
	-2.84
	-2.81
	-1.91
	-2.24
	-2.49
	-2.23
	-3.17
	-2.25
	-1.88
	-2.48
	-2.29
	-2.58
	-3.09
	-2.69
	-2.54
	-2.79
	-3.21
	-3.13
	-2.9
	-2.99
	-2.07
	-2.8
	-2.55
	-2.8
	-2.86
	-3.08
	-2.82
	-2.57
	-2.9
	-1.77
	-3.13
	-2.76
	-2.31
	-2.25
	-2.42
	-3.15
	-2.61
	-2.14
	-2.72
	-2.58
	-2.01
	-2.63
	-3.38
	-3.12
	-2.35
	-1.78
	-2.94
	-2.3
	-2.15
	-2.21
	-2.11
	-2.89
	-2.95
	-2.71
	-2.63
	-2.64
	-2.53
	-2.4
	-2.84
	-2.66
	-2.35
	-2.11
	-2.28
	-3.03
	-2.04
	-3.02
	-2.25
	-2.67
	-2.72
	-3.11
	-3.19
	-2.82
	-2.56
	-2.63
	-2.16
	-2.42
	-2.83
	-2.34
	-2.69
	-2.22
	-2.9
	-3.18
	-3.01
	-2.64
	-2.79
	-3.06
	-3.07
	-3.32
	-2.61
	-2.76
	-2.9
	-2.25
	-2.89
	-3.14
	-2.95
	-2.04
	-2.95
	-2.71
	-1.86
	-2.96
	-2.52
	-2.43
	-2.3
	-2.25
	-2.46
	-2.88
	-3.14
	-1.91
	-2.26
	-2.06
	-2.52
	-2.54
	-2.11
	-3.03
	-3
	-2.62
	-2.71
	-1.91
	-2.56
	-2.7
	-2.73
	-3.21
	-2.89
	-3.01
	-2.46
	-3.2
	-2.33
	-2.34
	-3.08
	-2.14
	-2.69
	-2.53
	-3.02
	-2.81
	-2.78
	-2.73
	-3.03
	-2.27
	-2.51
	-2.74
	-2.67
	-2.76
	-3.34
	-2.73
	-2.4
	-2.98
	-2.73
	-2.21
	-3.02
	-2.42
	-3.02
	-2.09
	-2.68
	-2.64
	-2.42
	-1.74
	-2.84
	-2.5
	-2.9
	-2.13
	-2.37
	-3.2
	-2.26
	-3.06
	-2.1
	-2.92
	-2.6
	-2.23
	-2.41
	-2.93
	-2.73
	-2.28
	-3.1
	-2.47
	-3.03
	-3.08
	-3.3
	-2.7
	-2.41
	-2.85
	-2.98
	-2.95
	-2.9
	-2.5
	-2.92
	-2.76
	-2.75
	-2.63
	-2.99
	-2.54
	-2.57
	-3.08
	-2.45
	-3
	-2.76
	-3.11
	-2.78
	-3.08
	-3.06
	-2.55
	-2.15
	-2.93
	-2.32
	-2.5
	-3.05
	-1.43
	-2.49
	-3.08
	-2.55
	-2.57
	-2.62
	-3.25
	-2.28
	-2.9
	-3.01
	-2.66
	-3.03
	-2.59
	-3.38
	-2.18
	-3.07
	-2.98
	-2.63
	-2.89
	-3.52
	-2.31
	-3.09
	-3.29
	-3.13
	-2.94
	-2.87
	-2.3
	-2.49
	-2.21
	-2.46
	-2.17
	-2.34
	-2.72
	-1.85
	-2.3
	-2.62
	-2.49
	-3.14
	-2.58
	-2.8
	-2.83
	-2.64
	-2.92
	-2.77
	-3.01
	-3.19
	-3.06
	-1.91
	-2.25
	-1.89
	-2.57
	-2.5
	-2.36
	-2.41
	-2.9
	-2.41
	-2.66
	-3.22
	-2.81
	-3.07
	-2.97
	-2.27
	-2.54
	-3.04
	-2.58
	-3.19
	-2.6
	-2.03
	-3.04
	-2.52
	-2.79
	-2.84
	-2.72
	-2.12
	-2.5
	-2.05
	-2.79
	-2.7
	-2.32
	-2.73
	-2.54
	-3.08
	-2.96
	-2.55
	-1.96
	-2.88
	-2.48
	-2.77
	-2.66
	-3.26
	-2.09
	-2.94
	-2.89
	-2.48
	-2.74
	-3.03
	-1.96
	-3.06
	-2.94
	-2.34
	-2.78
	-2.92
	-3.32
	-2.9
	-2.02
	-1.75
	-1.94
	-2.79
	-1.99
	-2.82
	-2.92
	-3.38
	-2.83
	-2.65
	-2.47
	-2.51
	-1.9
	-3.18
	-3.25
	-2.95
	-2.15
	-2.69
	-3.07
	-2.23
	-2.16
	-2.91
	-2.68
	-3.06
	-2.56
	-3.07
	-2.23
	-3.01
	-2.56
	-3.33
	-3.09
	-2.46
	-3.26
	-2.67
	-2.97
	-2.7
	-2.42
	-3.23
	-2.73
	-2.94
	-2.36
	-2.68
	-3.32
	-3.11
	-2.53
	-2.84
	-2.12
	-2.92
	-2.93
	-3.18
	-3.02
	-2.42
	-2.48
	-2.63
	-2.61
	-2.65
	-2.23
	-2.11
	-2.46
	-2.99
	-2.96
	-2.77
	-2.13
	-2.48
	-2.5
	-2.62
	-2.57
	-3.16
	-1.82
	-2.97
	-2.55
	-2.36
	-2.32
	-2.37
	-2.67
	-3.01
	-2.8
	-3.45
	-2.63
	-2.79
	-2.65
	-3.16
	-2.14
	-2.74
	-2.35
	-2.14
	-3.2
	-2.65
	-2.82
	-2.3
	-2.8
	-3.54
	-3.17
	-3.26
	-2.74
	-3.31
	-2.68
	-2.39
	-2.42
	-2.9
	-2.79
	-2.56
	-2.98
	-2.38
	-2.86
	-1.89
	-2.44
	-3.13
	-2.51
	-3.21
	-2.89
	-2.73
	-2.27
	-2.85
	-2.81
	-2.06
	-2.74
	-2.69
	-2.67
	-3.23
	-2.91
	-2.4
	-2.89
	-2.42
	-1.63
	-2.4
	-2.27
	-2.97
	-2.93
	-2.59
	-2.38
	-2.92
	-2.4
	-2.15
	-2.02
	-2.31
	-2.65
	-2.03
	-2.67
	-2.38
	-2.37
	-2.81
	-2.44
	-2.46
	-2.64
	-2.47
	-2.6
	-2.17
	-3.02
	-2.86
	-1.76
	-2.75
	-2.55
	-2.36
	-2.5
	-2.22
	-2.96
	-2.89
	-3.08
	-1.9
	-2.21
	-2.99
	-2.5
	-2.45
	-2.72
	-2.17
	-2.51
	-2.8
	-3.39
	-2.65
	-2.66
	-3.06
	-3.1
	-3.19
	-3.06
	-3.05
	-3.04
	-2.33
	-3.02
	-3.03
	-2.82
	-1.76
	-2.95
	-3.11
	-2.23
	-1.74
	-3.14
	-2.93
	-2.49
	-2.21
	-2.12
	-2.96
	-2.86
	-2.09
	-2.53
	-2.19
	-2.73
	-1.83
	-2.4
	-2.24
	-2.87
	-2.95
	-2.61
	-2.5
	-2.75
	-3.07
	-2.02
	-2.75
	-2.89
	-2.49
	-2.27
	-2.45
	-2.18
	-2.69
	-2.9
	-3.53
	-2.78
	-3.37
	-2.87
	-3.25
	-2.91
	-2.25
	-2.77
	-2.99
	-2.99
	-2.75
	-2.74
	-1.72
	-2.53
	-3
	-2.9
	-2.6
	-2.66
	-2.61
	-1.97
	-3
	-2.15
	-2.84
	-2.94
	-2.04
	-3.09
	-2.85
	-3.58
	-2.76
	-2.45
	-2.88
	-2.18
	-3.05
	-2.75
	-2.71
	-1.85
	-2.93
	-2.64
	-2.97
	-2.54
	-2.33
	-3.2
	-1.94
	-2.92
	-3.47
	-2.79
	-2.36
	-2.2
	-2.69
	-2.92
	-2.88
	-2.53
	-3.02
	-2.66
	-2.1
	-2.48
	-2.77
	-2.51
	-3.1
	-2.85
	-2.4
	-2.26
	-2.34
	-2.43
	-2.65
	-3.1
	-2.96
	-2.76
	-2.38
	-2.2
	-2.15
	-2.51
	-2.1
	-2.67
	-3.22
	-2.18
	-2.58
	-3.2
	-3.01
	-2.3
	-2.65
	-2.07
	-2.25
	-2.5
	-2.19
	-2.74
	-3.01
	-2.13
	-1.83
	-2.29
	-2.82
	-3.02
	-2.84
	-3.38
	-3.49
	-2.25
	-2.79
	-2.88
	-2.28
	-2.32
	-2.28
	-2.53
	-2.46
	-1.82
	-2.77
	-2.45
	-2.03
	-2.05
	-2.43
	-3.14
	-2.6
	-2.78
	-2.22
	-3.46
	-2.95
	-3.05
	-2.33
	-2.51
	-2.2
	-2.02
	-3.01
	-3.18
	-2.39
	-2.83
	-2.55
	-2.24
	-2.94
	-3.11
	-2.14
	-3.11
	-2.56
	-2.52
	-2.25
	-2.81
	-2.5
	-2.19
	-2.99
	-2.48
	-2.74
	-3.11
	-2.14
	-3.09
	-2.55
	-3.42
	-2.63
	-3.08
	-2.57
	-2.76
	-2.3
	-2.72
	-2.58
	-2.95
	-2.04
	-2.23
	-1.83
	-3.03
	-2.12
	-1.89
	-1.46
	-1.3
	-3
	-2.67
	-2.48
	-2.44
	-2.6
	-1.68
	-2.08
	-2.44
	-2.34
	-2.92
	-3
	-2.88
	-3.23
	-2.24
	-2.32
	-1.97
	-2.43
	-2.8
	-2.78
	-2.12
	-1.99
	-2.37
	-3.04
	-2.91
	-3.35
	-2.61
	-2.32
	-2.6
	-2.06
	-3.33
	-2.22
	-1.62
	-2.92
	-3.17
	-3.7
	-2.7
	-2.6
	-2.72
	-2.93
	-2.54
	-2.9
	-2.42
	-2.75
	-3.07
	-3.04
	-2.54
	-1.9
	-2.72
	-1.35
	-2.19
	-2.42
	-3.16
	-1.93
	-2.83
	-2.06
	-2.23
	-3.18
	-3.14
	-2.2
	-2.7
	-2.99
	-3.04
	-3.02
	-2
	-2.69
	-2.18
	-1.99
	-2.75
	-2.59
	-2.37
	-2.53
	-2.86
	-2.43
	-3.04
	-2.69
	-2.94
	-3.14
	-2.98
	-2.07
	-3.4
	-1.8
	-2.7
	-3.02
	-2.88
	-3.06
	-2.68
	-3
	-2.53
	-3.25
	-1.86
	-2.01
	-2.61
	-3.1
	-3.08
	-2.65
	-3.44
	-1.35
	-3.26
	-2.77
	-2.81
	-2.62
	-3.01
	-2.39
	-2.69
	-2.56
	-2.82
	-3.03
	-2.68
	-2.35
	-2.97
	-3.12
	-3.12
	-2.15
	-2.46
	-2.81
	-2.35
	-2.46
	-3.1
	-3.52
	-2.41
	-3.09
	-3.08
	-3.15
	-2.18
	-2.66
	-3.21
	-3.14
	-1.71
	-3
	-3.24
	-2.54
	-2.34
	-2.89
	-2.73
	-2.79
	-2.18
	-2.3
	-3.17
	-2.15
	-2.39
	-2.57
	-2.89
	-2.08
	-2.61
	-2.37
	-2.75
	-2.37
	-2.94
	-2.04
	-1.99
	-3.06
	-2.78
	-3.11
	-1.96
	-1.86
	-3.23
	-2.76
	-2.2
	-2.82
	-2.38
	-2.99
	-2.7
	-2.75
	-2.58
	-2.34
	-2.25
	-3.03
	-2.82
	-3.09
	-2.67
	-2.42
	-2.3
	-2.38
	-2.05
	-2.38
	-2.43
	-2.67
	-3.01
	-2.71
	-2.96
	-2.95
	-2.4
	-2.75
	-2.51
	-1.62
	-2.3
	-2.35
	-2.48
	-1.86
	-2.66
	-2.55
	-2.77
	-2.72
	-2.7
	-3.1
	-3.1
	-2.01
	-2.46
	-2.58
	-3.31
	-2.69
	-2.45
	-2.07
	-2.69
	-2.44
	-3
	-3.07
	-2.99
	-3.03
	-2.27
	-1.95
	-3.43
	-2.36
	-1.89
	-2.14
	-3.18
	-2.5
	-2.45
	-2.62
	-2.37
	-3.3
	-2.1
	-3.17
	-2.41
	-2.44
	-2.83
	-2.69
	-2.06
	-2.7
	-2.64
	-3.15
	-3.13
	-2.22
	-2.53
	-2.27
	-2.36
	-2.81
	-2.62
	-2.4
	-2.88
	-3.14
	-2.47
	-2.38
	-2.65
	-2.47
	-1.55
	-2.53
	-2.66
	-2.28
	-2.93
	-2.17
	-2.91
	-1.8
	-2.11
	-2.38
	-3.3
	-2.14
	-2.66
	-2.49
	-2.27
	-3.04
	-1.94
	-3.18
	-2.84
	-1.9
	-2.78
	-1.99
	-2.32
	-3.12
	-2.9
	-2.41
	-1.79
	-2.56
	-3.02
	-2.99
	-2.01
	-2.21
	-2.6
	-2.74
	-2.32
	-2.31
	-2.48
	-2.69
	-3
	-2.17
	-2.49
	-3.32
	-3.01
	-2.55
	-2.25
	-3.2
	-2.86
	-2.43
	-2.95
	-2.5
	-2.75
	-2.43
	-2.8
	-2.5
	-2.72
	-3.09
	-2.51
	-2.95
	-2.71
	-2.5
	-2.59
	-2.52
	-3.14
	-2.67
	-1.52
	-2.67
	-3.11
	-3.12
	-2.92
	-2.77
	-1.89
	-2.72
	-2.27
	-2.63
	-2.64
	-2.55
	-2.75
	-3.12
	-2.3
	-3.47
	-2.76
	-3.01
	-2.56
	-2.68
	-2.09
	-2.94
	-1.69
	-3.17
	-2.34
	-2
	-2.66
	-2.91
	-2.94
	-2.53
	-2.34
	-2.92
	-2.92
	-2.25
	-2.68
	-2.92
	-2.19
	-2.88
	-2.38
	-3.1
	-2.32
	-2.21
	-2.85
	-1.5
	-2.83
	-3.11
	-2.32
	-2.49
	-2.51
	-2.59
	-2.28
	-2.37
	-2.68
	-2.86
	-2.43
	-2.17
	-3.15
	-3.08
	-1.77
	-3.18
	-3.39
	-2.97
	-2.23
	-3.35
	-2.85
	-2.61
	-2.76
	-2.51
	-3.05
	-2.57
	-2.83
	-2.96
	-2.54
	-2.21
	-2.4
	-2.32
	-2.47
	-2.57
	-3
	-2.34
	-2.49
	-2.89
	-2.41
	-3.09
	-3.23
	-2.36
	-2.9
	-2.95
	-3.02
	-2.86
	-2.64
	-3.29
	-2.56
	-2.42
	-2.47
	-1.91
	-2.17
	-2.44
	-2.76
	-2.76
	-2.84
	-3.32
	-2.53
	-2.81
	-2.28
	-2.59
	-3.25
	-2.16
	-2.82
	-3.19
	-2.26
	-3.13
	-2.67
	-2.97
	-3.14
	-2.12
	-2.91
	-2.58
	-2.87
	-2.39
	-2.72
	-2.66
	-2.07
	-2.32
	-2.42
	-2.61
	-2.88
	-2.19
	-2.96
	-2.46
	-2.97
	-2.89
	-3.14
	-3.02
	-2.19
	-2.2
	-3.01
	-2.15
	-2.61
	-2.91
	-2.98
	-2.92
	-2.22
	-2.64
	-2.44
	-2.43
	-2.56
	-2.99
	-2.7
	-3.41
	-2.61
	-2.65
	-2.94
	-2.16
	-2.58
	-2.33
	-2.97
	-2.54
	-2.06
	-2.56
	-2.37
	-3.05
	-2.94
	-2.66
	-2.7
	-2.63
	-2.82
	-2.44
	-2.61
	-3.01
	-2.53
	-3.03
	-2.87
	-1.8
	-2.97
	-3.01
	-2.99
	-2.36
	-2
	-3.25
	-2.52
	-2.71
	-2.2
	-3.05
	-1.86
	-2.66
	-2.13
	-2.44
	-3.02
	-2.89
	-2.5
	-2.13
	-2.51
	-2.24
	-2.29
	-2.87
	-2.92
	-2.53
	-2.78
	-2.3
	-2.32
	-2.81
	-3.08
	-2.92
	-2.71
	-2.52
	-2.89
	-3.07
	-2.86
	-3.23
	-2.05
	-3.28
	-1.97
	-2.54
	-3.09
	-2.58
	-2.43
	-3.49
	-3.42
	-3.25
	-1.86
	-3.01
	-2.36
	-2.75
	-1.94
	-3.03
	-2.89
	-2.51
	-2.31
	-2.27
	-2.65
	-2.91
	-2.72
	-2.12
	-2.64
	-3.29
	-2.49
	-3.14
	-2.89
	-2.7
	-2.57
	-2.25
	-2.91
	-3.03
	-3.21
	-2.27
	-2.32
	-2.56
	-1.68
	-2.88
	-2.32
	-2.49
	-2.81
	-2.74
	-2.57
	-2.77
	-2.86
	-3.16
	-2.06
	-2.79
	-3.09
	-2.96
	-2.61
	-2.69
	-3.07
	-2.29
	-2.66
	-2.89
	-2.48
	-2.81
	-2.1
	-2.17
	-2.65
	-2.09
	-2.72
	-2.53
	-2.75
	-1.99
	-2.6
	-3.03
	-3.28
	-1.97
	-2.53
	-2.23
	-2.41
	-2.75
	-2.85
	-2.25
	-2.36
	-2.3
	-3.09
	-1.6
	-3.04
	-2.74
	-2.93
	-2.14
	-2.61
	-2.93
	-2.8
	-2.53
	-2.42
	-2.35
	-1.88
	-2.74
	-3.07
	-2.79
	-2.43
	-2.67
	-1.66
	-2.62
	-2.95
	-2.81
	-2.29
	-3.22
	-2.21
	-2.74
	-2.34
	-2.95
	-2.71
	-2.76
	-1.86
	-2.39
	-2.03
	-2.63
	-2.44
	-2.13
	-2.54
	-2.65
	-2.65
	-2.49
	-2.19
	-2.24
	-2.61
	-2.85
	-2.35
	-1.76
	-2.83
	-2.87
	-2.17
	-2.56
	-2.26
	-3.01
	-3.04
	-2.38
	-2.96
	-2.58
	-3
	-2.88
	-2.94
	-2.97
	-2.26
	-2.11
	-2.32
	-1.98
	-2.88
	-3.22
	-2.59
	-2.1
	-3.24
	-2.43
	-3.3
	-2.6
	-2.63
	-2.93
	-3.21
	-2.05
	-3.15
	-3.16
	-2.57
	-2.76
	-2.57
	-2.6
	-2.3
	-3.26
	-2.28
	-2.5
	-3.16
	-2.47
	-3
	-2.98
	-2.78
	-1.99
	-2.46
	-3.17
	-2.44
	-2.1
	-2.87
	-3.06
	-2.57
	-1.8
	-2.77
	-2.07
	-2.45
	-2.85
	-2.67
	-2.93
	-2.2
	-3.1
	-1.5
	-2.3
	-1.98
	-3.1
	-2.49
	-3.18
	-2.71
	-2.91
	-2.57
	-2.95
	-2.83
	-2.9
	-2.81
	-2.2
	-2.91
	-1.49
	-2.59
	-2.88
	-2.79
	-2.72
	-2.16
	-2.82
	-1.92
	-3.31
	-3.22
	-2.97
	-3.17
	-2.28
	-2.52
	-2.79
	-2.86
	-2.41
	-2.79
	-2.38
	-2.5
	-1.89
	-2.85
	-2.01
	-2.9
	-2.85
	-3.27
	-2.38
	-1.97
	-2.76
	-2.67
	-2.52
	-2.81
	-2.76
	-2.43
	-2.82
	-3.08
	-2.74
	-2.74
	-2.81
	-2.83
	-2.81
	-2.51
	-2.11
	-3.08
	-2.89
	-2.75
	-3.22
	-3.1
	-2.85
	-2.33
	-3.01
	-2.11
	-2.73
	-3.1
	-2.34
	-2.57
	-2.77
	-2.48
	-2.81
	-2.96
	-2.77
	-2.34
	-3.04
	-2.93
	-2.6
	-2.29
	-2.95
	-2.26
	-2.71
	-1.91
	-3.16
	-2.79
	-2.76
	-2.52
	-1.8
	-2.38
	-2.42
	-2.96
	-2.91
	-3.19
	-2.11
	-2.39
	-2.91
	-2.67
	-2.87
	-3.08
	-2.29
	-2.07
	-2.67
	-2.69
	-3.2
	-2.51
	-2.1
	-1.69
	-2.5
	-2.2
	-2.65
	-2.59
	-2.85
	-2.12
	-2.56
	-2.96
	-2.95
	-2.96
	-1.78
	-2.28
	-2.53
	-2.91
	-2.92
	-2.39
	-2.47
	-2.63
	-2.44
	-2.94
	-2.94
	-2.12
	-2.4
	-2.2
	-1.99
	-2.83
	-2.34
	-2.98
	-3.03
	-2.14
	-2.67
	-1.83
	-3.04
	-2.51
	-2.2
	-3.13
	-3.13
	-2.92
	-3.38
	-2.8
	-2.35
	-3.02
	-2.58
	-2.94
	-1.92
	-2.31
	-2.56
	-2.83
	-3.12
	-3.24
	-2.84
	-2.56
	-2.83
	-2.36
	-1.98
	-2.94
	-3.03
	-2.86
	-3.08
	-2.9
	-3.31
	-2.8
	-2.78
	-3.03
	-2.04
	-2.84
	-2.36
	-2.76
	-2.37
	-2.86
	-2.62
	-2.23
	-2.23
	-2.94
	-2.99
	-3.05
	-3.1
	-1.91
	-2.19
	-2.86
	-3.11
	-3.34
	-1.87
	-2.44
	-2.32
	-2.49
	-2.19
	-2.61
	-2.94
	-2.63
	-2.6
	-3.15
	-3.16
	-2.82
	-2.79
	-2.66
	-2.49
	-2.38
	-2.73
	-1.83
	-2.83
	-2.6
	-2.63
	-2.21
	-2.94
	-2.15
	-3.21
	-3.36
	-2.14
	-2.77
	-2.79
	-2.47
	-2.93
	-3.28
	-2.68
	-2.89
	-1.97
	-2.94
	-2.27
	-2.56
	-2.44
	-3
	-2.6
	-2.43
	-3.08
	-3
	-2.52
	-2.37
	-2.66
	-2.94
	-3.28
	-2.1
	-3.29
	-3.03
	-2.94
	-2.56
	-2.81
	-2.28
	-2.9
	-2.11
	-2.95
	-2.22
	-2.75
	-2.86
	-3.3
	-2.84
	-3.44
	-2.46
	-3.03
	-1.71
	-1.57
	-3.46
	-3.05
	-3.02
	-2.95
	-3.26
	-3.42
	-2.07
	-2.96
	-2.75
	-2.33
	-2.94
	-2.27
	-3.27
	-2.89
	-2.92
	-2.06
	-2.46
	-3.25
	-2.9
	-3.2
	-2.81
	-2.92
	-3.27
	-3.32
	-2.62
	-2.63
	-2.55
	-2.61
	-2.83
	-2.15
	-2.62
	-2.55
	-2.94
	-2.69
	-3.11
	-2.79
	-3
	-3.24
	-2.03
	-2.55
	-2
	-2.69
	-2.04
	-3.06
	-2.28
	-2.54
	-2.72
	-2.88
	-3.23
	-3.02
	-3.19
	-2.97
	-3.39
	-2.19
	-2.45
	-2.25
	-2.76
	-3.59
	-3.03
	-3.18
	-3.44
	-2.71
	-3.07
	-2.74
	-2.61
	-3.14
	-3.06
	-2.93
	-2.06
	-2.84
	-2.16
	-3.29
	-2.45
	-2.59
	-3.02
	-2.65
	-2.72
	-2.78
	-2.52
	-2.18
	-3.37
	-2.86
	-2.9
	-2.51
	-2.87
	-3.05
	-3.22
	-2.34
	-2.11
	-3.11
	-2.49
	-2.66
	-3.35
	-2.88
	-3.13
	-2.81
	-2.62
	-2.76
	-2.06
	-2.71
	-2.48
	-2.44
	-2.88
	-2.77
	-1.98
	-2.41
	-3.05
	-2.59
	-2.66
	-2.29
	-2.23
	-2.89
	-3.06
	-2.26
	-2.9
	-2.38
	-3.26
	-2.55
	-2.59
	-1.97
	-3.33
	-1.8
	-1.91
	-2.5
	-2.42
	-2.75
	-2.23
	-2.3
	-3.4
	-2.86
	-2.53
	-2.3
	-3.16
	-2.78
	-3.33
	-3.02
	-2.66
	-2.29
	-2.72
	-2.28
	-2.58
	-3.11
	-2.53
	-2.7
	-2.56
	-1.68
	-2.93
	-2.84
	-2.47
	-3.11
	-3.08
	-2.49
	-2.84
	-2.23
	-2.15
	-2.57
	-2.94
	-3
	-2.83
	-2.33
	-2.32
	-1.85
	-2.82
	-2.53
	-2.77
	-2
	-2.72
	-3.14
	-3.26
	-2.56
	-3.46
	-2.44
	-2.48
	-2.53
	-2.3
	-2.88
	-2.12
	-3.49
	-2.83
	-2.47
	-3.2
	-2.1
	-3.12
	-2.43
	-2.58
	-2.14
	-3.02
	-2.08
	-2.47
	-2.44
	-2.21
	-2.89
	-2.9
	-2.64
	-2.14
	-2.36
	-2.69
	-2.12
	-2.12
	-2.11
	-2.79
	-2.75
	-2.77
	-3.12
	-1.07
	-2.72
	-2.81
	-3.03
	-2.09
	-2.97
	-2.94
	-3.17
	-2.96
	-2.8
	-3.12
	-3.17
	-3.03
	-2.97
	-2.21
	-2.69
	-2.2
	-2.86
	-3.05
	-2.12
	-3.08
	-2.83
	-2.53
	-2.26
	-2.26
	-3.23
	-3.15
	-3.35
	-2.3
	-3.18
	-2.92
	-3.07
	-3.24
	-2.67
	-2.72
	-2.99
	-2.95
	-3.1
	-2.43
	-2.15
	-3.24
	-2.23
	-2.5
	-2.06
	-3.06
	-2.4
	-2.96
	-3.14
	-2.17
	-2.6
	-2.51
	-3.21
	-3.13
	-1.63
	-2.55
	-2.34
	-2.2
	-3.06
	-2.94
	-2.39
	-2.76
	-2.23
	-2.5
	-2.41
	-2.94
	-3.25
	-2.67
	-2.46
	-2.13
	-3.12
	-3.04
	-2.55
	-2.51
	-2.92
	-2.93
	-2.42
	-2.47
	-2.89
	-3.13
	-2.63
	-2.01
	-2.29
	-2.64
	-1.95
	-2.92
	-3
	-2.52
	-2.96
	-2.55
	-2.37
	-2.74
	-2.74
	-2.43
	-3.07
	-2.62
	-2.89
	-3.04
	-2.28
	-2.45
	-2.72
	-2.54
	-3.03
	-2.23
	-2.18
	-2.8
	-2.99
	-2.68
	-3.03
	-2.5
	-2.22
	-2.06
	-3.1
	-2.49
	-2.55
	-2.78
	-2.8
	-2.42
	-2.74
	-3.06
	-2.79
	-2.36
	-2.59
	-2.9
	-2.9
	-2.17
	-3.18
	-2.78
	-3.02
	-3.08
	-2.85
	-2.95
	-2.32
	-2.65
	-3.12
	-2.38
	-1.9
	-2.81
	-1.8
	-2.64
	-2.84
	-2.58
	-3.04
	-2.5
	-2.16
	-2.77
	-1.96
	-2.95
	-2.94
	-3.1
	-3.17
	-3.24
	-3.03
	-2.64
	-2.11
	-2.9
	-3.13
	-1.91
	-2.95
	-3.1
	-3.21
	-3.07
	-2.95
	-2.79
	-1.57
	-3.05
	-2.99
	-3.42
	-3.27
	-1.81
	-2.51
	-3.07
	-2.86
	-2.44
	-2.26
	-2.77
	-2.37
	-2.32
	-2.33
	-1.52
	-2.55
	-2.03
	-2.73
	-3.36
	-2.32
	-2.53
	-2.21
	-2.33
	-1.72
	-2.85
	-2.78
	-1.71
	-2.65
	-3.33
	-2.51
	-3.23
	-1.9
	-2.3
	-2.11
	-2.4
	-2.09
	-3.12
	-2.65
	-2.26
	-2.01
	-2.38
	-2.13
	-2.02
	-2.59
	-2.78
	-3.38
	-2.51
	-3.3
	-2.46
	-2.69
	-2.75
	-2.46
	-2.83
	-3.01
	-2.95
	-2.44
	-2.69
	-2.59
	-2.1
	-3.24
	-2.92
	-3.13
	-2.64
	-2.25
	-3.08
	-2.24
	-3.27
	-2.19
	-2.25
	-2.47
	-2.8
	-3.28
	-2.68
	-2.12
	-3.17
	-2.72
	-2
	-2.72
	-2
	-2.1
	-2.68
	-2.05
	-3
	-2.59
	-2.8
	-2.51
	-3.12
	-3.13
	-2.75
	-2
	-2.28
	-2.13
	-3.14
	-2.28
	-2.66
	-2.46
	-2.69
	-2.49
	-2.29
	-2.97
	-2.05
	-2.74
	-2.93
	-2.77
	-2.81
	-2.15
	-3.12
	-2.65
	-2.51
	-2.88
	-2.75
	-3.19
	-2.25
	-2.19
	-2.25
	-2.4
	-2.96
	-2.45
	-2.4
	-1.98
	-2.21
	-2.74
	-2.17
	-2.78
	-3.44
	-2.23
	-2.99
	-2.68
	-3.29
	-3.35
	-2.88
	-2.33
	-2.61
	-2.57
	-2.27
	-2.33
	-2.54
	-2.29
	-2.89
	-2.53
	-3.18
	-3.5
	-2.97
	-3.29
	-2.65
	-2.86
	-3
	-2.49
	-2.79
	-2.18
	-3.33
	-3.08
	-2.64
	-2.46
	-1.69
	-3.02
	-2.55
	-1.77
	-2.92
	-2.4
	-3.21
	-3.24
	-2.38
	-2.05
	-2.48
	-2.91
	-2.69
	-2.05
	-2.97
	-2.51
	-2.13
	-3.05
	-1.86
	-3.03
	-2.35
	-2.43
	-2.96
	-1.63
	-1.91
	-3.23
	-2.42
	-2.74
	-2.8
	-2.82
	-1.99
	-2.34
	-2.06
	-2.69
	-3.18
	-2.29
	-2.52
	-3.25
	-2.64
	-3.17
	-2.37
	-2.07
	-2.6
	-2.18
	-2.62
	-3.27
	-3.12
	-2.81
	-3.07
	-2.69
	-2.55
	-2.46
	-2.92
	-2.26
	-2.07
	-3.19
	-3.03
	-2.52
	-2.79
	-2.33
	-2.35
	-3.03
	-2.63
	-2.74
	-2.74
	-3.49
	-3.07
	-2.45
	-1.93
	-2.86
	-2.59
	-3.16
	-3.03
	-2.16
	-2.4
	-3.12
	-2.75
	-2.29
	-2.42
	-1.72
	-2.51
	-2.97
	-2.56
	-2.89
	-1.84
	-1.69
	-3.24
	-3.16
	-3.26
	-3.11
	-2.87
	-3.15
	-2.97
	-3.02
	-3.14
	-2.54
	-2
	-2.48
	-3.35
	-2.87
	-2.28
	-1.89
	-2.84
	-2.65
	-2.37
	-2.15
	-2.77
	-2.58
	-2.1
	-2.57
	-2.82
	-2.31
	-3.07
	-2.48
	-2.73
	-3.09
	-2.15
	-3.16
	-2.15
	-2.87
	-3.29
	-3.03
	-2.8
	-2.49
	-2.84
	-2.48
	-2.37
	-2.4
	-3.06
	-2.8
	-2.76
	-2.28
	-3.1
	-2.03
	-2.71
	-3.02
	-2.49
	-2
	-3.02
	-2.85
	-3.1
	-2.74
	-2.72
	-2.73
	-3.07
	-3.22
	-3.22
	-2.52
	-2.49
	-2.79
	-2.83
	-1.78
	-3.17
	-2.67
	-2.78
	-2.48
	-2.95
	-3.03
	-2.9
	-2.59
	-2.83
	-2.55
	-3.09
	-3.09
	-2.89
	-2.44
	-2.72
	-3.39
	-2.11
	-2.23
	-2.45
	-2.65
	-2.23
	-2.75
	-2.72
	-2.81
	-2.22
	-3.43
	-2.47
	-2.93
	-2.38
	-3.2
	-3.04
	-2.62
	-2.87
	-3.24
	-3.06
	-3.05
	-2.91
	-1.21
	-2.71
	-2.46
	-2.12
	-2.13
	-1.83
	-2.41
	-2.84
	-2.25
	-2.49
	-2.96
	-2.43
	-2.24
	-3.06
	-2.21
	-2.94
	-2.84
	-3.05
	-2.29
	-3.18
	-3.07
	-2.83
	-2.94
	-1.67
	-2.04
	-2.29
	-1.83
	-2.72
	-3.2
	-3.25
	-2.25
	-2.76
	-2.42
	-2.54
	-2.14
	-2.43
	-2.1
	-3.15
	-2.82
	-2.58
	-2.08
	-3.29
	-2.49
	-2.86
	-2.39
	-1.94
	-2.58
	-1.97
	-1.87
	-2.06
	-2.6
	-2.94
	-3.49
	-2.97
	-1.97
	-3
	-3.1
	-2.57
	-2.42
	-2.23
	-2.16
	-3.03
	-1.36
	-2.97
	-2.45
	-2.92
	-3.19
	-2.16
	-2.56
	-2.9
	-3.2
	-2.24
	-2.55
	-2.67
	-2.38
	-1.82
	-2.63
	-2.28
	-1.79
	-2.35
	-3.25
	-2.94
	-2.33
	-2.76
	-2.78
	-2.91
	-1.97
	-2.18
	-2.76
	-2.87
	-2.71
	-2.98
	-2.27
	-2.3
	-3.07
	-2.97
	-3.06
	-2.89
	-2.56
	-2.61
	-2.62
	-2.76
	-2.31
	-2.01
	-2.82
	-2.85
	-3.13
	-2.85
	-2.34
	-3.09
	-2.96
	-2.15
	-2.31
	-2.47
	-2.73
	-3.25
	-2.18
	-2.2
	-3.13
	-3.12
	-3.16
	-1.78
	-2.6
	-2.45
	-2.97
	-2.26
	-2.54
	-3
	-2.91
	-2.96
	-2.12
	-2.02
	-2.3
	-2.88
	-3.13
	-2.6
	-2.68
	-2.12
	-2.82
	-2.91
	-2.72
	-2.49
	-3.26
	-2.96
	-3.1
	-2.48
	-2.98
	-2.18
	-2.84
	-2.92
	-2.76
	-2.79
	-3.16
	-2.36
	-3.1
	-2.62
	-2.56
	-2.9
	-2.13
	-3.15
	-2.92
	-2.96
	-2.62
	-2.84
	-3.05
	-2.66
	-2.91
	-2.98
	-2.63
	-2.48
	-2.05
	-2.48
	-2.68
	-2.52
	-2.36
	-2.44
	-2.43
	-3.28
	-2.16
	-2.05
	-2.7
	-2.46
	-2.71
	-2.42
	-3.17
	-3.53
	-3.1
	-3.18
	-2.88
	-1.92
	-2.44
	-2.61
	-2.14
	-2.78
	-2.52
	-2.76
	-2.36
	-3.01
	-3.31
	-2.59
	-1.7
	-3.02
	-2.28
	-2.34
	-2.89
	-2.76
	-2.82
	-2.26
	-2.93
	-3.09
	-2.58
	-2.97
	-2.29
	-2.64
	-2.55
	-2.09
	-2.33
	-2.73
	-2.5
	-2.56
	-2.13
	-2.33
	-3.24
	-2.05
	-2.58
	-2.27
	-2.61
	-2.79
	-2.5
	-1.98
	-2.36
	-3.15
	-3.42
	-3.43
	-2.81
	-2.2
	-2.65
	-2.67
	-2.7
	-2.7
	-2.28
	-2.61
	-2.6
	-2.71
	-3.43
	-2.94
	-2.48
	-1.78
	-2.3
	-3
	-2.46
	-2.57
	-3.35
	-2.42
	-2.16
	-2.7
	-2.65
	-2.52
	-2.66
	-3.03
	-2.86
	-1.82
	-3.01
	-3.13
	-3.12
	-2.64
	-2.48
	-2.41
	-2.1
	-2.84
	-2.48
	-2.91
	-2.95
	-2.6
	-2.94
	-2.99
	-2.68
	-3.31
	-2.63
	-2.28
	-2.04
	-2.35
	-1.99
	-3.11
	-2.45
	-2.5
	-2.19
	-3.08
	-2.87
	-3.06
	-2.91
	-2.96
	-3.1
	-2.85
	-2.58
	-2.31
	-2.1
	-2.86
	-2.55
	-2.87
	-2.81
	-2.67
	-2.88
	-3.14
	-3.04
	-2.55
	-3.07
	-2.95
	-3.02
	-2.13
	-2.29
	-2.43
	-3.21
	-3.09
	-3.28
	-2.59
	-2.42
	-2.28
	-3.07
	-2.96
	-2.45
	-2.75
	-2.56
	-3.05
	-3.33
	-2.5
	-2.48
	-3.12
	-2.56
	-2.1
	-2.65
	-2.48
	-2.98
	-2.36
	-2.25
	-1.82
	-2.42
	-2.16
	-2.56
	-2.99
	-3.03
	-2.32
	-3.4
	-2.9
	-2.26
	-3.05
	-2.88
	-2.6
	-2.39
	-2.18
	-2.59
	-2.74
	-3.33
	-2.52
	-3.33
	-2.69
	-2.72
	-2.47
	-3.21
	-2.63
	-3.09
	-3.19
	-3.34
	-2.89
	-2.49
	-2.62
	-2.43
	-2.06
	-2.81
	-2.28
	-2.49
	-2.16
	-1.8
	-3.13
	-2.3
	-2.8
	-2.28
	-2.32
	-2.44
	-2.37
	-2.62
	-2.68
	-3.01
	-2.9
	-2.28
	-3.04
	-2.6
	-2.35
	-2.38
	-1.74
	-2.76
	-2.03
	-2.54
	-3.12
	-2.79
	-2.69
	-2.92
	-3.18
	-3.06
	-3.08
	-2.54
	-2.78
	-2.91
	-2.88
	-3.09
	-1.92
	-2.27
	-2.61
	-2.96
	-2.6
	-2.95
	-2.86
	-2.96
	-1.82
	-2.42
	-2.38
	-3.3
	-2.85
	-2.35
	-3.01
	-2.6
	-2.26
	-2.59
	-2.96
	-2.46
	-2.67
	-3.11
	-2.55
	-2.68
	-2.49
	-2.74
	-2.17
	-2.97
	-2.31
	-3.04
	-2.74
	-2.55
	-2.45
	-2.49
	-2.91
	-2.64
	-2.98
	-2.85
	-2.98
	-3.03
	-2.98
	-3.24
	-3.04
	-2.5
	-2.5
	-2.78
	-2.96
	-3.01
	-2.29
	-2.75
	-1.93
	-2.63
	-3.22
	-2.59
	-2.38
	-2.56
	-2.19
	-2.81
	-2.61
	-2.38
	-3.08
	-1.89
	-2.43
	-2.46
	-2.3
	-2.47
	-2.42
	-2.67
	-2.21
	-2.8
	-2.8
	-3.22
	-2.7
	-3.08
	-3.17
	-3.07
	-2.35
	-3.35
	-3.21
	-1.79
	-3.41
	-1.91
	-1.87
	-2.79
	-2.89
	-2.78
	-2.33
	-2.67
	-2.38
	-2.72
	-2.85
	-3.13
	-2.56
	-2.77
	-3.22
	-3.05
	-2.98
	-3.01
	-2.51
	-2.27
	-2.99
	-2.41
	-2.59
	-2.93
	-2.32
	-2.54
	-2.64
	-2.64
	-2.79
	-3.25
	-2.83
	-2.84
	-3.06
	-2.14
	-2.87
	-2.8
	-2.45
	-2.88
	-2.95
	-3.43
	-2.7
	-3.19
	-2.08
	-2.01
	-2.11
	-3.1
	-3.2
	-2.81
	-3.27
	-2.64
	-2.31
	-2.31
	-2.52
	-2.69
	-3.12
	-2.31
	-2.39
	-3.27
	-3.09
	-2.12
	-1.93
	-3.02
	-1.39
	-2.08
	-2.55
	-2.67
	-2.55
	-3.16
	-2.65
	-3.17
	-2.68
	-2.91
	-2.31
	-2.53
	-2.05
	-1.91
	-2.18
	-2.08
	-3.27
	-2.34
	-3.31
	-1.81
	-2.58
	-2.89
	-2.78
	-2.65
	-2.46
	-3.07
	-2.73
	-2.13
	-3.02
	-2.08
	-3.03
	-2.45
	-3.22
	-1.83
	-2.65
	-2.81
	-2.93
	-2.53
	-2.45
	-2.47
	-1.53
	-2.01
	-1.65
	-2.09
	-2.64
	-3
	-2.3
	-2.38
	-3.01
	-3.13
	-2.43
	-2.21
	-2.52
	-1.98
	-2.42
	-1.76
	-2.86
	-2.96
	-3.24
	-3.07
	-3.07
	-2.41
	-2.69
	-3.01
	-2.91
	-2.42
	-2.37
	-2.85
	-3.24
	-2.62
	-2.47
	-2.76
	-2.34
	-3.05
	-2.64
	-3.17
	-2.49
	-1.95
	-3
	-2.56
	-2.31
	-2.14
	-2.51
	-3.01
	-2.5
	-2.75
	-3.04
	-2.66
	-2
	-2.8
	-2.35
	-2.42
	-2.88
	-2.24
	-2.61
	-2.65
	-3.29
	-1.92
	-3.25
	-2.45
	-1.96
	-2.53
	-3.06
	-3.12
	-2.74
	-2.84
	-2.24
	-1.94
	-3.1
	-2.77
	-2.69
	-2.22
	-2.9
	-3.01
	-1.98
	-2.73
	-2.45
	-3.08
	-2.51
	-3.18
	-2.26
	-2.79
	-2.92
	-3.06
	-2.52
	-2.51
	-2.63
	-2.5
	-2.8
	-1.72
	-2.71
	-2.77
	-2.58
	-3.24
	-2.58
	-2.35
	-2.69
	-3.18
	-2.26
	-2.33
	-2.48
	-2.17
	-3.2
	-2.42
	-2.83
	-2.83
	-2.63
	-2.25
	-2.11
	-3.1
	-2.7
	-3.19
	-2.92
	-3.02
	-2.33
	-2.36
	-2.14
	-2.9
	-2.94
	-2.28
	-2.71
	-3.13
	-2.15
	-2.12
	-3.53
	-2.99
	-2.04
	-2.7
	-2.1
	-3.22
	-2.79
	-2.91
	-2.82
	-2.62
	-2.46
	-2.22
	-2.11
	-2.89
	-2.62
	-3.01
	-2.15
	-2.07
	-2.94
	-2.67
	-2.62
	-2.79
	-2.44
	-2.46
	-2.85
	-2.2
	-3.41
	-2.73
	-2.97
	-3.2
	-1.8
	-3.09
	-3.15
	-2.59
	-2.12
	-2.8
	-3.07
	-2.53
	-2.72
	-2.67
	-1.84
	-2.92
	-2.35
	-3.11
	-3.28
	-2.94
	-2.73
	-2.83
	-2.38
	-3.05
	-2.44
	-2.01
	-3.01
	-3.15
	-1.68
	-2.64
	-3.14
	-3.16
	-3.14
	-1.55
	-2.87
	-2.24
	-2.82
	-1.52
	-2.92
	-2.27
	-2.5
	-2
	-2.52
	-3.26
	-2.52
	-2.92
	-2.43
	-3.02
	-2.08
	-2.29
	-2.57
	-2.16
	-2.89
	-2.45
	-2.79
	-2.2
	-2.5
	-2.95
	-3.02
	-2.09
	-3.22
	-3.08
	-2.6
	-3.01
	-2.81
	-3.08
	-2.7
	-2.92
	-1.9
	-2.47
	-2.48
	-3.28
	-2.46
	-2.13
	-1.84
	-3.21
	-1.97
	-3.5
	-2.8
	-3.06
	-2.49
	-2.87
	-2.96
	-2.89
	-2.74
	-2.76
	-2.33
	-2.95
	-3.23
	-2.49
	-2.31
	-2.66
	-3.03
	-2.62
	-3.14
	-3.14
	-2.92
	-1.94
	-2.86
	-2.61
	-3.11
	-2.05
	-2.7
	-3.05
	-3.04
	-2.72
	-2.16
	-2.79
	-2.83
	-3.17
	-2.06
	-2.57
	-2.51
	-3.29
	-2.54
	-2.82
	-2.22
	-2.89
	-2.9
	-2.73
	-2.44
	-2.85
	-2.9
	-2.84
	-2.67
	-3.32
	-2.51
	-1.6
	-2.62
	-2.75
	-3
	-2.13
	-3.52
	-1.99
	-2.81
	-3.19
	-2.62
	-3.14
	-1.83
	-2.13
	-2.07
	-2.5
	-3.24
	-2.49
	-2.47
	-3.19
	-1.79
	-2.67
	-2.13
	-2.59
	-3.02
	-3.37
	-2.77
	-2.93
	-2.28
	-2.59
	-2.71
	-3.08
	-2.96
	-3
	-2.28
	-2.25
	-2.32
	-2.11
	-2.78
	-2.79
	-2.19
	-3.22
	-1.96
	-3.27
	-3.32
	-3.08
	-1.79
	-2.45
	-2.3
	-2.24
	-2.69
	-2.88
	-3.31
	-3.02
	-2.4
	-2.79
	-2.86
	-3.05
	-2.59
	-2.89
	-2.43
	-2.65
	-3.06
	-2.33
	-2.58
	-2.38
	-1.12
	-2.9
	-3.12
	-3.05
	-2.36
	-2.15
	-3.19
	-2.4
	-2.93
	-2.74
	-2.27
	-3
	-2.19
	-2.68
	-2.93
	-2.96
	-2.05
	-2.97
	-2.5
	-2.45
	-3
	-2.37
	-2.46
	-2.77
	-2.31
	-2.31
	-2.03
	-3.06
	-1.76
	-2.95
	-3.21
	-2.53
	-2.86
	-2.98
	-1.85
	-2.22
	-2.03
	-3.4
	-3.33
	-2.37
	-2.66
	-3.2
	-2.91
	-2.6
	-3.41
	-3.1
	-2.83
	-2.42
	-3.07
	-2.32
	-3.04
	-2.73
	-2.49
	-2.17
	-2.96
	-2.95
	-2.81
	-2.67
	-3.55
	-2.48
	-2.41
	-2.84
	-2.08
	-3
	-2.23
	-2.3
	-2.37
	-3.01
	-2.63
	-2.82
	-2.7
	-3.42
	-2.25
	-2.51
	-2.23
	-2.67
	-3.27
	-2.08
	-2.7
	-2.59
	-3.59
	-2.95
	-3.08
	-2.61
	-2.76
	-2.95
	-3.36
	-3.25
	-3.2
	-2.94
	-1.61
	-2.76
	-2.86
	-2.39
	-2.07
	-2.78
	-2.32
	-2.06
	-2.42
	-3.17
	-2.42
	-2.52
	-2.95
	-2.19
	-2.96
	-2.59
	-2.85
	-2.17
	-3.17
	-2.2
	-3.14
	-2.86
	-3.2
	-2.83
	-3.23
	-2.13
	-2.29
	-3.24
	-2.95
	-2.41
	-2.89
	-3.11
	-3.46
	-3.21
	-2.81
	-2.75
	-2.75
	-2.87
	-2.82
	-2.23
	-1.77
	-2.41
	-3.34
	-2.32
	-2.82
	-2.52
	-3.06
	-2.76
	-2.25
	-2.62
	-1.89
	-2.87
	-2.58
	-3.21
	-2.32
	-2.11
	-3.02
	-2.76
	-3.11
	-1.87
	-2.16
	-2.44
	-3.22
	-2.59
	-3.24
	-3.05
	-2.44
	-2.74
	-3.16
	-2.38
	-3.04
	-2.16
	-2.09
	-3.07
	-2.64
	-2.96
	-2.56
	-3.16
	-2.63
	-2.77
	-2.16
	-3.02
	-2.06
	-2.61
	-2.41
	-3.02
	-2.73
	-2
	-2.92
	-2.91
	-3.21
	-2.79
	-1.87
	-2.41
	-2.62
	-2.65
	-2.92
	-1.81
	-2.4
	-2.22
	-2.28
	-3.11
	-2.27
	-3.16
	-2.94
	-1.87
	-2.09
	-3.42
	-2.73
	-3.06
	-2.35
	-2.74
	-2.08
	-2.24
	-2.54
	-3.07
	-2.86
	-2.45
	-2.22
	-3.19
	-2.51
	-3.26
	-2.64
	-2.96
	-2.49
	-3.23
	-2.48
	-2.66
	-3.07
	-2.32
	-2.93
	-2.94
	-2.52
	-2.58
	-2.33
	-2.5
	-3.07
	-3.01
	-2.73
	-2.94
	-2.05
	-1.8
	-2.6
	-2.7
	-3.29
	-3.21
	-2.68
	-2.39
	-2.84
	-2.17
	-3.25
	-3.03
	-2.9
	-3.06
	-2.85
	-2.95
	-3.01
	-2.64
	-2.58
	-3.07
	-2.33
	-2.76
	-2.74
	-2.89
	-2.61
	-1.9
	-2.13
	-2.74
	-2.62
	-2.82
	-2.72
	-2.76
	-2.16
	-2.34
	-2.94
	-2.06
	-1.86
	-2.85
	-3
	-2.95
	-2.42
	-3.21
	-2.81
	-2.68
	-2.95
	-1.99
	-2.61
	-2.07
	-3.26
	-2.04
	-3.18
	-3.05
	-2.49
	-1.94
	-2.69
	-3.11
	-2.52
	-2.77
	-2.93
	-2.72
	-1.91
	-2.43
	-2.62
	-2.06
	-3.01
	-2.6
	-2.99
	-2.86
	-2.81
	-2.61
	-2.5
	-2.79
	-2.33
	-1.59
	-2.83
	-1.89
	-2.5
	-2.63
	-2.91
	-2.52
	-1.75
	-2.86
	-2.6
	-3.05
	-3.01
	-3.3
	-2.71
	-2.33
	-2.81
	-2.53
	-1.93
	-3.12
	-2.94
	-2.64
	-2.65
	-2.49
	-2.61
	-2.03
	-3.03
	-2.8
	-2.84
	-2.36
	-2.6
	-2.97
	-2.95
	-2.45
	-3.3
	-2.43
	-2.89
	-3.29
	-3.29
	-2.59
	-2.61
	-2.86
	-1.99
	-2.83
	-2.03
	-2.64
	-3.46
	-2.06
	-3.05
	-2.34
	-1.72
	-2.89
	-2.38
	-3.17
	-2.81
	-2.37
	-2.49
	-2.44
	-2.73
	-2.51
	-2.04
	-2.13
	-2.28
	-2.34
	-3.16
	-2.13
	-2.55
	-3.07
	-2.67
	-2.84
	-2.62
	-2.98
	-2.37
	-2.53
	-2.21
	-3
	-2.46
	-3.05
	-2.47
	-2.86
	-2.31
	-2.27
	-3
	-3.42
	-3.17
	-2.89
	-2.51
	-1.8
	-3.04
	-2.96
	-2.58
	-2.76
	-2.02
	-3.02
	-2.42
	-2.91
	-2.52
	-2.27
	-2.76
	-3.25
	-2.96
	-2.47
	-2.55
	-2.91
	-2.95
	-2.83
	-3.14
	-2.64
	-2.2
	-2.54
	-2.78
	-2.36
	-2.53
	-2.15
	-3.09
	-2.97
	-2.67
	-3.1
	-3.05
	-2.73
	-2.67
	-2.59
	-2.73
	-3.05
	-2.48
	-2.33
	-2.95
	-3.3
	-3.13
	-2.05
	-3.08
	-2.61
	-2.65
	-2.76
	-3.09
	-3.38
	-2.45
	-2.03
	-2.6
	-2.76
	-2.91
	-2.88
	-2.48
	-2.08
	-2.9
	-2.44
	-2.49
	-2.03
	-2.12
	-3.2
	-3.08
	-2.99
	-2.45
	-2.21
	-2.54
	-2.75
	-2.91
	-2.27
	-2.39
	-2.71
	-3.09
	-2.5
	-2.16
	-2.3
	-2.64
	-2.89
	-2.77
	-2.88
	-2.9
	-2.43
	-2.9
	-3.34
	-3.16
	-2.28
	-2.83
	-3.29
	-2.19
	-2.27
	-3.1
	-3.09
	-2.61
	-2.4
	-3.08
	-2.28
	-2.96
	-2.66
	-2.75
	-2.33
	-2.54
	-2.89
	-2.59
	-3.07
	-3.19
	-3.15
	-2.69
	-2.58
	-1.73
	-3.01
	-2.2
	-2
	-2.19
	-2.81
	-2.59
	-2.94
	-3.29
	-2.42
	-2.75
	-2.21
	-2
	-3.25
	-2.68
	-3.16
	-1.06
	-2.77
	-2.92
	-3.05
	-2.34
	-2.56
	-2.8
	-3.14
	-2.8
	-2.17
	-2.2
	-2.98
	-2.28
	-2.25
	-2.38
	-2.08
	-2.27
	-3.05
	-3.05
	-1.83
	-3.27
	-2.29
	-1.92
	-3.13
	-2.16
	-3.13
	-2.15
	-3.35
	-2.53
	-1.88
	-3.32
	-3.28
	-2.6
	-2.97
	-2.13
	-2.42
	-2.46
	-2.32
	-2.45
	-3.17
	-1.86
	-2.97
	-2.18
	-1.83
	-2.78
	-2.91
	-2.41
	-2.35
	-2.99
	-2.71
	-2.21
	-2.4
	-3.02
	-2.58
	-2.23
	-2.29
	-2.9
	-2.58
	-3.21
	-2.56
	-3.39
	-2.61
	-2.4
	-3.12
	-2.48
	-2.92
	-3.19
	-3.25
	-3.2
	-2.07
	-2.17
	-2.7
	-2.77
	-1.93
	-2.45
	-2.48
	-1.57
	-2.29
	-2.84
	-2.55
	-2.6
	-3.03
	-2.74
	-3
	-2.04
	-2.48
	-1.85
	-2.22
	-2.86
	-2.89
	-2.84
	-3.42
	-2.19
	-2
	-2.08
	-2.14
	-1.94
	-2.6
	-2.91
	-2.28
	-2.3
	-3.34
	-3.27
	-2.21
	-2.83
	-2.45
	-2.9
	-2.53
	-2.88
	-2.74
	-2.38
	-2.57
	-2.31
	-2.6
	-2.52
	-3.29
	-1.54
	-3.19
	-2.61
	-2.03
	-2.59
	-2.95
	-2.72
	-2.91
	-2.77
	-2.78
	-2.36
	-3.14
	-2.88
	-2.36
	-2.8
	-2.06
	-2.68
	-2.69
	-2.97
	-2.02
	-2.47
	-2.92
	-2.86
	-2.35
	-2.78
	-2.37
	-2.99
	-2.88
	-3.03
	-2.99
	-2.92
	-2.45
	-2.99
	-2.97
	-2.68
	-2.26
	-3.05
	-2.66
	-3.04
	-2.61
	-1.66
	-2.34
	-2.78
	-2.18
	-2.13
	-3.38
	-2.84
	-2.6
	-2.63
	-2.9
	-3.49
	-2.1
	-2.62
	-1.19
	-2.27
	-2.31
	-3.1
	-2.83
	-3.02
	-2.77
	-1.94
	-2.59
	-3.1
	-2.7
	-2.99
	-2.63
	-2.7
	-2.5
	-2.99
	-1.96
	-2.97
	-2.41
	-2.1
	-2.52
	-2.57
	-2.67
	-2.95
	-3.15
	-2.98
	-2.93
	-2.31
	-2.71
	-2.49
	-2.27
	-2.22
	-2.85
	-2.06
	-3.06
	-3.09
	-2.63
	-3.07
	-3.1
	-2.86
	-1.99
	-2.35
	-2.68
	-3.01
	-2.5
	-2.16
	-2.08
	-2.42
	-2.26
	-2.05
	-2.21
	-2.52
	-2.63
	-3.13
	-3.37
	-2.3
	-2.28
	-3.13
	-2.65
	-2.48
	-2.82
	-2.77
	-2.79
	-3.09
	-3.04
	-2.7
	-2.63
	-1.64
	-2.47
	-3.08
	-2.78
	-2.67
	-2.64
	-2.75
	-2.72
	-2.38
	-2.5
	-2.86
	-2.6
	-2.65
	-2.12
	-2.84
	-3.1
	-2.53
	-2.68
	-2.43
	-3.11
	-2.95
	-2.85
	-1.86
	-2.6
	-2.43
	-2.82
	-3.04
	-2.91
	-3.12
	-2.72
	-2.82
	-3.16
	-3.04
	-2.39
	-2.42
	-2.02
	-2.94
	-3.1
	-3.24
	-2.21
	-2.73
	-2.43
	-2.96
	-2.32
	-2.39
	-2.66
	-2.15
	-2.88
	-2.73
	-3.03
	-2.96
	-2.98
	-2.28
	-1.98
	-2.94
	-2.73
	-2.89
	-2.98
	-2.76
	-2.99
	-2.33
	-1.88
	-2.35
	-2.06
	-2.65
	-2.05
	-2.94
	-2.35
	-2.42
	-3.13
	-2.71
	-2.32
	-2.51
	-2.38
	-2.65
	-2.63
	-2.92
	-2.41
	-2.22
	-3.03
	-2.78
	-2.55
	-2.49
	-3.2
	-2.47
	-2.4
	-2.99
	-2.42
	-2.27
	-2.33
	-2.85
	-3.16
	-2.62
	-1.95
	-2.74
	-2.74
	-2.52
	-2.3
	-2.02
	-3.2
	-2.08
	-2.95
	-2.83
	-2.86
	-2.98
	-3.21
	-3.1
	-2.97
	-3.05
	-2.98
	-2.34
	-1.9
	-2.07
	-3.13
	-2.57
	-2.27
	-2.59
	-2.29
	-2.79
	-3.03
	-2.05
	-2.57
	-2.59
	-2.81
	-3.06
	-1.65
	-2.78
	-2.7
	-3.15
	-3.29
	-2.25
	-2.51
	-3.03
	-3.21
	-2.21
	-2.66
	-2.49
	-2.63
	-2.37
	-2.62
	-2.59
	-2.62
	-2.73
	-2.85
	-2.86
	-2.96
	-2.4
	-2.52
	-2.52
	-1.98
	-2.37
	-3.09
	-2.12
	-1.83
	-3.06
	-2.4
	-2.58
	-2.83
	-3.05
	-2.78
	-3.46
	-2.65
	-2.78
	-3.34
	-3.26
	-2.79
	-3.21
	-2.88
	-2.18
	-2.61
	-3.09
	-3.21
	-2.16
	-2.38
	-2.84
	-3.18
	-2.86
	-2.83
	-2.82
	-2.76
	-2.87
	-2.71
	-2.17
	-2.76
	-2.76
	-2.3
	-2.83
	-3.52
	-3.13
	-3.14
	-2.87
	-2.74
	-2.36
	-2.75
	-2.71
	-2.8
	-2.72
	-2.63
	-2.09
	-2.67
	-2.27
	-2.87
	-3.15
	-3.07
	-2.66
	-2.83
	-2.81
	-2.47
	-2.98
	-2.11
	-2.7
	-2.79
	-2.44
	-2.08
	-3.31
	-2.9
	-2.16
	-2.78
	-3.04
	-2.55
	-3.13
	-3.47
	-2.54
	-2.73
	-2.59
	-1.89
	-2.66
	-1.86
	-2.37
	-2.85
	-2.1
	-2.28
	-2.5
	-2.51
	-2.89
	-2.58
	-2.68
	-2.65
	-2.45
	-2.4
	-3.2
	-2.86
	-2.71
	-3.05
	-2.32
	-2.95
	-3.42
	-3.31
	-3.18
	-2.68
	-2.83
	-2.93
	-2.81
	-2.55
	-3.01
	-2.92
	-2.65
	-3.49
	-2.2
	-2.93
	-2.3
	-2.22
	-3.03
	-2.28
	-2.48
	-2.15
	-2.88
	-3.05
	-3.05
	-3.08
	-3.09
	-2.22
	-3.38
	-2.59
	-3.18
	-3.09
	-2.12
	-2.93
	-1.17
	-1.98
	-2.37
	-2.96
	-2.4
	-2.5
	-2.17
	-3.76
	-2.57
	-3.03
	-2.36
	-2.2
	-2.37
	-2.67
	-2.56
	-2.38
	-1.94
	-3.13
	-2.33
	-3
	-3.1
	-2.14
	-1.65
	-3.15
	-2.25
	-2.89
	-1.99
	-2.94
	-2.73
	-2.88
	-2.95
	-2.83
	-2.89
	-3.04
	-2.1
	-2.38
	-2.58
	-2.73
	-3.03
	-2.93
	-2.5
	-3.09
	-1.8
	-2.68
	-2.91
	-2.76
	-2.27
	-3.2
	-2.44
	-2.26
	-2.66
	-2.83
	-2.43
	-2.55
	-2.18
	-2.57
	-2.19
	-3.16
	-2.77
	-2.68
	-2.23
	-3.02
	-2.1
	-3
	-2.81
	-1.84
	-2.6
	-2.01
	-2.36
	-2.73
	-2.55
	-2.49
	-2.65
	-2.41
	-2.85
	-3.13
	-2.68
	-3.1
	-2.17
	-2.9
	-2.44
	-2.52
	-2.42
	-2.06
	-1.84
	-2.71
	-3.11
	-2.61
	-2.92
	-3.17
	-2.46
	-2.99
	-2.98
	-2.64
	-2.75
	-2.57
	-2.24
	-2.25
	-1.55
	-2.89
	-2.58
	-3.14
	-2.26
	-2.84
	-2.99
	-2.59
	-3.09
	-1.84
	-1.71
	-3.08
	-2.13
	-3.11
	-2.64
	-2.8
	-2.01
	-2.04
	-2.54
	-2.83
	-2.75
	-3.21
	-3.13
	-2.97
	-2.05
	-2.52
	-2.36
	-2.57
	-2.75
	-2.29
	-2.83
	-2.52
	-2.89
	-2.11
	-3.34
	-3.35
	-3.2
	-2.71
	-3.09
	-2.61
	-3.04
	-1.73
	-3.18
	-2.56
	-3.05
	-2.72
	-2.21
	-1.85
	-2.28
	-2.2
	-3.22
	-2.08
	-2.91
	-2.05
	-2.94
	-2.83
	-2.44
	-2.88
	-3.33
	-2.58
	-2.42
	-3.04
	-2.51
	-2.62
	-2.64
	-2.89
	-2.22
	-3.08
	-2.6
	-1.99
	-3.11
	-3.1
	-2.68
	-2.87
	-3.13
	-2.48
	-2.41
	-2.13
	-3.18
	-1.86
	-2.82
	-2.97
	-2.8
	-2.85
	-3.14
	-2.78
	-2.65
	-2.7
	-2.37
	-3.03
	-2.11
	-2.93
	-2.64
	-2.48
	-3.08
	-2.27
	-2.92
	-2.21
	-2.41
	-1.28
	-3.11
	-2.02
	-2.28
	-2.67
	-3
	-2.35
	-2.67
	-2.04
	-3.2
	-2.3
	-2.39
	-2.92
	-2.84
	-3.07
	-2.05
	-3.22
	-2.27
	-2.59
	-2.45
	-2.94
	-3.03
	-2.97
	-3.37
	-2.57
	-2.46
	-2.26
	-2.75
	-2.96
	-3.27
	-2.08
	-3.13
	-2.47
	-2.21
	-2.09
	-2.71
	-2.53
	-1.89
	-2.67
	-2.4
	-2.02
	-2.31
	-3.14
	-2.81
	-2.5
	-2.02
	-3
	-2.96
	-2.53
	-2.25
	-2.72
	-2.87
	-3.46
	-2.39
	-3.17
	-2.74
	-2.31
	-2.82
	-2.26
	-2.81
	-3.12
	-2.86
	-2.34
	-2.88
	-2.98
	-2.03
	-2.29
	-2.1
	-3.27
	-2.71
	-3.15
	-2.5
	-2.3
	-2.83
	-2.11
	-2.99
	-2.21
	-2.52
	-2.39
	-2.83
	-2.83
	-2.67
	-3.4
	-2.72
	-2.75
	-2.82
	-2.49
	-2.86
	-2.36
	-2.58
	-2.36
	-3.12
	-2.51
	-2.75
	-2.02
	-3.05
	-2.58
	-3.32
	-2.33
	-2.24
	-3.12
	-3.16
	-2.95
	-2.15
	-2.35
	-2.66
	-3.16
	-3
	-3.29
	-3.04
	-3.01
	-2.63
	-2.66
	-2.97
	-2.55
	-2.89
	-3.1
	-2.72
	-3.04
	-3.11
	-2.46
	-3.07
	-3.1
	-2.88
	-2.9
	-2.82
	-3.06
	-2.72
	-2.86
	-3.27
	-3.11
	-2.16
	-0.978
	-2.84
	-3.15
	-3.11
	-2.32
	-2.79
	-3.13
	-2.86
	-2.95
	-2.74
	-2.6
	-2.81
	-2.75
	-2.3
	-3.22
	-2.5
	-3.04
	-3.02
	-2.09
	-3.33
	-2.85
	-3.04
	-2.5
	-2.87
	-2.97
	-2.95
	-2.86
	-3.05
	-3.11
	-2.35
	-3.03
	-2.41
	-2.91
	-2.13
	-2.47
	-2.39
	-2.5
	-2.24
	-2.94
	-2.39
	-2.85
	-2.89
	-2.99
	-1.94
	-2.53
	-2.88
	-3.13
	-2.57
	-2.37
	-2.86
	-1.8
	-2.03
	-2.28
	-2.91
	-3.03
	-1.98
	-2.11
	-2.22
	-3.35
	-2.86
	-2.66
	-2.54
	-2.26
	-3.18
	-3.36
	-2.77
	-2.08
	-2.63
	-2.53
	-3.17
	-3.07
	-2.89
	-1.89
	-2.49
	-2.81
	-3.02
	-2.56
	-2.36
	-2.81
	-2.03
	-2.41
	-2.58
	-2.87
	-2.82
	-2.29
	-2.6
	-2.49
	-1.89
	-2.45
	-2.39
	-3.04
	-2.15
	-2.75
	-2.99
	-2.85
	-3.03
	-2.76
	-1.88
	-2.64
	-2.84
	-2.78
	-2.75
	-2.69
	-2.18
	-3.12
	-2.22
	-2.6
	-2.85
	-2.84
	-2.42
	-2.4
	-2.9
	-2.82
	-3.36
	-2.94
	-3.47
	-3.02
	-2.74
	-2.64
	-2.33
	-2.71
	-2.63
	-3.17
	-2.52
	-2.57
	-2.94
	-3.29
	-2.48
	-2.31
	-3.12
	-2.55
	-3.11
	-2.51
	-2.2
	-3.18
	-2.66
	-1.98
	-3.07
	-3.26
	-2.08
	-3.04
	-3.15
	-2.21
	-2.42
	-3.1
	-2.74
	-2.68
	-3.27
	-2.22
	-2.02
	-2.43
	-2.15
	-2.41
	-2.73
	-2.57
	-2.46
	-2.12
	-2.29
	-2.81
	-3.16
	-2.17
	-3.37
	-2.53
	-2.13
	-3.29
	-2.36
	-2.49
	-2.34
	-2.37
	-2.53
	-2.98
	-2.27
	-2.6
	-2.21
	-2.43
	-2.94
	-3.18
	-2.27
	-2.3
	-2.54
	-2.93
	-2.79
	-2.23
	-2.71
	-3.11
	-2.63
	-2.99
	-1.85
	-1.77
	-3.02
	-3.36
	-1.82
	-2.93
	-2.82
	-2.34
	-3.01
	-1.9
	-2.5
	-2.33
	-1.79
	-2.77
	-3.03
	-2.14
	-1.94
	-2.13
	-2.58
	-3.46
	-2.87
	-3.05
	-3
	-2.39
	-3.06
	-3.23
	-2.93
	-2.85
	-2.48
	-2.72
	-2.16
	-2.83
	-2
	-2.44
	-2.33
	-2.79
	-3.54
	-2.38
	-2.83
	-2.62
	-2.27
	-2.91
	-2.96
	-2.74
	-2.3
	-3.13
	-2.87
	-2.74
	-2.34
	-2.75
	-3.36
	-2.15
	-2.4
	-2.44
	-3.1
	-2.73
	-3.2
	-3.08
	-2.04
	-2.61
	-2.02
	-2.81
	-2.58
	-2.5
	-2.26
	-2.65
	-2.61
	-3.34
	-1.96
	-2.73
	-2.09
	-2.82
	-2.96
	-2.6
	-3.02
	-3.11
	-2.64
	-2.21
	-3.19
	-2.64
	-3.31
	-2.95
	-2.48
	-2.99
	-3.11
	-3.16
	-2.86
	-2.49
	-2.14
	-2.05
	-2.92
	-2.3
	-2.31
	-3.13
	-2.73
	-2.56
	-1.72
	-2.25
	-2.52
	-3.59
	-2.32
	-2.22
	-2.76
	-2.93
	-3.25
	-3.29
	-2.71
	-2.39
	-2.38
	-3.01
	-2.93
	-2.21
	-2.77
	-2.76
	-2.01
	-2.32
	-2.25
	-2.25
	-3.01
	-3.17
	-2.86
	-1.65
	-2.93
	-2.29
	-2.83
	-2.55
	-3.08
	-3.13
	-2.87
	-2.82
	-3.05
	-3.14
	-3.12
	-2.07
	-2.82
	-3.01
	-2.87
	-2.61
	-3.08
	-1.72
	-3.13
	-2.53
	-2.95
	-3.16
	-2.62
	-2.17
	-2.7
	-2.46
	-2.59
	-3.02
	-2.78
	-2.88
	-2.73
	-2.76
	-2.45
	-2.51
	-2.65
	-2.99
	-2.83
	-2.39
	-2.7
	-2.74
	-2.44
	-2.45
	-2.36
	-2.73
	-3.15
	-2.99
	-2.82
	-2.9
	-2.94
	-2.97
	-2.93
	-3.41
	-2.15
	-2.26
	-2.94
	-2.43
	-2.5
	-2.39
	-2.93
	-3.14
	-2.74
	-2.44
	-2.21
	-2.14
	-2.64
	-2.35
	-2.92
	-2.18
	-3.16
	-3.24
	-2.53
	-2.82
	-2.26
	-2.25
	-2.85
	-3.28
	-3.2
	-3.03
	-3.27
	-2.73
	-2.88
	-3.11
	-3.32
	-1.8
	-2.29
	-3.05
	-2.53
	-2.47
	-2.95
	-2.89
	-2.89
	-2.73
	-1.93
	-2.7
	-2.53
	-2.4
	-2.36
	-2.33
	-2.53
	-2
	-2.78
	-2.5
	-2.88
	-2.6
	-2.94
	-2.2
	-2.38
	-2.36
	-2.77
	-2.31
	-1.84
	-2.15
	-2.47
	-2.82
	-2.44
	-2.52
	-2.78
	-2.49
	-2.62
	-2.74
	-2.97
	-2.82
	-2.42
	-2.59
	-2.54
	-2.49
	-3.02
	-2.9
	-2.89
	-2.62
	-2.83
	-2.32
	-2.86
	-2.9
	-2.64
	-2.41
	-2.78
	-2.88
	-2.61
	-2.98
	-2.18
	-2.83
	-2.99
	-2.72
	-2.19
	-2.88
	-2.79
	-1.99
	-3.13
	-2.37
	-2.82
	-2.05
	-3.14
	-2.65
	-2.63
	-1.93
	-2.38
	-2.51
	-2.59
	-2.53
	-3.1
	-2.55
	-2.7
	-3.11
	-2.79
	-3.39
	-3.37
	-2.94
	-2.79
	-3.3
	-3.07
	-2.45
	-2.9
	-1.98
	-1.9
	-2.73
	-2.75
	-2.5
	-2.87
	-2.74
	-2.06
	-2.53
	-2.44
	-2.52
	-3.01
	-3.12
	-1.98
	-2.45
	-2.65
	-3.38
	-2.07
	-2.88
	-2.74
	-2.72
	-2.5
	-2.92
	-2.62
	-2.79
	-2.73
	-2.87
	-2.12
	-2.41
	-2.87
	-2.39
	-2.71
	-2.33
	-2.68
	-2.55
	-2.58
	-2.4
	-2.48
	-2.71
	-2.2
	-2.64
	-3.04
	-2.9
	-3.12
	-2.78
	-3.2
	-2.2
	-2
	-3.2
	-2.5
	-3.13
	-3.22
	-2.22
	-2.29
	-1.93
	-2.67
	-3.24
	-2.28
	-2.08
	-1.56
	-2.74
	-2.83
	-3.16
	-3.04
	-3.05
	-2.97
	-2.31
	-3.15
	-2.17
	-2.52
	-2.39
	-2.87
	-2.75
	-3.2
	-3.25
	-2.53
	-2.85
	-3.34
	-2.32
	-2.79
	-3.11
	-2.95
	-2.55
	-2.03
	-2.65
	-2.51
	-2.84
	-2.95
	-2.59
	-2.98
	-3.18
	-2.56
	-3.2
	-2.93
	-2.98
	-2.42
	-2.44
	-2.76
	-2.62
	-3.15
	-2.66
	-2.48
	-2.36
	-2.25
	-3.21
	-2.76
	-2.67
	-2.91
	-2.03
	-2.95
	-2.89
	-2.12
	-2.47
	-2.11
	-2.44
	-2.77
	-2.53
	-2.66
	-2.21
	-1.96
	-2.55
	-1.42
	-3.35
	-3.18
	-2.39
	-2.98
	-2.55
	-2.76
	-2.02
	-2.01
	-2.53
	-3.03
	-2.95
	-2.17
	-3.05
	-2.65
	-1.9
	-2.58
	-2.5
	-3.4
	-3.25
	-3.06
	-2.89
	-2.36
	-3.11
	-2.71
	-2.06
	-3.25
	-2.68
	-2.8
	-2.81
	-3.1
	-2.73
	-3.01
	-2.57
	-2.81
	-2.21
	-2.56
	-2.97
	-2.58
	-2.8
	-3.08
	-2.97
	-3.42
	-2.82
	-3.15
	-2.79
	-3.11
	-2.7
	-3.31
	-3.28
	-2.02
	-3.3
	-2.6
	-2.79
	-3.03
	-2.89
	-1.58
	-2.23
	-2.42
	-2.98
	-2.98
	-3.01
	-1.99
	-2.06
	-2.52
	-2.5
	-2.96
	-2.06
	-2.94
	-3.05
	-2.96
	-2.81
	-3.15
	-2.12
	-2.95
	-2.81
	-2.77
	-2.26
	-3.18
	-3
	-2.93
	-2.62
	-3.19
	-2.47
	-3.02
	-3.08
	-2.78
	-2.63
	-1.76
	-2.74
	-2.87
	-2.54
	-2.43
	-2.8
	-1.77
	-2.74
	-2.67
	-3.12
	-3.26
	-3.12
	-3.11
	-3.02
	-3.14
	-3.24
	-2.08
	-2.06
	-2.79
	-2.53
	-1.95
	-2.8
	-2.74
	-2.59
	-3.49
	-2.87
	-2.67
	-2.93
	-1.77
	-2.84
	-2.44
	-2.85
	-2.78
	-2.95
	-3.25
	-2.35
	-2.19
	-2.89
	-2.41
	-2.98
	-2.82
	-2.19
	-2.14
	-2.5
	-2.35
	-3.16
	-2.6
	-3.13
	-2.67
	-2.59
	-2.77
	-2.48
	-2.15
	-1.74
	-3.23
	-1.82
	-2.23
	-2.58
	-2.71
	-2.89
	-2.82
	-2.22
	-2.81
	-2.71
	-3.12
	-2.76
	-3.3
	-3.09
	-2.9
	-2.74
	-2.93
	-2.93
	-2.94
	-3.06
	-2.71
	-2.5
	-2.46
	-2.75
	-3.05
	-2.67
	-3.05
	-2.75
	-2.43
	-2.91
	-2.27
	-3.24
	-2.39
	-2.84
	-2.3
	-3.59
	-2.52
	-2.41
	-3.39
	-2.04
	-3.18
	-2.34
	-2.72
	-1.97
	-2.54
	-3.1
	-3.01
	-3.07
	-2.3
	-3.16
	-2.91
	-2.33
	-2.81
	-2.34
	-2.12
	-3.17
	-3.37
	-3.12
	-2.84
	-2.71
	-2.1
	-3.12
	-2.97
	-2.63
	-1.99
	-3.03
	-3.15
	-2.94
	-2.66
	-2.02
	-2.77
	-2.85
	-3.12
	-3.12
	-2.85
	-1.76
	-2.4
	-3.08
	-2.15
	-2.72
	-2.94
	-2.5
	-2.66
	-3.12
	-2.91
	-2.83
	-2.29
	-2.76
	-2.74
	-3.02
	-2.92
	-2.28
	-1.78
	-3.18
	-2.72
	-3.33
	-2.96
	-2.53
	-2.33
	-2.52
	-3.43
	-2.98
	-2.68
	-2.14
	-2.97
	-1.98
	-2.72
	-2.64
	-2.68
	-2.95
	-1.65
	-3.02
	-2.33
	-1.53
	-1.69
	-2.99
	-2.55
	-2.82
	-2.64
	-1.74
	-2.17
	-3.11
	-2.99
	-2.86
	-2.95
	-2.76
	-1.22
	-2.99
	-2.66
	-2.4
	-2.57
	-1.68
	-3.07
	-3.08
	-2.53
	-2.27
	-3.15
	-2.19
	-3.29
	-1.97
	-3.05
	-2.32
	-2.95
	-3.06
	-1.88
	-3.06
	-2.47
	-3.13
	-2.49
	-2.36
	-2.76
	-3.18
	-2.5
	-3.11
	-2.83
	-2.69
	-2.73
	-2.52
	-3.07
	-2.96
	-3.15
	-2.95
	-2.38
	-2.68
	-2.56
	-3.15
	-3.13
	-3.02
	-2.51
	-2.82
	-2.36
	-2.78
	-3.05
	-2.45
	-2.94
	-3.14
	-3.41
	-2.01
	-3.1
	-2.93
	-3.17
	-2.34
	-2.69
	-2.16
	-2.79
	-3.06
	-2.11
	-2.16
	-3.21
	-1.98
	-3.36
	-2.51
	-2.34
	-2.77
	-2.74
	-3.05
	-2.28
	-2.42
	-2.93
	-2.94
	-3.2
	-2.97
	-2.84
	-2.96
	-2.93
	-3.22
	-2.72
	-1.99
	-2.96
	-2.1
	-2.48
	-2.86
	-3.09
	-3.1
	-2.51
	-3.07
	-2.11
	-2.14
	-2.71
	-2.94
	-2.78
	-2.28
	-2.6
	-1.96
	-1.44
	-3.17
	-3.06
	-2.43
	-3.17
	-2.67
	-2.99
	-1.76
	-2.47
	-3.11
	-2.8
	-2.75
	-2.9
	-2.82
	-2.92
	-3.23
	-1.88
	-3.02
	-3.16
	-2.96
	-2.28
	-2.96
	-2.86
	-2.75
	-3.37
	-3.01
	-3.47
	-2.67
	-2.03
	-2.68
	-1.95
	-2.43
	-3.17
	-2.06
	-2.37
	-2.57
	-2.69
	-2.66
	-2.82
	-2.54
	-2.96
	-2.55
	-2.46
	-2.26
	-3.1
	-2.33
	-3.21
	-2.8
	-3.25
	-2.84
	-1.97
	-2.34
	-2.89
	-2.63
	-1.98
	-2.81
	-2.51
	-2.74
	-2.4
	-2.11
	-2.95
	-3.27
	-2.4
	-2.56
	-3.05
	-2.25
	-2.73
	-2.58
	-3.25
	-2.63
	-2.28
	-3.04
	-2.37
	-3.08
	-2.28
	-2.77
	-2.35
	-2.44
	-2.15
	-2.72
	-2.72
	-3.06
	-2.02
	-2.75
	-2.43
	-3.11
	-3.04
	-3.17
	-2.81
	-3.25
	-2.47
	-2.67
	-3.15
	-3.35
	-2.39
	-2.26
	-3.04
	-2.23
	-3.26
	-2.59
	-2.49
	-2.16
	-2.98
	-2.54
	-2.92
	-3.24
	-3.03
	-2.88
	-2.9
	-2.64
	-3.07
	-2.35
	-2.55
	-3.36
	-2.89
	-3.18
	-3.35
	-2.23
	-1.78
	-2.7
	-2.49
	-2.58
	-2.61
	-2.62
	-2.51
	-2.46
	-2.95
	-3.01
	-2.98
	-2.92
	-3.55
	-1.99
	-2.44
	-2.54
	-2.98
	-3.29
	-2.29
	-3.13
	-2.34
	-2.67
	-2.62
	-2.32
	-2.91
	-2.28
	-3.06
	-2.79
	-2.35
	-3.03
	-2.34
	-2.33
	-3.13
	-2.15
	-2.64
	-2.3
	-3.03
	-3.16
	-3.11
	-1.99
	-2.51
	-2.3
	-2.36
	-2.54
	-2.2
	-2.83
	-2.32
	-3.11
	-2.94
	-2.73
	-1.6
	-2.84
	-3.05
	-1.89
	-2.54
	-2.33
	-2.77
	-2.86
	-3.15
	-3.06
	-2.77
	-2.6
	-3.57
	-2.64
	-2.62
	-2.44
	-2.44
	-3.37
	-2.47
	-2.72
	-3.06
	-3.07
	-2.13
	-3.19
	-3.5
	-2.57
	-3.02
	-2.37
	-2.05
	-2.79
	-2.38
	-1.89
	-3.14
	-3.07
	-3.09
	-1.9
	-3.27
	-3.42
	-3.16
	-1.83
	-2.39
	-2.1
	-2.92
	-3.05
	-2.42
	-2.95
	-2.52
	-2.48
	-2.47
	-2.73
	-2.71
	-2.23
	-2.97
	-2.06
	-2.3
	-2.11
	-2.61
	-2.45
	-2.93
	-2.32
	-3.12
	-1.84
	-2.59
	-2.67
	-3.18
	-2.68
	-3.02
	-3.08
	-2.76
	-3.13
	-2.87
	-2.85
	-2.81
	-2.76
	-2.63
	-2.39
	-2.99
	-2.79
	-2.23
	-2.23
	-3
	-2.46
	-2.91
	-2.94
	-2.82
	-2.63
	-2.91
	-2.46
	-3.15
	-3.16
	-3.01
	-2.4
	-2.58
	-2.42
	-2.94
	-3.02
	-2.3
	-3.38
	-2.55
	-2.77
	-3.07
	-2.16
	-2.66
	-2.16
	-2.93
	-2.26
	-2.18
	-2.41
	-3.02
	-3.07
	-3.13
	-2.88
	-2.59
	-3.02
	-3.42
	-1.37
	-2.88
	-2.5
	-2.91
	-1.89
	-2.23
	-2.97
	-3.11
	-1.87
	-2.63
	-2.56
	-3.15
	-2.36
	-3.11
	-3.23
	-2.51
	-3.33
	-2.9
	-3.45
	-2.46
	-3.07
	-2.19
	-2.57
	-2.5
	-2.54
	-2.29
	-2.9
	-2.21
	-3.5
	-2.56
	-3.24
	-2.6
	-2.98
	-3.16
	-2.93
	-3.17
	-3.37
	-3.2
	-2.59
	-2.68
	-2.82
	-2.44
	-2.26
	-2.7
	-3.05
	-2.15
	-2.72
	-3.15
	-2.54
	-2.27
	-2.92
	-2.88
	-2.62
	-2.73
	-2.53
	-2.04
	-2.05
	-2.52
	-2.78
	-2.79
	-3.2
	-3.16
	-2.9
	-2.25
	-2.97
	-3.02
	-2.36
	-2.93
	-2.6
	-2.79
	-2.81
	-2.38
	-2.39
	-2.89
	-2.31
	-3.06
	-2.96
	-3.04
	-2.81
	-2.92
	-1.86
	-2.47
	-2.59
	-3.04
	-2.46
	-3.11
	-2.87
	-2.54
	-2.63
	-2.16
	-2.58
	-2.4
	-2.45
	-2.37
	-2.9
	-2.16
	-3.48
	-3.34
	-2.29
	-3.28
	-2.99
	-1.88
	-2.65
	-2.89
	-2.97
	-3.05
	-2.89
	-2.96
	-2.8
	-2.63
	-2.22
	-2.05
	-2.46
	-2.65
	-2.88
	-2.63
	-2.52
	-3.09
	-2.11
	-2.41
	-3.39
	-1.92
	-2.34
	-2.39
	-2.36
	-2.57
	-2.45
	-2.53
	-2.87
	-1.74
	-2.66
	-2.5
	-2.63
	-3.01
	-2.44
	-2.93
	-2.64
	-1.98
	-2.87
	-3.09
	-2.96
	-2.94
	-2.88
	-3.14
	-3.13
	-2.9
	-2.57
	-3.04
	-2.89
	-2.85
	-2.77
	-3.07
	-3.11
	-2.8
	-2.68
	-2.75
	-3.15
	-3.02
	-3
	-3.06
	-2.65
	-3.23
	-2.83
	-2.4
	-2.87
	-2.49
	-2.82
	-2.86
	-3.36
	-2.7
	-2.73
	-2.73
	-2.67
	-2.13
	-2.46
	-2.39
	-2.65
	-3.04
	-2.78
	-2.77
	-1.73
	-2.76
	-2.46
	-3.04
	-2.45
	-2.8
	-2.91
	-3.12
	-2.2
	-2.99
	-3.04
	-3.13
	-1.86
	-2.92
	-2.09
	-2.79
	-2.77
	-2.94
	-1.69
	-3.38
	-2.22
	-3.02
	-2.81
	-3.01
	-3.32
	-1.86
	-2.76
	-2.68
	-2.7
	-2.3
	-2.56
	-3.13
	-3.03
	-2.58
	-2.46
	-2.66
	-2.4
	-2.83
	-2.38
	-2.88
	-3.18
	-2.48
	-2.92
	-2.37
	-2.21
	-2.27
	-2.7
	-2.7
	-1.58
	-2.48
	-2.41
	-2.19
	-2.66
	-2.81
	-2.69
	-2.46
	-2.41
	-2.38
	-2.4
	-2.15
	-2.37
	-3.12
	-3.08
	-3.21
	-2.62
	-2.49
	-3.06
	-3.08
	-3.3
	-3.15
	-2.66
	-3.43
	-3.05
	-3.44
	-1.68
	-2.27
	-2.36
	-3.17
	-1.92
	-3.02
	-3.16
	-2.75
	-2.58
	-3.12
	-2.71
	-2.49
	-3.14
	-2.26
	-2.52
	-3.3
	-2.25
	-2.3
	-2.79
	-2.97
	-2.46
	-2.82
	-3.17
	-2.92
	-2.78
	-2.32
	-2.54
	-2.94
	-2.4
	-2.99
	-2.45
	-3.16
	-3.14
	-3.09
	-3.13
	-1.73
	-2.86
	-3.01
	-1.84
	-2.42
	-3.02
	-2.1
	-3.36
	-2.66
	-2.94
	-2.48
	-2.82
	-2.62
	-2.63
	-2.81
	-2.85
	-3.05
	-2.9
	-2.65
	-2.15
	-2.39
	-2.85
	-2.22
	-2.72
	-2.92
	-2.3
	-2.01
	-2.99
	-2.19
	-2.26
	-2.61
	-2.98
	-2.66
	-2.65
	-2.15
	-3.12
	-2.15
	-2.41
	-2.81
	-2.79
	-2.43
	-2.57
	-2.41
	-2.57
	-1.62
	-2.44
	-3.28
	-2.12
	-2.44
	-2.37
	-2.98
	-2.59
	-2.34
	-3.04
	-2.45
	-2.76
	-2.61
	-3.1
	-3.09
	-2.62
	-3.03
	-2.35
	-2.56
	-3
	-3.13
	-2.16
	-2.71
	-2.27
	-2.7
	-2.3
	-3.4
	-2.92
	-3.02
	-3.09
	-2.96
	-3.08
	-2.97
	-2.54
	-3.07
	-2.12
	-2.96
	-3.06
	-2.38
	-2.89
	-2.06
	-3.22
	-2.9
	-3.23
	-2.09
	-2.74
	-2.92
	-1.61
	-2.52
	-2.81
	-2.65
	-2.82
	-2.93
	-2.48
	-3.11
	-2.7
	-2.43
	-3.17
	-1.87
	-2.35
	-2.75
	-2.4
	-2.48
	-3.15
	-2.29
	-2.87
	-2.89
	-2.65
	-2.6
	-2.53
	-2.85
	-2.86
	-3
	-2.64
	-2.55
	-2.92
	-1.88
	-2.04
	-2.75
	-2.27
	-3.14
	-3.43
	-3.1
	-3.13
	-2.08
	-2.54
	-2.1
	-3
	-3.29
	-2.61
	-2.81
	-2.93
	-2.88
	-3.44
	-3.12
	-3.05
	-2.02
	-2.36
	-2.41
	-2.94
	-2.35
	-2.12
	-3.08
	-2.79
	-2.88
	-2.51
	-2.6
	-2.21
	-1.91
	-2.32
	-3.08
	-2.15
	-2.83
	-3.62
	-3.03
	-3.06
	-2.09
	-2.95
	-2.09
	-2
	-2.7
	-2.95
	-2.43
	-2.7
	-2.39
	-3.07
	-2.72
	-2.1
	-2.31
	-2.41
	-2.15
	-2.6
	-2.9
	-2.1
	-2.88
	-2.86
	-3.06
	-2.66
	-2.13
	-2.05
	-2.81
	-2.89
	-3.04
	-3.05
	-2.46
	-2.89
	-2.77
	-2.85
	-1.85
	-2.87
	-2.84
	-2.69
	-2.67
	-2.73
	-2.57
	-2.56
	-3.3
	-1.72
	-2.63
	-2.68
	-2.81
	-2.54
	-2.32
	-2.66
	-2.93
	-3.05
	-3.41
	-2.64
	-3.09
	-2.19
	-2.1
	-2.24
	-2.64
	-2.19
	-2.54
	-2.38
	-2.64
	-3.19
	-2.72
	-3.03
	-2.59
	-2.26
	-2.34
	-1.85
	-2.28
	-2.14
	-2.41
	-2.28
	-2.73
	-2.68
	-3.08
	-2.63
	-3.16
	-2.91
	-2.35
	-3.11
	-3.08
	-3.11
	-2.9
	-2.29
	-3.21
	-1.58
	-3.05
	-2.97
	-2.99
	-2.55
	-2.97
	-2.82
	-2.74
	-2.71
	-2.74
	-2.85
	-2.1
	-2.24
	-2.96
	-2.02
	-2.11
	-2.68
	-2.52
	-2.75
	-3.08
	-2.5
	-2.74
	-3
	-2.92
	-2.79
	-3.29
	-2.99
	-2.95
	-2.88
	-2.68
	-3.23
	-3.07
	-2.49
	-3.09
	-2.08
	-2.23
	-3.2
	-2.64
	-2.75
	-3.08
	-2.65
	-2.17
	-2.53
	-3.04
	-3.04
	-2
	-2.41
	-2.19
	-3.09
	-2.48
	-3.04
	-2.09
	-2.93
	-2.48
	-3.39
	-2.92
	-3.09
	-2.37
	-2.02
	-2.76
	-1.96
	-2.22
	-2.86
	-2.52
	-2.52
	-2.72
	-2.24
	-2.54
	-2.12
	-3.1
	-2.88
	-2.98
	-2.67
	-2.67
	-2.89
	-2.81
	-2.51
	-2.68
	-3.13
	-2.01
	-2.39
	-2.98
	-2.94
	-3.22
	-2.19
	-2.34
	-2.69
	-2.89
	-2.2
	-1.79
	-1.85
	-3.25
	-2.34
	-2.57
	-3.11
	-2.82
	-2.41
	-2.72
	-2.92
	-2.33
	-2.24
	-2.32
	-2.96
	-2.22
	-2.96
	-2.46
	-2.98
	-3.21
	-2.88
	-3.02
	-2.91
	-2.21
	-2.25
	-2.7
	-2.77
	-2.85
	-3.04
	-2.54
	-2.04
	-2.38
	-1.77
	-3.08
	-2.26
	-2.51
	-2.01
	-3.06
	-2.3
	-3.39
	-2.49
	-2.84
	-2.39
	-2.52
	-2.2
	-2.39
	-3.05
	-3.11
	-3.14
	-2.2
	-2.99
	-2.41
	-3.24
	-2.87
	-2.25
	-3.15
	-2.41
	-2.64
	-2.74
	-2.67
	-2.38
	-3.03
	-2.92
	-2.56
	-3.42
	-2.88
	-3.26
	-2.85
	-2.35
	-2.15
	-2.93
	-2.53
	-1.98
	-2.81
	-2.53
	-1.99
	-2.69
	-2.6
	-2.18
	-2.87
	-2.03
	-2.31
	-2.76
	-2.08
	-3.12
	-2.89
	-2.37
	-2.52
	-2.65
	-2.59
	-2.69
	-2.86
	-2.68
	-3.03
	-3.19
	-2.91
	-2.5
	-2.51
	-2.43
	-2.65
	-3.25
	-2.78
	-2.55
	-3.03
	-2.19
	-2.81
	-2.98
	-3.09
	-2.23
	-2.16
	-3.06
	-2.85
	-2.27
	-1.97
	-2.23
	-2.08
	-2.11
	-2.71
	-2.26
	-2.32
	-2.96
	-3
	-2.67
	-2.13
	-3
	-2.15
	-2.93
	-3.09
	-2.54
	-2.3
	-2.69
	-2.9
	-2.63
	-2.41
	-1.98
	-2.92
	-2.43
	-2.85
	-3.08
	-2.42
	-2.78
	-2.19
	-2.21
	-2.08
	-2.87
	-3.05
	-2.85
	-2.36
	-1.79
	-2.32
	-2.76
	-2.37
	-2.22
	-2.87
	-2.57
	-1.66
	-2.59
	-1.72
	-1.93
	-2.99
	-2.44
	-2.34
	-2.96
	-3
	-2.01
	-2.22
	-2.97
	-1.63
	-2.98
	-1.94
	-3.11
	-2.76
	-2.77
	-2.1
	-2.15
	-2.65
	-3.33
	-2.31
	-2.89
	-3.14
	-1.84
	-2.15
	-1.92
	-2.09
	-2.97
	-3.15
	-2.77
	-2.82
	-3.18
	-3.1
	-3.2
	-1.7
	-2.72
	-2.49
	-2.56
	-2.39
	-2.73
	-2.18
	-2.82
	-2.25
	-2.02
	-2.84
	-2.16
	-1.63
	-2.91
	-3.02
	-2.8
	-2.04
	-2.84
	-2.59
	-2.72
	-2.84
	-3.11
	-2.93
	-2.29
	-2.96
	-2.96
	-2.89
	-3.13
	-2.9
	-3.12
	-2.94
	-2.41
	-2.73
	-2.83
	-2.28
	-1.96
	-3.23
	-2.52
	-2.4
	-2.14
	-3.07
	-2.73
	-2.89
	-2.55
	-1.96
	-2.87
	-3.04
	-2.37
	-2
	-2.95
	-1.62
	-2.67
	-2.75
	-2.07
	-2.84
	-2.6
	-2.86
	-2.09
	-2.5
	-2.28
	-3.08
	-2.19
	-2.36
	-2.75
	-2.91
	-2.91
	-1.99
	-3.63
	-2.58
	-2.22
	-2.86
	-2.72
	-2.31
	-3.05
	-2.73
	-2.48
	-1.8
	-2.68
	-2.43
	-2.43
	-3.02
	-2.54
	-2.75
	-3.08
	-2.3
	-3.08
	-2.85
	-2.45
	-2.56
	-3.03
	-2.75
	-2.25
	-2.05
	-2.36
	-3.02
	-3.13
	-2.45
	-2.96
	-2.38
	-2.9
	-2.52
	-2.35
	-2.23
	-2.3
	-2.7
	-2.18
	-3.1
	-3.32
	-2.22
	-2.81
	-1.87
	-2.11
	-3.01
	-2.29
	-2.31
	-2.92
	-2.77
	-2.91
	-2.78
	-3.2
	-2.55
	-2.21
	-2.47
	-2.59
	-2.53
	-2.7
	-2.4
	-2.4
	-3.3
	-2.23
	-3.08
	-2.89
	-2.97
	-2.92
	-2.43
	-2.99
	-2.06
	-2.4
	-2.1
	-2.94
	-2.85
	-2.5
	-2.73
	-2.76
	-1.99
	-2.96
	-3.22
	-2.73
	-2.87
	-2.92
	-2.56
	-2.34
	-1.7
	-2.59
	-2.38
	-2.58
	-2.72
	-2.67
	-1.85
	-3.59
	-2.87
	-3.17
	-2.9
	-2.16
	-2.41
	-2.93
	-2.8
	-2.44
	-2.28
	-2.27
	-3.2
	-2.39
	-2.22
	-2.78
	-2.16
	-2.87
	-2.16
	-2.65
	-2.29
	-2.12
	-2.41
	-2.3
	-3.46
	-2.25
	-2.14
	-2.48
	-2.97
	-2.56
	-2.02
	-2.62
	-3.07
	-2.18
	-3.04
	-2.6
	-2.46
	-2.65
	-3
	-2.99
	-3.06
	-2.29
	-3.3
	-2.65
	-2.69
	-2.42
	-2.35
	-2.26
	-1.97
	-2.91
	-2.18
	-3.29
	-2.63
	-3.39
	-2.67
	-2.36
	-3.04
	-2.4
	-2.91
	-2.43
	-3.05
	-2.79
	-2.18
	-3.04
	-2.57
	-2.23
	-2.92
	-2.49
	-2.76
	-2.39
	-3.25
	-2.78
	-2.01
	-3
	-2.42
	-3.06
	-2.22
	-2.47
	-2.97
	-2.41
	-1.86
	-3.14
	-2.25
	-2.96
	-2.29
	-2.85
	-2.61
	-3.12
	-2.93
	-2.3
	-3.14
	-3.21
	-1.76
	-2.56
	-3.16
	-2.19
	-3.14
	-2.92
	-3.15
	-2.1
	-2.61
	-2.32
	-2.31
	-2.58
	-3.12
	-3.57
	-2.21
	-3.12
	-2.72
	-2.4
	-2.15
	-2.73
	-1.61
	-3.14
	-2.38
	-2.58
	-2.97
	-2.58
	-2.43
	-2.93
	-3.09
	-3.07
	-2.73
	-3.05
	-2.24
	-2.79
	-2.38
	-2.96
	-2.2
	-2.92
	-2.15
	-2.31
	-3.13
	-2.17
	-2.42
	-3.21
	-3.05
	-3
	-2.98
	-2.92
	-2.67
	-3.03
	-2.57
	-1.71
	-1.93
	-2.13
	-2.79
	-3.45
	-2.49
	-2.36
	-2.72
	-3.64
	-2.92
	-3.24
	-2.87
	-2.04
	-2.88
	-3.03
	-2.49
	-3.07
	-2.56
	-3.01
	-2.69
	-2.9
	-2.24
	-2.43
	-2.98
	-2.49
	-2.9
	-2.19
	-2.75
	-2.77
	-2.57
	-2.28
	-2.36
	-2.9
	-2.5
	-2.82
	-3.03
	-2.92
	-2.91
	-2.72
	-2.08
	-2.89
	-2.63
	-3.06
	-2.73
	-1.96
	-2.49
	-2.7
	-2.85
	-2.45
	-1.86
	-3.07
	-2.48
	-2.06
	-2.67
	-2.02
	-3.05
	-3.11
	-2.44
	-2.7
	-3.37
	-2.75
	-2.51
	-2.58
	-3.27
	-1.41
	-2.19
	-1.56
	-2.23
	-2.61
	-2.47
	-2.86
	-2.8
	-2.71
	-2.76
	-2.72
	-2.19
	-2.87
	-2.72
	-2.09
	-2.51
	-2.99
	-2.89
	-2.57
	-2.42
	-2.63
	-2.73
	-2.37
	-2.57
	-2.21
	-2.9
	-2.84
	-2.74
	-2.88
	-2.07
	-3.1
	-2.56
	-2.39
	-2.69
	-3.21
	-2.29
	-2.88
	-2.78
	-2.42
	-2.83
	-2.12
	-1.88
	-2.96
	-2.83
	-2.25
	-2.84
	-2.64
	-3.11
	-3.06
	-2.57
	-2.81
	-2.22
	-3.1
	-2.8
	-3.06
	-2.93
	-3.09
	-2.38
	-3.02
	-3.15
	-2.12
	-3.1
	-2.66
	-2.97
	-2.81
	-2.12
	-2.24
	-2.23
	-2.79
	-2.36
	-2.71
	-1.97
	-3.39
	-2.91
	-2.6
	-2.63
	-3.16
	-2.24
	-2.65
	-2.47
	-3.07
	-2.43
	-2.48
	-2.16
	-3.09
	-2.53
	-2.02
	-2.37
	-3.23
	-2.95
	-2.59
	-2.47
	-2.67
	-2.57
	-1.92
	-2.74
	-2.89
	-2.93
	-2.6
	-3.2
	-2.81
	-3.46
	-2.91
	-2.44
	-2.64
	-2.18
	-2.67
	-2.07
	-2.74
	-2.36
	-2.64
	-3
	-3.31
	-2.13
	-2.96
	-2.73
	-3.07
	-2.81
	-2.29
	-2.6
	-2.74
	-3.14
	-2.98
	-2.3
	-2.74
	-3.06
	-3.23
	-3.39
	-2.78
	-3.06
	-2.29
	-2.17
	-2.26
	-3.16
	-2.7
	-2.27
	-2.93
	-3.37
	-2.43
	-2.76
	-3
	-2.48
	-2.14
	-2.91
	-3.23
	-3.31
	-2.6
	-2.51
	-2.31
	-3.23
	-2.39
	-2.3
	-2.58
	-2.58
	-2.63
	-2.87
	-3.4
	-2.39
	-2.58
	-2.12
	-2.67
	-2.58
	-2.55
	-2.5
	-2.82
	-2.24
	-3.05
	-3.25
	-2.48
	-3.1
	-2.03
	-3.15
	-2.04
	-2.99
	-2.18
	-3.03
	-3.14
	-2.18
	-3.01
	-2.96
	-2.94
	-2.61
	-2.46
	-1.98
	-2.87
	-2.59
	-2.97
	-2.64
	-2.32
	-2.85
	-3.16
	-2.13
	-2.8
	-2.91
	-3.11
	-2.58
	-2.77
	-2.1
	-3.04
	-2.53
	-2.85
	-2.96
	-2.28
	-2.98
	-3.05
	-2.78
	-2.78
	-2.47
	-2.21
	-3.3
	-2.5
	-2.96
	-2.61
	-3.09
	-2.87
	-2.5
	-1.86
	-2.46
	-2.71
	-1.95
	-2.6
	-2.98
	-2.95
	-2.34
	-2.6
	-2.69
	-2.9
	-3.17
	-2.11
	-2.08
	-3.05
	-1.54
	-2.62
	-2.4
	-3.03
	-2.73
	-2.56
	-3.11
	-2.15
	-2.99
	-2.84
	-3.13
	-3.07
	-3.11
	-2.69
	-3.06
	-3.14
	-1.87
	-2.71
	-2.69
	-2.41
	-2.64
	-2.52
	-2.73
	-2.72
	-3.13
	-3.18
	-3.38
	-3.16
	-2.28
	-2.92
	-2.72
	-2.16
	-2.63
	-2.56
	-2.71
	-2.85
	-1.78
	-1.65
	-2.4
	-2.2
	-3.02
	-3.29
	-2.62
	-2.44
	-2.64
	-2.99
	-2.98
	-2.67
	-2.39
	-2.57
	-3
	-3.05
	-2.51
	-2.97
	-2.91
	-2.94
	-3.17
	-2.35
	-3.13
	-2.68
	-2.49
	-2.66
	-3.11
	-3.08
	-2.86
	-2.43
	-2.61
	-1.31
	-2.09
	-3.51
	-2.29
	-2.51
	-3.02
	-2.74
	-2.74
	-1.62
	-2.66
	-2.9
	-2.62
	-2.48
	-2.51
	-3.22
	-1.59
	-2.73
	-2.87
	-2
	-2.51
	-2.35
	-2.35
	-2.8
	-2.6
	-2.48
	-2.93
	-2.73
	-3.09
	-2.96
	-3.03
	-2.59
	-2.92
	-2.87
	-2.42
	-2.82
	-2.31
	-3.07
	-2.94
	-2.61
	-2.28
	-2.86
	-2.79
	-2.89
	-2.55
	-2.17
	-1.73
	-3.37
	-2.06
	-3.3
	-1.91
	-3.08
	-3.09
	-3.09
	-2.86
	-3.08
	-2.65
	-2.01
	-2.61
	-2.8
	-2.97
	-2.19
	-2.52
	-2.52
	-3.35
	-2.74
	-3.16
	-2.68
	-2.96
	-3.15
	-1.96
	-2.23
	-3.03
	-2.91
	-3.12
	-2.85
	-2.66
	-2.53
	-3.03
	-2.07
	-3.1
	-2.22
	-2.97
	-2.35
	-3.5
	-3.05
	-2.69
	-2.95
	-2.8
	-2.09
	-2.17
	-2.99
	-3.07
	-2.22
	-2.68
	-2.57
	-2.9
	-2.15
	-2.78
	-2.43
	-2.02
	-3.52
	-1.84
	-2.55
	-2.63
	-3.45
	-2.49
	-3.08
	-2
	-2.22
	-2.45
	-2.51
	-2.4
	-2.69
	-2.63
	-2.29
	-2.84
	-2.56
	-1.94
	-1.24
	-3.08
	-3.05
	-2.5
	-2.79
	-2.36
	-2.95
	-3.27
	-2.28
	-3.19
	-2.21
	-3.25
	-2.59
	-2.35
	-3.36
	-3.05
	-2.41
	-3.21
	-2.4
	-3.12
	-3.26
	-2.72
	-3.01
	-2.07
	-3.01
	-2.26
	-2.12
	-2.33
	-2.8
	-3.12
	-2.22
	-2.36
	-2.17
	-2.04
	-2.47
	-3.01
	-2.98
	-2.52
	-2.44
	-2.75
	-3.07
	-3.06
	-2.55
	-2.16
	-2.73
	-2.8
	-2.38
	-2.42
	-2.09
	-2.86
	-1.91
	-3.07
	-3.08
	-2.35
	-3.23
	-2.99
	-2.35
	-2.97
	-1.78
	-3.52
	-3.01
	-2.19
	-3.16
	-3.39
	-1.31
	-2.82
	-2.84
	-2.67
	-3.14
	-2.57
	-2.2
	-1.91
	-2.91
	-2.07
	-2.84
	-2.46
	-1.95
	-3.29
	-1.86
	-2.4
	-2.08
	-3.39
	-2.6
	-2.23
	-2.75
	-2.82
	-2.17
	-2.62
	-2.51
	-3.39
	-2.24
	-2.15
	-1.57
	-3.2
	-2.25
	-2.7
	-2.37
	-2.64
	-2.99
	-3.45
	-3.03
	-2.45
	-2.15
	-2.28
	-2.96
	-2.79
	-2.55
	-1.99
	-2.44
	-2.56
	-2.57
	-2.26
	-3.09
	-2.84
	-2.71
	-3.37
	-2.33
	-2.65
	-3.07
	-2.53
	-2.44
	-2.22
	-3.2
	-3.35
	-2.86
	-1.9
	-2.47
	-2.69
	-3.01
	-2.73
	-3.11
	-2.62
	-2.27
	-2.89
	-2.04
	-2.45
	-2.13
	-1.42
	-2.7
	-2.96
	-2.41
	-2.79
	-3.11
	-2.23
	-2.95
	-2.99
	-2.39
	-3.17
	-2.6
	-2.63
	-3.04
	-2.78
	-3.23
	-2.84
	-2.53
	-3.07
	-2.59
	-3.46
	-2.38
	-2.26
	-2.56
	-2.3
	-2.47
	-2.83
	-2.88
	-2.34
	-2.96
	-3.26
	-2.65
	-3.22
	-3.15
	-2.7
	-2.45
	-3.1
	-2.45
	-2.86
	-2.77
	-2.59
	-2.36
	-2.2
	-3.12
	-2.89
	-2.27
	-3.03
	-2.83
	-2.44
	-2.41
	-2.98
	-2.61
	-3.33
	-2.79
	-2.06
	-3.01
	-2.55
	-2.88
	-2.93
	-2.94
	-3.15
	-2.47
	-2.55
	-2.61
	-3.14
	-2.6
	-2.16
	-2.55
	-2.72
	-2.7
	-3.04
	-2.57
	-3.15
	-2.6
	-2.8
	-3.06
	-2.74
	-3.01
	-2.58
	-2.6
	-1.18
	-2.5
	-2.61
	-2.54
	-1.69
	-2.76
	-2.82
	-2.97
	-1.91
	-2.12
	-2.88
	-2.36
	-2.74
	-3.29
	-2.62
	-1.94
	-1.94
	-2.17
	-2.99
	-3
	-2.28
	-2.75
	-2.67
	-1.99
	-3.14
	-3.16
	-2.76
	-1.87
	-2.23
	-2.88
	-3.02
	-2.9
	-1.91
	-3.01
	-2.82
	-2.78
	-2.48
	-2.25
	-2.68
	-2.72
	-2.58
	-2.67
	-3.03
	-3.04
	-3.04
	-2.36
	-2.63
	-2.94
	-3.07
	-2.71
	-2.46
	-2.2
	-2.41
	-3.28
	-2.85
	-2.16
	-2.02
	-2.78
	-2.72
	-2.29
	-2.25
	-2.79
	-3.16
	-3.03
	-2.93
	-2.98
	-2.82
	-2.91
	-2.76
	-2.72
	-2.57
	-2.91
	-2.68
	-3.58
	-2.54
	-2.84
	-3.45
	-2.24
	-2.21
	-3.49
	-2.46
	-2.91
	-2.09
	-2.9
	-3.02
	-2.9
	-2.31
	-3.01
	-2.45
	-1.89
	-3.15
	-2.1
	-2.19
	-2.13
	-2.63
	-2.87
	-1.62
	-3.14
	-2.45
	-2.63
	-3.14
	-3.19
	-3.07
	-2.26
	-3.34
	-2.76
	-2.73
	-2.53
	-3.04
	-1.54
	-3.15
	-2.73
	-2.34
	-2.78
	-2.61
	-2.56
	-2.86
	-3.27
	-2.4
	-2.82
	-2.44
	-2.31
	-1.61
	-2.02
	-2.38
	-2.35
	-2.94
	-3.13
	-3
	-2.42
	-2.64
	-3.08
	-2.41
	-2.21
	-2.3
	-3.03
	-2.96
	-2.84
	-2.32
	-2.16
	-2
	-2.33
	-2.12
	-2.26
	-3.07
	-2.88
	-2.87
	-2.45
	-2.42
	-1.87
	-2.69
	-2.52
	-2.13
	-2.82
	-2.79
	-2.42
	-2.67
	-2.86
	-2.03
	-2.62
	-2.53
	-2.94
	-3.02
	-2.29
	-2.55
	-2.81
	-2.29
	-2.93
	-2.03
	-2.69
	-2.91
	-2.5
	-2.59
	-2.66
	-2.92
	-2.48
	-2.45
	-2.68
	-2.95
	-2.7
	-2.8
	-2.36
	-2.52
	-1.61
	-2.41
	-3.08
	-2.44
	-2.95
	-3.05
	-2.56
	-2.12
	-2.67
	-3.18
	-3.02
	-3.07
	-2.38
	-2.2
	-2.57
	-3.3
	-3.15
	-2.72
	-2.06
	-2.56
	-2.31
	-2.74
	-2.63
	-2.92
	-2.53
	-2.67
	-3.1
	-2.97
	-2.51
	-2.91
	-2.52
	-2.55
	-1.98
	-2.63
	-2.17
	-2.96
	-3.09
	-2.29
	-2.76
	-2.39
	-3
	-2.67
	-3.29
	-3.03
	-3.01
	-2.48
	-2.24
	-2.05
	-2.58
	-2.79
	-2.34
	-3.42
	-2.74
	-2.28
	-2.52
	-1.96
	-2.72
	-2.48
	-2.54
	-2.48
	-2.21
	-2.17
	-3
	-2.72
	-2.61
	-2.23
	-1.92
	-3.33
	-2.66
	-2.99
	-3.15
	-3.3
	-3.13
	-2.33
	-2.92
	-2.68
	-2.29
	-2.62
	-2.05
	-2.62
	-2.97
	-2.48
	-2.91
	-3.13
	-2.28
	-1.93
	-2.27
	-3.28
	-2.73
	-2.65
	-3.07
	-1.78
	-2.49
	-3.24
	-2.91
	-2.11
	-2.81
	-2.29
	-2.53
	-2.77
	-2.72
	-2.34
	-1.75
	-3.11
	-2.22
	-2.31
	-2.16
	-2
	-2.84
	-3.03
	-3.01
	-2.26
	-2.7
	-1.91
	-2.99
	-2.53
	-2.57
	-2.09
	-2.77
	-2.64
	-2.46
	-3.11
	-2.34
	-2.73
	-3.03
	-2.63
	-3
	-2.73
	-2.59
	-2.94
	-2.27
	-1.95
	-2.59
	-2.58
	-3.26
	-1.84
	-2.39
	-2.83
	-2.97
	-2.94
	-2.84
	-1.56
	-3.14
	-1.45
	-2.5
	-2.26
	-2.59
	-2.38
	-2.57
	-2.93
	-2.31
	-2.4
	-2.9
	-2.79
	-3.05
	-2.76
	-2.33
	-1.75
	-3.33
	-2.35
	-2.09
	-2.46
	-2.34
	-2.82
	-2.46
	-2.73
	-2.2
	-2.43
	-2.18
	-2.37
	-3.11
	-3.06
	-2.42
	-2.92
	-3.04
	-2.79
	-2.94
	-2.92
	-3.1
	-2.25
	-2.81
	-2.98
	-1.98
	-2.56
	-3.36
	-3.08
	-2.01
	-2.85
	-2.42
	-2.42
	-2.62
	-2.87
	-2.51
	-2.09
	-2.69
	-2.17
	-2.78
	-3.23
	-3.06
	-2.92
	-3.21
	-2.41
	-2.29
	-3.02
	-3.05
	-3.06
	-2.84
	-2.7
	-3.51
	-2.4
	-1.66
	-2.25
	-3.15
	-2.68
	-2.82
	-2.29
	-2.21
	-2.43
	-1.96
	-3.01
	-2.69
	-2.34
	-2.9
	-2.64
	-2.78
	-3.36
	-1.9
	-2.54
	-2.33
	-2.92
	-2.89
	-2.69
	-3.1
	-3.06
	-2.81
	-3.16
	-2.99
	-2.94
	-2.51
	-3.16
	-2.99
	-3
	-2.59
	-3.34
	-2.87
	-2.03
	-2.56
	-2.75
	-2.06
	-2.57
	-2.98
	-2.96
	-3.06
	-2.21
	-3.17
	-2.58
	-2.47
	-3.19
	-2.27
	-2.04
	-3.14
	-1.64
	-2.38
	-3.2
	-2.7
	-3.4
	-2.45
	-3.39
	-2.13
	-2.75
	-2.84
	-3.18
	-2.32
	-2.98
	-2.87
	-2.3
	-2.87
	-2.11
	-2.83
	-2.83
	-2.92
	-3.29
	-3.15
	-2.51
	-2.98
	-3.03
	-2.93
	-3.13
	-3.06
	-2.07
	-2.54
	-2.73
	-2.35
	-2.46
	-2.09
	-2.84
	-2.72
	-2.89
	-2.84
	-2.53
	-2.06
	-2.86
	-2.97
	-2.96
	-2.62
	-2.78
	-2.14
	-1.89
	-2.1
	-2.65
	-3.25
	-2.46
	-2.41
	-2.95
	-2.26
	-3
	-1.99
	-2.32
	-2.06
	-2.47
	-2.55
	-2.53
	-2.67
	-1.91
	-2.73
	-2.57
	-2.7
	-3.04
	-2.25
	-3.03
	-1.91
	-2.33
	-2.62
	-2.21
	-2.45
	-3.34
	-2.08
	-2.3
	-2.93
	-2.98
	-2.5
	-1.85
	-3.11
	-2.41
	-2.82
	-2.68
	-2.75
	-3.03
	-2.57
	-1.67
	-1.99
	-2.49
	-3.28
	-3.26
	-2.41
	-2.7
	-3.12
	-3.02
	-2.97
	-2.14
	-3.11
	-2.63
	-2.77
	-2.8
	-2.5
	-3.21
	-1.6
	-2.22
	-2.06
	-3.21
	-2.95
	-1.89
	-1.96
	-3.13
	-2.94
	-2.75
	-2.86
	-2.45
	-2.75
	-2.39
	-2.37
	-2.61
	-3.04
	-3.32
	-2.51
	-1.77
	-2.19
	-2.58
	-2.49
	-2.27
	-2.79
	-3.07
	-2.22
	-2.52
	-2.85
	-2.93
	-2.63
	-2.84
	-2.64
	-2.71
	-2.22
	-2.24
	-3.3
	-2.98
	-2.68
	-3.08
	-2.82
	-2.32
	-2.45
	-2.63
	-2.18
	-2.16
	-1.94
	-2.68
	-2.78
	-2.17
	-2.59
	-1.98
	-3.01
	-2.86
	-2.76
	-3.07
	-1.97
	-3.35
	-2.77
	-1.69
	-2.25
	-2.24
	-2.41
	-3.46
	-2.76
	-2.69
	-2.38
	-2.38
	-2.41
	-2.44
	-2.55
	-2.81
	-3.52
	-3.05
	-3.32
	-3.24
	-3.21
	-2.43
	-3
	-3.2
	-3
	-2.86
	-2.78
	-2.3
	-2.69
	-2.37
	-3.3
	-2.87
	-2.26
	-2.99
	-2.19
	-3.04
	-3.02
	-2.56
	-2.53
	-3.19
	-2.61
	-3.09
	-3.44
	-1.98
	-2.59
	-2.34
	-2.55
	-2.7
	-3.14
	-3.13
	-2.39
	-3.06
	-3.57
	-2.24
	-3.46
	-2.86
	-2.14
	-3.38
	-3.25
	-2.99
	-2.68
	-2.8
	-2.96
	-3.05
	-2.44
	-2.98
	-3.17
	-2.41
	-2.43
	-2.75
	-2.45
	-2.18
	-2.99
	-2.68
	-2.09
	-2.47
	-3.19
	-2.26
	-3.32
	-2.45
	-2.55
	-3.16
	-2.88
	-2.9
	-2.51
	-3.15
	-2.85
	-2.37
	-2.54
	-2.38
	-3.03
	-2.37
	-2.83
	-3.02
	-1.94
	-2.78
	-2.29
	-2.41
	-2.4
	-2.25
	-2.73
	-1.94
	-3.01
	-2.42
	-2.63
	-2.94
	-2.18
	-2.15
	-2.39
	-2.28
	-2.23
	-3.21
	-3.23
	-3.04
	-3.08
	-2.9
	-3.13
	-2.98
	-3.21
	-2.38
	-2.69
	-2.99
	-2.44
	-3.1
	-2.84
	-3.34
	-2.85
	-2.54
	-2.54
	-1.75
	-3.13
	-2.1
	-2.95
	-2.93
	-2.43
	-2.29
	-3.08
	-2.75
	-3.14
	-2.7
	-3.01
	-2.94
	-2.25
	-1.91
	-2.75
	-2.42
	-3.16
	-2.67
	-2.75
	-3.01
	-2.24
	-2.92
	-2.21
	-2.91
	-2.05
	-3.12
	-2.24
	-2.38
	-2.37
	-2.73
	-2.39
	-3.02
	-1.3
	-1.75
	-3.02
	-2.88
	-3.09
	-1.93
	-2.4
	-2.19
	-2.66
	-2.06
	-2.93
	-2.14
	-2.87
	-2.8
	-2.45
	-2.15
	-2.42
	-2.11
	-2.81
	-2.72
	-3.09
	-2.38
	-2.9
	-1.19
	-2.65
	-2.69
	-2.9
	-2.47
	-2.88
	-2.61
	-2.51
	-3.07
	-2.41
	-2.57
	-2.4
	-2.74
	-2.59
	-2.86
	-2.41
	-3.06
	-2.41
	-2.44
	-3
	-2.63
	-1.89
	-2.03
	-3.12
	-2.71
	-2.5
	-2.3
	-2.5
	-2.49
	-2.24
	-2.93
	-2.56
	-2.75
	-3.3
	-2.89
	-2.54
	-2.97
	-3.09
	-2.16
	-3.12
	-3.25
	-2.5
	-2.85
	-3.02
	-2.96
	-2.89
	-2.51
	-2.35
	-2.06
	-2.98
	-3.03
	-2.31
	-1.88
	-3.21
	-2.6
	-2.93
	-2.84
	-2.6
	-2.87
	-2.75
	-2.76
	-3.13
	-2.05
	-2.95
	-2.96
	-2.43
	-2.59
	-2.19
	-3.17
	-2.82
	-3.01
	-2.49
	-2.51
	-2.44
	-2.48
	-2.41
	-3.35
	-2.87
	-1.99
	-3.11
	-1.95
	-2.7
	-2.43
	-2.31
	-1.46
	-2.68
	-2.87
	-2.36
	-1.9
	-2.97
	-3.24
	-2.84
	-2.34
	-1.9
	-3.35
	-2.16
	-3.12
	-2.71
	-2.19
	-2.24
	-2.87
	-2.92
	-3.13
	-2.92
	-1.93
	-2.61
	-3.23
	-2.75
	-3.05
	-2.99
	-2.97
	-2.7
	-3.58
	-2.23
	-3.12
	-3.1
	-2.45
	-2.47
	-2.82
	-2.4
	-2.86
	-2.69
	-2.43
	-1.69
	-2.83
	-2.27
	-2.47
	-2.65
	-2.7
	-3.01
	-1.57
	-2.68
	-3.12
	-1.87
	-2.65
	-2.81
	-2.34
	-3.16
	-3.08
	-2.77
	-2.06
	-1.88
	-2.87
	-2.84
	-3
	-2.82
	-3.11
	-3.02
	-3.15
	-2.37
	-3.3
	-3.03
	-2.59
	-2.65
	-2.82
	-2.45
	-2.47
	-3.37
	-3.23
	-3.13
	-3.23
	-2.16
	-2.38
	-2.51
	-2.93
	-2.12
	-3.19
	-2.65
	-2.12
	-2.32
	-2.87
	-2.63
	-2.03
	-3.19
	-2.88
	-2.42
	-3.11
	-2.76
	-2.56
	-2.88
	-1.92
	-2.76
	-3.17
	-2.37
	-1.98
	-2.39
	-2.89
	-2.89
	-2.82
	-2.08
	-2.46
	-2.63
	-2.57
	-3
	-2.7
	-2.88
	-3.12
	-2.27
	-2.55
	-2.81
	-2.64
	-2.84
	-3.17
	-2.21
	-3.28
	-2.65
	-2.31
	-2.05
	-2.77
	-2.52
	-3.08
	-2.4
	-2.55
	-2.83
	-2.92
	-2.25
	-2.84
	-2.76
	-2.8
	-3.05
	-2.07
	-3.11
	-2.91
	-2.79
	-3.23
	-3.01
	-2.63
	-2.77
	-2.72
	-3.1
	-1.96
	-2.77
	-2.96
	-3.14
	-2.32
	-2.79
	-2.21
	-2.55
	-2.17
	-2.97
	-2.56
	-1.53
	-2.47
	-3.12
	-2.41
	-2.53
	-2.27
	-2.79
	-2.24
	-3.02
	-1.92
	-1.9
	-2.32
	-2.71
	-3.39
	-2.5
	-2.35
	-3.34
	-3.06
	-2.97
	-2.22
	-3.04
	-3.31
	-3.22
	-2.39
	-3.17
	-2.24
	-3.08
	-2.89
	-2.53
	-2.37
	-2.49
	-2.87
	-2.84
	-2.34
	-2.83
	-3
	-2.48
	-3.39
	-2.14
	-2.95
	-2.83
	-2.99
	-2.91
	-2.97
	-2.45
	-2.48
	-2.87
	-2.98
	-3.09
	-1.83
	-3.1
	-2.58
	-2.59
	-2.39
	-2.08
	-2.27
	-2.36
	-2.57
	-2.32
	-2.38
	-2.15
	-1.89
	-2.53
	-2.87
	-2.02
	-3.27
	-2.53
	-2.55
	-2.36
	-2.69
	-2.29
	-2.85
	-2.69
	-2.57
	-2.03
	-3.08
	-3.26
	-1.71
	-2.3
	-2.34
	-2.32
	-2.76
	-2.59
	-2.98
	-2.62
	-2.77
	-2.56
	-2.07
	-2.43
	-1.91
	-2.52
	-2.17
	-3.11
	-2.26
	-1.94
	-2.53
	-3.11
	-2.75
	-2.74
	-2.53
	-2.76
	-2.83
	-2.87
	-2.26
	-2.63
	-3.07
	-2.83
	-3.1
	-2.62
	-2.49
	-2.76
	-2.48
	-2.36
	-2.96
	-3.03
	-1.84
	-2.26
	-3.15
	-2.44
	-2.43
	-2.29
	-2.13
	-2.74
	-2.5
	-2.49
	-2.76
	-2.55
	-3.03
	-3.51
	-2.3
	-1.86
	-2.7
	-2.99
	-2.84
	-3.02
	-3.09
	-2.34
	-2.61
	-2.9
	-2.26
	-1.77
	-2.99
	-2.82
	-2.42
	-2.9
	-3.25
	-2.64
	-2.95
	-2.89
	-3.12
	-3.16
	-2.48
	-2.78
	-1.87
	-2.87
	-3.11
	-2.29
	-2.58
	-3.42
	-3.07
	-2.53
	-3.17
	-2.26
	-2.1
	-2.99
	-2.43
	-2
	-2.07
	-2.78
	-2.5
	-2.72
	-1.65
	-2.81
	-2.83
	-2.62
	-2.22
	-2.6
	-2.4
	-2.5
	-2.37
	-2.42
	-2.11
	-3.13
	-2.81
	-2.98
	-1.76
	-2.82
	-1.72
	-2.98
	-2.84
	-3.19
	-3.04
	-2.75
	-2.87
	-2.7
	-2.98
	-2.4
	-2.52
	-3.02
	-2.31
	-2.49
	-2.94
	-2.77
	-2.68
	-2.43
	-2.48
	-3.26
	-3.06
	-2.43
	-2.22
	-3
	-2.63
	-2.35
	-2.45
	-2.36
	-2.99
	-2.79
	-3.02
	-2.35
	-2.87
	-2.73
	-2.78
	-2.92
	-2.73
	-2.85
	-2.54
	-2.58
	-2.45
	-2.3
	-2.73
	-2.67
	-2.48
	-2.99
	-2.66
	-2.75
	-2.46
	-3.2
	-3.05
	-2.14
	-2.72
	-1.67
	-1.66
	-1.59
	-2.48
	-3.07
	-1.77
	-3.05
	-2.89
	-1.68
	-1.97
	-2.18
	-2.44
	-2.4
	-2.83
	-3.07
	-3.06
	-2.63
	-3.37
	-2.98
	-2.38
	-3.23
	-2.95
	-2.02
	-2.84
	-2.33
	-2.69
	-3.16
	-3.08
	-2.81
	-3.08
	-2.55
	-3.27
	-2.6
	-3.3
	-3.28
	-2.47
	-2.19
	-3.25
	-2.21
	-2.22
	-2.77
	-2.99
	-2.17
	-2.48
	-2.8
	-2.51
	-2.27
	-1.76
	-3.21
	-2.52
	-2.77
	-3.14
	-3.13
	-2.66
	-2.85
	-3.29
	-2.7
	-3.3
	-2.94
	-3.18
	-2.95
	-1.66
	-2.31
	-2.91
	-2.86
	-2.07
	-2.1
	-3.1
	-3.18
	-2.43
	-3.11
	-2.75
	-2.57
	-2.9
	-2.49
	-2.79
	-2.9
	-1.49
	-2.18
	-2.75
	-2.31
	-1.91
	-2.19
	-3.12
	-2.65
	-2.97
	-3.16
	-2.27
	-2.59
	-2.87
	-2.68
	-2.69
	-2.31
	-3.2
	-3.1
	-2.79
	-2.39
	-3.13
	-2.66
	-2.06
	-2.96
	-2.87
	-2.43
	-2.02
	-2.18
	-3.05
	-2.66
	-3.25
	-2.86
	-2.91
	-2.27
	-2.68
	-3.08
	-1.83
	-2.29
	-2.41
	-3.12
	-3.05
	-3.38
	-2.33
	-2.67
	-2.97
	-3.24
	-2.08
	-1.08
	-3.08
	-3
	-2.81
	-2.28
	-3.38
	-2.13
	-2.7
	-2.2
	-2.35
	-2.92
	-2.96
	-2.42
	-2.89
	-3.43
	-2.94
	-2.56
	-3.03
	-2.92
	-3.06
	-2.07
	-2.07
	-2.17
	-3.48
	-2.4
	-2.38
	-2.94
	-2.54
	-3.46
	-2.64
	-2.93
	-2.33
	-2
	-2.02
	-2.01
	-2.96
	-2.47
	-2.79
	-2.39
	-3.02
	-2.55
	-2.74
	-2.61
	-2.26
	-1.97
	-2.74
	-3.19
	-3
	-2.67
	-2.28
	-2.14
	-2.61
	-2.09
	-3.11
	-2.48
	-3.35
	-2.83
	-2.55
	-2.27
	-2.96
	-2.52
	-2.76
	-2.95
	-3.04
	-2.42
	-2.07
	-1.94
	-3.33
	-2.91
	-3.26
	-3.03
	-2.8
	-3.11
	-2.96
	-2.66
	-1.63
	-2.44
	-2.26
	-2.09
	-1.96
	-2.9
	-2.43
	-2.8
	-1.92
	-2.42
	-3.2
	-2.98
	-2.44
	-2.83
	-2.27
	-2.83
	-2.86
	-2.36
	-3
	-1.98
	-1.96
	-2.79
	-3.18
	-2.72
	-3.22
	-2.92
	-2.41
	-2.48
	-2.58
	-2.96
	-3.1
	-2.3
	-2.66
	-2.19
	-1.81
	-2.7
	-2.53
	-2.31
	-2.17
	-2.5
	-3.09
	-2.71
	-3.05
	-2.96
	-2.87
	-2.7
	-2.49
	-2.96
	-2.25
	-2.32
	-2.7
	-2.99
	-2.13
	-3.04
	-2.71
	-1.95
	-2.74
	-2.78
	-2.43
	-2.44
	-3.11
	-2.31
	-2.2
	-2.3
	-2.52
	-2.57
	-2.95
	-2.83
	-2.09
	-2.77
	-2.69
	-2
	-2.62
	-3.04
	-2.39
	-2.89
	-2.71
	-3.13
	-2.15
	-2.56
	-3.39
	-3.15
	-2.78
	-2.75
	-1.59
	-3.06
	-2.12
	-3.25
	-2.1
	-2.06
	-2.45
	-2.74
	-2.82
	-3.45
	-2.61
	-2.85
	-2.65
	-3.04
	-3.24
	-3.36
	-2.94
	-2.8
	-2.94
	-2.67
	-2.98
	-2.24
	-1.99
	-2.73
	-2.93
	-2.65
	-1.99
	-2.56
	-2.79
	-2.97
	-3.38
	-2.71
	-2.45
	-2.9
	-3.43
	-2.69
	-3.02
	-2.8
	-2.59
	-2.91
	-2.96
	-2.88
	-2.32
	-3.15
	-2.72
	-2.23
	-3.17
	-2.52
	-3.4
	-1.7
	-3.37
	-2.49
	-2.22
	-2.4
	-2.99
	-2.65
	-3.11
	-2.89
	-2.41
	-1.91
	-2.3
	-3.02
	-3.07
	-2
	-2.82
	-2.47
	-1.92
	-3.39
	-2.5
	-2.38
	-2.42
	-2.95
	-2.89
	-3.1
	-2.86
	-2.42
	-2.84
	-2.94
	-2.96
	-2.67
	-2.69
	-2.36
	-3.19
	-3.07
	-2.42
	-1.99
	-2.94
	-2.55
	-2.84
	-3.23
	-2.08
	-2.77
	-3.22
	-3.21
	-2.72
	-2.03
	-2.06
	-3.06
	-2.88
	-3.04
	-2.12
	-2.97
	-3.06
	-2.58
	-2.45
	-3.13
	-2.55
	-2.26
	-2.88
	-3.47
	-3.07
	-1.9
	-2.92
	-3.03
	-3.08
	-2.16
	-2.7
	-2.65
	-2.58
	-2.72
	-3.16
	-2.8
	-2.23
	-2.95
	-1.98
	-3.17
	-2.77
	-2.38
	-2.68
	-2.61
	-2.82
	-2.54
	-3.03
	-2.39
	-2.74
	-2.06
	-3.27
	-3.01
	-2.14
	-2.97
	-2.25
	-2.45
	-2.85
	-2.64
	-2.97
	-2.19
	-2.4
	-2.93
	-3.13
	-2.62
	-3.33
	-2.43
	-3
	-2.24
	-2.92
	-2.9
	-2.62
	-2.83
	-2.59
	-3
	-2.18
	-2.3
	-2.66
	-2.58
	-2.67
	-2.99
	-2.81
	-2.5
	-2.53
	-2.83
	-2.74
	-2.32
	-3.25
	-1.9
	-2.69
	-2.81
	-2.74
	-3.12
	-2.62
	-3.17
	-2.38
	-2.78
	-2.74
	-1.83
	-2.77
	-2.61
	-2.9
	-2.44
	-3.37
	-2.48
	-2.41
	-3.09
	-3.06
	-2.78
	-2.83
	-3.24
	-3.4
	-3.11
	-2.84
	-2.63
	-1.33
	-3.03
	-3.05
	-2.04
	-2.71
	-3.16
	-2.54
	-2.89
	-2.55
	-2.79
	-2.62
	-2.97
	-2.61
	-2.98
	-2.19
	-3.05
	-2.76
	-1.9
	-2.38
	-2.33
	-2.08
	-3.19
	-1.61
	-2.97
	-2.42
	-3.44
	-3.02
	-2.74
	-2.32
	-1.94
	-2.04
	-2.16
	-2.15
	-2.77
	-2.61
	-2.96
	-2.58
	-1.9
	-2.99
	-2.86
	-2.83
	-1.78
	-2.6
	-2.91
	-2.18
	-2.94
	-1.99
	-2.75
	-3.27
	-2.06
	-2.27
	-2.7
	-2.95
	-2.73
	-3.24
	-2.67
	-2.6
	-3.13
	-2.63
	-2.91
	-2.18
	-2.84
	-2.86
	-2.88
	-2.07
	-2.92
	-2.91
	-2.33
	-2.98
	-2.26
	-2.94
	-2.92
	-2.36
	-2.83
	-2.92
	-2.44
	-2.92
	-3
	-3.03
	-2.54
	-2.7
	-2.99
	-2.85
	-3.03
	-2.41
	-3.2
	-2.54
	-1.91
	-1.97
	-2.27
	-2.47
	-2.07
	-2.45
	-2.1
	-3.1
	-3.2
	-2.19
	-2.95
	-2.57
	-3.06
	-2.87
	-2.37
	-2.18
	-2.34
	-2.49
	-2.71
	-2.95
	-2.23
	-3.06
	-2.81
	-2.71
	-2.09
	-2.79
	-2.75
	-2.65
	-1.8
	-2.99
	-2.71
	-2.92
	-3.4
	-2.44
	-2.2
	-2.95
	-2.61
	-1.78
	-3.04
	-2.9
	-1.98
	-3.11
	-2.61
	-3.04
	-3.14
	-2.93
	-2.9
	-3.02
	-2.25
	-2.29
	-2.79
	-2.76
	-2.47
	-2.19
	-2.88
	-2.21
	-3.5
	-2.48
	-3.01
	-2.49
	-3.22
	-2.83
	-2.91
	-3.03
	-3.03
	-2.55
	-3.07
	-2.63
	-2.15
	-2.29
	-3.21
	-2.49
	-2.87
	-2.79
	-3.15
	-2.25
	-2.41
	-3.26
	-3.16
	-2.09
	-2.69
	-2.63
	-2.63
	-3.18
	-2.32
	-2.69
	-1.82
	-1.84
	-2.71
	-2.66
	-2.47
	-3.04
	-2.94
	-3.2
	-2.04
	-3.54
	-2.93
	-2.87
	-2.58
	-3.02
	-1.76
	-2.54
	-3.22
	-2.84
	-1.86
	-2.65
	-2.9
	-2.36
	-3.11
	-2.74
	-3.37
	-2.74
	-2.85
	-2.49
	-1.94
	-2.12
	-2.31
	-2.3
	-2.85
	-2.25
	-3.24
	-2.26
	-2.8
	-2.39
	-3.11
	-2.42
	-2.01
	-2.95
	-2.44
	-1.95
	-3.05
	-2.63
	-2.12
	-2.67
	-2.38
	-2.05
	-3.02
	-2.26
	-2.04
	-3.44
	-2.38
	-2.08
	-2.01
	-2.57
	-3.15
	-3.32
	-2.43
	-2.52
	-2.7
	-2.09
	-2.86
	-2.25
	-2.17
	-2.8
	-3.04
	-2.23
	-1.97
	-2.32
	-2.82
	-2.68
	-3
	-3.1
	-2.99
	-3.04
	-2.89
	-2
	-2.77
	-3.05
	-2.22
	-3.01
	-2.81
	-2.61
	-2.16
	-2.98
	-2.27
	-2.56
	-3.43
	-3.13
	-3.01
	-2.77
	-2.97
	-3.16
	-2.75
	-2.42
	-2.1
	-2.66
	-3.11
	-1.88
	-2.41
	-3.03
	-2.96
	-2.16
	-2.13
	-2.6
	-3.15
	-2.99
	-2.69
	-2.21
	-1.47
	-3.41
	-2.34
	-2.57
	-2.3
	-2.85
	-2.74
	-2.92
	-2.93
	-3.04
	-2.82
	-2.55
	-2.86
	-2.43
	-1.84
	-2.68
	-2.48
	-2.94
	-2.83
	-2.32
	-3
	-2.55
	-2.57
	-2.19
	-2.52
	-2.76
	-2.85
	-2.37
	-2.81
	-2.1
	-3.1
	-2.27
	-2.8
	-3.18
	-1.92
	-2.56
	-2.75
	-2.4
	-3.07
	-3
	-3.06
	-2.56
	-2.62
	-3.09
	-2.2
	-1.98
	-3.24
	-2.33
	-2.66
	-2.83
	-2.74
	-2.73
	-2.75
	-3.22
	-2.97
	-2.62
	-3.06
	-2.74
	-2.94
	-3.25
	-3
	-1.94
	-2.27
	-2.09
	-2.38
	-2.2
	-2.51
	-3.02
	-2.42
	-2.54
	-2.36
	-2.34
	-2.42
	-3.29
	-3.07
	-2.4
	-2.41
	-3.1
	-2.75
	-3.15
	-3.19
	-2.82
	-2.74
	-2.65
	-2
	-2.75
	-2.63
	-2.73
	-3.16
	-3.21
	-2.93
	-3.12
	-2.75
	-2.55
	-2.48
	-2.7
	-2.28
	-3.06
	-2.43
	-2.22
	-2.76
	-2.97
	-2.49
	-3.45
	-2.93
	-3.32
	-3.11
	-2.16
	-2.96
	-2.11
	-2.51
	-2.63
	-2.61
	-2.24
	-2.57
	-2.85
	-2.19
	-2.65
	-3.17
	-1.49
	-2.31
	-2.11
	-2.84
	-2.6
	-3.13
	-2.5
	-2.81
	-2.54
	-2.78
	-3.28
	-2.98
	-2.64
	-2.95
	-3.15
	-2.99
	-2.03
	-2.85
	-2.25
	-2.52
	-3.07
	-2.9
	-2.74
	-2.44
	-2.55
	-2.73
	-2.95
	-2.63
	-2.67
	-3
	-2.76
	-3.13
	-2.44
	-2.47
	-3.1
	-2.84
	-3.12
	-2.93
	-2.65
	-2.7
	-1.85
	-2.43
	-2.95
	-2.22
	-2.01
	-2.95
	-2.79
	-2.57
	-2.36
	-2.37
	-2.76
	-2.29
	-2.99
	-2.91
	-2.26
	-2.4
	-2.24
	-3
	-2.12
	-2.16
	-3.2
	-2.85
	-2.35
	-2.81
	-2.17
	-2.25
	-3.31
	-1.81
	-2.99
	-2.86
	-2.6
	-3.11
	-2.01
	-2.16
	-3.13
	-2.76
	-2.9
	-3.04
	-2.87
	-3.05
	-2.51
	-2.23
	-2.7
	-2.46
	-2.92
	-2.26
	-2.9
	-3.32
	-2.52
	-3.24
	-2.93
	-3
	-2.42
	-2.91
	-2.12
	-3.03
	-1.78
	-2.67
	-2.78
	-2.85
	-2.16
	-3.01
	-2.83
	-2.79
	-2.89
	-2.8
	-2.94
	-2.83
	-1.77
	-2.73
	-2.57
	-3.19
	-2.34
	-2.83
	-2.92
	-2.8
	-3.04
	-2.95
	-2.55
	-1.97
	-2.92
	-2.94
	-2.22
	-2.54
	-2.2
	-2.37
	-2.81
	-2.98
	-3.03
	-2.96
	-2.43
	-2.69
	-2.93
	-2.53
	-2.27
	-3.15
	-1.92
	-2.91
	-2.23
	-2.23
	-2.6
	-2.9
	-3.26
	-3.07
	-2.87
	-2.36
	-2.62
	-2.97
	-2.42
	-2.26
	-2.86
	-2.48
	-2.8
	-2.35
	-2.29
	-2.49
	-2.77
	-3.36
	-2.14
	-2.59
	-2.91
	-2.86
	-1.76
	-3.03
	-2.53
	-2.38
	-3.01
	-2.87
	-2.21
	-2.3
	-2.44
	-2.53
	-3.05
	-3.01
	-3.2
	-2.35
	-3.09
	-3.13
	-2.6
	-2.79
	-2.38
	-2.97
	-2.07
	-3.54
	-1.88
	-2.87
	-3.11
	-2.65
	-3.12
	-3.05
	-2.69
	-3.08
	-3.63
	-2.49
	-2.79
	-2.43
	-2.45
	-2.82
	-3.05
	-1.63
	-2.07
	-2.97
	-3.11
	-3.2
	-2.7
	-2.63
	-2.52
	-2.41
	-2.53
	-3.22
	-2.07
	-2.53
	-2.32
	-2.84
	-2.74
	-2.18
	-2.1
	-2.23
	-2.76
	-2.19
	-2.92
	-2.72
	-2.81
	-3.33
	-2.72
	-2.53
	-2.94
	-3.37
	-2.77
	-1.83
	-2.85
	-2.32
	-2.47
	-2.69
	-2.27
	-3.17
	-3.47
	-2.28
	-3.1
	-2.73
	-3.09
	-3.13
	-2.49
	-2.54
	-2.5
	-2.59
	-2.2
	-2.34
	-2.54
	-3.16
	-2.13
	-2.72
	-2.18
	-2.63
	-3.08
	-2.34
	-2.76
	-1.89
	-2.09
	-2.93
	-1.66
	-1.81
	-2.87
	-2.45
	-2.44
	-2.72
	-3.22
	-2.15
	-2.67
	-3.22
	-3.09
	-2.63
	-1.97
	-3.04
	-2.69
	-2.31
	-3.22
	-1.66
	-2.29
	-2.98
	-2.56
	-2.31
	-2.69
	-2.99
	-3.03
	-2.54
	-3.23
	-2.58
	-3.05
	-3.05
	-2.24
	-2.74
	-2.36
	-2.72
	-2.42
	-2.84
	-2.93
	-2.62
	-2.76
	-2.19
	-2.12
	-2.23
	-2.46
	-3.2
	-2.56
	-2.31
	-2.55
	-3.28
	-3.15
	-2.37
	-1.14
	-2.76
	-2.93
	-2.49
	-2.07
	-2.64
	-3.26
	-2.44
	-3.31
	-2.9
	-2.4
	-2.27
	-2.16
	-3.1
	-2.11
	-2.51
	-2.1
	-1.93
	-2.91
	-1.78
	-3.14
	-2.37
	-2.62
	-2.23
	-2.91
	-3.12
	-2.61
	-1.97
	-2.14
	-1.89
	-3.44
	-1.71
	-2.8
	-2.74
	-2.26
	-3.01
	-3.06
	-2.14
	-2.38
	-2.92
	-3.22
	-3.04
	-3.09
	-2.68
	-2.37
	-2.84
	-2.71
	-2.22
	-2.8
	-2.76
	-2.12
	-3.23
	-2.33
	-2.48
	-2.76
	-2.2
	-3.13
	-2.81
	-2.66
	-3.05
	-2.43
	-2.19
	-2.37
	-2.17
	-2.93
	-2.87
	-2.89
	-2.96
	-2.34
	-2.25
	-2.87
	-3.09
	-2.22
	-2.99
	-3.01
	-2.66
	-2.39
	-2.75
	-2.6
	-2.43
	-2.65
	-2.3
	-2.03
	-3.29
	-1.78
	-2.77
	-3.15
	-1.3
	-2.6
	-3.08
	-2.78
	-3.03
	-2.33
	-3.09
	-2.29
	-2.8
	-2.74
	-2.34
	-2.78
	-2.37
	-2.28
	-2.81
	-2.52
	-2.84
	-2.42
	-2.27
	-3.23
	-2.55
	-2.77
	-3
	-1.98
	-2.97
	-2.86
	-2.2
	-2.47
	-2.99
	-2.79
	-2.87
	-2.85
	-2.41
	-2.6
	-2.62
	-2.91
	-3.24
	-2.96
	-2.57
	-2.9
	-2.99
	-2.41
	-3.22
	-2.78
	-2.88
	-2.52
	-2.41
	-3.11
	-2.68
	-3.15
	-2.87
	-2.91
	-2.84
	-2.15
	-3.01
	-2.75
	-2.55
	-2.95
	-2.93
	-2.22
	-3.05
	-2.77
	-2.92
	-2.11
	-2.03
	-2.22
	-2.8
	-2.61
	-2.66
	-2.31
	-2.72
	-3.17
	-2.09
	-2.11
	-2.64
	-3.14
	-2.16
	-2.63
	-2.93
	-2.2
	-2.69
	-3.16
	-2.59
	-1.92
	-2.74
	-2.76
	-1.68
	-3.26
	-2.99
	-2.12
	-2.34
	-2.46
	-3.19
	-2.92
	-2.27
	-2.53
	-2.31
	-2.5
	-2.84
	-3.08
	-2.94
	-2.77
	-2.5
	-2.61
	-2.08
	-2.88
	-2.93
	-2.74
	-2.97
	-3.53
	-2.88
	-3.1
	-2.6
	-2.87
	-3.01
	-1.41
	-3.08
	-2.68
	-2.86
	-3.38
	-2.32
	-3.12
	-2.78
	-2.16
	-2.89
	-3.13
	-2.8
	-2.72
	-2.77
	-2.57
	-2.58
	-2.35
	-2.66
	-3.31
	-2.86
	-2.77
	-2.99
	-2.51
	-2.98
	-1.71
	-3
	-2.8
	-2.47
	-2.52
	-2.94
	-3.23
	-2.39
	-2.58
	-3.09
	-1.66
	-3.55
	-2.73
	-3.11
	-2.46
	-2.6
	-2.6
	-2.46
	-2.77
	-2.19
	-2.57
	-2.99
	-2.98
	-2.06
	-3.47
	-2.78
	-2.35
	-2.97
	-2.93
	-2.46
	-2.98
	-2.62
	-3.04
	-2.24
	-3.07
	-1.86
	-3.11
	-1.49
	-2.65
	-2.67
	-2.33
	-3.47
	-2.9
	-2.87
	-2.79
	-3.29
	-2.21
	-2.83
	-2.85
	-2.56
	-2.7
	-2.98
	-2.64
	-2.82
	-2.42
	-3.01
	-3.44
	-3.22
	-2.56
	-1.92
	-2.54
	-3.08
	-3.27
	-2.29
	-2.47
	-2.12
	-3.11
	-2.78
	-1.76
	-2.94
	-3.36
	-2.95
	-2.25
	-2.7
	-2.99
	-2.78
	-2.87
	-2.51
	-2.14
	-2.75
	-2.12
	-3.15
	-2.7
	-2.35
	-2.82
	-2.39
	-2.51
	-2.45
	-3.16
	-3.39
	-2.63
	-2.91
	-3.15
	-2.7
	-2.97
	-3.13
	-2.56
	-3.26
	-2.98
	-2.66
	-3.13
	-2.4
	-2.73
	-2.97
	-3.15
	-3
	-3.18
	-2.96
	-2.87
	-2.14
	-2.36
	-2.26
	-3.21
	-2.66
	-2.31
	-2.46
	-2.8
	-3.07
	-2.93
	-3
	-3.27
	-2.14
	-2.71
	-3.06
	-1.81
	-2.93
	-2.27
	-1.98
	-2.67
	-3.06
	-2.42
	-2.33
	-2.76
	-2.17
	-2.99
	-2.92
	-3.07
	-3.21
	-2.4
	-2.04
	-2.07
	-1.99
	-2.92
	-3.02
	-3.13
	-2.46
	-3.15
	-2.59
	-2.71
	-2.57
	-2.6
	-2.81
	-2.21
	-2.56
	-2.8
	-2.48
	-2.99
	-2.16
	-2.38
	-3.23
	-3.08
	-2.8
	-2.53
	-2.35
	-2.46
	-3.12
	-2.83
	-2.96
	-3.05
	-2.78
	-3.47
	-2.22
	-2.21
	-2.94
	-2.89
	-2.94
	-2.57
	-2.35
	-3.12
	-2.4
	-2.11
	-2.11
	-2.35
	-2.02
	-2.35
	-3.02
	-1.96
	-2.71
	-3.16
	-1.71
	-2.82
	-3.04
	-2.12
	-2
	-3.38
	-2.39
	-2.79
	-3.09
	-2.36
	-3.19
	-2.62
	-2.79
	-2.41
	-3.15
	-1.73
	-2.46
	-1.99
	-3.02
	-1.92
	-3.09
	-2.54
	-2.81
	-2.22
	-3.46
	-3.07
	-2.69
	-3.45
	-2.03
	-2.88
	-2.53
	-2.66
	-2.87
	-2.67
	-2.33
	-2.8
	-2.26
	-2.45
	-2.92
	-2.19
	-2.76
	-2.57
	-2.38
	-2.14
	-2.24
	-2.21
	-2.86
	-2.66
	-2.46
	-1.42
	-3.2
	-2.12
	-2.55
	-2.61
	-3.04
	-2.9
	-2.55
	-3.08
	-2.77
	-2.94
	-2.48
	-2.78
	-2.7
	-2.45
	-2.48
	-2.53
	-2.15
	-3.23
	-2.43
	-2.66
	-2.87
	-2.36
	-2.46
	-2.94
	-2.1
	-2.9
	-3.12
	-2.47
	-2.46
	-2.55
	-3.05
	-1.87
	-2.72
	-1.97
	-2.84
	-2.72
	-2.58
	-2.73
	-2.5
	-2.29
	-3.19
	-3
	-3.03
	-3.17
	-2.55
	-2.7
	-2.77
	-2.69
	-2.98
	-3.12
	-3.32
	-2.82
	-3.09
	-2.45
	-2.81
	-2.3
	-2.94
	-3.32
	-2.96
	-2.9
	-2.64
	-1.78
	-3
	-3.12
	-2.85
	-2.69
	-2.14
	-2.2
	-2.08
	-2.65
	-3.21
	-2.93
	-2.83
	-3.1
	-2.56
	-2.86
	-2.05
	-3.3
	-2.57
	-2.61
	-2.79
	-1.89
	-2.8
	-2.78
	-2.91
	-2.38
	-2.55
	-2.87
	-1.78
	-1.7
	-3.14
	-2.95
	-2.53
	-3.21
	-2.86
	-1.77
	-2.34
	-2.02
	-2.87
	-2.91
	-1.93
	-2.78
	-2.3
	-2.16
	-2.58
	-3.01
	-2.53
	-2.96
	-2.64
	-2.73
	-2.42
	-2.31
	-2.11
	-2.09
	-2.99
	-2.22
	-2.17
	-3.22
	-2.56
	-2.28
	-2.48
	-2.83
	-1.87
	-1.79
	-3.08
	-2.56
	-3
	-2.82
	-1.75
	-2.27
	-1.68
	-2.97
	-2.25
	-2.39
	-2.92
	-2.59
	-2.21
	-2.8
	-2.82
	-2.27
	-2.49
	-2.84
	-2.63
	-3.38
	-2.93
	-2.99
	-3.09
	-3.13
	-2.57
	-3.01
	-2.87
	-2.26
	-2.87
	-2.52
	-2.72
	-2.99
	-2.51
	-2.38
	-2.55
	-2.25
	-2.9
	-2.88
	-2.76
	-2.64
	-2.48
	-3.04
	-2.8
	-2.46
	-2.23
	-2.37
	-2.61
	-3.08
	-3.17
	-3.07
	-2.25
	-2.89
	-2.13
	-2.31
	-3.42
	-1.64
	-2.12
	-3.1
	-2.63
	-3.02
	-2.11
	-2.72
	-3
	-3.02
	-2.55
	-2.73
	-2.81
	-2.65
	-3.27
	-2.56
	-2.64
	-2.37
	-2.29
	-2.09
	-2.99
	-2.96
	-3.34
	-2.6
	-2.34
	-2.93
	-2.4
	-2.82
	-3.07
	-2
	-1.73
	-3
	-2.34
	-1.68
	-2.7
	-2.26
	-3.08
	-2.08
	-2.87
	-2.53
	-2.43
	-2.76
	-2.69
	-3.5
	-2.63
	-2.61
	-2.73
	-2.21
	-2.96
	-2.39
	-2.98
	-2.11
	-2.76
	-2.28
	-2.78
	-3.25
	-2.66
	-3.17
	-2.84
	-2.13
	-3.1
	-2.42
	-2.31
	-2.73
	-2.51
	-2.36
	-2.47
	-2.64
	-2.37
	-2.29
	-2.98
	-1.8
	-2.39
	-3.28
	-1.84
	-2.95
	-2.38
	-2.85
	-2.97
	-2.56
	-2.26
	-2.38
	-3.17
	-2.88
	-2.95
	-1.89
	-2.92
	-2.91
	-2.99
	-2.44
	-3.12
	-3.69
	-2.47
	-3.06
	-2.35
	-2.44
	-2.43
	-2.52
	-2.68
	-2.93
	-1.42
	-3.06
	-2.52
	-3.28
	-2.69
	-2.8
	-3.02
	-2.29
	-3.09
	-2.11
	-2.96
	-2.11
	-2.35
	-1.98
	-2.99
	-2.95
	-2.93
	-2.58
	-2.97
	-2.69
	-2.76
	-2.86
	-2.34
	-2.83
	-2.54
	-2.98
	-2.25
	-2.39
	-2.51
	-2.61
	-2.64
	-2.78
	-2.85
	-2.73
	-2.19
	-2.08
	-2.3
	-2.65
	-2.54
	-3.13
	-2.05
	-2.93
	-2.52
	-3
	-2.26
	-2.55
	-2.78
	-3.01
	-2.52
	-2.31
	-2
	-2.71
	-2.56
	-2.44
	-1.32
	-2.26
	-2.27
	-2.4
	-3.13
	-2.82
	-2.26
	-2.18
	-3.16
	-2.99
	-2.58
	-2.53
	-2.96
	-3.1
	-2.57
	-3.05
	-2.37
	-2.37
	-2.27
	-2.54
	-2.73
	-2.23
	-2.82
	-3.33
	-1.71
	-2.76
	-3.25
	-1.96
	-2.54
	-3.05
	-3.04
	-2.27
	-2.94
	-1.77
	-2.48
	-1.89
	-2.8
	-2.59
	-2.96
	-3.04
	-2.76
	-3.07
	-2.51
	-2.92
	-2.43
	-2.06
	-3.01
	-2.32
	-2.16
	-2.49
	-2.87
	-3.05
	-2.2
	-2.96
	-2.08
	-2.89
	-2.88
	-2.43
	-3.27
	-2.08
	-2.75
	-2.34
	-2.3
	-2.08
	-2.73
	-2.47
	-2.2
	-2.13
	-3.01
	-3.02
	-2.76
	-2.12
	-1.71
	-2.44
	-2.84
	-3.04
	-2.65
	-2.9
	-2.56
	-2.26
	-2.35
	-2.41
	-2.97
	-2.77
	-2.36
	-2.95
	-2.38
	-2.02
	-2.26
	-2.8
	-3.13
	-2.38
	-2.93
	-2.98
	-2.2
	-2.74
	-2.43
	-2.45
	-3.28
	-2.82
	-2.53
	-2.64
	-2.7
	-3.18
	-2.64
	-2.91
	-2.28
	-3.11
	-1.86
	-2.56
	-3.21
	-2.5
	-2.25
	-3.13
	-3.28
	-2.51
	-2.16
	-3.08
	-3.27
	-2.93
	-3.03
	-2.93
	-3.01
	-2.57
	-2.31
	-2.65
	-3.11
	-3.06
	-3.07
	-2.71
	-2.75
	-2.86
	-2.42
	-2.93
	-2.66
	-2.73
	-2.53
	-2.21
	-2.81
	-2.41
	-3.02
	-2.5
	-2.33
	-2.18
	-2.73
	-3.04
	-2.8
	-2.36
	-1.95
	-2.28
	-2.91
	-3.14
	-2.42
	-1.89
	-2.02
	-2.56
	-3.31
	-3.14
	-3.34
	-2.82
	-3.07
	-3.36
	-2.73
	-3.15
	-2.45
	-2.22
	-2.88
	-2.89
	-2.78
	-2.68
	-2.57
	-2.27
	-2.67
	-2.49
	-2.86
	-2.47
	-3.18
	-2.75
	-2.08
	-2.68
	-2.59
	-2.17
	-2.83
	-2.48
	-2.37
	-3.09
	-2.29
	-2.37
	-2.61
	-2.92
	-2.88
	-2.24
	-2.92
	-2.89
	-2.9
	-2.32
	-3.13
	-2.55
	-2.32
	-2.7
	-2.04
	-1.86
	-2.94
	-2.82
	-2.04
	-2.99
	-2.34
	-3.13
	-2.96
	-2.5
	-2.84
	-2.56
	-2.64
	-1.78
	-2.23
	-2.34
	-2.81
	-2.45
	-2.64
	-2.43
	-2.35
	-2.54
	-2.84
	-3.07
	-2.96
	-3.49
	-2.96
	-2.32
	-2.64
	-2.93
	-2.41
	-3.04
	-3.05
	-2.84
	-2.77
	-1.02
	-2.74
	-2.26
	-2.95
	-2.75
	-1.82
	-2.73
	-3.08
	-1.87
	-2.99
	-2.67
	-2.26
	-3.32
	-1.74
	-2.35
	-2.52
	-2.46
	-3.05
	-2.45
	-3.02
	-2.53
	-3.05
	-2.35
	-3.14
	-2.59
	-2.32
	-3.31
	-2.58
	-2.83
	-2.94
	-2.13
	-1.85
	-3.1
	-3.09
	-2.81
	-3.09
	-2.46
	-2.08
	-3.14
	-3.07
	-2.58
	-1.86
	-2.73
	-2.94
	-2.27
	-2.61
	-3.04
	-2.96
	-3.02
	-2.29
	-2.26
	-2.92
	-2.42
	-3.01
	-2.69
	-2.68
	-2.81
	-2.22
	-2.82
	-2.03
	-2.49
	-2.67
	-2.65
	-2.39
	-2.89
	-3.01
	-3.23
	-2.56
	-2.69
	-2.5
	-1.92
	-2.99
	-1.91
	-2.92
	-2.95
	-2.79
	-3.05
	-3.15
	-1.73
	-2.7
	-2.38
	-3
	-2.91
	-2.67
	-2.51
	-2.4
	-2.79
	-2.07
	-2.87
	-2.94
	-2.99
	-1.71
	-1.98
	-2.88
	-2.32
	-2.53
	-2.56
	-1.95
	-2.69
	-2.99
	-2.6
	-2.37
	-2.18
	-2.78
	-3.02
	-2.57
	-2.89
	-2.89
	-1.72
	-2.52
	-1.58
	-3
	-1.64
	-1.92
	-3.12
	-2.86
	-2.99
	-1.66
	-1.78
	-2.87
	-3.37
	-1.83
	-2.4
	-2.33
	-3.11
	-2.24
	-2.66
	-2.94
	-2.41
	-1.94
	-2.62
	-3
	-2.42
	-2.98
	-2.24
	-2.36
	-2.83
	-1.83
	-2.44
	-2.48
	-1.53
	-3.18
	-3.01
	-2.82
	-3.09
	-1.88
	-2.33
	-1.95
	-3.49
	-2.68
	-2.68
	-2.34
	-2.35
	-2.39
	-2.97
	-2.73
	-3.36
	-2.68
	-3.09
	-2.39
	-2.32
	-2.71
	-1.77
	-3.09
	-2.65
	-2.23
	-2.16
	-2.33
	-2.19
	-2.31
	-3.17
	-3.11
	-2.3
	-2.93
	-2.84
	-2.94
	-2.75
	-2.67
	-3.33
	-2.89
	-2.38
	-3.16
	-2.03
	-3.22
	-2.95
	-2.48
	-2.98
	-2.55
	-3.02
	-2.89
	-2.97
	-2.54
	-2.49
	-2.37
	-3.12
	-2.69
	-2.24
	-3.28
	-3.28
	-2.96
	-2.81
	-2.29
	-2.42
	-3.01
	-2.75
	-3
	-2.55
	-3.03
	-2.96
	-2.24
	-1.56
	-1.92
	-2.42
	-2.18
	-2.84
	-2.22
	-2.93
	-2.94
	-2.6
	-2.51
	-2.94
	-2.3
	-1.88
	-2.99
	-3.14
	-2.89
	-2.24
	-2.44
	-2.94
	-2.93
	-3.01
	-1.85
	-2.27
	-2.68
	-2.96
	-2.65
	-2.54
	-1.81
	-3.04
	-3.09
	-3.13
	-2.74
	-3.22
	-2.29
	-2.14
	-2.43
	-3.08
	-2.63
	-2.53
	-2.97
	-3.08
	-2.5
	-3.19
	-1.97
	-2.36
	-3.03
	-3.13
	-2.32
	-2.73
	-3.06
	-2.9
	-3.07
	-2.76
	-2.68
	-2.64
	-2.69
	-2.81
	-3.24
	-1.71
	-3.11
	-2.54
	-2.11
	-2.34
	-2.51
	-2.39
	-2.93
	-2.83
	-3.17
	-2.78
	-2.28
	-2.88
	-1.33
	-2
	-2.76
	-2.72
	-2.46
	-3
	-2.78
	-2.43
	-2.7
	-2.81
	-2.26
	-2.64
	-2.35
	-2.48
	-2.24
	-3.41
	-3.09
	-2.96
	-3.1
	-3.16
	-2.61
	-1.94
	-3.1
	-3.14
	-2
	-3.19
	-2.11
	-2.36
	-3.12
	-2.58
	-2.33
	-3.03
	-2.42
	-2.47
	-3.21
	-2.26
	-1.92
	-2.03
	-3
	-2.55
	-2.64
	-2.87
	-2.43
	-3.27
	-1.67
	-3.06
	-2.13
	-2.78
	-2.25
	-2.8
	-3.18
	-2.35
	-1.97
	-1.97
	-2.39
	-2.12
	-2.91
	-2.78
	-2.94
	-3.12
	-2.37
	-2.76
	-2.64
	-2.56
	-3.04
	-3.05
	-2.69
	-2.23
	-1.86
	-2.95
	-2.73
	-2.65
	-2.96
	-2.13
	-2.97
	-2.42
	-2.44
	-2.82
	-2.39
	-2.57
	-2.6
	-2.93
	-2.4
	-2.48
	-2.45
	-2.3
	-2.2
	-2.29
	-2.75
	-2.41
	-2.65
	-2.77
	-2.1
	-2.28
	-2.85
	-2.09
	-2.7
	-2.45
	-1.8
	-2.38
	-2.46
	-1.55
	-2.7
	-2.47
	-3.07
	-2.15
	-1.81
	-3.28
	-2.67
	-3.01
	-2.61
	-2.38
	-2.91
	-2.52
	-2.42
	-1.86
	-2.33
	-2.17
	-2.1
	-2.54
	-2.98
	-2.86
	-3.1
	-3.3
	-2.16
	-3.03
	-2.99
	-2.73
	-2.49
	-2.99
	-3.17
	-2.14
	-3
	-3.18
	-2.45
	-2.63
	-2.51
	-2.59
	-2.81
	-2.22
	-2.74
	-2.9
	-2.33
	-2.39
	-2.06
	-2.3
	-2.84
	-2.54
	-2.39
	-2.67
	-2
	-3.23
	-2.38
	-1.98
	-2.14
	-3.03
	-2.6
	-3.04
	-2.38
	-2.97
	-2.92
	-2.77
	-2.31
	-3.08
	-2.73
	-2.38
	-2.69
	-2.2
	-3.09
	-2.89
	-2.83
	-3.32
	-2.71
	-2.82
	-3.1
	-2.74
	-2.16
	-3.03
	-2.44
	-3.4
	-2.87
	-1.95
	-2.12
	-2.46
	-3.38
	-2.45
	-2.46
	-2.72
	-2.92
	-2.81
	-2.1
	-2.47
	-3.01
	-3.05
	-3.18
	-2.85
	-2.82
	-2.99
	-2.86
	-3.06
	-3.15
	-2.93
	-2.23
	-1.65
	-2.87
	-2.24
	-3.41
	-2.42
	-2.63
	-2.66
	-3.29
	-2.96
	-3.05
	-3.33
	-1.57
	-2.82
	-2.81
	-2.55
	-2.69
	-3.02
	-3.03
	-2.33
	-2.37
	-3.06
	-1.95
	-2.71
	-2.72
	-2.83
	-3.09
	-2.76
	-2.68
	-3
	-3.32
	-3.07
	-2.77
	-3.07
	-2.1
	-2.47
	-2.44
	-2.29
	-2.95
	-2.85
	-2.58
	-2.34
	-3.1
	-2.94
	-2.75
	-2.55
	-2.97
	-2.84
	-2.59
	-2.79
	-2.76
	-2.46
	-2.63
	-3.07
	-2.21
	-2.71
	-2.99
	-1.73
	-2.21
	-2.83
	-2.25
	-2.2
	-1.74
	-2.47
	-2.71
	-2.83
	-2.61
	-3.1
	-2.95
	-2.9
	-2.95
	-3.29
	-2.88
	-2.78
	-2.32
	-3.45
	-2.13
	-3.05
	-2.95
	-2.91
	-2.37
	-2.99
	-2.01
	-2.37
	-3.32
	-2.72
	-2.66
	-2.72
	-3.07
	-2.48
	-1.92
	-2.25
	-2.99
	-2.48
	-2.17
	-2.3
	-2.05
	-3
	-2.29
	-3.07
	-2.69
	-2.97
	-2.94
	-2.56
	-2.46
	-2.69
	-3.26
	-2.85
	-2.45
	-3.04
	-3
	-2.88
	-2.74
	-3.08
	-2.23
	-3.21
	-1.75
	-2.43
	-2.36
	-2.5
	-2.27
	-3.03
	-1.93
	-2.98
	-2.26
	-2.47
	-2.08
	-2.07
	-2.85
	-2.35
	-3.11
	-2.85
	-3.16
	-3.07
	-2.05
	-1.98
	-2.73
	-1.81
	-2.25
	-2.72
	-2.37
	-2.93
	-3.15
	-3.34
	-2.48
	-2.56
	-2.65
	-2.24
	-1.82
	-2.84
	-2.5
	-2.05
	-3.62
	-2.71
	-2.6
	-3.1
	-3.06
	-3.16
	-2.78
	-2.56
	-3.34
	-3.15
	-2.99
	-2.27
	-2.64
	-3
	-3.28
	-1.87
	-3.02
	-2.44
	-3
	-2.67
	-2.35
	-2.87
	-2.57
	-2.59
	-3.22
	-2.92
	-3.03
	-2.51
	-2.32
	-2.76
	-2.35
	-3.17
	-2.52
	-3.09
	-2.92
	-3.38
	-2.61
	-2.47
	-2.89
	-2.34
	-2.69
	-2.89
	-2.39
	-2.57
	-1.76
	-3.09
	-1.74
	-2.65
	-2.88
	-2.67
	-3.28
	-3.06
	-3.26
	-2.54
	-3.03
	-2.76
	-2.32
	-2.44
	-1.9
	-2.46
	-2.59
	-2.15
	-2.3
	-3.01
	-3
	-3.01
	-3.27
	-2.66
	-2.87
	-3.1
	-2.19
	-2.22
	-2.86
	-2.81
	-2.88
	-2.64
	-3.06
	-2.79
	-2.97
	-3.17
	-2.98
	-1.41
	-2.71
	-3.19
	-1.95
	-2.4
	-2.39
	-1.83
	-1.99
	-2.91
	-2.52
	-3.17
	-1.98
	-3.15
	-2.82
	-2.76
	-2.1
	-2.25
	-2.57
	-2.26
	-3.2
	-2.36
	-2.65
	-2.24
	-2.13
	-2.85
	-2.12
	-2.85
	-3
	-3.09
	-2.2
	-2.73
	-3.27
	-2.56
	-3.02
	-3.2
	-2.67
	-2.85
	-2.2
	-2.42
	-3.11
	-1.97
	-2.92
	-3.13
	-2.15
	-2.2
	-2.39
	-2.68
	-2.64
	-2.67
	-2.26
	-2.15
	-3.3
	-2.79
	-2.48
	-2.7
	-3.11
	-2.72
	-2.99
	-3.22
	-2.91
	-2.96
	-2.41
	-2.87
	-2.8
	-2.17
	-3.24
	-2.91
	-1.75
	-2.33
	-2.8
	-2.96
	-2.44
	-2.87
	-2.18
	-2.65
	-2.78
	-2.75
	-2.37
	-1.48
	-1.87
	-3.07
	-3.38
	-1.63
	-3.29
	-2.42
	-2.4
	-1.8
	-2.09
	-2.3
	-3.09
	-2.67
	-2.78
	-2.96
	-2.74
	-2.82
	-2.54
	-2.23
	-3.18
	-2.84
	-2.76
	-2.76
	-2.88
	-2.7
	-2.45
	-2.64
	-2.6
	-2.09
	-3.33
	-3
	-1.81
	-3.09
	-2.23
	-1.62
	-3.08
	-2.44
	-1.92
	-2.92
	-2.38
	-2.45
	-2.69
	-2.51
	-2.33
	-1.79
	-2.49
	-2.44
	-2.37
	-3.38
	-2.44
	-3.45
	-2.86
	-2.53
	-2.33
	-2.94
	-1.85
	-2.46
	-2.08
	-2.72
	-3.13
	-3.04
	-2.01
	-2.48
	-2.97
	-3.21
	-2.78
	-2.84
	-2.1
	-2.01
	-1.65
	-2.61
	-1.78
	-2.31
	-2.43
	-3.47
	-2.17
	-2.66
	-2.89
	-2.53
	-2.65
	-2.2
	-2.68
	-2.23
	-2.99
	-2.58
	-2.62
	-2.92
	-3.06
	-2.8
	-2.91
	-2.46
	-2.6
	-3.37
	-2.56
	-1.52
	-2.71
	-2.69
	-2.89
	-2.29
	-2.62
	-2.66
	-3.17
	-2.51
	-2.45
	-2.69
	-2.13
	-3.4
	-2.88
	-2.45
	-3.16
	-2.79
	-2.81
	-2.54
	-2.63
	-2.81
	-2.32
	-3.29
	-2.84
	-1.86
	-1.87
	-3.05
	-2.44
	-2.76
	-1.57
	-2.37
	-2.16
	-2.93
	-2
	-3.15
	-2.4
	-2.77
	-2.83
	-2.58
	-2.84
	-2.68
	-2.1
	-3.08
	-2.16
	-2.5
	-2.35
	-2.94
	-2.39
	-3.05
	-3.04
	-3.06
	-2.65
	-2.72
	-2.84
	-2.54
	-3.23
	-2.93
	-2.9
	-2.85
	-2.83
	-2.38
	-2.76
	-2.86
	-2.56
	-2.67
	-2.95
	-2.96
	-2.69
	-2.74
	-2.83
	-1.8
	-3.09
	-2.15
	-2.57
	-2.29
	-2.18
	-2.48
	-1.91
	-2.48
	-2.4
	-3.15
	-2.38
	-2.82
	-3.09
	-2.99
	-2.67
	-2.44
	-2.41
	-3
	-2.58
	-3
	-3.04
	-2.67
	-2.6
	-2.68
	-2.85
	-3.01
	-2.25
	-2.14
	-2.93
	-2.21
	-2.46
	-2.89
	-2.37
	-2.15
	-2.67
	-2.62
	-3.29
	-2.75
	-2.48
	-2.79
	-2.6
	-2.94
	-2.82
	-2.74
	-2.82
	-2.6
	-2.43
	-2.25
	-2.12
	-2.67
	-2.71
	-3.03
	-2.75
	-3
	-1.93
	-2.93
	-2.14
	-2.88
	-3.48
	-3.22
	-2.57
	-2.75
	-2.61
	-2.54
	-2.18
	-2.77
	-3.24
	-2.46
	-3.11
	-2.25
	-2.11
	-3.41
	-3.1
	-2.49
	-1.77
	-2.65
	-2.86
	-3.01
	-2.78
	-2.09
	-3.26
	-2.27
	-2.9
	-3.05
	-2.61
	-3.12
	-2.97
	-3.2
	-2.88
	-2.49
	-2.76
	-2.89
	-2.69
	-3.16
	-2.33
	-2.55
	-3.03
	-2.42
	-2.31
	-1.96
	-2.67
	-2.9
	-2.56
	-2.64
	-2.87
	-2.7
	-3.06
	-2.8
	-2.85
	-3.24
	-1.88
	-2.88
	-2.77
	-2.71
	-2.53
	-3.42
	-2.32
	-2.9
	-3.2
	-2.9
	-3
	-2.32
	-2.62
	-2.92
	-2.32
	-3.02
	-2.72
	-2.98
	-1.78
	-3.06
	-2.74
	-3
	-2.29
	-2.97
	-2.72
	-3.02
	-2.9
	-3.12
	-3.24
	-2.52
	-2.97
	-3.12
	-2.15
	-2.7
	-3.11
	-3.22
	-2.98
	-2.83
	-2.18
	-3.31
	-2.18
	-2.93
	-2.51
	-2.71
	-2.59
	-2.9
	-3.38
	-3.24
	-2.6
	-2.64
	-2.98
	-2.32
	-3.13
	-2.45
	-2.26
	-2.1
	-3.22
	-2.73
	-2.28
	-2.36
	-3.3
	-2.89
	-2.69
	-2.27
	-2.63
	-2.45
	-1.77
	-2.63
	-2.8
	-2.18
	-1.76
	-2.39
	-3.01
	-2.88
	-2.15
	-2.67
	-2.08
	-2.96
	-3.4
	-2.74
	-3.11
	-2.62
	-2.92
	-2.57
	-2.29
	-2.8
	-2.46
	-2.4
	-3.19
	-3.02
	-2.36
	-3.07
	-2.87
	-3.05
	-2.89
	-2.98
	-2.74
	-2.4
	-2.98
	-3.03
	-2.18
	-2.82
	-2.88
	-2.65
	-2.55
	-2.23
	-3.12
	-2.12
	-3.01
	-2.87
	-3.13
	-2.41
	-2.52
	-2.5
	-3.29
	-2.89
	-3
	-2.1
	-2.93
	-2.73
	-2.36
	-3.01
	-2.27
	-2.63
	-2.09
	-2.53
	-2.65
	-3.27
	-2.93
	-2.87
	-3.02
	-2.56
	-2.4
	-2.34
	-2.77
	-2.72
	-2.46
	-2.69
	-2.27
	-3.21
	-3.28
	-2.67
	-1.46
	-2.7
	-2.96
	-2.51
	-2.76
	-2.39
	-2.1
	-2.11
	-2.89
	-2.72
	-2.8
	-2.64
	-2.7
	-3.01
	-3.09
	-2.9
	-2.49
	-2.98
	-2.81
	-2.8
	-2.89
	-3.11
	-2.43
	-3.11
	-3.12
	-2.97
	-2.87
	-2.64
	-3.03
	-2.14
	-2.74
	-2.64
	-2.15
	-2.02
	-2.95
	-1.84
	-2.45
	-2.43
	-2.94
	-2.79
	-3.3
	-3.16
	-2.26
	-2.31
	-2.03
	-2.06
	-2.78
	-2.65
	-2.47
	-3.11
	-2.27
	-2.06
	-2.19
	-2.76
	-2.53
	-2.13
	-2.31
	-2.88
	-2.57
	-2.68
	-1.91
	-2.66
	-2.79
	-2.63
	-1.97
	-2.74
	-2.37
	-2.73
	-2.97
	-2.57
	-2.66
	-2.98
	-3.35
	-2.25
	-2.07
	-2.24
	-2.56
	-3.06
	-3.01
	-2.47
	-2.8
	-3.46
	-2.83
	-2.92
	-3.17
	-2.65
	-2.62
	-3.21
	-3.23
	-3.11
	-2.48
	-1.95
	-2.11
	-2.67
	-2.8
	-2.36
	-2.75
	-2.24
	-3.17
	-3.23
	-2.77
	-3.24
	-2.76
	-2.36
	-2.24
	-2.11
	-3.04
	-2.92
	-2.85
	-2.56
	-3.07
	-2.31
	-2.61
	-2.81
	-2.5
	-2.86
	-2.01
	-3.02
	-2.64
	-2.26
	-2.91
	-2.56
	-3.32
	-3.26
	-2.45
	-2.13
	-2.08
	-2.29
	-2.16
	-2.91
	-2.78
	-3.02
	-2.06
	-2.31
	-2.48
	-2.21
	-2.36
	-2.57
	-2.9
	-2.99
	-2.92
	-2.23
	-2.64
	-3.1
	-2.25
	-2.88
	-3.55
	-3.31
	-2.9
	-3.05
	-2.48
	-2.17
	-2.81
	-2.21
	-2.45
	-2.21
	-2.25
	-2.36
	-2.61
	-2.28
	-2.61
	-2.08
	-1.8
	-2.81
	-2.59
	-3.08
	-2.5
	-3.07
	-2.98
	-3.26
	-1.9
	-3.03
	-3.02
	-2.18
	-2.99
	-3.05
	-2.63
	-2.67
	-2.26
	-2.49
	-3.09
	-2.13
	-2.54
	-3.28
	-3.02
	-2.97
	-2.1
	-2.39
	-1.87
	-2.99
	-2.91
	-2.9
	-3.21
	-2.5
	-3.05
	-2.73
	-2.77
	-2.75
	-2.76
	-3.17
	-1.48
	-2.79
	-2.49
	-2.27
	-3.11
	-2.03
	-3.03
	-3.01
	-3.28
	-2.68
	-3.13
	-2.69
	-2.8
	-2.75
	-1.98
	-2.83
	-2.8
	-2.93
	-2.1
	-2.96
	-2.63
	-2.59
	-3.02
	-2.58
	-2.58
	-2.39
	-2.24
	-2.78
	-2.67
	-2.03
	-2.45
	-2.49
	-1.98
	-2.26
	-2.98
	-2.98
	-2.77
	-2.78
	-2.72
	-2.65
	-2.95
	-2.48
	-2.45
	-2.6
	-2.77
	-1.88
	-1.88
	-2.98
	-2.95
	-2.79
	-2.72
	-3.08
	-2.47
	-3.14
	-2.81
	-2.86
	-2.86
	-2.88
	-2.63
	-3.06
	-2.32
	-2.9
	-2.42
	-2.79
	-2.05
	-3.07
	-2.49
	-2.23
	-2.79
	-2.32
	-2.9
	-1.85
	-2.85
	-1.85
	-2.88
	-2.8
	-2.76
	-2.95
	-2.66
	-2.64
	-2.88
	-2.44
	-3.1
	-2.37
	-2.56
	-2.49
	-3.08
	-2.64
	-2.47
	-3.11
	-3.1
	-3.13
	-2.48
	-3.11
	-2.28
	-2.59
	-3.06
	-2.83
	-3.15
	-3.02
	-2.75
	-2.75
	-2.79
	-2.44
	-3.42
	-2.17
	-2.78
	-2.28
	-2.03
	-3.49
	-2.57
	-1.86
	-2.16
	-2.6
	-2.97
	-3.04
	-3.09
	-2.46
	-2.34
	-2.2
	-2.92
	-2.23
	-2.77
	-2.08
	-2.81
	-2.16
	-2.44
	-2.8
	-3.16
	-2.38
	-2.85
	-3.12
	-3.06
	-2.55
	-2.79
	-2.94
	-2.53
	-2.62
	-3.17
	-2.96
	-2.88
	-3.48
	-2.32
	-3.03
	-2.71
	-3.03
	-2.95
	-2.73
	-2.99
	-2.63
	-3.18
	-2.4
	-3.3
	-3.37
	-2.5
	-2.69
	-2.63
	-2.68
	-2.24
	-2.46
	-2.52
	-3.15
	-2.78
	-3.19
	-2.23
	-3.15
	-2.61
	-2.63
	-2.43
	-1.54
	-2.48
	-2.49
	-3.17
	-3.04
	-3.09
	-2.93
	-3.06
	-2.2
	-2.73
	-2.62
	-2.78
	-2.22
	-2.78
	-2.36
	-1.98
	-2.92
	-3.02
	-2.78
	-1.94
	-2.94
	-2.96
	-2.07
	-2.75
	-2.06
	-2.84
	-2.52
	-2.28
	-2.96
	-2.29
	-3.05
	-3.09
	-2.36
	-2.01
	-2.34
	-2.75
	-3.1
	-2.32
	-2.92
	-2.78
	-1.59
	-2.62
	-3.13
	-2.68
	-2.71
	-2.85
	-2.83
	-2.47
	-2.28
	-2.33
	-3.14
	-2.58
	-3.07
	-2.74
	-3.59
	-2.4
	-1.95
	-1.99
	-3.2
	-1.94
	-2.96
	-2.76
	-2.19
	-3.13
	-3.12
	-3.12
	-3.32
	-2.4
	-2.69
	-3.06
	-2.64
	-2.93
	-2.83
	-2.56
	-2.53
	-3.04
	-3.32
	-2.41
	-2.8
	-2.58
	-2.15
	-2.67
	-2.93
	-2.91
	-2.94
	-2.82
	-2.65
	-2.15
	-2.76
	-2.41
	-3.1
	-2.41
	-3.22
	-2.3
	-2.89
	-2.48
	-2.64
	-3.06
	-2.25
	-2.57
	-2.36
	-2.45
	-3.06
	-3.09
	-2.98
	-2.84
	-2.31
	-2.42
	-3.05
	-2.53
	-2.63
	-2.71
	-2.93
	-2.56
	-2.31
	-2.08
	-2.23
	-2.68
	-2.77
	-2.79
	-2.6
	-3.02
	-2.65
	-2.93
	-3.03
	-2.76
	-2.61
	-3.34
	-2.74
	-2.99
	-2.94
	-2.39
	-2.81
	-3.1
	-2.14
	-2.94
	-2.37
	-2.29
	-2.73
	-2.95
	-2.74
	-1.79
	-2.35
	-2.72
	-2.42
	-3.44
	-2.51
	-2.64
	-2.35
	-2.63
	-2.24
	-3.17
	-2.92
	-3.17
	-2.16
	-2.89
	-2.82
	-2.51
	-2.76
	-2.96
	-2.83
	-2.95
	-2.63
	-2.23
	-3.4
	-2.25
	-2.31
	-2.29
	-2.93
	-2.33
	-2.69
	-2.8
	-2.37
	-3.05
	-2.33
	-2.34
	-2.78
	-2.5
	-2.09
	-3.12
	-2.31
	-2.88
	-2.69
	-2.92
	-3.06
	-1.73
	-2.49
	-2.39
	-2.92
	-2.67
	-2.44
	-2.96
	-2.11
	-1.98
	-1.63
	-2.29
	-2.42
	-2.63
	-2.96
	-2.74
	-1.85
	-2.66
	-3.02
	-2.41
	-2.55
	-3.21
	-1.94
	-2.06
	-2.6
	-2.35
	-2.34
	-2.46
	-2.44
	-2.22
	-2.86
	-2.84
	-2.68
	-3.49
	-1.26
	-3.05
	-2.46
	-2.58
	-2.97
	-2.69
	-3.37
	-3.32
	-2.45
	-3.3
	-2.45
	-3.66
	-2.33
	-2.2
	-2.31
	-2.28
	-3.05
	-2.88
	-2.91
	-3.01
	-2.33
	-3.03
	-2.13
	-2.66
	-3.08
	-2.19
	-2.57
	-2.24
	-2.53
	-2.16
	-2.44
	-2.91
	-2.39
	-1.87
	-2.34
	-2.47
	-2.74
	-3.1
	-2.27
	-2.57
	-2.12
	-2.21
	-2.78
	-1.56
	-2.91
	-2.37
	-2.23
	-3
	-3.01
	-2.17
	-2.19
	-2.7
	-3.1
	-3.13
	-2.22
	-2.9
	-2.32
	-3.14
	-3.05
	-2.39
	-2.41
	-3.27
	-2.81
	-2.48
	-2.7
	-2.9
	-3.01
	-2.47
	-2.18
	-2.71
	-2.39
	-2.69
	-2.36
	-2.8
	-2.52
	-2.4
	-2.44
	-2.71
	-2.37
	-3.18
	-3.02
	-2.09
	-3.17
	-2.92
	-2.26
	-2.72
	-2.33
	-3.02
	-2.28
	-2.38
	-2.29
	-2.28
	-2.26
	-2.93
	-2.36
	-1.76
	-3.04
	-3.1
	-3.16
	-2.56
	-3.06
	-3.03
	-2.07
	-2.85
	-2.63
	-2.47
	-1.87
	-2.63
	-1.97
	-2.7
	-2.3
	-2.09
	-2.76
	-2.83
	-3
	-2.54
	-2.54
	-3.1
	-2.93
	-2.26
	-2.57
	-3.55
	-2.41
	-2.58
	-2.42
	-3.16
	-1.46
	-2.93
	-3.24
	-2.85
	-2.42
	-2.61
	-2.73
	-2.86
	-2.92
	-1.93
	-3.2
	-2.75
	-3.38
	-1.89
	-3.01
	-2.23
	-2.29
	-2.74
	-3.04
	-2.85
	-2.78
	-1.67
	-2.55
	-2.73
	-2.73
	-2.53
	-2.33
	-2.02
	-3.16
	-2.5
	-2.19
	-1.99
	-2.28
	-1.81
	-2.04
	-1.71
	-2.73
	-2.77
	-2.82
	-2.11
	-2.31
	-2.35
	-2.16
	-3.02
	-3.1
	-3.16
	-2.12
	-2.76
	-3.11
	-3.23
	-2.95
	-2.4
	-2.95
	-3.3
	-2.23
	-2.85
	-2.16
	-2.57
	-2.83
	-2.81
	-2.93
	-3.21
	-2.35
	-3.16
	-3.33
	-2.69
	-2.32
	-2.57
	-3.24
	-2.89
	-3.19
	-2.21
	-2.67
	-2.06
	-2.64
	-2.92
	-2.54
	-2.63
	-3.03
	-3.2
	-2.49
	-2.09
	-2.86
	-2.22
	-3.18
	-2.46
	-3.03
	-2.34
	-3.07
	-2.36
	-2.62
	-3.18
	-2.46
	-2.47
	-2.97
	-2.79
	-3.12
	-3.02
	-3.09
	-3.1
	-2.92
	-3.14
	-2.94
	-3.08
	-2.92
	-3.26
	-1.98
	-3.04
	-2.96
	-2.67
	-1.21
	-2.19
	-3.05
	-2.9
	-2.71
	-3.09
	-2.99
	-2.52
	-3.37
	-1.88
	-2.31
	-2.82
	-1.77
	-2.28
	-2.79
	-3.14
	-2.83
	-2.47
	-2.94
	-2.95
	-2.88
	-3.01
	-2.68
	-2.99
	-2.66
	-2.52
	-3.06
	-2.43
	-2.67
	-2.37
	-3.36
	-2.32
	-1.64
	-2.41
	-3.37
	-1.73
	-2.9
	-2.67
	-2.27
	-2.88
	-2.51
	-2.79
	-2.73
	-1.96
	-2.88
	-3.08
	-2.87
	-2.34
	-2.65
	-1.82
	-2.46
	-2.4
	-2.94
	-3
	-2.91
	-2.94
	-1.68
	-2.98
	-2.74
	-3.27
	-2.27
	-2.52
	-2.89
	-2.67
	-2.69
	-2.67
	-2.24
	-2.83
	-2.92
	-3.35
	-2.28
	-3.39
	-3.04
	-3.12
	-2.83
	-3.37
	-2.78
	-2.94
	-2.56
	-2.22
	-2.61
	-2.87
	-2.69
	-2.91
	-1.97
	-2.74
	-2.7
	-2.93
	-2.28
	-3.11
	-2.46
	-3.1
	-2.04
	-2.02
	-2.83
	-2.99
	-3.42
	-3.06
	-3.15
	-3
	-3.35
	-3.08
	-2.96
	-2.61
	-3.6
	-3.08
	-3.08
	-2.78
	-3.15
	-2.79
	-2.82
	-2.19
	-2.63
	-2.21
	-2.25
	-2.62
	-2.67
	-3.58
	-1.95
	-3.13
	-2.03
	-2.59
	-2.66
	-2.78
	-2.71
	-2.6
	-2.18
	-2.87
	-2.96
	-2.97
	-1.57
	-2.99
	-2.74
	-2.19
	-2.99
	-2.17
	-2.35
	-2.31
	-1.67
	-2.66
	-2.91
	-2.04
	-2.73
	-2.7
	-3.07
	-2.64
	-2.91
	-2.88
	-3.04
	-2.8
	-3.06
	-2.61
	-2.89
	-2.78
	-2.52
	-2.16
	-1.88
	-3.05
	-3.08
	-2.9
	-2.16
	-2.68
	-2.12
	-2.34
	-3.04
	-3.2
	-3.17
	-2.37
	-3.14
	-2.26
	-2.96
	-2.43
	-3.23
	-3.38
	-3.01
	-3.01
	-2.42
	-3.11
	-2.14
	-2.93
	-2.12
	-2.29
	-2.13
	-3.05
	-3.33
	-3.26
	-2.91
	-2.75
	-1.97
	-3.4
	-3.06
	-2.83
	-2.53
	-2.45
	-3.04
	-2.99
	-2.22
	-2.6
	-3
	-2.94
	-2.96
	-2.32
	-2.7
	-2.4
	-2.53
	-2.97
	-2.36
	-2.63
	-2.36
	-2.68
	-2.38
	-3.06
	-2.25
	-2.74
	-2.88
	-3.29
	-2.02
	-2.32
	-3.4
	-3.15
	-3.27
	-2.76
	-2.5
	-2.27
	-2.83
	-2.35
	-2.6
	-2.83
	-2.82
	-2.13
	-2.8
	-2.64
	-2.99
	-2.34
	-3.07
	-3.16
	-2.26
	-2.86
	-2.32
	-2.91
	-2.66
	-2.43
	-2.26
	-3.36
	-2
	-3.23
	-2.55
	-1.97
	-2.94
	-2.92
	-2.58
	-1.76
	-3.06
	-2.87
	-2.38
	-2.45
	-3.1
	-3.19
	-3.4
	-2.35
	-2.69
	-2.95
	-2.41
	-1.84
	-2.88
	-1.92
	-3.26
	-2.07
	-1.93
	-2.25
	-2.61
	-2.64
	-3.02
	-2.7
	-2.95
	-2.53
	-2.67
	-2.7
	-2.87
	-1.79
	-1.86
	-2.99
	-3.09
	-2.86
	-2.81
	-2.72
	-2.28
	-1.75
	-2.72
	-2.16
	-1.92
	-2.85
	-3.1
	-2.23
	-2.2
	-2.98
	-2.26
	-2.96
	-2.54
	-2.78
	-2.6
	-2.66
	-2.29
	-3.2
	-2.39
	-2.99
	-2.63
	-3.46
	-2.97
	-1.69
	-2.51
	-2.81
	-2.63
	-2.81
	-3.18
	-2.53
	-2.2
	-2.79
	-2.89
	-2.48
	-1.98
	-2.63
	-1.39
	-1.64
	-2.52
	-2.61
	-2.84
	-3.09
	-2.97
	-2.54
	-2.74
	-2.14
	-2.35
	-3
	-2.45
	-1.86
	-2.49
	-2.97
	-3.12
	-2.51
	-2.01
	-2.81
	-1.88
	-2.48
	-3.01
	-2.85
	-2.5
	-2.19
	-2.94
	-2.64
	-3.01
	-2.88
	-3.57
	-2.88
	-2.69
	-1.96
	-3.18
	-2.28
	-3.23
	-2.95
	-2.5
	-2.27
	-2.05
	-2.79
	-2.93
	-2.82
	-3.14
	-3.1
	-2.52
	-3.07
	-2.52
	-3.13
	-2.83
	-2.19
	-2.49
	-3.26
	-2.07
	-2.9
	-3.16
	-2.9
	-2.18
	-2.28
	-2.45
	-2.78
	-1.68
	-2.17
	-2.42
	-2.93
	-2.33
	-2.13
	-3.02
	-3.08
	-3.23
	-2.47
	-3.49
	-3.14
	-2.93
	-3.08
	-2.71
	-3.23
	-2.22
	-2.17
	-2.78
	-3.32
	-2.71
	-3.26
	-2.78
	-2.5
	-2.22
	-3.32
	-3.02
	-2.85
	-2.66
	-2.76
	-2.28
	-2.72
	-2.86
	-2.45
	-2.65
	-2.87
	-2.73
	-2.81
	-3.05
	-2.32
	-2.3
	-3
	-3.42
	-3.03
	-2.55
	-2.85
	-2.16
	-2.85
	-2.97
	-2.14
	-1.99
	-2.13
	-2.89
	-3.11
	-2.98
	-2.25
	-2.57
	-1.96
	-3.05
	-2.84
	-2.69
	-3.11
	-2.65
	-2.96
	-2.87
	-2.73
	-2.79
	-2.82
	-2.37
	-2.96
	-3.25
	-2.06
	-2.1
	-2.9
	-2.31
	-2.93
	-3.07
	-3.44
	-2.97
	-2.46
	-2.86
	-2.71
	-2.74
	-2.87
	-2.67
	-2.52
	-3.01
	-3.08
	-3.51
	-2.97
	-2.62
	-2.31
	-3.09
	-3.29
	-3
	-2.48
	-2.84
	-2.63
	-2.89
	-2.52
	-3.17
	-3.44
	-2.88
	-1.94
	-2.71
	-2.48
	-2.55
	-2.59
	-2.21
	-2.4
	-2.75
	-2.4
	-2.42
	-3.54
	-3.1
	-2.99
	-2.5
	-3.24
	-3.08
	-2.31
	-2.72
	-3.07
	-3.02
	-2.58
	-2.34
	-3.01
	-2.54
	-2.65
	-2.75
	-2.36
	-1.67
	-2.56
	-3.12
	-2.73
	-2.42
	-2.72
	-2.32
	-2.36
	-2.7
	-1.81
	-1.92
	-2.58
	-1.96
	-2.53
	-2.47
	-2.84
	-2.01
	-3.09
	-2.61
	-2.39
	-2.12
	-2.91
	-2.27
	-2.57
	-3
	-2.26
	-2.35
	-2.04
	-2.6
	-2.78
	-2.62
	-3.1
	-2.1
	-2.78
	-2.42
	-2.29
	-2.88
	-2.92
	-3.33
	-2.29
	-3.28
	-2.16
	-2.45
	-1.77
	-1.96
	-1.75
	-2.03
	-2.37
	-1.96
	-2.23
	-2.14
	-2.1
	-2.69
	-2.84
	-2.6
	-2.94
	-2.1
	-2.34
	-2.79
	-3.18
	-2.11
	-2.09
	-2.65
	-2.36
	-2.8
	-1.97
	-2.91
	-3.13
	-2.47
	-2.57
	-2.65
	-2.87
	-3.41
	-1.85
	-2.44
	-2.95
	-2.04
	-3.1
	-2.36
	-2.46
	-3.06
	-2.81
	-2.66
	-2.83
	-2.2
	-2.46
	-3.06
	-2.96
	-2.15
	-2.46
	-1.87
	-3.21
	-2.22
	-2.56
	-2.98
	-2.3
	-2.65
	-1.9
	-2.65
	-3.12
	-2.64
	-2.42
	-2.58
	-2.22
	-2.88
	-2.2
	-2.72
	-3.16
	-2.8
	-2.89
	-2.47
	-3.08
	-2.73
	-2.83
	-2.82
	-3
	-3.05
	-2.86
	-2.91
	-1.73
	-2.85
	-2.88
	-2.7
	-2.49
	-2.76
	-2.95
	-3.12
	-2.67
	-3.07
	-2.27
	-2.42
	-3.18
	-2.85
	-2.37
	-2.18
	-3.13
	-2.07
	-2.19
	-2.95
	-2.48
	-2.61
	-2.03
	-2.04
	-3.18
	-3.5
	-3.1
	-3.21
	-3
	-3.02
	-1.74
	-2.07
	-2.93
	-2.29
	-2.96
	-2.63
	-2.64
	-3.19
	-2.41
	-2.71
	-2.75
	-2.72
	-3.17
	-2.61
	-3.11
	-2.74
	-2.32
	-2.35
	-3.1
	-3.08
	-2.46
	-2.81
	-2.91
	-2.92
	-2.89
	-2.42
	-3.18
	-2.48
	-2.92
	-2.57
	-2.26
	-3.15
	-2
	-3.02
	-3.18
	-2.42
	-3.2
	-2.21
	-2.92
	-2.42
	-2.47
	-2.77
	-2.8
	-2.78
	-2.68
	-2.34
	-2.8
	-2.58
	-3.14
	-2.66
	-3.09
	-3.05
	-2.51
	-2.2
	-2.38
	-2.77
	-3.44
	-3.06
	-2.91
	-3.02
	-2.94
	-2.22
	-2.25
	-2.94
	-2.97
	-3.25
	-2.58
	-2.34
	-2.12
	-2.18
	-2.55
	-1.99
	-2.64
	-2.11
	-2.19
	-2.57
	-2.7
	-2.41
	-2.11
	-2.88
	-2.12
	-2.77
	-2.22
	-3.02
	-3.22
	-3.23
	-3.28
	-2.65
	-2.89
	-2.21
	-2.92
	-2.16
	-2.7
	-2.88
	-2.39
	-2.43
	-2.06
	-3.16
	-2.71
	-3.23
	-2.8
	-2.06
	-2.01
	-2.79
	-3.02
	-3.3
	-2.09
	-3.06
	-3.04
	-2.37
	-2.67
	-3.52
	-3.48
	-2.69
	-2.78
	-3.15
	-3.09
	-2.47
	-2.44
	-2.04
	-3.09
	-1.61
	-2.69
	-2.18
	-2.2
	-3.11
	-2.91
	-2.23
	-3.01
	-2.68
	-3.38
	-2.14
	-1.85
	-3.14
	-2.86
	-2.82
	-3.04
	-3.07
	-2.29
	-3.04
	-2.17
	-2.35
	-2.4
	-3.08
	-2.92
	-2.47
	-2.61
	-2.24
	-2.08
	-1.95
	-2.81
	-2.94
	-3.13
	-2.84
	-3.06
	-2.89
	-2.48
	-2.85
	-2.6
	-2.66
	-2.87
	-2.23
	-3.05
	-2.54
	-2.71
	-2.95
	-3.17
	-3.07
	-2.93
	-2.47
	-2.95
	-3.38
	-2.92
	-2.61
	-2.69
	-1.97
	-2.34
	-2.01
	-2.65
	-2.59
	-2.86
	-3.12
	-3.01
	-2.88
	-2.76
	-3.02
	-3.2
	-2.91
	-3.22
	-2.96
	-2.89
	-2.15
	-2.59
	-2.56
	-2.34
	-1.6
	-2.7
	-3.06
	-2
	-2.47
	-2.28
	-2.76
	-2.98
	-2.14
	-2.46
	-3.11
	-3.04
	-2.78
	-2.59
	-2.72
	-2.13
	-2.38
	-2.47
	-2.18
	-2.12
	-2.99
	-2.58
	-2.64
	-3.03
	-2.11
	-3.19
	-2.79
	-2.99
	-2.9
	-2.92
	-2.42
	-2.87
	-2.94
	-1.9
	-2.79
	-2.61
	-1.92
	-3.18
	-3.01
	-2.6
	-2.43
	-2.28
	-2.66
	-2.12
	-2.65
	-2.89
	-2.61
	-3.22
	-2.57
	-2.66
	-2.68
	-2.71
	-3.1
	-2.68
	-2.83
	-1.78
	-3.28
	-2.78
	-2.88
	-2.7
	-2.98
	-2.9
	-2.4
	-3.01
	-2.47
	-2.46
	-2.75
	-3.35
	-3.44
	-2.89
	-2.95
	-2.21
	-3.16
	-3.02
	-2.9
	-2.77
	-3.08
	-3.07
	-2.98
	-1.68
	-2.87
	-2.36
	-2.82
	-2.48
	-2.44
	-2.72
	-2.63
	-3.31
	-2.83
	-2.89
	-2.73
	-2.46
	-2.63
	-2.19
	-2.74
	-2.25
	-3.26
	-2.32
	-2.68
	-3.16
	-2.78
	-2.16
	-2.85
	-2.59
	-3.12
	-1.59
	-2.45
	-2.58
	-2.22
	-2.55
	-2.27
	-2.64
	-2.96
	-2.96
	-2.32
	-2.96
	-2.33
	-3.14
	-3
	-3.2
	-2.81
	-2.68
	-2.33
	-2.88
	-2.12
	-2.31
	-3.09
	-3.32
	-2.95
	-3.07
	-2.72
	-2.9
	-2.06
	-3.14
	-2.63
	-2.25
	-2.28
	-2.11
	-2.34
	-2.69
	-1.87
	-2.53
	-3.24
	-2.08
	-3.18
	-2.13
	-3.02
	-2.64
	-1.92
	-2.77
	-2.06
	-3.09
	-3.16
	-3.14
	-1.71
	-2.38
	-2.66
	-2.29
	-3.3
	-2.92
	-1.49
	-2.96
	-2.26
	-2.88
	-1.79
	-3.03
	-2.79
	-2.29
	-3.02
	-2.65
	-2.67
	-1.8
	-2.35
	-3.05
	-2.34
	-2.95
	-2.47
	-2.68
	-2.92
	-3.25
	-2.5
	-3.07
	-2.3
	-2.71
	-3.13
	-2.15
	-3.11
	-2.87
	-2.13
	-2.23
	-2.81
	-2.84
	-2.92
	-2.7
	-2.08
	-1.82
	-2.51
	-2.67
	-2.58
	-2.99
	-2.11
	-2.26
	-3.07
	-3.13
	-3.11
	-2.66
	-2.31
	-3.14
	-2.36
	-2.38
	-2.04
	-2.59
	-2.83
	-2.87
	-3.4
	-2.91
	-2.37
	-2.83
	-3.08
	-2.32
	-2.51
	-1.7
	-2.66
	-1.9
	-2.64
	-3.26
	-2.83
	-2.53
	-3.01
	-2.97
	-3.05
	-2.37
	-2.98
	-2.22
	-2.51
	-3.23
	-1.59
	-3.15
	-2.18
	-2.27
	-2.66
	-2.86
	-2.83
	-1.96
	-3.15
	-2.85
	-2.71
	-2.77
	-2.46
	-2.77
	-2.29
	-3.08
	-2.54
	-2.98
	-1.93
	-2.17
	-2.02
	-2.66
	-2.3
	-2.38
	-2.54
	-2.93
	-2.15
	-2.17
	-3.34
	-1.73
	-2.9
	-2.96
	-3.06
	-2.57
	-2.64
	-2.89
	-3.24
	-2.97
	-2.47
	-2.88
	-2.35
	-2.77
	-2.12
	-2.16
	-3.15
	-2.1
	-2.6
	-3.08
	-2.41
	-2.96
	-2.76
	-3.12
	-1.9
	-2.69
	-3.09
	-2.97
	-2.61
	-3.21
	-2.38
	-2.69
	-3.08
	-2.19
	-2.99
	-3.11
	-2.41
	-3.04
	-2.48
	-2.36
	-2.38
	-2.08
	-3.47
	-1.88
	-2.67
	-2.68
	-3.08
	-2.1
	-3.33
	-2.13
	-2.85
	-2.77
	-2.81
	-2.9
	-2.31
	-2
	-2.15
	-2.99
	-2.47
	-2.65
	-2.59
	-1.85
	-2.41
	-2.22
	-2.23
	-3.06
	-3
	-2.81
	-2.96
	-1.91
	-2.38
	-1.98
	-1.58
	-2.16
	-2.41
	-2.27
	-2.9
	-3.11
	-2.89
	-3.24
	-2.53
	-2.46
	-2.99
	-2.23
	-2.42
	-1.78
	-3.1
	-3.05
	-2.54
	-2.55
	-3.04
	-2.92
	-2.54
	-2.43
	-2.55
	-2.29
	-2.21
	-2.4
	-2.51
	-2.85
	-2.58
	-2.06
	-2.31
	-2.2
	-3.15
	-2.49
	-3.23
	-3
	-2.61
	-2.75
	-3.28
	-2.8
	-3.02
	-1.94
	-2.19
	-3.03
	-2.54
	-2.31
	-2.38
	-2.99
	-2.6
	-2.26
	-2.26
	-2.1
	-2.9
	-2.71
	-2.47
	-2.79
	-2.49
	-1.81
	-2.89
	-3.18
	-2.85
	-2.82
	-2.89
	-3.15
	-3.04
	-2.6
	-3.06
	-3.42
	-1.41
	-2.39
	-3.06
	-2.29
	-2.45
	-1.73
	-2.66
	-2.93
	-2.57
	-2.49
	-3.09
	-2.69
	-3.2
	-2.65
	-2.66
	-2.28
	-2.78
	-2.49
	-3.28
	-2.57
	-2.75
	-2.34
	-2.71
	-2.17
	-2.78
	-2.85
	-2.23
	-2.49
	-2.1
	-2.26
	-3.57
	-3.01
	-2.01
	-2.39
	-2.85
	-2.93
	-3.1
	-3.1
	-2.9
	-2.9
	-2.73
	-2.88
	-3.16
	-2.93
	-3.42
	-2.67
	-2.5
	-3.48
	-2.4
	-2.69
	-2.18
	-1.7
	-2.46
	-2.92
	-2.97
	-2.71
	-2.68
	-2.5
	-2.36
	-3.05
	-2.87
	-2.65
	-2.33
	-2.98
	-2.84
	-2.76
	-2.8
	-3.19
	-2.66
	-2.56
	-2.83
	-2.63
	-2.42
	-3.13
	-2.25
	-3.05
	-2.55
	-2.27
	-2.98
	-1.55
	-2.33
	-2.75
	-3.13
	-2.96
	-2.34
	-2.66
	-2.3
	-3
	-2.1
	-2.24
	-2.79
	-2.2
	-2.5
	-2.39
	-2.99
	-2.78
	-3.11
	-2.93
	-1.78
	-2.11
	-2.16
	-2.44
	-2.67
	-3.24
	-1.21
	-2.49
	-2.36
	-2.29
	-1.97
	-2.96
	-3.25
	-3.04
	-2.5
	-2.98
	-2.78
	-2.79
	-2.97
	-2.99
	-2.41
	-2.49
	-2.45
	-2.78
	-2
	-2.86
	-3.17
	-1.98
	-2.79
	-2.93
	-2.88
	-2.87
	-3.01
	-2.75
	-2.53
	-3.38
	-2.2
	-2.67
	-3.45
	-2.37
	-2
	-2.68
	-2.77
	-2.72
	-3.01
	-2.6
	-2.82
	-2.06
	-2.98
	-2.68
	-2.78
	-1.98
	-2.85
	-3.26
	-2.78
	-2.13
	-2.41
	-2.63
	-2.58
	-2.46
	-2.72
	-2.9
	-2.55
	-2.87
	-2.97
	-2.89
	-2.78
	-2.96
	-2.59
	-2.33
	-2.79
	-2.79
	-1.32
	-3.07
	-2.61
	-2.42
	-2.51
	-2.19
	-2.51
	-1.89
	-3.03
	-2.28
	-3.15
	-2.85
	-2.83
	-3.19
	-2.02
	-2.4
	-2.7
	-3.36
	-2.75
	-2
	-2.64
	-2.5
	-2.46
	-2.7
	-2.48
	-3.08
	-2.96
	-2.64
	-3.15
	-3.23
	-2.83
	-2.54
	-2.39
	-3.05
	-2.72
	-2.77
	-2.31
	-3.04
	-2.46
	-3.14
	-1.98
	-2.22
	-2.95
	-2.07
	-2.72
	-2.2
	-2.86
	-2.81
	-2.35
	-3.03
	-3.32
	-2.91
	-2.38
	-2.68
	-3.15
	-3.15
	-2.73
	-3.48
	-2.26
	-2.89
	-3.1
	-3.17
	-2.03
	-2.75
	-2.44
	-2.67
	-2.66
	-2.14
	-2.87
	-2.85
	-2.82
	-2.62
	-3.22
	-2.29
	-3.06
	-3
	-2.5
	-2.07
	-2.55
	-2.4
	-2.27
	-2.55
	-2.94
	-2.08
	-3.15
	-2.31
	-3.14
	-3.23
	-3.08
	-3.13
	-2.91
	-2.56
	-2.29
	-2.81
	-2.39
	-3.01
	-3.08
	-2.8
	-2.77
	-2.89
	-2.27
	-3.15
	-2.29
	-3.55
	-2.32
	-2.25
	-2.61
	-2.29
	-2.99
	-2.37
	-2.86
	-2.49
	-2.55
	-2.45
	-2.98
	-2.75
	-1.82
	-2.88
	-3.06
	-2.54
	-2.06
	-2.78
	-2.53
	-2.18
	-2.06
	-2.43
	-2.54
	-2.94
	-3.09
	-2.66
	-2.82
	-1.9
	-3.14
	-3.18
	-3.03
	-2.69
	-2.55
	-2.11
	-2.78
	-3.39
	-2.61
	-3.03
	-2.45
	-2.98
	-3.18
	-1.82
	-2.39
	-2.97
	-2.8
	-1.81
	-2.69
	-2.91
	-3.03
	-1.94
	-1.46
	-2.8
	-2.71
	-2.03
	-2.14
	-2.7
	-2.92
	-2.66
	-3.08
	-3.14
	-2.01
	-2.36
	-2.94
	-3.19
	-2.62
	-2.1
	-2.83
	-3.04
	-3.28
	-3.19
	-2.82
	-2.57
	-2.91
	-2.14
	-3.15
	-3.32
	-2.61
	-2.8
	-2.76
	-2.64
	-2.49
	-3.03
	-2.32
	-2.13
	-2.62
	-2
	-2.33
	-2.34
	-2.19
	-2.39
	-2.6
	-3.21
	-2.9
	-2.5
	-2.86
	-2
	-2.81
	-2.48
	-2.04
	-2.8
	-2.55
	-2.15
	-2.55
	-2.95
	-2.49
	-2.49
	-2.25
	-2.73
	-2.44
	-2.82
	-2.32
	-2.38
	-2.25
	-2.98
	-3.28
	-2.79
	-2.42
	-2.4
	-3.09
	-2.81
	-3.05
	-2.31
	-2.9
	-2.39
	-2.8
	-2.49
	-2.51
	-2.79
	-2.98
	-2.61
	-2.53
	-2.45
	-2.69
	-2.28
	-2.52
	-2.69
	-3.52
	-3.08
	-2.76
	-2.35
	-2.38
	-2.48
	-2.9
	-3.12
	-2.89
	-3.24
	-3.37
	-3.02
	-2.8
	-3.03
	-2.76
	-2.35
	-2.84
	-2.91
	-2.51
	-2.79
	-2.04
	-2.7
	-3.09
	-3.09
	-3.05
	-2.11
	-2.41
	-1.94
	-3.45
	-2.75
	-2.47
	-1.59
	-1.97
	-2.62
	-2.42
	-3.32
	-2.39
	-2.07
	-2.48
	-3.05
	-2.85
	-2.96
	-2.19
	-2.39
	-2.45
	-2.71
	-2.31
	-2.31
	-2.43
	-1.77
	-2.15
	-2.86
	-2.45
	-2.14
	-2.18
	-2.79
	-2.57
	-2.52
	-1.91
	-2.37
	-2.53
	-2.98
	-2.64
	-2.76
	-2.77
	-3.01
	-3.11
	-2.8
	-3.06
	-2.48
	-2.15
	-3.04
	-2.88
	-2.47
	-1.62
	-3.35
	-2.69
	-3.07
	-2.79
	-2.72
	-2.44
	-2.75
	-2.13
	-2.82
	-3.33
	-2.21
	-2.87
	-2.63
	-2.64
	-2.49
	-1.92
	-2.17
	-2.86
	-2.39
	-2.72
	-3.26
	-2.28
	-1.75
	-2.59
	-1.89
	-2.38
	-2.78
	-2.61
	-3.04
	-3
	-3.01
	-2.39
	-2.06
	-2.97
	-2.56
	-2.29
	-2.94
	-2.3
	-3.09
	-2.96
	-2.32
	-3.66
	-2.05
	-2.19
	-3.52
	-2.86
	-3.15
	-2.16
	-2.76
	-2.4
	-2.69
	-3.05
	-2.83
	-2.63
	-2.87
	-2.71
	-2.98
	-2.94
	-2.26
	-2.23
	-2.98
	-2.52
	-3.19
	-2.68
	-2.69
	-2.51
	-2.75
	-2.32
	-3.09
	-2.52
	-2.13
	-2.25
	-3.52
	-2.35
	-1.48
	-2.85
	-1.96
	-2.23
	-3.33
	-2.87
	-2.89
	-2.94
	-2.47
	-3.19
	-3.34
	-2.29
	-3
	-2.33
	-3.38
	-2.55
	-2.88
	-2.26
	-2.94
	-2.92
	-2.78
	-3.06
	-3.49
	-2.5
	-2.59
	-2.84
	-2.98
	-2.48
	-2.16
	-3.36
	-3.07
	-2.22
	-2.58
	-2.68
	-2.64
	-3.05
	-2.52
	-3.41
	-3.15
	-2.99
	-3.18
	-2.96
	-2.27
	-2.96
	-2.35
	-3.11
	-2.86
	-2.86
	-2.75
	-3.21
	-2.54
	-3.12
	-1.86
	-3.5
	-2.79
	-2.84
	-3.13
	-1.79
	-2.1
	-3.02
	-2.28
	-2.64
	-2.63
	-2.17
	-2.75
	-1.73
	-2.8
	-3.03
	-2.37
	-2.13
	-2.97
	-2.79
	-2.67
	-1.39
	-2.68
	-2.14
	-2.45
	-2.65
	-3.03
	-3.13
	-2.73
	-3.11
	-3.1
	-3.18
	-2.23
	-2.35
	-2.87
	-3.42
	-3.06
	-3.28
	-2.66
	-2.59
	-2.45
	-3.1
	-2.53
	-3.15
	-3.09
	-3.05
	-2.86
	-2.93
	-1.9
	-2.12
	-2.26
	-2.95
	-2.96
	-2.77
	-2.57
	-3.25
	-2.75
	-3.08
	-3.22
	-2.43
	-1.92
	-2.27
	-1.84
	-3.03
	-3.02
	-2.23
	-2.91
	-3.12
	-3.14
	-2.37
	-2.95
	-2.86
	-2.47
	-2.82
	-2.76
	-2.53
	-2.46
	-2.63
	-2.53
	-2.77
	-2.41
	-1.97
	-2.92
	-3.04
	-3
	-3.03
	-1.98
	-3.24
	-3.39
	-2.48
	-1.9
	-3
	-2.99
	-2.5
	-3.12
	-2.63
	-2.34
	-2.43
	-2.89
	-3.14
	-3.27
	-2.79
	-2.94
	-2.87
	-2.72
	-2.27
	-2.37
	-2.93
	-3.27
	-2.87
	-2.57
	-2.21
	-3
	-2.06
	-3.14
	-2.66
	-2.79
	-3.13
	-2.13
	-2.79
	-3
	-2.11
	-2.6
	-3.03
	-2.02
	-3.02
	-2.26
	-2.86
	-2.36
	-2.67
	-2.19
	-2.2
	-3.03
	-2.8
	-2.27
	-2.86
	-2.77
	-2
	-2.91
	-2.47
	-2.92
	-2.84
	-3.11
	-2.47
	-2.74
	-3.01
	-1.88
	-2.02
	-3.06
	-2.69
	-2.88
	-2.18
	-2.37
	-3.07
	-2.33
	-2.85
	-2.11
	-2.59
	-2.77
	-2.73
	-2.43
	-2.17
	-3.27
	-2.85
	-2.19
	-2.85
	-3.01
	-2.44
	-2.29
	-3.05
	-2.88
	-3.21
	-2.84
	-3.11
	-2.94
	-2.67
	-2.32
	-1.92
	-2.34
	-2.9
	-2.62
	-2.85
	-2.02
	-3.03
	-2.54
	-2.72
	-2.84
	-2.38
	-3.38
	-2.32
	-2.89
	-2.62
	-3.15
	-2.71
	-2.5
	-3.08
	-2.94
	-2.18
	-2.78
	-1.77
	-3.03
	-2.42
	-2.91
	-3.11
	-1.91
	-1.61
	-2.86
	-2.83
	-3.11
	-2.46
	-2.81
	-2.62
	-2.38
	-2.57
	-3.06
	-3.12
	-2.88
	-2.68
	-3.09
	-2.71
	-2.41
	-3.19
	-2.29
	-2.42
	-2.84
	-1.48
	-2.51
	-3.45
	-3.03
	-2.56
	-3.28
	-2.62
	-2.53
	-1.64
	-2.79
	-2.96
	-2.38
	-2.1
	-2.92
	-2.43
	-1.9
	-2.44
	-2.91
	-2.24
	-2.29
	-2.49
	-3.16
	-2.74
	-2.33
	-3.23
	-2.17
	-2.39
	-2.27
	-2.61
	-2.28
	-2.55
	-3.05
	-1.8
	-2.67
	-3
	-3.01
	-2.58
	-3.21
	-2.1
	-2.16
	-2.33
	-2.86
	-3.28
	-2.73
	-2.7
	-2.93
	-2.34
	-2.38
	-2.52
	-2.01
	-2.88
	-2.07
	-2.31
	-2.34
	-1.9
	-1.87
	-3.22
	-2.95
	-2.62
	-2.26
	-2.69
	-1.6
	-2.82
	-2.58
	-2.17
	-2.8
	-2.4
	-2.27
	-1.66
	-2.96
	-3.11
	-2.39
	-2.98
	-2.48
	-2.53
	-2.44
	-3
	-2.02
	-2.98
	-2.18
	-2.11
	-2.94
	-2.87
	-2.46
	-2.54
	-2.56
	-2.77
	-2.98
	-3.05
	-3.2
	-3.35
	-2.99
	-2.57
	-3.19
	-2.36
	-2.46
	-2.39
	-2.56
	-3.04
	-3.02
	-2.65
	-2.28
	-2.77
	-2.83
	-1.75
	-2.92
	-2.83
	-3.17
	-2.97
	-2.46
	-3.12
	-2.78
	-2.49
	-3.34
	-2.83
	-2.26
	-1.4
	-3.01
	-2.88
	-2.79
	-1.99
	-3.09
	-3.04
	-2.14
	-2.64
	-2.45
	-3.07
	-2.97
	-2.89
	-2.8
	-3.09
	-3.18
	-1.84
	-2.06
	-2.82
	-3.21
	-2.16
	-2.14
	-2.27
	-2.3
	-2.82
	-2.78
	-2.05
	-2.65
	-3.02
	-2.71
	-3.16
	-2
	-2.45
	-2.08
	-2.38
	-2
	-2.68
	-2.7
	-2.95
	-2.59
	-3.06
	-3.17
	-2.64
	-3.12
	-3.06
	-2.83
	-2.99
	-3.28
	-3.11
	-2.55
	-2.33
	-2.06
	-3.19
	-3.06
	-2.96
	-2.9
	-1.81
	-2.87
	-3.03
	-2.12
	-3
	-2.88
	-2.55
	-2.69
	-2.97
	-3.15
	-2.4
	-2.97
	-2.47
	-3.04
	-2.94
	-2.76
	-2.83
	-2.76
	-2.41
	-2.22
	-3.26
	-2.04
	-2.31
	-3.06
	-2.43
	-2.94
	-2.29
	-2.91
	-2.82
	-1.91
	-2.24
	-2.44
	-2.27
	-2.25
	-2.9
	-2.83
	-2.33
	-2
	-2.44
	-2.6
	-2.34
	-2.85
	-1.88
	-1.76
	-3.04
	-3.25
	-2.02
	-1.81
	-2.35
	-2.95
	-2.84
	-2.7
	-2.71
	-2.51
	-3.26
	-3.46
	-3.3
	-2.82
	-2.1
	-2.71
	-2.33
	-2.94
	-2.66
	-2.02
	-2.37
	-2.73
	-2.52
	-2.86
	-1.98
	-2.6
	-2.17
	-2.5
	-3.11
	-1.48
	-3.09
	-2.84
	-2.71
	-2.39
	-2.23
	-3.06
	-2.61
	-1.84
	-2.88
	-2.4
	-2.3
	-2.58
	-2.93
	-2.59
	-3.01
	-3.21
	-2.89
	-2.65
	-2.94
	-2.21
	-2.51
	-3.05
	-2.58
	-3.3
	-3.02
	-2.33
	-2.01
	-2.41
	-3.02
	-2.78
	-2.98
	-2.04
	-2.88
	-2.93
	-3.17
	-3.06
	-2.44
	-2.74
	-3.27
	-2.12
	-2.81
	-3.07
	-3.21
	-2.3
	-3.16
	-3.09
	-3.28
	-2.97
	-2.85
	-2.51
	-2.53
	-2.41
	-3.02
	-2.73
	-3.19
	-2.65
	-3.32
	-2.05
	-2.77
	-1.86
	-2.36
	-2.12
	-3.03
	-2.45
	-1.65
	-1.92
	-2.79
	-2.8
	-1.87
	-3.1
	-2.39
	-2.88
	-3.27
	-2.47
	-3.1
	-2.57
	-2.92
	-2.22
	-2.23
	-1.96
	-2.18
	-1.35
	-2.36
	-2.88
	-3.23
	-2.78
	-3.07
	-3.09
	-2.54
	-3.03
	-2.46
	-3.31
	-2.63
	-2.53
	-2.62
	-2.99
	-2.31
	-2.81
	-3.49
	-2.15
	-2.36
	-2.73
	-3.11
	-2.91
	-2.81
	-3
	-2.8
	-2.26
	-1.97
	-3
	-2.73
	-2.49
	-3.22
	-2.62
	-2.61
	-2.22
	-3.23
	-3.1
	-2.24
	-2.95
	-2.1
	-3.07
	-2.75
	-2.69
	-3.01
	-3.07
	-2.41
	-3.14
	-2.4
	-2.19
	-2.81
	-2.61
	-2.31
	-2.93
	-3.13
	-2.92
	-2.72
	-1.91
	-3.12
	-2.15
	-2.32
	-2.39
	-2.94
	-2.89
	-3.22
	-3.09
	-3.09
	-2.74
	-3.09
	-2.48
	-2.98
	-2.76
	-2.82
	-2.96
	-3.08
	-2.93
	-2.67
	-2.34
	-2.63
	-2.1
	-2.2
	-1.97
	-3.03
	-1.93
	-3.31
	-2.18
	-1.95
	-3.13
	-3.3
	-2.57
	-2.31
	-2.33
	-2.91
	-2.63
	-3.2
	-2.21
	-2.42
	-2.67
	-2.7
	-2.54
	-2.34
	-2.56
	-2.76
	-3.21
	-3.24
	-3.07
	-2.97
	-2.82
	-2.21
	-2.38
	-2.09
	-2.36
	-2.38
	-2.35
	-2.98
	-2.09
	-2.87
	-2.5
	-2.98
	-2.6
	-2.72
	-2.65
	-2.37
	-3.2
	-2.21
	-2.94
	-3.05
	-2.96
	-2.93
	-2.24
	-2.92
	-3.13
	-2.58
	-2.34
	-2.99
	-2.4
	-3.11
	-2.57
	-2.71
	-2.8
	-2.19
	-3.06
	-2.17
	-3.12
	-2.09
	-3.18
	-3.38
	-2.79
	-3.39
	-2.08
	-2.78
	-2.63
	-2.45
	-2.78
	-2.33
	-3.18
	-1.86
	-2.23
	-2.61
	-3.1
	-2.77
	-2.93
	-3.14
	-3.05
	-2.78
	-2.47
	-2.86
	-2.7
	-2.43
	-2.72
	-2.55
	-2.23
	-2.14
	-2.95
	-2
	-2.86
	-2.94
	-2.91
	-2.56
	-2.39
	-2.01
	-2.55
	-2.77
	-1.89
	-3.12
	-3.48
	-1.97
	-3.09
	-2.64
	-2.38
	-3.12
	-2.84
	-2.37
	-2.72
	-2.04
	-2.27
	-2.62
	-3.39
	-3.25
	-2.67
	-2.29
	-2.72
	-2.78
	-2.96
	-3.05
	-2.67
	-2.17
	-2.41
	-2.53
	-2.68
	-2.79
	-2.47
	-2.66
	-3.11
	-2.93
	-2.33
	-2.38
	-3.14
	-2.47
	-2.09
	-2.82
	-2.98
	-2.53
	-2.54
	-2.84
	-3.03
	-2.82
	-2.96
	-3.54
	-1.81
	-2.46
	-2.36
	-2.99
	-2.49
	-1.78
	-3.02
	-3.17
	-2.22
	-2.27
	-2.91
	-2.7
	-1.94
	-2.06
	-2.16
	-2.52
	-2.35
	-2.62
	-2.19
	-1.69
	-1.29
	-3.04
	-1.89
	-3.2
	-2.33
	-3.28
	-2.55
	-2.46
	-2.44
	-2.87
	-2.71
	-3.05
	-2.43
	-2.93
	-2.99
	-2.01
	-2.5
	-2.56
	-3.13
	-2.57
	-3.21
	-3.28
	-3.35
	-2.96
	-3.01
	-2.71
	-2.63
	-2.76
	-2.75
	-2.74
	-2.84
	-2.98
	-2.98
	-3.01
	-2.38
	-2.87
	-3
	-2.93
	-2.06
	-2.34
	-1.71
	-2.88
	-2.21
	-1.69
	-1.76
	-2.67
	-2.26
	-2.46
	-2.28
	-2.73
	-3.21
	-2.72
	-3.03
	-2.67
	-2.35
	-1.59
	-2.8
	-3.08
	-1.98
	-2.67
	-3.07
	-1.61
	-2.05
	-3.32
	-2.64
	-2.56
	-3.19
	-2.58
	-2.64
	-2.65
	-3.09
	-2.21
	-2.58
	-3.01
	-2.34
	-2.49
	-2.79
	-2.83
	-2.19
	-2.62
	-2.44
	-2.46
	-2.87
	-3.47
	-2.96
	-2.4
	-2.26
	-2.56
	-2.95
	-3.01
	-2.44
	-2.33
	-3.09
	-3.46
	-2.71
	-2.87
	-2.51
	-2.75
	-1.68
	-2.57
	-2.27
	-2.36
	-2.83
	-2.56
	-3.07
	-2.8
	-1.99
	-2.77
	-2.95
	-2.7
	-2.78
	-3.09
	-2.64
	-2.83
	-3.1
	-2.62
	-1.88
	-2.62
	-1.87
	-2.9
	-2.41
	-2.86
	-2.55
	-3.11
	-2.22
	-2.94
	-2.24
	-2.62
	-2.44
	-2.9
	-2.1
	-2.88
	-3.03
	-3.07
	-2.84
	-2.82
	-2.48
	-2.63
	-2.98
	-2.95
	-3.27
	-2.64
	-2.39
	-2.8
	-2.57
	-2.58
	-3.09
	-1.87
	-2.12
	-2.81
	-2.43
	-2.13
	-2.29
	-2.63
	-2.88
	-1.82
	-2.66
	-2.71
	-2.23
	-2.65
	-2.96
	-2.68
	-2.86
	-2.57
	-2.84
	-3.16
	-2.61
	-2.7
	-2.96
	-2.91
	-2.98
	-2.29
	-2.63
	-2.82
	-2.53
	-2.84
	-3.44
	-2.85
	-2.89
	-2.86
	-2.63
	-2.21
	-2.83
	-2.24
	-2.45
	-2.47
	-2.57
	-2.5
	-2.47
	-2.93
	-2.66
	-2.1
	-2.76
	-3.02
	-2.34
	-2.49
	-2.95
	-2.55
	-1.77
	-3.2
	-2.15
	-2.9
	-2.47
	-2.73
	-2.33
	-2.84
	-2.52
	-3.04
	-2.94
	-2.52
	-3.17
	-2.44
	-2.11
	-3.27
	-2.56
	-2.47
	-3.4
	-2.46
	-2.38
	-2.97
	-2.84
	-2.36
	-3.17
	-2.32
	-2.89
	-2.39
	-2.16
	-3
	-2.82
	-2.5
	-2.29
	-3.11
	-2.38
	-1.64
	-2.87
	-2.52
	-2.29
	-2.76
	-2.89
	-2.85
	-2.54
	-2.76
	-2.36
	-2.55
	-2.67
	-2.7
	-2.82
	-2.52
	-2.72
	-3.07
	-3.08
	-2.63
	-2.48
	-3.02
	-2.3
	-3.19
	-2.69
	-2.33
	-2.94
	-3.15
	-3.04
	-2.15
	-2.04
	-2.33
	-3.13
	-2.33
	-3.23
	-2.92
	-3.17
	-2.1
	-3.01
	-3.08
	-2.61
	-3.14
	-2.5
	-3.42
	-2.66
	-2.81
	-2.57
	-2.48
	-2.22
	-2.72
	-2.97
	-3.1
	-2.89
	-3.07
	-2.5
	-2.34
	-3.18
	-2.46
	-3.16
	-2.13
	-2.37
	-2.38
	-2.39
	-3.01
	-2.9
	-2.88
	-2.51
	-2.98
	-2.97
	-2.55
	-2.97
	-2.7
	-2
	-2.22
	-2.56
	-2.34
	-2.41
	-2.39
	-2.41
	-2.9
	-1.61
	-3.12
	-2.48
	-2.57
	-2.65
	-2.87
	-2.5
	-2.68
	-2.68
	-1.57
	-2.78
	-2.92
	-2.06
	-2.56
	-2.04
	-2.67
	-1.84
	-2.13
	-3.16
	-3.05
	-2.73
	-2.56
	-2.21
	-3.26
	-2.97
	-2.93
	-2.41
	-3.07
	-2.41
	-2.92
	-2.73
	-2.93
	-2.7
	-2.01
	-2.85
	-2.58
	-2.89
	-3.05
	-2.61
	-2.45
	-2.13
	-2.03
	-3.42
	-3.21
	-2.66
	-2.71
	-2.4
	-2.4
	-2.3
	-3.08
	-2.9
	-2.98
	-2.96
	-3.21
	-1.99
	-3.02
	-2.99
	-3.05
	-2.57
	-2.62
	-3.23
	-2.24
	-2.42
	-2.03
	-1.74
	-3.08
	-2.56
	-2.97
	-2.09
	-2.62
	-2.25
	-2.68
	-1.97
	-2.4
	-2.76
	-2.58
	-3.15
	-2.71
	-2.27
	-3.31
	-2.28
	-3.24
	-2.16
	-2.75
	-3.49
	-2.72
	-3
	-2.44
	-1.75
	-2.24
	-2.88
	-2.52
	-2.1
	-2.68
	-2.55
	-2.12
	-2.52
	-2.62
	-2.93
	-1.68
	-2.44
	-2.34
	-2.83
	-2.41
	-2.78
	-2.55
	-2.81
	-3.12
	-3.06
	-2.65
	-3.22
	-2.17
	-2.31
	-3.08
	-2.3
	-2.63
	-3.06
	-2.63
	-3.32
	-1.94
	-2.56
	-2.14
	-2.46
	-2.42
	-3.12
	-3.1
	-2.41
	-2.96
	-3.1
	-1.98
	-2.17
	-2.7
	-2.45
	-2.89
	-2.92
	-2.94
	-2.89
	-2.75
	-3.01
	-2.86
	-3.05
	-2.44
	-2.38
	-2.47
	-3.39
	-2.64
	-3.01
	-2.74
	-3.01
	-3.02
	-3.07
	-2.72
	-2.73
	-2.47
	-2.35
	-2.15
	-1.87
	-2.28
	-2.48
	-3.07
	-2.68
	-3.06
	-2.89
	-2.33
	-2.25
	-2
	-2.95
	-2.79
	-2.38
	-3.17
	-1.95
	-2.2
	-2.57
	-2.53
	-2.51
	-2.46
	-3.1
	-2.19
	-3.02
	-3.12
	-2.51
	-2.32
	-3.39
	-2.4
	-1.96
	-2.51
	-3.23
	-2.86
	-2.77
	-3.01
	-2.96
	-2.39
	-3.05
	-1.34
	-2.28
	-2.73
	-3.02
	-2.73
	-3.09
	-3.18
	-2.96
	-2.31
	-2.11
	-3.06
	-2.92
	-2.96
	-2.82
	-2.72
	-2.23
	-2.92
	-3.04
	-1.89
	-3.1
	-2.19
	-2.73
	-2.79
	-2.11
	-3
	-2.95
	-2.82
	-3.17
	-2.4
	-2.52
	-2.13
	-2.75
	-2.62
	-2.64
	-2.62
	-2.59
	-2.32
	-2.5
	-2.27
	-2.8
	-2.66
	-2.27
	-2.84
	-2.7
	-2.69
	-3.01
	-1.63
	-2.99
	-2.29
	-3.02
	-2.9
	-2.64
	-2.38
	-3.02
	-2.66
	-2.68
	-2.69
	-3.07
	-3.13
	-2.77
	-2.57
	-2.32
	-1.95
	-3.1
	-2.98
	-2.94
	-2.32
	-2.51
	-2.6
	-3.04
	-2.01
	-2.57
	-2.86
	-2.35
	-1.97
	-3.06
	-2.2
	-2.49
	-2.53
	-3.02
	-2.45
	-2.48
	-2.93
	-2.67
	-2.11
	-2.9
	-2.31
	-2.43
	-3.46
	-2.17
	-2.88
	-2.45
	-2.73
	-2.22
	-2.99
	-3.4
	-2.26
	-1.65
	-1.97
	-2.31
	-2.94
	-3.23
	-2.9
	-2.25
	-2.72
	-3.08
	-2.55
	-2.87
	-3.47
	-2.5
	-2.49
	-2.74
	-2.1
	-2.32
	-3.12
	-2.99
	-1.93
	-2.37
	-2.58
	-3.2
	-2.54
	-2.35
	-2.33
	-2.3
	-3.36
	-3
	-2.93
	-2.46
	-2.98
	-2.43
	-2.52
	-2.67
	-2.84
	-3.45
	-3.03
	-3.09
	-3.08
	-2.38
	-2.95
	-2.77
	-2.95
	-2.81
	-1.58
	-2.91
	-3.01
	-1.81
	-2.94
	-2.45
	-2.77
	-2.8
	-2.96
	-1.85
	-3.06
	-2.89
	-3.07
	-1.72
	-2.94
	-2.52
	-2.52
	-2.33
	-2.12
	-2.07
	-2.61
	-2.87
	-2.81
	-2.92
	-3.16
	-2.79
	-2.21
	-2.91
	-3.01
	-2.82
	-2.25
	-2.19
	-2.42
	-2.06
	-2.16
	-2.49
	-2.24
	-2.04
	-2.53
	-2.6
	-2.62
	-2.63
	-2.75
	-2.01
	-2.9
	-2.03
	-2.4
	-2.68
	-3.16
	-2.66
	-2.99
	-2.86
	-3.02
	-2.35
	-2.36
	-2.18
	-3.15
	-2.97
	-3.16
	-1.9
	-2.17
	-2.5
	-2.95
	-2.96
	-2.52
	-2.04
	-2.85
	-2.71
	-2.59
	-3.04
	-2.95
	-2.83
	-2.1
	-2.47
	-2.8
	-2.43
	-2.33
	-2.25
	-2.08
	-2.16
	-2.21
	-3.06
	-2.5
	-2.58
	-2.59
	-2.04
	-2.42
	-2.44
	-2.96
	-2.06
	-2.27
	-1.78
	-1.71
	-2.9
	-2.18
	-2.9
	-2.93
	-2.47
	-2.34
	-3.25
	-2.44
	-2.86
	-2.18
	-2.82
	-2.3
	-2.64
	-2.64
	-2.24
	-2.48
	-2.49
	-2.79
	-2.36
	-3.04
	-3
	-2.98
	-2.65
	-1.89
	-2.55
	-2.9
	-2.45
	-2.17
	-3.17
	-2.64
	-1.76
	-2.11
	-3.08
	-3.04
	-2.42
	-2.93
	-1.59
	-2.66
	-2.55
	-3.02
	-3.09
	-2.24
	-2.64
	-2.64
	-2.45
	-1.72
	-2.42
	-2.36
	-3.06
	-3.17
	-3.21
	-2.46
	-2.62
	-3.46
	-3.22
	-2.35
	-2.71
	-2.57
	-2.51
	-3.32
	-2.76
	-2.84
	-2.55
	-2.94
	-2.55
	-2.79
	-2.07
	-2.97
	-2.99
	-3.16
	-2.88
	-3.04
	-2.83
	-2.09
	-3.15
	-2.97
	-2.25
	-1.93
	-2.39
	-2.89
	-3.06
	-2.14
	-3.02
	-2.5
	-2.31
	-3.12
	-1.61
	-2.31
	-2.49
	-2.25
	-2.68
	-2.81
	-2.64
	-2.62
	-3.06
	-2.11
	-2.96
	-2.6
	-2.61
	-2.69
	-2.37
	-2.92
	-2.41
	-2.49
	-2.87
	-3.01
	-2.47
	-2.27
	-2.46
	-2.25
	-2.4
	-3.11
	-2.74
	-1.93
	-3.31
	-3.26
	-2.32
	-2.51
	-2.96
	-2.4
	-3.07
	-2.97
	-2.84
	-3.36
	-2.53
	-2.16
	-2.98
	-2.37
	-2.43
	-2.57
	-3.08
	-2.82
	-2.71
	-2.43
	-2.08
	-1.84
	-2.47
	-3.04
	-3.38
	-1.55
	-1.87
	-2.35
	-2.54
	-3.21
	-2.47
	-2.57
	-2.25
	-3.32
	-1.97
	-2.33
	-2.65
	-3.12
	-1.77
	-2.9
	-2.42
	-3.16
	-2.46
	-2.68
	-2.18
	-2.49
	-2.85
	-3.02
	-2.9
	-2.19
	-3.04
	-2.27
	-2.45
	-2.69
	-3.07
	-3.09
	-2.69
	-2.54
	-2.39
	-2.6
	-1.79
	-3.1
	-3.1
	-2.94
	-2.91
	-2.68
	-2.68
	-2.32
	-2.8
	-2.26
	-2.58
	-1.89
	-2.54
	-2.3
	-2.08
	-2.51
	-2.82
	-2.99
	-2.92
	-2.01
	-2.41
	-3.31
	-2.52
	-2.48
	-2.59
	-2.17
	-2.24
	-2.34
	-2.16
	-2.17
	-2.18
	-3.41
	-2.05
	-2.92
	-3.07
	-2.64
	-2.34
	-2.59
	-2.59
	-2.83
	-2.71
	-2.47
	-2.6
	-2.76
	-2.1
	-2.31
	-2.54
	-2.94
	-2.19
	-2.67
	-2.77
	-3.1
	-2.81
	-2.88
	-3.25
	-3.05
	-3
	-3.34
	-2.63
	-2.75
	-2.61
	-3.09
	-2.92
	-2.87
	-2.96
	-2.82
	-2.22
	-2.52
	-2.15
	-2.54
	-2.08
	-2.66
	-2.74
	-2.96
	-2.84
	-2.45
	-2.65
	-3.24
	-2.11
	-2.54
	-3.22
	-2.18
	-2.5
	-2.46
	-2.4
	-2.84
	-2.7
	-3.19
	-3.05
	-3.02
	-2.52
	-2.99
	-2.54
	-2.59
	-3.06
	-2.67
	-1.69
	-2.73
	-2.62
	-2.9
	-3.25
	-2.07
	-2.67
	-2.29
	-3.09
	-2.13
	-2.72
	-2.5
	-2.9
	-3.01
	-3.1
	-2.47
	-2.82
	-1.96
	-3.17
	-2.75
	-2.84
	-3.03
	-2.13
	-2.78
	-2.13
	-2.25
	-1.35
	-2.72
	-1.94
	-2.78
	-2.87
	-2.17
	-2.9
	-2.99
	-2.89
	-2.85
	-2.87
	-2.94
	-2.08
	-2.78
	-2.41
	-2.46
	-2.89
	-2.81
	-2.85
	-2.29
	-2.05
	-2.17
	-2.95
	-2.09
	-2.85
	-3.08
	-2.59
	-2.42
	-3.09
	-2.48
	-3.05
	-2.35
	-2.67
	-2.26
	-2.55
	-2.36
	-3.02
	-2.52
	-2.27
	-2.5
	-2.88
	-2.96
	-2.36
	-2.41
	-2.04
	-2.75
	-2.42
	-2.73
	-3.2
	-2.9
	-2.25
	-2.96
	-2.7
	-2.4
	-2.5
	-2.19
	-3.12
	-1.88
	-3.1
	-2.38
	-2.56
	-2.37
	-2.29
	-2.37
	-2.28
	-2.9
	-3.34
	-2.91
	-2.23
	-2.19
	-3.21
	-2.7
	-2.68
	-2.69
	-2.11
	-3.2
	-2.96
	-2.66
	-3.03
	-2.84
	-2.21
	-2.49
	-2.55
	-2.24
	-2.55
	-2.93
	-3.09
	-2.49
	-2.48
	-2.09
	-1.96
	-2.25
	-3.1
	-2.94
	-2.94
	-2.82
	-2.89
	-2.59
	-2.11
	-2.13
	-2.04
	-2.91
	-2.96
	-2.61
	-2.38
	-3.07
	-2.3
	-3.05
	-2.22
	-2.74
	-3.04
	-3.27
	-3.04
	-3.1
	-3.13
	-2.84
	-3.37
	-2.9
	-2.47
	-2.53
	-3.08
	-2.35
	-2.91
	-2.97
	-2.4
	-3.01
	-2.22
	-2.82
	-3.21
	-1.86
	-1.29
	-2.16
	-2.79
	-3.11
	-2.97
	-2.72
	-2.56
	-1.77
	-2.82
	-2.8
	-2.22
	-2.16
	-2.98
	-3.47
	-2.9
	-2.29
	-2.79
	-2.22
	-3.37
	-2.97
	-2.35
	-2.86
	-3.06
	-2.9
	-2.5
	-2.72
	-2.63
	-2.96
	-2.8
	-2.26
	-2.25
	-3.09
	-2.76
	-2.56
	-2.21
	-2.95
	-2.63
	-2.13
	-2.04
	-2.41
	-2.78
	-2.73
	-2.42
	-3.09
	-2.29
	-2.46
	-2.37
	-2.74
	-2.67
	-2
	-2.66
	-2.43
	-2.95
	-2.76
	-2.91
	-2.76
	-2.3
	-2.39
	-2.92
	-2.86
	-2.71
	-2.06
	-2.75
	-2.41
	-2.94
	-2.1
	-2.07
	-2.47
	-2.89
	-2.58
	-2.64
	-2.69
	-2.08
	-2.77
	-2.17
	-3.08
	-1.87
	-2.64
	-3.28
	-3.17
	-2.76
	-3.02
	-2.46
	-3.24
	-2.93
	-3.07
	-3.08
	-2.68
	-2.21
	-3.15
	-2.9
	-2.66
	-2.43
	-3.09
	-3.11
	-2.61
	-2.92
	-2.19
	-2.15
	-2.87
	-2.14
	-2.49
	-2.91
	-2.9
	-2.46
	-2.94
	-2.62
	-2.87
	-2.2
	-3.2
	-2.47
	-2.4
	-2.47
	-3.03
	-2.61
	-2.11
	-2.73
	-2.97
	-2.93
	-2.48
	-2.19
	-1.71
	-2.49
	-2.62
	-2.13
	-2.72
	-2.31
	-2.57
	-2.11
	-2.69
	-3.18
	-2.35
	-2.72
	-2.17
	-3.2
	-3.37
	-2.95
	-2.3
	-2.99
	-3.08
	-2.54
	-2.26
	-2.07
	-1.79
	-3.29
	-2.96
	-2.66
	-2.32
	-2.43
	-1.67
	-2.64
	-2.27
	-3.13
	-3.5
	-2.43
	-2.51
	-2.35
	-2.25
	-3.11
	-1.96
	-2.98
	-2.78
	-2.98
	-2.53
	-2.37
	-2.72
	-2.99
	-3.12
	-2.41
	-2.85
	-2.5
	-1.83
	-2.23
	-2.17
	-2.41
	-3.22
	-2.15
	-2.74
	-1.91
	-3.38
	-2.9
	-1.89
	-2.12
	-2.94
	-2.44
	-2.9
	-2.75
	-2.47
	-2.79
	-2.25
	-2.56
	-2.94
	-2.19
	-2.93
	-2.43
	-2.58
	-2.5
	-2.11
	-3.11
	-3.02
	-2.13
	-2.62
	-3.3
	-2.26
	-2.31
	-2.6
	-2.52
	-3.1
	-2.46
	-2.64
	-2.67
	-3.1
	-3.13
	-2.99
	-2.26
	-2.93
	-3.02
	-2.66
	-2.19
	-3.03
	-3.04
	-2.45
	-2
	-2.31
	-2.85
	-3.14
	-2.77
	-2.39
	-1.98
	-2.67
	-2.57
	-2.07
	-3.31
	-2.73
	-2.08
	-3.15
	-2.93
	-2.52
	-3.11
	-2.83
	-3.18
	-2.35
	-2.94
	-2.11
	-2.9
	-2.91
	-2.14
	-2.67
	-3.03
	-2.83
	-2.83
	-3.54
	-2.49
	-2.73
	-2.93
	-1.85
	-2.23
	-2.56
	-2.75
	-2.59
	-2.75
	-2.83
	-3
	-2.84
	-2.84
	-2.18
	-2.69
	-2.72
	-2.55
	-2.74
	-2.68
	-2.8
	-3.05
	-2.74
	-2.68
	-2.43
	-3.08
	-2.57
	-2.54
	-2.54
	-2.28
	-2.77
	-2.09
	-1.96
	-2.91
	-3.14
	-2.99
	-2.14
	-2.73
	-2.51
	-2.99
	-2.58
	-2.8
	-2.7
	-2.99
	-2
	-2.79
	-2.27
	-2.46
	-2.84
	-2.6
	-3.17
	-3.16
	-2.72
	-2.92
	-3.13
	-2.17
	-3.42
	-2.93
	-2.74
	-2.59
	-2.25
	-2.68
	-2.56
	-2.99
	-3.21
	-2.93
	-2.37
	-2.31
	-2.99
	-2.69
	-2.81
	-3.11
	-2.89
	-2.61
	-2.92
	-2.87
	-2.02
	-2.48
	-2.93
	-2.67
	-2.35
	-3.19
	-2.09
	-2.99
	-3.04
	-2.35
	-3.13
	-2.82
	-2.91
	-1.69
	-2.18
	-2.27
	-2.58
	-2.67
	-3.56
	-2.57
	-2.25
	-2.96
	-3.03
	-2.86
	-2.99
	-2.74
	-2.73
	-2.9
	-3
	-2.75
	-2.69
	-3.09
	-2.39
	-2.32
	-2.94
	-2.03
	-3.11
	-3.02
	-2.72
	-2.98
	-2.33
	-2.5
	-3.04
	-3.27
	-1.87
	-2.45
	-2.92
	-2.4
	-2.81
	-2.85
	-2.65
	-2.46
	-2.95
	-2.66
	-3
	-2.31
	-2.83
	-1.87
	-2.1
	-2.35
	-2.82
	-2.96
	-2.58
	-3.09
	-2.72
	-2.52
	-3.15
	-2.83
	-2.63
	-2.02
	-2.83
	-2.93
	-2.96
	-2.33
	-2.38
	-2.22
	-2.41
	-2.76
	-2.94
	-3
	-3.04
	-2.17
	-2.82
	-2.88
	-2.73
	-2.69
	-2.77
	-3.1
	-3.2
	-3.25
	-2.77
	-2.67
	-2.69
	-2.74
	-2.39
	-2.46
	-2.78
	-2.22
	-3.08
	-2.7
	-2.18
	-2.98
	-3.06
	-2.9
	-2.62
	-2.89
	-1.92
	-3
	-2.83
	-2.11
	-1.59
	-3.39
	-2.26
	-2.92
	-3.23
	-2.2
	-3.05
	-2.71
	-3.01
	-2.56
	-2.21
	-3
	-2.33
	-2.76
	-2.62
	-2.92
	-2.36
	-2.46
	-3.05
	-2.12
	-2.35
	-3.01
	-3.17
	-2.76
	-2.79
	-2.18
	-2.94
	-2.6
	-2.64
	-2.4
	-2.76
	-1.99
	-2.94
	-3.06
	-2.18
	-3.06
	-2.98
	-3.23
	-2.58
	-2.42
	-2.78
	-2.54
	-3.07
	-3.13
	-2.95
	-2.98
	-2.34
	-2.95
	-3.01
	-2.91
	-2.69
	-3.06
	-3.36
	-2.51
	-1.93
	-2.99
	-3.22
	-2.59
	-2.66
	-2.63
	-2.19
	-2.68
	-2.79
	-2.04
	-2.35
	-3.23
	-2.9
	-2.91
	-2.79
	-2.37
	-2.73
	-2.64
	-3
	-2.4
	-2.51
	-3.22
	-3.32
	-2.46
	-2.98
	-3.4
	-2.24
	-2.52
	-2.42
	-2.25
	-3.22
	-2.53
	-2.77
	-3.24
	-2.47
	-2.91
	-2.75
	-2.55
	-2.76
	-3.37
	-2.97
	-2.17
	-3.08
	-1.6
	-1.9
	-1.75
	-2.71
	-3.17
	-3.26
	-2.1
	-3.05
	-3.16
	-2.16
	-3.27
	-2.48
	-1.95
	-3.31
	-2.4
	-2.62
	-3.03
	-2.29
	-3.02
	-2.9
	-3.06
	-1.87
	-3.01
	-2.03
	-2.49
	-2.53
	-2.26
	-1.86
	-2.56
	-3.02
	-2.4
	-3.07
	-2.76
	-3.08
	-3.03
	-2.81
	-3.04
	-3.15
	-3.01
	-2.81
	-2.16
	-2.24
	-2.29
	-3.17
	-2.4
	-2.61
	-2.87
	-2.8
	-2.58
	-2.72
	-3.03
	-2.79
	-3.02
	-2.72
	-2.3
	-3.24
	-3.19
	-1.44
	-3.25
	-2.01
	-3.05
	-2.19
	-2.2
	-3.05
	-3.15
	-2.66
	-2.61
	-1.61
	-2.43
	-2.75
	-1.81
	-2.81
	-3
	-3.14
	-3.11
	-3.22
	-2.67
	-2.84
	-2.11
	-3.02
	-2.78
	-1.56
	-3
	-2.91
	-2.99
	-3.33
	-2.56
	-3.31
	-2.41
	-2.53
	-2.61
	-2.64
	-2.6
	-2.86
	-2.92
	-3.01
	-2.4
	-3.33
	-2.78
	-3.21
	-2.69
	-2.27
	-3.08
	-2.6
	-2.47
	-1.9
	-2.74
	-2.52
	-3.23
	-3.27
	-2.18
	-3.04
	-1.84
	-2.24
	-2.73
	-1.98
	-2.73
	-2.57
	-2.49
	-2.53
	-2.52
	-2.68
	-2.74
	-2.2
	-2.74
	-2.79
	-3.15
	-3.17
	-2.19
	-2.4
	-2.43
	-2.96
	-3.01
	-2.39
	-2.71
	-2.47
	-3.39
	-2.94
	-2.85
	-2.99
	-3
	-2.36
	-2.23
	-3.03
	-3.12
	-2.87
	-2.93
	-3.04
	-3.16
	-2.8
	-2.46
	-2.08
	-1.8
	-2.89
	-3.12
	-1.94
	-2.38
	-2.89
	-2.7
	-3.1
	-3.15
	-2.7
	-2.89
	-3.08
	-2.73
	-3.33
	-2.48
	-2.73
	-2.73
	-2.66
	-1.95
	-2.19
	-2.72
	-3.15
	-2.89
	-3.07
	-3.15
	-1.92
	-2.58
	-2.47
	-2.31
	-2.83
	-2.76
	-3.14
	-2.84
	-2.34
	-2.99
	-2.68
	-2.67
	-3.09
	-3.27
	-1.87
	-2.43
	-3.02
	-2.63
	-2.06
	-2.49
	-1.99
	-2.87
	-2.13
	-2.63
	-3.04
	-3.06
	-2.37
	-2.89
	-3.13
	-1.99
	-2.79
	-2.58
	-2.4
	-2.87
	-2.91
	-2.87
	-3.11
	-2.89
	-1.75
	-2.8
	-3.01
	-3.03
	-2.98
	-3.14
	-2.89
	-2.56
	-2.8
	-2.83
	-1.91
	-2.4
	-2.33
	-2.19
	-2.42
	-1.89
	-2.44
	-2.59
	-3.01
	-2.75
	-3.1
	-2.89
	-1.71
	-3.08
	-3.17
	-2.53
	-3.1
	-2.9
	-2.42
	-2.9
	-2.47
	-3.14
	-3.01
	-2.36
	-2.97
	-3.2
	-2.53
	-3.05
	-2.2
	-3.31
	-2.68
	-2.67
	-3.01
	-3.24
	-2.79
	-2.91
	-2.29
	-2.66
	-2.21
	-3.01
	-3.06
	-2.55
	-2.98
	-3.21
	-3.11
	-2.43
	-2.08
	-2.8
	-1.74
	-2.79
	-2.93
	-2.89
	-2.83
	-2.58
	-2.48
	-2.49
	-2.92
	-2.24
	-3
	-3.1
	-2.24
	-2.84
	-1.63
	-2.1
	-2.26
	-2.71
	-2.77
	-3.18
	-2.12
	-2.7
	-2.06
	-2.97
	-3.06
	-2.86
	-3.12
	-3.02
	-2.01
	-2.99
	-3.02
	-3.33
	-2.35
	-3.11
	-3.24
	-2.89
	-2.02
	-2.8
	-3.02
	-2.58
	-2.52
	-2.06
	-2.47
	-3.08
	-3.14
	-2.53
	-2.97
	-2
	-2.93
	-2.34
	-2.72
	-2.04
	-2.68
	-3.12
	-3.3
	-2.89
	-2.66
	-2.98
	-2.79
	-2.99
	-2.45
	-2.59
	-2.18
	-2.02
	-3
	-2.68
	-3.14
	-2.86
	-1.84
	-2.94
	-3.33
	-2.22
	-1.85
	-2.09
	-2.67
	-2.42
	-2.58
	-3.08
	-3.1
	-2.78
	-1.88
	-2.72
	-2.59
	-2.31
	-2.37
	-2.7
	-1.75
	-2.01
	-3.09
	-3.11
	-1.9
	-2.43
	-2.99
	-2.32
	-2.84
	-2.61
	-2.93
	-2.86
	-2.12
	-1.97
	-3.08
	-2.22
	-3
	-2.3
	-1.87
	-2.21
	-2.85
	-2.57
	-3.21
	-3.1
	-2.7
	-2.97
	-3.24
	-2.1
	-3.2
	-2.55
	-3.3
	-3.08
	-2.45
	-3.21
	-2.42
	-3.37
	-1.89
	-3.45
	-2.67
	-3.05
	-2.26
	-1.67
	-2.05
	-3.14
	-1.99
	-2.51
	-2.78
	-2.79
	-2.12
	-2.53
	-3.13
	-2.31
	-2.01
	-2.53
	-2.94
	-2.34
	-2.99
	-2.42
	-2.92
	-2.91
	-2.8
	-3.1
	-1.78
	-2.48
	-2.57
	-3.21
	-3.06
	-2.32
	-3.09
	-2.81
	-2.5
	-2.69
	-2.44
	-2.09
	-2.85
	-2.41
	-2.63
	-3.24
	-3.1
	-2.4
	-3.16
	-2.87
	-3.08
	-2.72
	-2.21
	-1.86
	-2.81
	-2.41
	-2.75
	-2.03
	-2.95
	-2.97
	-2.58
	-2.97
	-2.6
	-2.54
	-2.71
	-2.85
	-2.11
	-2.79
	-2.77
	-2.98
	-2.75
	-2.91
	-3.09
	-2.28
	-2.92
	-2.5
	-2.84
	-2.26
	-2.93
	-3.15
	-2.72
	-2.71
	-2.35
	-2.83
	-3.17
	-2.81
	-2.36
	-1.73
	-2.75
	-2.85
	-2.32
	-1.42
	-2.7
	-2.71
	-2.64
	-2.22
	-3.16
	-2.45
	-2.99
	-2.93
	-2.31
	-2.57
	-3.03
	-2.78
	-2.76
	-2.49
	-2.85
	-2.87
	-3.24
	-2.4
	-3.2
	-2.63
	-2.05
	-2.25
	-2.66
	-2.27
	-3.06
	-2.73
	-2.45
	-3.08
	-2.7
	-2.88
	-2.93
	-2.12
	-3
	-2.01
	-2.9
	-3.03
	-3.36
	-2.92
	-2.15
	-2.45
	-2.23
	-2.62
	-2.37
	-2.55
	-2.37
	-2.13
	-2.89
	-2.18
	-2.88
	-2.64
	-2.88
	-2.32
	-2.93
	-2.22
	-2.33
	-2.32
	-2.04
	-2.8
	-3.01
	-3.39
	-2.36
	-2.96
	-2.32
	-2.9
	-2.23
	-3.26
	-2.99
	-3.06
	-2.33
	-2.21
	-2.82
	-3.22
	-2.71
	-2.76
	-2.3
	-3.37
	-2.46
	-3
	-3.12
	-2.79
	-1.98
	-2.9
	-2.94
	-2.45
	-2.38
	-2.79
	-2.9
	-2.65
	-3.06
	-2.95
	-2.99
	-3.06
	-2.1
	-3.29
	-2.61
	-2.42
	-2.8
	-2.79
	-2.27
	-2.84
	-2.13
	-2.86
	-2.82
	-2
	-2.47
	-1.68
	-2.69
	-2.95
	-3.27
	-2.87
	-2.4
	-2.59
	-2.33
	-2.57
	-3.23
	-2.3
	-1.82
	-2.55
	-2.73
	-3.18
	-3.19
	-2.85
	-3.09
	-2.77
	-3.14
	-3.1
	-2.64
	-2.65
	-2.59
	-2.56
	-2.13
	-2.55
	-2.96
	-2.82
	-2.28
	-3.13
	-2.9
	-2.35
	-3.28
	-1.43
	-2.34
	-2.8
	-2.49
	-2.11
	-2.3
	-2.83
	-3.01
	-3.08
	-2.77
	-2.44
	-2.15
	-2.16
	-2.97
	-2.89
	-2.26
	-3.37
	-2.43
	-2.41
	-2.17
	-2.81
	-2.34
	-2.48
	-2.69
	-2.7
	-2.56
	-1.88
	-1.7
	-3.22
	-2.62
	-2.74
	-2.99
	-2.09
	-2.21
	-2.42
	-2.18
	-3.49
	-3.3
	-2.47
	-2.68
	-2.62
	-2.24
	-2.18
	-2.6
	-2.89
	-3.06
	-2.41
	-2.91
	-3.07
	-2.72
	-2.42
	-2.45
	-2.65
	-2.25
	-1.93
	-2.32
	-2.84
	-2.39
	-3.05
	-1.89
	-2.69
	-1.7
	-2.9
	-3.03
	-2.72
	-2.64
	-2.28
	-2.47
	-2.03
	-1.94
	-1.74
	-3.43
	-2.69
	-3.12
	-2.96
	-2.37
	-3.06
	-2.82
	-2.73
	-2.77
	-1.98
	-2.84
	-2.67
	-2.36
	-2.48
	-2.72
	-2.67
	-2.15
	-2.41
	-3.24
	-1.51
	-2.87
	-2.94
	-2.46
	-2.39
	-2.77
	-2.65
	-3.04
	-2.8
	-3.03
	-2.79
	-2.51
	-2.17
	-2.14
	-2.49
	-2.21
	-3.01
	-2.65
	-2.25
	-2.51
	-2.39
	-2.56
	-2.37
	-2.43
	-2.36
	-2.76
	-3.1
	-3.03
	-2.64
	-3.11
	-2.81
	-2.82
	-2.67
	-2.23
	-2.17
	-2.43
	-2.7
	-2.35
	-2.4
	-2.87
	-2.19
	-2.59
	-2.89
	-3.11
	-3.02
	-2.99
	-2.87
	-2.47
	-2.27
	-2.12
	-3.16
	-2.99
	-2.63
	-2.91
	-2.8
	-2.55
	-2.11
	-2.71
	-3.05
	-3.16
	-2.48
	-2.51
	-1.99
	-2.63
	-2.86
	-2.14
	-3.04
	-3.44
	-2.2
	-3.42
	-2.7
	-2.1
	-2.62
	-2.48
	-3.06
	-2.24
	-3.23
	-2.92
	-2.67
	-3.25
	-2.75
	-3
	-2.07
	-3.15
	-2.33
	-1.82
	-2.98
	-2.62
	-2.77
	-2.54
	-2.53
	-2.34
	-2.69
	-2.67
	-1.97
	-2.82
	-1.65
	-3.27
	-3.13
	-2.93
	-2.39
	-2.61
	-2.48
	-2.28
	-1.76
	-2.86
	-2.14
	-2.1
	-2.55
	-2.45
	-1.93
	-3.11
	-2.49
	-2.55
	-2.98
	-3.08
	-2.85
	-2.98
	-2.1
	-2.6
	-2.84
	-2.63
	-2.75
	-2.37
	-3.06
	-2.68
	-3.07
	-2.53
	-2.94
	-2.87
	-2.53
	-2.98
	-3.51
	-2.53
	-1.91
	-2.55
	-2.27
	-2.45
	-3.35
	-2.86
	-3.12
	-2.24
	-2.95
	-2.01
	-3.18
	-2.07
	-2.83
	-2.19
	-2.68
	-2.95
	-2.37
	-2.29
	-2.3
	-2.66
	-2.8
	-2.81
	-2.17
	-2.34
	-2.72
	-2.96
	-2.73
	-2.64
	-2.77
	-2.57
	-2.17
	-2.1
	-2.94
	-2.19
	-2.24
	-1.95
	-2.74
	-2.88
	-2.53
	-3.06
	-3.13
	-2.49
	-3.07
	-2.67
	-1.56
	-3.19
	-2.86
	-2.89
	-3.1
	-1.89
	-2.22
	-2.59
	-1.53
	-2.07
	-3.25
	-2.4
	-2.99
	-2.3
	-2.99
	-2.22
	-2.81
	-3.19
	-3.01
	-2.79
	-2.42
	-2.82
	-2.5
	-2.42
	-2.86
	-3.19
	-2.79
	-2.48
	-2.44
	-3.19
	-2.48
	-2.55
	-2.4
	-3.02
	-2.12
	-2.33
	-2.48
	-1.89
	-2.01
	-2.67
	-2.94
	-2.3
	-2.57
	-2.95
	-2.09
	-2.43
	-2.57
	-3.25
	-2.97
	-3.1
	-2.31
	-2.16
	-2.43
	-3
	-2.51
	-2.38
	-3.28
	-3.24
	-3.19
	-2.3
	-2.78
	-2.81
	-2.73
	-2.22
	-3.29
	-2.9
	-2.77
	-2.34
	-2.41
	-2.18
	-2.95
	-2.8
	-2.91
	-2.06
	-2.9
	-2.82
	-2.89
	-2.81
	-2.56
	-2.44
	-2.7
	-2.61
	-2.97
	-2.75
	-2.84
	-2.22
	-2.35
	-2.41
	-1.87
	-2.79
	-2.77
	-2.71
	-2.44
	-3.04
	-2.37
	-2.88
	-2.84
	-3.29
	-3.32
	-2.75
	-2.79
	-2.81
	-2.61
	-3.19
	-2.49
	-3.06
	-2.68
	-1.94
	-2.68
	-2.29
	-2.61
	-3.19
	-2.84
	-3.09
	-2.09
	-2.45
	-2.3
	-2.76
	-2.79
	-2.04
	-2.94
	-3.06
	-1.95
	-2.77
	-2.87
	-1.75
	-2.64
	-3.18
	-2.2
	-2.36
	-2.75
	-2.68
	-3.07
	-2.73
	-2.32
	-1.82
	-3.31
	-1.4
	-3.24
	-3.12
	-3.16
	-3.14
	-2.86
	-2.29
	-2.75
	-3.02
	-2.87
	-3.01
	-2.07
	-2.39
	-2.96
	-3.08
	-2.68
	-2.7
	-2.28
	-2.34
	-2.95
	-2.94
	-2.5
	-2.96
	-2.97
	-2.77
	-2.52
	-2.28
	-3.14
	-3.03
	-2.48
	-2.43
	-2.59
	-2.38
	-2.97
	-2.51
	-2.27
	-2.96
	-3.09
	-3.07
	-2.92
	-2.83
	-3.2
	-2.68
	-2.75
	-2.87
	-2.32
	-2.68
	-2.07
	-2.86
	-3.19
	-2.95
	-2.4
	-2.73
	-2.29
	-2.97
	-3.3
	-2.39
	-2.39
	-2.21
	-2.25
	-2.22
	-3.25
	-2.15
	-2.41
	-2.96
	-2.76
	-2.45
	-2.86
	-2.54
	-2.49
	-1.96
	-2.8
	-2.52
	-3.28
	-2.75
	-2.96
	-2.56
	-2.75
	-2.73
	-2.79
	-2.05
	-3.24
	-2.35
	-2.47
	-2.81
	-2.75
	-2.4
	-2.72
	-2.86
	-2.58
	-2.45
	-3.05
	-2.33
	-2
	-2.74
	-2.11
	-2.04
	-2.57
	-2.97
	-3.32
	-1.99
	-2.7
	-2.83
	-2.95
	-2.67
	-2.93
	-1.89
	-2.53
	-2.63
	-2.05
	-2.89
	-2.56
	-3.19
	-2.66
	-2.65
	-2.5
	-2.78
	-2.32
	-2.29
	-2.66
	-2.87
	-2.44
	-3.33
	-2.89
	-2.78
	-1.91
	-2.81
	-2.56
	-2.96
	-2.97
	-3.09
	-2.76
	-2.97
	-2.82
	-2.41
	-2.19
	-3.02
	-3.22
	-2.75
	-2.62
	-3.26
	-2.41
	-2.29
	-3.16
	-2.74
	-2.34
	-3.06
	-2.09
	-2.87
	-2.59
	-2.03
	-2.03
	-2.81
	-3.06
	-2.58
	-2.49
	-3.22
	-2.96
	-3.28
	-2
	-2.86
	-2.99
	-2.28
	-3.09
	-2.42
	-2.42
	-2.75
	-2.72
	-2.56
	-2.79
	-2.75
	-2.12
	-2.69
	-1.97
	-2.77
	-2.94
	-1.8
	-1.65
	-3.07
	-3.03
	-3.07
	-2.46
	-1.95
	-2.53
	-3.08
	-2.54
	-3.02
	-1.98
	-1.89
	-3.25
	-2.43
	-2.99
	-3.05
	-2.72
	-2.14
	-3.51
	-2.66
	-2.87
	-2.59
	-3.01
	-2.51
	-2.96
	-2.23
	-2.7
	-2.85
	-2.93
	-2.68
	-2.97
	-2.58
	-2.83
	-2.25
	-3.18
	-3.02
	-2.17
	-2.76
	-2.99
	-2.67
	-2.04
	-2.35
	-2.2
	-2.34
	-2.31
	-2.89
	-3.23
	-2.03
	-2.84
	-2.83
	-2.87
	-3.57
	-3.13
	-3.28
	-3.2
	-2.08
	-2.79
	-3.11
	-2.9
	-2.54
	-2.6
	-2.54
	-1.75
	-3
	-2.02
	-2.52
	-2.4
	-2.78
	-2.2
	-2.91
	-2.12
	-2.41
	-2.86
	-2.45
	-2.31
	-2.93
	-3.23
	-2.76
	-2.38
	-2.64
	-3.06
	-3.15
	-2.36
	-2.91
	-2.7
	-2.94
	-2.67
	-2.77
	-2.42
	-3.28
	-3.09
	-2.78
	-3.31
	-2.16
	-2.02
	-3.11
	-3.05
	-2.76
	-2.46
	-1.9
	-3.23
	-3.26
	-3.18
	-2.69
	-2.82
	-3.06
	-3.05
	-2.74
	-2.57
	-2.97
	-1.91
	-2.79
	-3.05
	-2.83
	-2.6
	-2.4
	-3.02
	-2.46
	-3.19
	-2.6
	-2.26
	-2.62
	-3.13
	-2.82
	-2.08
	-2.46
	-2.42
	-2.32
	-2.22
	-3.36
	-3.34
	-2.96
	-2.78
	-2.15
	-2.77
	-2.51
	-3.06
	-2.27
	-3.04
	-2.73
	-2.23
	-3.06
	-2.76
	-3.29
	-2.33
	-2.74
	-3
	-2.62
	-2.88
	-3.11
	-3.12
	-3.02
	-3.17
	-2.93
	-3.18
	-2.54
	-2.42
	-2.96
	-2.66
	-2.62
	-2.15
	-2.92
	-2.79
	-2.7
	-3.19
	-2.12
	-3.26
	-1.74
	-2.47
	-2.19
	-2.81
	-2.3
	-2.94
	-2.29
	-2.53
	-2.3
	-2.59
	-2.96
	-3.06
	-3.17
	-2.49
	-2.26
	-3.11
	-2.68
	-2.68
	-2.75
	-2.27
	-2.99
	-2.67
	-2.48
	-2.81
	-2.79
	-2.15
	-2.31
	-2.03
	-2.12
	-2.59
	-2.87
	-3.11
	-3.24
	-2.42
	-3.05
	-3.04
	-2.16
	-1.97
	-2.25
	-2.39
	-3.37
	-2.23
	-2.56
	-3.18
	-2.74
	-2.94
	-2.03
	-2.32
	-1.61
	-2.55
	-3.05
	-2.13
	-2.48
	-3.19
	-1.77
	-2.84
	-2.61
	-2.84
	-3.01
	-3.08
	-2.35
	-1.97
	-2.01
	-3.22
	-2.94
	-2.46
	-2.06
	-2.76
	-2.4
	-2.7
	-2.79
	-2.16
	-3.12
	-3.02
	-2.71
	-2.92
	-2.4
	-2.66
	-2.38
	-2.97
	-2.22
	-2.29
	-2.73
	-1.91
	-2.36
	-2.37
	-2.44
	-2.97
	-1.95
	-2.74
	-2.89
	-3.2
	-2.6
	-2.65
	-2.51
	-2.07
	-1.74
	-2.85
	-2.55
	-2.44
	-2.84
	-2.08
	-2.44
	-2.19
	-2.93
	-3.05
	-2.24
	-2.4
	-3.12
	-2.12
	-2.03
	-3.04
	-3.29
	-2.66
	-2.93
	-3.08
	-2.1
	-2.62
	-2.76
	-2.83
	-2.67
	-2.84
	-2.53
	-2.81
	-2.97
	-2.82
	-3.14
	-2.5
	-2.67
	-3.09
	-2.14
	-2.1
	-2.75
	-2.58
	-2.63
	-2.33
	-2.66
	-2.37
	-3.09
	-2.43
	-3.11
	-2.22
	-3.08
	-2.89
	-2.63
	-2.6
	-2.67
	-2.47
	-3.16
	-3.24
	-2.36
	-2.5
	-2.81
	-1.62
	-2.48
	-2.36
	-2.55
	-2.54
	-1.8
	-2.35
	-2.53
	-2.26
	-2.47
	-2.44
	-3.05
	-2.58
	-2.9
	-2.74
	-2.41
	-2.56
	-2.41
	-2.28
	-3.06
	-3.09
	-2.14
	-2.61
	-2.96
	-2.28
	-3.38
	-1.88
	-1.67
	-2.53
	-2.05
	-1.92
	-2.81
	-2.56
	-3.15
	-1.56
	-3.03
	-2.83
	-2.42
	-2.74
	-3.12
	-2.3
	-3.22
	-3.04
	-2.18
	-2.65
	-2.58
	-2.87
	-2.35
	-2.51
	-2.78
	-2.53
	-1.99
	-2.61
	-2.4
	-1.99
	-2.45
	-2.92
	-1.56
	-3.58
	-2.08
	-3.05
	-3.21
	-2.4
	-2.41
	-1.64
	-2.9
	-2.81
	-2.26
	-3.37
	-3.03
	-1.95
	-2.46
	-2.44
	-2.61
	-2.56
	-2.6
	-2.95
	-2.95
	-2.39
	-2.35
	-2.13
	-2.57
	-2.8
	-2.97
	-3.22
	-2.9
	-2.8
	-3.14
	-2.55
	-2.91
	-2.41
	-3.13
	-3.05
	-2.89
	-2.58
	-1.57
	-2.34
	-2.43
	-1.94
	-2.91
	-2.89
	-2.36
	-3.05
	-2.3
	-2.8
	-2.71
	-2.5
	-1.95
	-2.31
	-2.84
	-2.71
	-3.33
	-3.18
	-2.52
	-2.72
	-2.95
	-2.16
	-2.68
	-3.09
	-2.87
	-3.1
	-2.19
	-2.83
	-2.38
	-1.89
	-2.64
	-2.31
	-2.5
	-2.07
	-3.09
	-2.26
	-2.81
	-2.76
	-3.2
	-2.85
	-2.92
	-3.22
	-2.56
	-2.27
	-2.86
	-2.14
	-2.63
	-3.01
	-2.12
	-2.6
	-2.92
	-2.42
	-3.33
	-2.71
	-2.42
	-2.61
	-2.15
	-2.73
	-1.81
	-2.42
	-3
	-2.28
	-3.16
	-3.04
	-2.13
	-3.16
	-3.06
	-2.22
	-3.03
	-3.07
	-2.4
	-1.84
	-2.26
	-2.09
	-2.32
	-1.92
	-1.66
	-2.68
	-2.78
	-2.84
	-2.36
	-3.06
	-2.54
	-2.66
	-2.57
	-2.8
	-2.71
	-2.67
	-2.83
	-1.89
	-2.67
	-2.93
	-2
	-3.02
	-3.1
	-2.41
	-2.08
	-2.53
	-2.31
	-2.86
	-3.34
	-2.12
	-2.96
	-2.93
	-2.84
	-2.38
	-2.22
	-2.65
	-2.98
	-1.78
	-3.33
	-3.05
	-2.6
	-2.67
	-2.38
	-3.07
	-2.86
	-2.96
	-2.12
	-3.26
	-1.61
	-2.6
	-2.72
	-2.35
	-3.13
	-1.95
	-2.53
	-3.09
	-3
	-2.29
	-2.49
	-3.11
	-2.95
	-2.34
	-2.22
	-2.92
	-1.69
	-3.04
	-2.57
	-2.92
	-3.26
	-3.06
	-3.28
	-2.47
	-2.97
	-2.12
	-3
	-2.49
	-2.22
	-2.09
	-3.07
	-2.31
	-2.89
	-2.47
	-2.93
	-2.62
	-2.5
	-2.65
	-2.78
	-2.24
	-2.87
	-1.5
	-3.3
	-2.12
	-2.44
	-3.01
	-2.4
	-2.77
	-2.44
	-1.46
	-2.97
	-1.83
	-2.32
	-2.64
	-2.6
	-3.19
	-2.15
	-2.22
	-3.04
	-2.53
	-3.08
	-2.36
	-2.17
	-2.7
	-2.49
	-2.71
	-2.97
	-2.55
	-2.23
	-2.23
	-2.64
	-3.2
	-2.84
	-3.06
	-1.79
	-2.33
	-2.42
	-2.31
	-2.41
	-3.18
	-3.14
	-2.68
	-2.88
	-3.07
	-2.87
	-2.94
	-2.16
	-2.59
	-3.04
	-2.34
	-2.27
	-2.83
	-2.91
	-1.52
	-2.87
	-3.13
	-2.18
	-2.34
	-2.77
	-1.83
	-2.03
	-3.1
	-2.21
	-3.23
	-2.79
	-2.02
	-2.97
	-1.79
	-2.59
	-2.99
	-2.29
	-2.96
	-2.97
	-2.86
	-1.93
	-2.19
	-2.04
	-2.04
	-2.74
	-3.01
	-2.49
	-2.35
	-2.4
	-3.01
	-3.03
	-2.32
	-2.39
	-3.25
	-2.7
	-2.58
	-2.83
	-2.25
	-2.22
	-2.56
	-2.21
	-2.26
	-2.73
	-2.65
	-2.99
	-2.43
	-2.77
	-3.5
	-3.08
	-2.8
	-2.72
	-2.88
	-2.69
	-2.67
	-1.9
	-3.11
	-2.93
	-3.09
	-2.34
	-2.9
	-2.69
	-2.17
	-2.84
	-2.33
	-2.8
	-2.2
	-2.45
	-2.72
	-2.29
	-2.86
	-2.76
	-2.29
	-2.66
	-2.43
	-1.91
	-2.81
	-2.85
	-2.21
	-2.23
	-2.3
	-2.2
	-2.96
	-2.86
	-2.49
	-3.07
	-1.87
	-3.37
	-2.18
	-2.15
	-2.36
	-2.78
	-2.54
	-3.14
	-2.91
	-3.48
	-2.22
	-2.03
	-3.14
	-2.53
	-2.24
	-2.85
	-2.94
	-2.18
	-2.92
	-3.19
	-2.35
	-2.73
	-2.95
	-3.28
	-2.94
	-3.05
	-3.16
	-3.13
	-2.53
	-2.45
	-2.66
	-3.13
	-3.12
	-3.04
	-2.13
	-2.77
	-2.64
	-2.81
	-1.65
	-3.05
	-1.68
	-2.59
	-2.43
	-2.98
	-2.86
	-2.92
	-2.38
	-3.09
	-2.39
	-2.75
	-2.87
	-2.99
	-2.44
	-2.79
	-2.35
	-2.86
	-3.03
	-2.93
	-1.91
	-2.99
	-2.65
	-2.67
	-3.03
	-2.85
	-2.47
	-2.02
	-2.66
	-2.92
	-3.12
	-3
	-2.74
	-2.52
	-2.84
	-2.16
	-3.24
	-2.45
	-2.65
	-2.7
	-3.03
	-2.89
	-2.65
	-3.03
	-2.7
	-2.02
	-2.27
	-1.85
	-3.18
	-2.62
	-2.66
	-2.71
	-2.43
	-3.29
	-2.47
	-2.86
	-3.11
	-3.32
	-2.58
	-3.03
	-2.09
	-2.72
	-2.74
	-2.08
	-2.43
	-3.03
	-2.95
	-3.15
	-2.56
	-2.13
	-2.89
	-2.51
	-2.51
	-2.52
	-2.44
	-2.84
	-2.15
	-2.93
	-2.99
	-3.03
	-2.55
	-2.07
	-2.73
	-2.33
	-3.14
	-3.13
	-3.06
	-2.87
	-2.26
	-2.89
	-1.59
	-2.48
	-1.92
	-2.64
	-2.15
	-2.91
	-2.64
	-1.94
	-2.66
	-3.16
	-2.67
	-1.99
	-3.02
	-3.06
	-2.51
	-2.7
	-2.93
	-2.97
	-2.64
	-2.96
	-3.19
	-2.83
	-2.62
	-2.74
	-2.87
	-1.74
	-2.8
	-2.48
	-2.01
	-2.61
	-3.47
	-3.08
	-3.07
	-2.27
	-2.81
	-2.35
	-3.27
	-2.51
	-1.91
	-3.05
	-2.02
	-2.63
	-2.93
	-2.61
	-2.54
	-2.4
	-3.31
	-3.1
	-3.07
	-3.15
	-2.78
	-3.08
	-2.06
	-2.32
	-3.04
	-2.82
	-2.4
	-3.35
	-2.52
	-3.16
	-2.89
	-2.62
	-3.02
	-2.82
	-2.97
	-2.52
	-2.39
	-2.83
	-2.8
	-2.54
	-2.68
	-2.92
	-3.01
	-2.65
	-2.67
	-2.18
	-2.31
	-2.44
	-2.73
	-3.03
	-2.93
	-2.82
	-3
	-2.87
	-2.13
	-3.29
	-2.65
	-2.91
	-3.02
	-2.33
	-2.46
	-2.66
	-2.75
	-2.94
	-1.86
	-1.67
	-3
	-2.71
	-2.94
	-2.86
	-1.95
	-2.21
	-3.25
	-3.24
	-2.21
	-2.85
	-3.28
	-2.23
	-3.32
	-3.15
	-2.27
	-2.36
	-2.63
	-2.78
	-2.71
	-3.09
	-2.14
	-2.32
	-2.88
	-2.87
	-2.26
	-2.42
	-3.01
	-2.6
	-2.47
	-2.56
	-1.93
	-2.94
	-2.56
	-2.34
	-2.29
	-2.88
	-3.14
	-2
	-2.56
	-2.31
	-3.53
	-2.16
	-2.9
	-2.53
	-3.16
	-2.97
	-2.72
	-3.17
	-2.45
	-3.15
	-3.01
	-3.1
	-2.8
	-2.53
	-3.35
	-2.64
	-2.3
	-2.76
	-2.72
	-3.01
	-2.78
	-2.86
	-3.52
	-2.83
	-3.26
	-3.04
	-2.01
	-2.33
	-2.01
	-2.39
	-2.61
	-2.61
	-2.47
	-2.36
	-2.97
	-3.18
	-3.13
	-3.09
	-2.55
	-2.38
	-2.61
	-3.06
	-2.2
	-2.14
	-3.06
	-2.83
	-2.95
	-3.23
	-2.77
	-2.94
	-2.75
	-2.67
	-3.02
	-2.41
	-2.29
	-1.8
	-2.91
	-2.7
	-2.51
	-3.13
	-2.74
	-3.07
	-2.83
	-2.69
	-2.93
	-1.72
	-2.78
	-2.33
	-2.81
	-1.24
	-2.95
	-2.91
	-2.74
	-2.91
	-2.77
	-2.05
	-2.42
	-2.51
	-2.27
	-1.98
	-1.83
	-2.09
	-1.78
	-3
	-2.46
	-2.06
	-3.22
	-1.96
	-2.54
	-1.79
	-2.11
	-2.86
	-2.62
	-2.15
	-2.44
	-3.14
	-2.39
	-2.47
	-2.58
	-2.66
	-2.51
	-2.51
	-2.22
	-2.34
	-2.32
	-2.51
	-2.66
	-2.55
	-2.47
	-2.78
	-2.47
	-3
	-3.24
	-2.9
	-2.57
	-1.81
	-2.02
	-2.83
	-2.93
	-2.27
	-3.38
	-2.41
	-2.57
	-2.63
	-2.21
	-2.9
	-2.31
	-3.07
	-2.96
	-2.75
	-3.14
	-3.14
	-1.96
	-2.65
	-2.25
	-2.18
	-2.3
	-3.01
	-2.35
	-2.86
	-2.39
	-2.43
	-2.22
	-2.46
	-2.49
	-2.99
	-3.31
	-2.44
	-1.92
	-2.49
	-3.27
	-2.37
	-1.73
	-3.22
	-2.88
	-2.52
	-2.45
	-2.21
	-2.69
	-2.88
	-2.75
	-2.38
	-2
	-2.48
	-2.63
	-3.21
	-2.64
	-3.07
	-2.4
	-3.15
	-2.69
	-1.82
	-2.32
	-2.87
	-2.92
	-3.11
	-2.98
	-2.58
	-3.23
	-2.44
	-2.91
	-2.33
	-2.97
	-2.09
	-3.29
	-2.81
	-2.72
	-2.18
	-2.42
	-2.9
	-2.36
	-2.27
	-2.86
	-2.53
	-2.85
	-2.23
	-2.32
	-3.13
	-2.61
	-3.04
	-2.51
	-2.13
	-2.95
	-2.8
	-2.17
	-3.19
	-1.85
	-3.4
	-2.57
	-3.15
	-2.11
	-3.01
	-2.22
	-2.69
	-2.84
	-3.05
	-2.54
	-2.59
	-3.16
	-2.44
	-3.02
	-3.25
	-2.17
	-2.58
	-2.92
	-2.99
	-2.65
	-3.04
	-2.69
	-2.73
	-2.69
	-2.08
	-3.02
	-3.08
	-2.66
	-2.3
	-3.16
	-3.08
	-2.51
	-2.27
	-3.12
	-3.02
	-3.08
	-2.38
	-3.01
	-2.32
	-2.77
	-2.13
	-3.06
	-2.97
	-2.86
	-2.55
	-2.68
	-2.66
	-2.38
	-1.88
	-1.67
	-3.1
	-2.28
	-2.85
	-2.56
	-2.76
	-3.01
	-2.8
	-2.2
	-2.08
	-2.83
	-3.31
	-2.79
	-2.26
	-3.09
	-2.26
	-2.44
	-2.87
	-2.41
	-2.73
	-3.05
	-2.81
	-2.8
	-2.3
	-3.3
	-2.35
	-3.08
	-2.04
	-3.07
	-2.72
	-2.74
	-2.61
	-2.26
	-2.89
	-1.85
	-2.23
	-3.11
	-3.29
	-3.19
	-1.78
	-3.05
	-2.23
	-3.29
	-2.12
	-2.5
	-2.54
	-2.17
	-2.32
	-2.8
	-2.99
	-3.03
	-2.87
	-2.26
	-2.29
	-2.53
	-3.06
	-3.05
	-3.38
	-3.35
	-3.01
	-2.5
	-3.45
	-2.82
	-2.91
	-2.64
	-2.14
	-3.19
	-2.29
	-2.36
	-3.04
	-2.97
	-2.98
	-3.09
	-3.17
	-3.02
	-3.17
	-2.63
	-2.82
	-2.09
	-2.27
	-2.88
	-3.32
	-2.59
	-2.77
	-3.27
	-2.03
	-2.96
	-2.72
	-2.65
	-2.86
	-2.2
	-2.49
	-2.83
	-2.99
	-2.74
	-3.14
	-2.72
	-2.78
	-2.9
	-2.83
	-2.51
	-2.96
	-2.94
	-3.05
	-2.12
	-3.19
	-2.11
	-2.95
	-2.4
	-3.28
	-2.45
	-2.53
	-2.39
	-3.21
	-2.21
	-2.53
	-2.37
	-3.11
	-1.97
	-2.99
	-2.88
	-2.29
	-2.51
	-2.79
	-2.45
	-2
	-2.89
	-2.77
	-2.73
	-2.17
	-2.02
	-2.5
	-2.35
	-2.39
	-2.53
	-2.62
	-2.72
	-2.07
	-2.9
	-3.06
	-2.92
	-2.48
	-2.43
	-2.82
	-2.86
	-2.87
	-2.44
	-3.17
	-2.68
	-2.7
	-2.75
	-3.12
	-2.8
	-3.15
	-2.8
	-3.03
	-2.26
	-3.19
	-2.75
	-3.22
	-2.82
	-3.07
	-2.93
	-2.17
	-2.04
	-2.21
	-2.4
	-2.91
	-3.09
	-2.97
	-3.05
	-2.93
	-2.92
	-2.68
	-2.96
	-2.2
	-2.09
	-3.5
	-2.63
	-2.25
	-2.8
	-2.15
	-2.74
	-2.41
	-2.93
	-2.73
	-2.88
	-2.29
	-2.86
	-2.5
	-1.96
	-2.15
	-2.82
	-2.47
	-3.09
	-3.08
	-2.11
	-3.19
	-2.83
	-2.69
	-2.6
	-2.95
	-2.16
	-2.79
	-2.24
	-1.81
	-2.95
	-2.34
	-2.94
	-3.1
	-2.81
	-2.86
	-3.4
	-1.43
	-2.67
	-2.79
	-3.06
	-2.8
	-2.7
	-2.27
	-3.17
	-2.8
	-3.09
	-3.39
	-2.02
	-2.93
	-2.59
	-2.37
	-2.34
	-1.91
	-2.74
	-2.68
	-2.71
	-2.86
	-2.27
	-3.08
	-2.58
	-1.69
	-2.34
	-3.1
	-1.86
	-2.23
	-2.59
	-2.35
	-3.33
	-1.98
	-2.89
	-2.38
	-2.99
	-2.87
	-2
	-3.01
	-2.72
	-2.84
	-3.12
	-3.07
	-2.85
	-2.72
	-2.07
	-2.07
	-2.56
	-2.9
	-2.48
	-2.23
	-2.43
	-3.01
	-2.37
	-2.44
	-2.56
	-2.89
	-2.75
	-2.87
	-2.81
	-2.63
	-2.22
	-2.86
	-2.8
	-2.89
	-2.76
	-2.24
	-2.67
	-2.49
	-2.81
	-3.34
	-2.94
	-3.07
	-2.67
	-2.66
	-2.43
	-2.69
	-2.25
	-1.99
	-1.89
	-2.6
	-3.05
	-3.06
	-1.9
	-2.87
	-2.31
	-2.2
	-3.3
	-2.3
	-2.49
	-2.4
	-3.11
	-2.26
	-3.22
	-2.48
	-2.34
	-2.59
	-2.96
	-2.16
	-2.31
	-2.35
	-1.95
	-2.48
	-2.43
	-2.9
	-2.93
	-2.47
	-3.41
	-2.05
	-2.86
	-2.41
	-2.54
	-3.42
	-2.41
	-3.23
	-2.49
	-2.28
	-3.22
	-2.04
	-2.7
	-2.81
	-1.97
	-3.03
	-2.93
	-2.75
	-2.42
	-2.27
	-3.21
	-3.17
	-3.47
	-3.31
	-2.56
	-2.83
	-3.27
	-2.62
	-2.44
	-2.34
	-3.31
	-3.27
	-1.94
	-2.55
	-2.3
	-3.21
	-2.4
	-2.17
	-3.03
	-1.85
	-2.32
	-2.23
	-1.79
	-3.16
	-2.92
	-2.25
	-2.56
	-3.05
	-2.95
	-2.69
	-3.06
	-3
	-2.95
	-2.2
	-2.94
	-2.41
	-2.85
	-3.01
	-2.44
	-3
	-2.49
	-2.7
	-3.18
	-2.37
	-1.9
	-3
	-2.46
	-2.37
	-2.72
	-3.12
	-2.45
	-2.84
	-2.97
	-2.52
	-2.52
	-2.31
	-2.67
	-2.52
	-2.2
	-3.05
	-2.85
	-2.55
	-2.69
	-2.82
	-2.96
	-2.71
	-2.28
	-3.45
	-2.48
	-2.91
	-2.75
	-2.84
	-2.25
	-2.64
	-2.98
	-2.53
	-2.92
	-2.93
	-2.85
	-2.26
	-2.56
	-3.49
	-2.71
	-2.66
	-2.32
	-2.95
	-2.38
	-3.1
	-2.99
	-2.48
	-2.67
	-2
	-2.98
	-3.14
	-2.76
	-2.58
	-2.73
	-2.17
	-2.86
	-2.12
	-2.28
	-2.79
	-2.59
	-3.2
	-2.69
	-2.47
	-3.05
	-1.95
	-2.66
	-2.13
	-3.01
	-2.61
	-2.42
	-2.98
	-3.03
	-2.92
	-2.46
	-3.11
	-2.79
	-3.41
	-2.71
	-3.28
	-2.47
	-2.61
	-2.01
	-2.43
	-2.6
	-2.44
	-2.17
	-3.15
	-3.06
	-2.05
	-2.73
	-1.94
	-2.26
	-2.08
	-2.65
	-2.84
	-2.97
	-2.28
	-2.93
	-2.7
	-2.79
	-2.36
	-2.55
	-2.66
	-2.77
	-2.08
	-2.99
	-3.43
	-3.03
	-3.09
	-2.43
	-2.4
	-2.04
	-2.11
	-2.75
	-1.64
	-2.54
	-2.76
	-3.16
	-2.45
	-3.12
	-2.36
	-2.7
	-2.31
	-3.47
	-2.77
	-2.85
	-2.45
	-2.49
	-2.96
	-3.02
	-2.87
	-2.25
	-2.37
	-2.63
	-2.15
	-2.41
	-2.09
	-3.2
	-2.8
	-2.64
	-2.73
	-2.17
	-3.16
	-3.03
	-2.23
	-2.92
	-2.56
	-1.88
	-3.24
	-2.97
	-3.07
	-3.08
	-2.29
	-2.45
	-3.01
	-2.36
	-2.43
	-2.46
	-2.79
	-2.06
	-2.37
	-3.13
	-2.45
	-2.97
	-3.49
	-3
	-2.55
	-2.35
	-3.06
	-2.54
	-2.46
	-2.68
	-2.31
	-2.58
	-2.22
	-2.36
	-2.18
	-1.26
	-2.58
	-2.36
	-1.99
	-2.82
	-1.9
	-2.84
	-2.44
	-2.35
	-3.19
	-2.87
	-2.05
	-2.28
	-3.07
	-2.56
	-2.97
	-2.46
	-2.83
	-2.45
	-2.42
	-2.87
	-2.19
	-3.06
	-2.87
	-2.1
	-2.99
	-3.34
	-2.83
	-2.28
	-2.3
	-2.48
	-2.14
	-1.91
	-3.11
	-2.77
	-1.88
	-2.36
	-2.82
	-3
	-2.18
	-3.03
	-2.39
	-2.96
	-2.8
	-2.99
	-2.68
	-2.68
	-2.74
	-3.16
	-2.97
	-2.58
	-2.9
	-2.24
	-2.66
	-2.35
	-2.15
	-2.09
	-2.64
	-2.19
	-2.26
	-2.77
	-3.45
	-2.88
	-1.65
	-2.77
	-3.36
	-3.09
	-2.86
	-2.77
	-3.26
	-3.36
	-2.84
	-1.57
	-2.26
	-2.38
	-2.69
	-3.04
	-3.17
	-2.74
	-2.95
	-2.97
	-2.55
	-3.03
	-3.04
	-2.57
	-3.43
	-2.55
	-2.14
	-3.17
	-2.96
	-2.5
	-3.07
	-2.94
	-2.78
	-2.87
	-2.3
	-2.58
	-2.84
	-2.76
	-2.43
	-2.96
	-2.84
	-2.96
	-3.1
	-2.64
	-2.9
	-2.77
	-2.4
	-3.11
	-2.13
	-3.11
	-3.05
	-2.12
	-2.94
	-2.04
	-2.86
	-2.1
	-2.91
	-2.15
	-2.71
	-2.33
	-2.52
	-2.7
	-2.62
	-2.88
	-3.1
	-2.01
	-2.38
	-2.5
	-2.71
	-2.62
	-2.18
	-2.91
	-2.5
	-2.33
	-2.24
	-2.05
	-2.92
	-3.07
	-2.77
	-2.67
	-3.33
	-1.86
	-2.03
	-3.11
	-2.66
	-2.49
	-2.42
	-2.07
	-2.14
	-2.63
	-2.05
	-3.24
	-2.34
	-2.55
	-2.35
	-2.84
	-2.03
	-2.83
	-3.09
	-1.41
	-3.02
	-2.62
	-2.36
	-3.06
	-2.66
	-3.2
	-2.92
	-1.55
	-2.93
	-2.86
	-2.67
	-2.37
	-2.6
	-2.81
	-1.99
	-2.12
	-3.4
	-3.22
	-3.01
	-2.25
	-2.57
	-3.01
	-2.75
	-2.62
	-2.92
	-2.39
	-2.95
	-2.74
	-2.09
	-2.53
	-2.96
	-3.37
	-2.59
	-2.62
	-3.17
	-3.21
	-2.75
	-3.18
	-2.45
	-1.87
	-2.57
	-2.83
	-2.95
	-2.93
	-3.14
	-2.24
	-2.1
	-2.26
	-2.98
	-2.45
	-2.81
	-1.89
	-3.07
	-2.44
	-2.94
	-3.1
	-3.11
	-3.24
	-3.22
	-2.17
	-2.89
	-2.87
	-3.26
	-2.65
	-2.06
	-2.81
	-3.39
	-2.93
	-2.9
	-3.05
	-2.19
	-2.88
	-3
	-3.24
	-2.75
	-3.09
	-2.9
	-2.06
	-2.57
	-2.08
	-2.07
	-2.54
	-3.04
	-3.2
	-2.97
	-2.43
	-2.63
	-2.65
	-2.61
	-2.39
	-3.01
	-2.31
	-2.97
	-3.18
	-2.31
	-1.85
	-2.82
	-2.07
	-2.65
	-3.01
	-2.68
	-2.5
	-2.98
	-2.39
	-2.66
	-2.72
	-2.3
	-3.07
	-3.08
	-2.85
	-1.81
	-3.11
	-2.34
	-3.22
	-2.42
	-2.71
	-2.72
	-2.34
	-2.19
	-2.73
	-2.82
	-1.52
	-2.25
	-2.12
	-3.08
	-2.87
	-2.96
	-3.07
	-3.02
	-2.4
	-2.49
	-2.93
	-2.77
	-3.05
	-2.62
	-2.69
	-2.87
	-2.87
	-2.48
	-2.66
	-2.4
	-2.02
	-2.87
	-2.8
	-3.2
	-2.22
	-2.29
	-3.07
	-3.32
	-2.52
	-2.34
	-2.99
	-2.97
	-2.7
	-3.14
	-3.19
	-2.89
	-2.81
	-2.05
	-3.05
	-3.03
	-2.26
	-2.25
	-2.82
	-3.01
	-2.34
	-2.56
	-2.91
	-2.16
	-2.83
	-2.86
	-2.46
	-2.92
	-3.14
	-1.97
	-2.25
	-2.82
	-2.82
	-2.56
	-2.4
	-2.38
	-2.71
	-2.45
	-2.35
	-2.86
	-2.11
	-2.51
	-2.87
	-2.91
	-2.94
	-3.13
	-2.33
	-2.85
	-2.83
	-2.92
	-2.21
	-2.09
	-2.89
	-2.83
	-3.23
	-2.39
	-2.1
	-2.87
	-3.27
	-3.06
	-2.8
	-1.56
	-3.57
	-3.06
	-2.74
	-2.73
	-2.95
	-2.45
	-1.85
	-2.47
	-3.36
	-2
	-2.83
	-2.97
	-2.63
	-3.25
	-2.17
	-2.41
	-1.97
	-3.09
	-2.26
	-3.12
	-2.91
	-2.99
	-2.99
	-2.84
	-2.55
	-2.91
	-3
	-2.56
	-3.01
	-2.98
	-2.35
	-3.47
	-3.15
	-3.2
	-2.47
	-2.39
	-2.11
	-2.8
	-2.98
	-2.55
	-2.15
	-2.72
	-2.22
	-3.22
	-2.36
	-2.42
	-2.3
	-3.09
	-2.34
	-3.05
	-3.27
	-2.02
	-2.87
	-2.41
	-2.27
	-2.5
	-2.33
	-2.69
	-2.28
	-2.8
	-3.3
	-2.31
	-2.9
	-2.51
	-2.26
	-3.09
	-2.25
	-2.31
	-3.21
	-2.62
	-3.06
	-2.19
	-2.98
	-2.75
	-2.54
	-2.69
	-3.14
	-2.35
	-2.91
	-2.73
	-2.99
	-3.44
	-3.12
	-2.56
	-2.76
	-3.28
	-2.76
	-2.6
	-2.34
	-2.97
	-2.21
	-2.42
	-2.96
	-2.24
	-2.65
	-2.36
	-2.84
	-3.06
	-2.59
	-2.74
	-3.36
	-2.61
	-3.21
	-2.96
	-2.88
	-3.11
	-2.96
	-2.47
	-2.87
	-2.63
	-2.32
	-2.44
	-2.54
	-1.81
	-2.55
	-2.9
	-3.15
	-2.63
	-2.18
	-1.97
	-2.78
	-3.08
	-3.16
	-3.1
	-2.2
	-2.85
	-2.55
	-2.65
	-3.17
	-1.71
	-2.66
	-2.46
	-2.42
	-2.84
	-2.36
	-2.37
	-1.76
	-2.66
	-3.15
	-2.67
	-2.3
	-3.02
	-2.53
	-2.73
	-2.31
	-2.52
	-2.95
	-2.73
	-2.05
	-3.11
	-2.34
	-3.11
	-2.59
	-1.41
	-3.1
	-2.92
	-2.41
	-2
	-2.46
	-2.81
	-2.87
	-2.7
	-2.78
	-2.34
	-2.03
	-2.67
	-3.11
	-2.4
	-2.35
	-2.72
	-2.43
	-2.93
	-2.83
	-2.84
	-2.64
	-3.04
	-2.33
	-2.42
	-2.6
	-3.39
	-3.11
	-2.59
	-2.76
	-2.29
	-3.22
	-3.11
	-2.46
	-2.31
	-1.73
	-2.61
	-3.28
	-2.85
	-2.56
	-2.65
	-2.57
	-2.34
	-2.1
	-2.71
	-3.42
	-3.15
	-3.05
	-3.13
	-1.86
	-2.92
	-3.17
	-2.54
	-1.58
	-2.37
	-3.04
	-2.62
	-2.8
	-3.2
	-3.48
	-2.59
	-3.43
	-2.86
	-2.71
	-2.47
	-2.49
	-2.35
	-2.18
	-1.95
	-3.18
	-2.14
	-2.51
	-2.5
	-2.34
	-1.76
	-2.31
	-2.78
	-1.95
	-2.07
	-2.39
	-2.55
	-2.78
	-2.81
	-2.7
	-2.7
	-2.4
	-2.73
	-2.42
	-2.95
	-3.15
	-2.97
	-2.39
	-2.99
	-2.48
	-2.1
	-2.76
	-2.43
	-3.38
	-3.12
	-2.77
	-2.82
	-2.91
	-2.95
	-2.69
	-2.93
	-3.29
	-3.07
	-3
	-2.09
	-2.01
	-3.01
	-2.31
	-3.28
	-3
	-2.55
	-2.95
	-2.47
	-2.44
	-2.55
	-2.69
	-2.52
	-3.05
	-2.58
	-1.96
	-2.53
	-2.73
	-3.38
	-3.05
	-2.52
	-1.93
	-2.61
	-2.24
	-3.07
	-3.13
	-2.66
	-2.37
	-2.85
	-2.89
	-2.97
	-2.4
	-2.57
	-2.42
	-3.21
	-2.46
	-2.33
	-1.95
	-1.7
	-3.22
	-2.1
	-1.79
	-2.27
	-2.22
	-2.28
	-2.48
	-2.58
	-3.11
	-2.8
	-2.66
	-2.61
	-1.97
	-1.96
	-2.6
	-2.1
	-3.01
	-2.34
	-2.82
	-2.84
	-2.42
	-3.38
	-2.55
	-2.87
	-1.89
	-2.3
	-3.02
	-2.82
	-1.73
	-2.69
	-2.51
	-2.49
	-2.39
	-2.89
	-2.76
	-1.83
	-2.43
	-2.36
	-2.97
	-2.31
	-2.66
	-2.75
	-3.03
	-2.74
	-2.69
	-2.74
	-2.95
	-2.21
	-3
	-2.14
	-2.46
	-1.83
	-2.42
	-2.83
	-2.3
	-3
	-3.04
	-3.16
	-2.98
	-3.18
	-2.55
	-2.65
	-1.6
	-2.18
	-2.54
	-2.34
	-3.09
	-2.63
	-2.99
	-2.69
	-3.14
	-2.98
	-2.36
	-1.74
	-2.89
	-2.65
	-3.11
	-2.52
	-2.19
	-2.86
	-2.58
	-2.63
	-1.56
	-2.93
	-2.39
	-3.12
	-2.9
	-3.11
	-3.17
	-2.7
	-2.96
	-1.94
	-2.52
	-3.09
	-2.86
	-2.6
	-3.22
	-2.55
	-2.1
	-2.53
	-2.96
	-2.14
	-3.05
	-2.29
	-2.98
	-2.76
	-1.82
	-3.23
	-3.42
	-2.43
	-2.91
	-2.96
	-2.66
	-2.77
	-2.5
	-3.24
	-2.57
	-2.85
	-2.36
	-2.13
	-2.15
	-1.62
	-2.84
	-2.46
	-2.87
	-2.79
	-3.01
	-2.28
	-2.14
	-3.12
	-2.82
	-3
	-2.65
	-1.75
	-3.12
	-2.91
	-2.27
	-2.62
	-2.9
	-2.45
	-2.98
	-2.21
	-2.41
	-2.51
	-2.69
	-3.38
	-2.57
	-2.61
	-3.2
	-2.74
	-2.6
	-2.86
	-2.68
	-2.44
	-3.12
	-2.99
	-2.33
	-3.3
	-2.83
	-1.82
	-2.78
	-2.57
	-2.66
	-2.8
	-2.13
	-2.23
	-2.93
	-1.3
	-3.28
	-2.61
	-2.71
	-2.65
	-2.72
	-3.03
	-2.7
	-2.5
	-2.8
	-2.76
	-2.33
	-2.43
	-3.07
	-2.98
	-2.11
	-2.07
	-2.8
	-2.98
	-3.1
	-2.7
	-2.32
	-3.19
	-3.24
	-2.63
	-2.53
	-2.88
	-2.5
	-2.51
	-2.71
	-2.95
	-3.01
	-2.83
	-2.78
	-3.37
	-2.07
	-1.98
	-2.05
	-2.83
	-2.53
	-2.96
	-2.68
	-2.59
	-2.52
	-2.18
	-2.26
	-2.18
	-2.44
	-2.89
	-3.11
	-2.19
	-1.73
	-2.43
	-3.37
	-1.93
	-2.27
	-3.26
	-3.15
	-2.22
	-2.71
	-2.75
	-2.06
	-2.25
	-1.9
	-1.95
	-2.85
	-2.94
	-3.01
	-2.8
	-2.49
	-2.36
	-1.89
	-2.33
	-2.64
	-3.05
	-2.56
	-2.34
	-2.76
	-2.77
	-2.64
	-2.28
	-2.52
	-2.16
	-2.81
	-3.06
	-2.74
	-2.88
	-3.03
	-2.04
	-1.87
	-3.24
	-2.25
	-2.94
	-3.08
	-2.74
	-2.73
	-2.27
	-2.71
	-3.06
	-2.69
	-2.21
	-2.93
	-2.43
	-3.05
	-3.43
	-2.59
	-1.94
	-2.41
	-2.15
	-1.61
	-2.32
	-2.4
	-2.92
	-3.31
	-2.49
	-2.53
	-1.97
	-3.03
	-2.68
	-3.68
	-2.35
	-2.23
	-2.98
	-3.36
	-2.06
	-2.2
	-2.51
	-2.83
	-2.88
	-3.16
	-2.12
	-2.37
	-2.43
	-2.55
	-2.99
	-1.62
	-2.44
	-2.21
	-3.03
	-3.08
	-2.91
	-2.35
	-2.38
	-2.31
	-2.85
	-2.15
	-2.62
	-1.85
	-3.41
	-2.65
	-2.22
	-3.12
	-2.66
	-2.36
	-3.26
	-2.83
	-2.58
	-2.74
	-2.77
	-2.55
	-2.18
	-3.3
	-3.06
	-3.14
	-1.9
	-3.05
	-2
	-2.55
	-2.22
	-2.49
	-2.93
	-2.72
	-3.28
	-2.3
	-2.62
	-3.19
	-2.26
	-1.75
	-2.78
	-3.08
	-3.07
	-2.51
	-3.53
	-2.85
	-2.91
	-2.51
	-2.9
	-2.59
	-2.21
	-2.7
	-2.97
	-3.18
	-2.92
	-3.15
	-2.82
	-2.92
	-3.15
	-3.08
	-2.49
	-2.58
	-2.66
	-2.3
	-2.4
	-2.62
	-2.63
	-3.41
	-2.41
	-3.13
	-2.22
	-2.53
	-3.02
	-2
	-2.59
	-3
	-2.45
	-2.93
	-2.35
	-3.25
	-2.58
	-2.94
	-2.02
	-2.48
	-2.63
	-3.16
	-1.96
	-3.18
	-2.44
	-2.85
	-2.81
	-2.69
	-3.28
	-2.51
	-3.33
	-2.16
	-2.94
	-2.99
	-3.03
	-2.32
	-2.06
	-2.93
	-2.95
	-2.43
	-2.82
	-2.4
	-2.12
	-3.03
	-3.07
	-2.44
	-3.06
	-2.41
	-2.92
	-2.7
	-2.67
	-2.1
	-2.18
	-2.53
	-2.9
	-1.89
	-3.04
	-2.98
	-2.52
	-2.27
	-2.24
	-2.39
	-2.55
	-2.72
	-2.73
	-2.39
	-2.56
	-3.06
	-3.04
	-2.29
	-2.21
	-3.17
	-3.05
	-2.48
	-3.29
	-2.45
	-3.26
	-2.43
	-2.53
	-3.08
	-2.76
	-2.59
	-2.84
	-2.38
	-2.91
	-2.98
	-2.93
	-2.84
	-3.05
	-2.26
	-1.88
	-2.75
	-2.67
	-2.1
	-2.46
	-1.81
	-2.41
	-2.18
	-3.22
	-3.17
	-3.01
	-2.52
	-2.31
	-3.01
	-2.82
	-2.19
	-3
	-3.1
	-2.27
	-2.86
	-2.99
	-2.46
	-2.68
	-2.36
	-2.77
	-2.44
	-2.85
	-2.68
	-2.42
	-1.87
	-3.11
	-2.3
	-2.45
	-2.11
	-2.96
	-2.22
	-2.87
	-1.98
	-3.1
	-3.16
	-2.45
	-2.65
	-1.44
	-3.09
	-2.76
	-1.92
	-2.37
	-3.26
	-2.75
	-3.17
	-2.51
	-2.09
	-1.64
	-3.08
	-1.81
	-2.58
	-3.27
	-1.85
	-2.55
	-2.81
	-1.99
	-2.48
	-2.7
	-2.95
	-2.45
	-2.92
	-2.43
	-2.79
	-3.36
	-2.66
	-2.45
	-2.94
	-2.55
	-2.09
	-1.65
	-2.78
	-2.56
	-3.37
	-2.39
	-1.99
	-3.33
	-2.94
	-2.09
	-3.03
	-2.82
	-3.07
	-2.43
	-1.51
	-2.93
	-2.55
	-1.93
	-2.71
	-2.01
	-3.03
	-2.88
	-2.96
	-2.1
	-1.95
	-2.31
	-3.05
	-2.41
	-3.06
	-3.24
	-2.82
	-3.53
	-2.62
	-3.33
	-3.09
	-2.22
	-2.26
	-2.28
	-3.19
	-2.7
	-2.18
	-3.15
	-1.64
	-3.41
	-3
	-3.06
	-2.65
	-2.21
	-2.15
	-3.13
	-1.77
	-1.58
	-1.79
	-2.07
	-1.54
	-2.94
	-2.86
	-2.77
	-2.69
	-3.18
	-2.15
	-2.81
	-3.06
	-2.87
	-1.89
	-2.58
	-2.42
	-3.12
	-2.52
	-3
	-2.79
	-2.67
	-2.77
	-2.58
	-2.7
	-2.56
	-2.88
	-2.92
	-2.96
	-2.75
	-3.05
	-2.71
	-2.71
	-2.94
	-2.69
	-2.21
	-3.02
	-2.93
	-2.88
	-2.81
	-2.58
	-3.19
	-2.86
	-3.05
	-2.95
	-2.76
	-2.95
	-3.02
	-2.57
	-1.99
	-2.88
	-2.98
	-3.13
	-2.43
	-2.22
	-3.05
	-2.42
	-2
	-3.25
	-2.18
	-2.58
	-2.68
	-3.24
	-2.09
	-3.31
	-2.85
	-2.34
	-2.05
	-3.27
	-2.73
	-2.61
	-2.83
	-1.79
	-2.93
	-2.28
	-3.14
	-1.69
	-2.56
	-2.21
	-2.82
	-2.6
	-2.89
	-2.61
	-2.47
	-2.36
	-2.96
	-1.12
	-3.26
	-1.61
	-2.96
	-2.99
	-2.64
	-2.85
	-2.47
	-2.68
	-3
	-2.91
	-2.39
	-2.15
	-2.28
	-2.67
	-2.1
	-2.44
	-2.83
	-3
	-3.02
	-2.45
	-1.98
	-2.29
	-2.85
	-3.12
	-2.52
	-2.7
	-2.84
	-2.31
	-2.45
	-2.49
	-2.82
	-2.9
	-2.59
	-2.03
	-2.09
	-2.63
	-1.98
	-3.12
	-2.47
	-2.8
	-2.83
	-2.82
	-2.83
	-3.04
	-3.37
	-2.27
	-2.24
	-3.07
	-2.3
	-2.49
	-2.91
	-2.93
	-2.28
	-3.18
	-3.1
	-2.91
	-3.36
	-2.94
	-3.23
	-2.31
	-2.61
	-2.24
	-2.17
	-2.97
	-2.44
	-3.12
	-2.2
	-2.69
	-2.21
	-1.99
	-2.61
	-2.24
	-2.68
	-3.23
	-2.15
	-2.85
	-3.01
	-3.12
	-2.65
	-2.47
	-2.4
	-2.42
	-3.08
	-2.56
	-3.49
	-3.05
	-3.08
	-2.76
	-1.96
	-3.15
	-2.58
	-2.29
	-2.8
	-2.81
	-2.72
	-3.27
	-3.14
	-2.57
	-2.73
	-2.29
	-3.08
	-2.48
	-2.71
	-1.64
	-2.15
	-2.72
	-3
	-2.79
	-2.77
	-2.93
	-2.77
	-2.06
	-2.76
	-2.89
	-2.54
	-2.12
	-2.47
	-3.12
	-2.59
	-2.95
	-2.89
	-2.29
	-2.83
	-2.46
	-2.09
	-3.09
	-3.01
	-2.79
	-3.07
	-3.6
	-3.03
	-3.07
	-2.11
	-2.29
	-2.04
	-2.86
	-3.3
	-3.54
	-2.97
	-2.3
	-2.83
	-2.77
	-2.68
	-2.5
	-2.23
	-2.87
	-2.51
	-2.33
	-3.06
	-2.04
	-2.81
	-3.13
	-2.59
	-3.11
	-2.91
	-2.4
	-2.36
	-3
	-2.26
	-2.81
	-2.32
	-2.74
	-1.74
	-3.02
	-2.47
	-2.07
	-2.04
	-3.02
	-2.72
	-2.12
	-2.43
	-2.01
	-2.82
	-2.5
	-2.98
	-2.65
	-2.79
	-2.85
	-2.08
	-3.19
	-2.14
	-2.12
	-2.35
	-2.65
	-2.86
	-2.51
	-1.64
	-3.05
	-2.52
	-2.76
	-2.88
	-2.58
	-3.47
	-3
	-2.98
	-2.3
	-2
	-2.82
	-2.38
	-2.2
	-2.74
	-3.29
	-2.29
	-2.69
	-2.5
	-2.68
	-3.11
	-2.54
	-2.91
	-2.44
	-1.88
	-2.24
	-2.25
	-3.03
	-2.52
	-2.03
	-1.93
	-2.84
	-2.06
	-2.55
	-2.25
	-2.9
	-2.53
	-2.62
	-3.1
	-1.75
	-2.76
	-2.94
	-2.32
	-2.92
	-1.94
	-2.74
	-1.96
	-2.58
	-3.24
	-2.94
	-2.96
	-2.6
	-2.35
	-2.31
	-2.67
	-2.91
	-2.52
	-3.07
	-2.55
	-2.36
	-2.9
	-2.88
	-3.05
	-2.4
	-2.7
	-2.3
	-2.48
	-3.4
	-1.97
	-2.48
	-3.09
	-2.83
	-2.23
	-2.95
	-2.68
	-2.78
	-2.36
	-3.09
	-2.13
	-3.09
	-2.23
	-2.87
	-2.46
	-2.05
	-2.48
	-2.92
	-2.47
	-2.21
	-2.58
	-3.06
	-2.98
	-2.88
	-2.89
	-2.52
	-1.86
	-2.41
	-2.5
	-2.12
	-2.1
	-2.29
	-2.76
	-2.45
	-2.78
	-3.01
	-2.64
	-2.86
	-2.59
	-2.63
	-2.12
	-2.04
	-2.15
	-2.81
	-3.42
	-2.88
	-2.04
	-1.92
	-2.51
	-2.41
	-3
	-3.11
	-2.26
	-2.44
	-2.95
	-3.17
	-2.72
	-1.42
	-3.05
	-2.27
	-2.05
	-2.27
	-3.1
	-2.85
	-3.1
	-3.02
	-2.9
	-2.45
	-2.15
	-2.28
	-1.5
	-2.53
	-1.61
	-1.71
	-3
	-3.09
	-3.04
	-2.53
	-2.74
	-3.01
	-2.62
	-2.73
	-2.66
	-3.09
	-3.16
	-2.22
	-3.07
	-2.43
	-3.2
	-2.17
	-3.12
	-2.42
	-1.85
	-2.47
	-3.08
	-3.21
	-3
	-1.49
	-3.13
	-1.81
	-3.24
	-3.03
	-2.86
	-2.57
	-2.48
	-2.73
	-2.36
	-2.41
	-2.44
	-2.75
	-2.84
	-3.01
	-2.99
	-2.13
	-2.51
	-2.27
	-2.6
	-2.57
	-2.25
	-2.19
	-3.07
	-2.97
	-3.27
	-2.79
	-2.41
	-2.37
	-2.84
	-2.53
	-2.82
	-2.59
	-2.84
	-2.39
	-2.53
	-2.55
	-3.01
	-3.1
	-2.96
	-2.28
	-2.43
	-2.55
	-2.32
	-2.87
	-2.96
	-2.44
	-2.66
	-2.35
	-2.25
	-2.89
	-2.82
	-2.88
	-2.22
	-2.53
	-1.67
	-1.99
	-1.83
	-2.3
	-2.75
	-2.45
	-3.14
	-2.79
	-3.22
	-3.02
	-2.49
	-2.38
	-2.54
	-2.4
	-2.32
	-2.76
	-3.29
	-2.87
	-3.37
	-3.1
	-1.84
	-3.08
	-3.03
	-2.78
	-2.53
	-1.91
	-2.98
	-2.69
	-2.58
	-2.33
	-1.75
	-2.05
	-2.9
	-3.36
	-2.95
	-2.8
	-3.21
	-2.17
	-2.23
	-3.29
	-2.59
	-3
	-2.5
	-2.89
	-2.22
	-2.46
	-3.09
	-2.5
	-3.21
	-2.5
	-3.25
	-3.08
	-2.47
	-2.84
	-2.71
	-3.49
	-2.47
	-1.88
	-3.08
	-3.33
	-2.69
	-2.38
	-3.24
	-2.9
	-2.64
	-2.03
	-2.13
	-2.66
	-2.99
	-3.15
	-3.03
	-2.59
	-2.49
	-1.97
	-3.15
	-3.34
	-2.41
	-2.36
	-2.8
	-3.07
	-1.64
	-2.9
	-2.5
	-3.11
	-1.98
	-2.1
	-2.88
	-2.55
	-3.52
	-2.94
	-2.68
	-2.22
	-3.48
	-2.97
	-2.66
	-2.45
	-2.62
	-2.13
	-3.04
	-3.03
	-2.24
	-2.34
	-2.85
	-3.15
	-3.09
	-3.06
	-2.65
	-2.48
	-2.52
	-1.87
	-2.48
	-2.32
	-2.1
	-2.67
	-3.51
	-2.52
	-2.41
	-2.59
	-3.12
	-3
	-3.09
	-2.97
	-2.74
	-2.92
	-2.24
	-3.34
	-2.14
	-3.3
	-2.99
	-2.51
	-2.53
	-2.11
	-2.93
	-2.25
	-2.75
	-2.13
	-2.59
	-2.82
	-2.66
	-3.22
	-2.38
	-2.48
	-2.37
	-2.23
	-2.75
	-2.1
	-2.57
	-2.3
	-2.19
	-2.31
	-2.29
	-1.85
	-2.62
	-2.73
	-2.38
	-2.12
	-2.65
	-2.33
	-2.81
	-2.93
	-3.15
	-2.26
	-1.72
	-2.26
	-2.25
	-2.83
	-2.6
	-2.61
	-2.62
	-2.47
	-3.6
	-2.87
	-2.36
	-2.24
	-2.94
	-2.63
	-1.98
	-2.42
	-1.89
	-2.63
	-3.13
	-2.47
	-2.25
	-3.01
	-3.08
	-1.99
	-2.88
	-3.08
	-2.44
	-2.21
	-2.9
	-2.4
	-3.25
	-3.04
	-1.88
	-2.66
	-3.03
	-2.91
	-3.07
	-3
	-2.75
	-2.12
	-2.74
	-2.31
	-2.25
	-2.88
	-2.27
	-2.85
	-2.16
	-2.05
	-3.24
	-3.33
	-3.45
	-2.72
	-3.07
	-2.68
	-2.87
	-2.79
	-2.51
	-2.83
	-2.46
	-2.82
	-2.83
	-2.21
	-2.77
	-3.34
	-2.53
	-2.54
	-2.6
	-3.05
	-1.98
	-3.03
	-2.68
	-3.23
	-2.32
	-2.93
	-2.6
	-2.09
	-3.09
	-2.52
	-2.38
	-2.42
	-2.54
	-2.07
	-2.32
	-3.16
	-1.81
	-3.02
	-2.55
	-2.95
	-2.21
	-3.23
	-3.13
	-1.94
	-2.1
	-3.09
	-2.11
	-2.78
	-2.27
	-2.72
	-1.92
	-2.8
	-2.61
	-2.22
	-1.94
	-2.91
	-2.13
	-2.9
	-3.04
	-2.17
	-2.46
	-2.66
	-2.24
	-2.46
	-2.86
	-2.13
	-2.7
	-2.78
	-2.49
	-2.9
	-2.77
	-2.02
	-2.66
	-2.87
	-3.24
	-2.9
	-3.25
	-2.73
	-2.87
	-1.93
	-2.15
	-1.63
	-2.64
	-3.11
	-1.87
	-2.23
	-2.8
	-2.04
	-2.41
	-3.22
	-2.06
	-2.3
	-2.6
	-2.48
	-2.12
	-2.84
	-2.91
	-2.46
	-2.09
	-2.43
	-2.74
	-2.27
	-2.81
	-2.68
	-2.71
	-2.4
	-2.58
	-2.5
	-2.28
	-2.94
	-2.1
	-3.48
	-2.38
	-3.2
	-2.42
	-2.24
	-3.09
	-1.73
	-2.83
	-2.93
	-2.71
	-3.2
	-2.76
	-2.92
	-3.24
	-2.54
	-2.15
	-2.47
	-2.81
	-2.52
	-2.56
	-2.8
	-2.66
	-2.14
	-2.48
	-2.66
	-2.92
	-2.74
	-3.05
	-2.08
	-2.71
	-2.34
	-2.52
	-2.21
	-2.47
	-3.15
	-2.22
	-2.68
	-2.84
	-2.84
	-2.6
	-3.23
	-2.74
	-3.19
	-3.01
	-2.62
	-2.79
	-1.74
	-3.31
	-2.29
	-2.68
	-2.75
	-3.36
	-3.21
	-3.12
	-2.85
	-2.51
	-2.77
	-2.38
	-2.41
	-2.59
	-2.22
	-2.77
	-2.56
	-2.11
	-2.6
	-2.1
	-3.23
	-2.59
	-3.01
	-3.37
	-2.53
	-2.09
	-2.14
	-2.67
	-2.62
	-2.82
	-2.78
	-2.54
	-2.94
	-2.66
	-2.42
	-2.85
	-2.65
	-2.67
	-2.3
	-2.14
	-2.93
	-2.61
	-2.61
	-2.88
	-3.02
	-3.21
	-2.96
	-2.46
	-2.73
	-2.52
	-2.23
	-3
	-2.72
	-2.54
	-2.91
	-2.99
	-3.23
	-3.28
	-3.32
	-3.17
	-2.71
	-2.59
	-2.71
	-1.87
	-3.08
	-2.36
	-1.81
	-2.44
	-2.72
	-2.92
	-1.66
	-2.68
	-2.11
	-3.03
	-2.56
	-2.86
	-2.78
	-2.68
	-1.55
	-2.61
	-2.23
	-2.63
	-3.01
	-2.36
	-1.89
	-2.38
	-3.11
	-2.93
	-2.53
	-3.04
	-2.81
	-3.09
	-2.97
	-2.87
	-2.43
	-2.53
	-2.63
	-2.92
	-2.48
	-3.24
	-2.11
	-2.3
	-2.63
	-2.9
	-2.68
	-2.12
	-2.54
	-1.87
	-2.42
	-2.96
	-3.05
	-1.64
	-2.5
	-2.35
	-3.01
	-2.69
	-3.14
	-2.25
	-2.91
	-2.35
	-2.72
	-2.74
	-2.39
	-2.91
	-2.7
	-3.19
	-2.26
	-2.73
	-3
	-3.01
	-2.38
	-2.24
	-1.75
	-3.11
	-2.41
	-2.58
	-2.58
	-2.52
	-3.32
	-2.26
	-2.79
	-3.25
	-2.89
	-3.21
	-2.44
	-2.8
	-3.04
	-3.05
	-2.94
	-2.24
	-2.43
	-2.93
	-2.35
	-3.17
	-2.85
	-2.8
	-2.83
	-2.7
	-2.2
	-1.94
	-1.82
	-3.02
	-3
	-2.51
	-2.95
	-2.03
	-3.05
	-2.23
	-2.78
	-2
	-3.25
	-2.89
	-2.79
	-2.88
	-1.86
	-3.02
	-2.54
	-3.27
	-2.83
	-2.26
	-2.82
	-1.88
	-2.86
	-2.12
	-2.67
	-2.91
	-2.86
	-1.94
	-3.29
	-1.73
	-3.08
	-2.3
	-3.01
	-2.81
	-3.08
	-2.83
	-2.74
	-2.94
	-2.33
	-2.93
	-3.14
	-3.24
	-2.63
	-2.27
	-2.75
	-2.24
	-2.95
	-2.89
	-2.06
	-2.84
	-2.06
	-2.53
	-2.47
	-2.88
	-3.29
	-1.61
	-2.49
	-2.64
	-2.69
	-2.32
	-2.41
	-2.83
	-3.1
	-3.03
	-2.74
	-2.94
	-3.14
	-2.3
	-2.55
	-2.45
	-3.4
	-2.92
	-3.09
	-2.93
	-3.24
	-3.12
	-3.08
	-3.09
	-2.99
	-2.39
	-3.16
	-2.26
	-1.99
	-3.33
	-2.45
	-1.68
	-2.92
	-2.55
	-2.47
	-3.2
	-2.48
	-3.05
	-3.26
	-1.56
	-2.56
	-2.07
	-3.01
	-2.58
	-2.29
	-3.07
	-3.02
	-3.25
	-2.41
	-2.58
	-2.86
	-2.93
	-3.39
	-2.49
	-2.12
	-2.78
	-2.92
	-2.46
	-2.38
	-2.7
	-3.25
	-2.38
	-1.83
	-3.49
	-2.69
	-2.61
	-2.82
	-2.89
	-3.07
	-1.92
	-2.68
	-3.11
	-2.96
	-3.13
	-3.24
	-2.7
	-2.68
	-2.85
	-3.03
	-2.27
	-2.72
	-2.84
	-2.45
	-3.07
	-2.76
	-3.32
	-2.83
	-3.27
	-2.24
	-3.04
	-2.63
	-2.58
	-2.92
	-2.5
	-3.25
	-2.36
	-2.82
	-2.44
	-2.55
	-1.65
	-2.69
	-3.16
	-1.78
	-2.78
	-1.52
	-2.52
	-2.25
	-2.95
	-2.01
	-2.06
	-2.33
	-2.21
	-2.83
	-2.22
	-3.26
	-1.98
	-2.96
	-2.2
	-2.92
	-3.29
	-3.03
	-2.79
	-1.96
	-2.66
	-2.59
	-2.68
	-2.5
	-3.03
	-3.31
	-2.47
	-2.47
	-2.64
	-2.44
	-2.74
	-1.99
	-2.5
	-2.6
	-3.17
	-2.5
	-2.63
	-3.02
	-3
	-3.18
	-2.12
	-2.11
	-2.89
	-2.6
	-2.94
	-3.13
	-2.46
	-3.07
	-2.63
	-1.62
	-2.56
	-2.95
	-3.13
	-2.96
	-2.79
	-1.68
	-2.5
	-2.89
	-2.65
	-2.58
	-2.98
	-2.3
	-2.94
	-3.05
	-2.87
	-2.76
	-2.3
	-2.63
	-2.09
	-2.64
	-2.86
	-2.03
	-2.09
	-2.78
	-2.99
	-2.85
	-2.32
	-2.88
	-2.99
	-3.26
	-3.12
	-2.84
	-2.12
	-1.93
	-3.01
	-2.11
	-2.89
	-2.18
	-2.37
	-2.08
	-2.69
	-2.1
	-2.47
	-1.89
	-2.45
	-2.58
	-3.19
	-1.81
	-3.08
	-3.17
	-2.71
	-3.07
	-2.98
	-2.08
	-2.87
	-2.71
	-2.19
	-3.04
	-2.79
	-2.21
	-3.24
	-2.86
	-2.1
	-2.85
	-2.61
	-2.93
	-3.3
	-3.21
	-2.31
	-2.66
	-3.17
	-2.3
	-3.24
	-3.23
	-2.49
	-2.42
	-2.78
	-3.06
	-2.07
	-2.93
	-2.36
	-2.79
	-3.24
	-2.11
	-2.93
	-2.99
	-2.98
	-3.08
	-3.35
	-2.28
	-2.64
	-2.97
	-2.22
	-3.34
	-2.66
	-2.42
	-2.38
	-3
	-2.76
	-3.3
	-2.94
	-2.53
	-2.88
	-2.66
	-2.29
	-3.06
	-2.51
	-2.75
	-3.14
	-2.65
	-2.42
	-2.65
	-2.45
	-1.85
	-2.48
	-2.46
	-2.28
	-2.62
	-2.5
	-2.53
	-2.2
	-2.42
	-2.42
	-2.62
	-2.15
	-3.26
	-3.13
	-3.12
	-2.23
	-2.56
	-3.21
	-2.78
	-2.85
	-1.99
	-2.39
	-2.41
	-2.3
	-3.17
	-3.15
	-3.02
	-2.56
	-3.5
	-3.27
	-2.75
	-3.01
	-2.98
	-2.56
	-2.79
	-2.64
	-2.35
	-2.61
	-2.65
	-2.48
	-3.16
	-2.93
	-3.18
	-3.13
	-2.94
	-2.55
	-3.05
	-2.86
	-2.67
	-2.87
	-2.92
	-3.34
	-2.29
	-2.86
	-2.59
	-1.91
	-3.01
	-2.54
	-1.96
	-2.21
	-2.09
	-1.7
	-2.61
	-2.71
	-2.57
	-2.7
	-3.05
	-2.78
	-2.91
	-3.04
	-2.66
	-2.52
	-2.55
	-2.54
	-2.12
	-2.18
	-2.86
	-3
	-3.08
	-2.77
	-3.2
	-2.74
	-3.04
	-3.03
	-3.09
	-2.15
	-2.81
	-2.79
	-3.14
	-2.92
	-2.92
	-1.72
	-2.92
	-2.71
	-2.89
	-2.83
	-3.07
	-3.17
	-2.74
	-2.53
	-2.45
	-2.26
	-2.12
	-3.16
	-3.08
	-2.57
	-2.53
	-2.76
	-2.71
	-3.01
	-3.39
	-3.44
	-2.35
	-2.73
	-2.68
	-2.75
	-2.64
	-3.05
	-3.4
	-2.23
	-2.23
	-3.03
	-1.98
	-2.66
	-2.14
	-2.84
	-2.29
	-2.53
	-2.8
	-2.95
	-2.94
	-2.14
	-2.89
	-2.74
	-3.11
	-2.87
	-3.15
	-2.33
	-3.13
	-2.73
	-2.91
	-2.4
	-3
	-2.56
	-2.91
	-3.18
	-2.58
	-2.04
	-2.12
	-2.67
	-2.89
	-2.67
	-2.63
	-2.62
	-2.35
	-2.54
	-2.83
	-2.01
	-2.68
	-3.07
	-2.81
	-2.81
	-2.83
	-2.22
	-2.69
	-2.42
	-2.93
	-2.73
	-3.04
	-3.17
	-3.33
	-3.24
	-2.88
	-2.94
	-2.2
	-2.39
	-2.76
	-1.93
	-2.33
	-2.28
	-2.43
	-3.16
	-2.83
	-2.46
	-2.81
	-2.4
	-2.45
	-2.81
	-3.22
	-2.11
	-2.96
	-2.13
	-3.04
	-2.75
	-2.85
	-2.27
	-3.05
	-2.8
	-2.23
	-2.53
	-2.62
	-3.15
	-2.07
	-3.47
	-2.38
	-2.45
	-2.27
	-2.24
	-2.42
	-2.88
	-2.13
	-3.14
	-2.72
	-1.81
	-2.29
	-2.59
	-2.31
	-2.9
	-2.2
	-2.72
	-3.29
	-3.1
	-2.89
	-2.17
	-2.54
	-2.76
	-2.84
	-3.18
	-3.07
	-1.92
	-2.77
	-2.52
	-2.56
	-3.29
	-2.29
	-2.46
	-1.96
	-2.23
	-2.26
	-2.42
	-2.86
	-2.47
	-2.67
	-3.17
	-1.95
	-1.6
	-3.04
	-2.36
	-2.15
	-3.07
	-2.77
	-2.39
	-2.8
	-3.2
	-3.14
	-2.82
	-3.16
	-2.97
	-2.87
	-3.38
	-2.93
	-3.19
	-3.21
	-1.87
	-2.9
	-3.19
	-2.59
	-2.67
	-2.34
	-2.96
	-2.59
	-2.56
	-2.25
	-2.29
	-2.89
	-3.11
	-2.09
	-2.62
	-2.37
	-2.69
	-3.1
	-3.01
	-2.33
	-2.57
	-1.99
	-2.05
	-3.16
	-2.21
	-3.14
	-2.41
	-2.58
	-2.98
	-1.98
	-2.85
	-3.07
	-2.94
	-2.35
	-1.42
	-2.7
	-2.22
	-2.76
	-2.64
	-3.09
	-2.58
	-2.23
	-2.77
	-3.02
	-2.97
	-3.03
	-2.76
	-2.39
	-1.67
	-2.81
	-3.39
	-3.01
	-2.2
	-2.36
	-2.5
	-3.05
	-3.04
	-2.05
	-2.61
	-2.24
	-2.83
	-2.75
	-2.77
	-2.73
	-3.22
	-3.11
	-2.08
	-2.54
	-2.69
	-2.24
	-2.79
	-2.84
	-3.17
	-2.36
	-2.98
	-2.92
	-2.42
	-2.31
	-1.8
	-2.5
	-2.62
	-2.35
	-2.61
	-2.93
	-3.2
	-2.95
	-3.21
	-3.11
	-2.97
	-2.84
	-2.99
	-2.81
	-2.25
	-3
	-2.16
	-3
	-2.91
	-2.21
	-2.53
	-2.08
	-2.39
	-2.25
	-2.65
	-2.58
	-2.74
	-2.23
	-2.97
	-2.57
	-2.27
	-2.99
	-2.52
	-2.67
	-2.28
	-3.18
	-2.62
	-3.13
	-2
	-2.37
	-3.33
	-2.54
	-3.35
	-2.96
	-2.27
	-2.6
	-2.82
	-2.91
	-2.68
	-3.1
	-3
	-1.84
	-3.46
	-3.07
	-2.06
	-2.88
	-3.42
	-3.23
	-3.56
	-3.08
	-2.63
	-1.86
	-1.98
	-2.51
	-2.42
	-2.17
	-2.79
	-2.18
	-2.95
	-2.48
	-3.03
	-3.15
	-2.95
	-2.11
	-3.12
	-3.15
	-3.29
	-3.19
	-2.81
	-2.79
	-2.34
	-3.13
	-3.45
	-2.52
	-1.61
	-2.85
	-3.15
	-2.52
	-2.1
	-2.62
	-1.99
	-2.79
	-2.22
	-2.64
	-1.89
	-2.69
	-2.87
	-2.21
	-3.2
	-1.99
	-3
	-2.67
	-3.1
	-2.8
	-2.48
	-2.75
	-2.6
	-2.19
	-2.76
	-2.76
	-2.67
	-2.34
	-2.47
	-2.94
	-2.4
	-2.66
	-2.4
	-2.15
	-2.98
	-2.62
	-2.69
	-1.78
	-2.12
	-2.44
	-2.87
	-3
	-2.29
	-2.44
	-2.4
	-1.7
	-2.29
	-1.67
	-2.87
	-2.83
	-2.71
	-2.93
	-2.32
	-2.42
	-3.18
	-1.99
	-2.62
	-2.88
	-2.58
	-3.18
	-2.58
	-1.91
	-2.01
	-2.8
	-2.97
	-2.74
	-3.38
	-2.88
	-2.88
	-2.32
	-2.01
	-2.12
	-2.71
	-2.67
	-3.21
	-3.3
	-2.33
	-3.06
	-2.61
	-1.82
	-2.33
	-2.03
	-2.42
	-2.43
	-2.85
	-3.23
	-1.92
	-2.57
	-3.19
	-2.62
	-2.92
	-2.5
	-2.36
	-2.93
	-2.41
	-2.49
	-2.39
	-2.67
	-2.6
	-2.25
	-2.52
	-1.92
	-3.07
	-3.06
	-3.23
	-2.03
	-2.79
	-2.62
	-3.09
	-2.71
	-3.44
	-1.73
	-2.5
	-2.72
	-2.53
	-2.98
	-1.32
	-2.41
	-2.6
	-3.06
	-2.63
	-2.91
	-2.45
	-2.57
	-2.25
	-3.09
	-2.61
	-2.71
	-3.06
	-2.91
	-2.05
	-2.81
	-2.79
	-3.03
	-2.65
	-2.73
	-2.24
	-1.87
	-2.34
	-2.25
	-3.06
	-2.26
	-2.16
	-2.12
	-2.44
	-2.36
	-2.05
	-2.49
	-3.39
	-1.78
	-2.33
	-2.31
	-2.55
	-2.88
	-2.63
	-2.68
	-2.31
	-2.28
	-2.68
	-2.92
	-2.97
	-2.59
	-2.55
	-2.43
	-3.16
	-2.99
	-2.64
	-2.4
	-2.15
	-1.82
	-2.92
	-3.1
	-3.03
	-2.92
	-2.84
	-2.45
	-2.68
	-2.03
	-2.56
	-3.22
	-2.32
	-2.69
	-2.17
	-2.34
	-2.47
	-2.26
	-1.93
	-3.18
	-2.35
	-3.42
	-2.5
	-2.23
	-2.54
	-2.09
	-2.95
	-2.86
	-2.5
	-2.24
	-2.32
	-2.03
	-3.01
	-2.7
	-2.16
	-2.65
	-3.14
	-3.17
	-2.62
	-3.15
	-2.79
	-2.56
	-2.6
	-2.45
	-2.73
	-2.78
	-3.06
	-2.92
	-2.3
	-2.68
	-3.12
	-2.25
	-2.99
	-2.93
	-2.21
	-3.18
	-2.04
	-1.92
	-3.24
	-3.16
	-2.09
	-2.67
	-2.88
	-3.07
	-2.75
	-2.82
	-2.64
	-2.55
	-3.11
	-2.51
	-2.58
	-2.89
	-2.77
	-2.06
	-2.57
	-2.78
	-2.94
	-2.83
	-2.75
	-2.44
	-3.1
	-2.96
	-2.67
	-3.13
	-2.45
	-2.93
	-1.85
	-2.39
	-2.14
	-2.92
	-2.87
	-2.79
	-2.96
	-3.17
	-2.15
	-3.1
	-2.45
	-3.2
	-1.98
	-2.75
	-2.54
	-2.99
	-2.65
	-2.23
	-2.22
	-2.81
	-2.73
	-2.96
	-2.99
	-2.66
	-3.11
	-2.71
	-3.01
	-2.98
	-2.27
	-2.63
	-2.68
	-3.08
	-2.71
	-3.02
	-2.38
	-3.01
	-2.98
	-1.96
	-3.04
	-2.55
	-3.11
	-2.16
	-2.11
	-2.57
	-2.53
	-2.43
	-2.82
	-3.16
	-2.93
	-1.76
	-2.42
	-2.99
	-2.47
	-3.07
	-2.28
	-3.13
	-3.03
	-3.02
	-2.47
	-2.32
	-2.22
	-3.18
	-2.66
	-1.92
	-2.39
	-3.04
	-2.21
	-2.56
	-2.88
	-2.01
	-2.92
	-2.93
	-2.72
	-2.97
	-3.13
	-2.83
	-3.15
	-2.78
	-2.51
	-2.37
	-2.81
	-2.08
	-3.2
	-2.52
	-2.8
	-3.36
	-2.79
	-2.62
	-3.02
	-2.36
	-3.19
	-3.1
	-2.95
	-3.29
	-2.77
	-2.87
	-2.14
	-2.71
	-2.68
	-2.05
	-2.72
	-2.52
	-3.01
	-2.84
	-2.27
	-2.38
	-3.09
	-2.82
	-2.72
	-2.26
	-2.8
	-2.88
	-2.94
	-2.49
	-2.61
	-2.9
	-2.57
	-2.49
	-2.33
	-2.89
	-2.91
	-3.11
	-2.49
	-2.43
	-3.01
	-2.12
	-2.99
	-1.88
	-2.62
	-2.11
	-3.03
	-2.56
	-2.6
	-2.51
	-2.17
	-3.07
	-3.13
	-3.31
	-3.14
	-2.81
	-2.28
	-2.96
	-3.1
	-3.47
	-2.83
	-3.12
	-3.03
	-1.95
	-2.32
	-2.44
	-2.89
	-2.42
	-2.74
	-2
	-3.07
	-1.94
	-3.07
	-2.33
	-2.24
	-2.46
	-2.16
	-1.63
	-2.98
	-2.99
	-2.42
	-2.67
	-3
	-2.44
	-2.92
	-2.89
	-3.23
	-3.16
	-2.68
	-2.88
	-2.53
	-3.15
	-1.65
	-2.78
	-2.63
	-3.23
	-2.8
	-2.75
	-2.37
	-2.96
	-3.19
	-2.21
	-2.75
	-2.8
	-2.51
	-2.97
	-2.35
	-2.23
	-2.83
	-2.93
	-3.35
	-2.12
	-2.88
	-2.94
	-2.55
	-3.21
	-2.86
	-1.88
	-3.04
	-2.65
	-2.29
	-2.17
	-2.83
	-2.63
	-2.52
	-2.46
	-2.63
	-2.24
	-2.85
	-2.98
	-3.09
	-2.54
	-3.16
	-3.14
	-2.75
	-2.7
	-3.05
	-2.92
	-2.79
	-2.71
	-2.95
	-2.79
	-2.77
	-2.57
	-2.18
	-2.33
	-1.78
	-2.27
	-3.08
	-3.04
	-2.61
	-2.27
	-2.95
	-2.87
	-2.69
	-2.33
	-3
	-2.52
	-2.78
	-1.94
	-2.97
	-2.75
	-2.12
	-2.98
	-2.43
	-2.97
	-2.49
	-2.73
	-2.94
	-1.9
	-2.7
	-2.08
	-2.57
	-2.42
	-1.97
	-3
	-2.51
	-2.87
	-3.05
	-2.5
	-2.38
	-2.95
	-2.73
	-2.25
	-2.45
	-3.08
	-2.14
	-2.58
	-2.12
	-3.19
	-2.87
	-2.74
	-1.84
	-2.96
	-2.52
	-1.89
	-3.08
	-3.2
	-1.86
	-2.17
	-3.08
	-2.38
	-2.36
	-2.89
	-1.9
	-2.3
	-2.94
	-2.63
	-2.15
	-2.38
	-3.07
	-2.25
	-2.32
	-2.55
	-3.03
	-2.99
	-2.25
	-2.5
	-2.91
	-2.18
	-3.19
	-2.5
	-2.3
	-2.43
	-2.88
	-2.44
	-3
	-3.03
	-2.52
	-2.46
	-2.74
	-2.88
	-2.01
	-2.82
	-2.43
	-3.06
	-2.7
	-1.98
	-1.87
	-3.44
	-3.11
	-2.12
	-2.88
	-2.7
	-2.35
	-2.56
	-2.93
	-2.87
	-2.31
	-2.92
	-3.04
	-2.64
	-2.44
	-3.25
	-2.49
	-2.79
	-2.63
	-2.77
	-2.34
	-3.34
	-1.99
	-2.67
	-3.08
	-2.85
	-2.88
	-3
	-2.58
	-2.33
	-1.91
	-3.07
	-2.46
	-2.61
	-2.79
	-2.95
	-2.66
	-2.93
	-3.02
	-2.07
	-3.03
	-2.59
	-2.48
	-2.63
	-2.74
	-2.83
	-2.91
	-2.26
	-3.04
	-2.93
	-2.96
	-1.83
	-1.87
	-2.58
	-2.68
	-2.95
	-3.08
	-2.25
	-3.4
	-3.16
	-3.05
	-2.98
	-2.91
	-2.45
	-2.22
	-2.18
	-3.15
	-1.98
	-2.98
	-3.12
	-3.18
	-2.77
	-2.45
	-2.78
	-2.53
	-2.87
	-2.5
	-3.02
	-2.47
	-2.61
	-2.26
	-2.35
	-1.35
	-3.44
	-2.19
	-2.61
	-1.9
	-1.91
	-3.14
	-3.28
	-2.58
	-3.2
	-2.18
	-2.3
	-3.14
	-2.42
	-2.36
	-2.32
	-2.23
	-2.29
	-2.61
	-3.19
	-2.63
	-2.42
	-2.49
	-2.87
	-2.4
	-2.38
	-2.31
	-3.07
	-2.83
	-2.1
	-2.97
	-2.25
	-3.23
	-3.01
	-2.93
	-3.05
	-2.41
	-2.47
	-3.08
	-2.24
	-2.64
	-2.69
	-2.09
	-1.83
	-2.71
	-1.96
	-2.56
	-2.59
	-2.39
	-2.41
	-2.41
	-2.28
	-2.51
	-2.8
	-2.28
	-2.17
	-2.49
	-2.54
	-2.3
	-2.74
	-2.53
	-2.77
	-1.86
	-3.06
	-3.02
	-2.54
	-3.06
	-3.12
	-3.26
	-2.29
	-2.99
	-2.54
	-3.07
	-3.04
	-2.26
	-3.16
	-2.31
	-3.07
	-2.9
	-2.07
	-2.78
	-2.2
	-2.79
	-2.44
	-3.44
	-3.24
	-2.16
	-2.09
	-2.73
	-2.43
	-2.98
	-3.08
	-3.09
	-2.87
	-3.26
	-2.98
	-2.19
	-2.14
	-2.47
	-2.37
	-2.43
	-2.96
	-2.45
	-2.27
	-2.88
	-2.41
	-2.71
	-2.8
	-3.02
	-2.37
	-2.8
	-2.46
	-2.1
	-2.13
	-2.38
	-1.77
	-3.02
	-2.76
	-3.01
	-2.57
	-3.07
	-2.41
	-3.47
	-2.73
	-2.22
	-2.54
	-2.07
	-2.35
	-3.03
	-3.06
	-2.23
	-1.42
	-2.49
	-2.55
	-2.62
	-3.58
	-2.93
	-2.88
	-2.92
	-2.77
	-2.69
	-3.45
	-1.62
	-3.12
	-2.73
	-2.69
	-2.39
	-2.95
	-2.51
	-3.13
	-3.04
	-2.94
	-2.65
	-2.38
	-2.44
	-2.91
	-2.07
	-2.87
	-1.72
	-2.49
	-3.21
	-2.19
	-2
	-3.08
	-2.15
	-3.17
	-3.18
	-2.75
	-2.49
	-2.76
	-3.06
	-3.14
	-2.3
	-2.95
	-2.42
	-2.8
	-2
	-3.04
	-2.23
	-3.07
	-2.41
	-2.22
	-3.3
	-2.23
	-2.92
	-3.09
	-1.58
	-3.32
	-3.25
	-2.17
	-3.09
	-2.4
	-2.08
	-2.77
	-2.99
	-2.99
	-2.56
	-2.53
	-2.47
	-2.82
	-2.29
	-3
	-2.65
	-2.95
	-2.29
	-3.1
	-2.75
	-3
	-2.84
	-3.11
	-2.35
	-3.22
	-2.75
	-2.86
	-2.25
	-2.48
	-2.56
	-2.39
	-2.49
	-2.41
	-1.98
	-2.4
	-3.05
	-2.66
	-2.73
	-2.99
	-3.01
	-3.09
	-3.1
	-2.53
	-2.64
	-3.14
	-3.15
	-2.3
	-2.46
	-2.4
	-2.36
	-2.73
	-3.04
	-1.98
	-2.79
	-2.65
	-2.07
	-2.34
	-2.51
	-2.96
	-2.95
	-3.07
	-3.27
	-2.57
	-2.04
	-3.09
	-2.56
	-2.98
	-2.37
	-3.54
	-2.78
	-2.74
	-2.4
	-0.682
	-1.72
	-2.95
	-2.14
	-1.66
	-2.43
	-2.95
	-1.54
	-2.52
	-2.62
	-3.13
	-2.99
	-2.45
	-3.2
	-1.72
	-2.27
	-2.24
	-2.23
	-3.35
	-2.93
	-2
	-2.95
	-3.03
	-2.66
	-2.61
	-2.93
	-2.15
	-3.03
	-2.67
	-2.41
	-2.08
	-2.52
	-2.54
	-2.31
	-2.91
	-2.35
	-2
	-2.97
	-2.18
	-2.56
	-2.79
	-2.86
	-1.64
	-2.24
	-2.45
	-2.51
	-2.93
	-3.19
	-2.75
	-3.34
	-2.41
	-2.98
	-2.53
	-2.34
	-2.63
	-3.17
	-3.27
	-2.03
	-2.88
	-3.01
	-1.95
	-2.58
	-2.63
	-3.06
	-2.35
	-3.18
	-2.79
	-2.33
	-2.53
	-2.49
	-3.32
	-1.84
	-2.96
	-2.97
	-3.1
	-2.53
	-2.83
	-2.81
	-2.75
	-2.62
	-2.54
	-2.74
	-2.91
	-2.15
	-3.25
	-2.59
	-2
	-2.86
	-2.29
	-2.68
	-2.28
	-3.02
	-3.05
	-3.02
	-2.34
	-3.12
	-2.64
	-2.99
	-1.94
	-2.66
	-3.02
	-2.93
	-3.27
	-2.64
	-3.34
	-2.11
	-2.69
	-2.01
	-2.18
	-2.96
	-2.44
	-2.6
	-2.19
	-2.28
	-3.1
	-2.66
	-1.81
	-2.73
	-2.64
	-2.92
	-2.82
	-2.46
	-3.32
	-2.69
	-2.83
	-2.82
	-2.69
	-2.44
	-2.55
	-2.84
	-3.01
	-2.31
	-1.94
	-3.33
	-2.58
	-2.69
	-2.63
	-2.06
	-3.08
	-2.26
	-3.09
	-2.04
	-1.98
	-2.58
	-3.48
	-2.84
	-2.48
	-2.86
	-2.42
	-3.01
	-2.68
	-2.77
	-2.67
	-3.28
	-2.47
	-2.37
	-2.18
	-2.75
	-2.37
	-2.37
	-3.14
	-2.97
	-2.52
	-2.72
	-3.06
	-2.42
	-2.5
	-2.57
	-2.14
	-2.15
	-2.73
	-3.02
	-2.82
	-2.49
	-3.06
	-3.14
	-2.25
	-2.69
	-2.86
	-2.56
	-2.71
	-2.2
	-2.73
	-2.37
	-3.16
	-3.29
	-3.28
	-3.08
	-3.03
	-2.97
	-2.08
	-2.82
	-2.91
	-2.67
	-2.99
	-1.75
	-2.63
	-3.11
	-3.07
	-2.47
	-3.01
	-2.33
	-2.17
	-2.64
	-3.11
	-2.25
	-1.9
	-2.75
	-2.69
	-2.47
	-2.74
	-2.38
	-3.25
	-1.73
	-2.92
	-2.66
	-2.47
	-2.25
	-2.06
	-2.83
	-2.18
	-2.51
	-3.27
	-2.99
	-3.04
	-2.16
	-2.23
	-3.06
	-2.43
	-3.04
	-2.71
	-3.04
	-2.86
	-2.64
	-2.28
	-2.17
	-2.22
	-2.6
	-3.01
	-2.97
	-2.73
	-2.37
	-2.83
	-2.99
	-3.06
	-2.93
	-2.23
	-2.92
	-2.09
	-2.76
	-2.68
	-2.57
	-2.6
	-3.05
	-2.44
	-3.01
	-2.93
	-3.14
	-2.44
	-2.51
	-2.91
	-2.27
	-3.09
	-2.48
	-2.94
	-2.33
	-2.89
	-2.9
	-3.31
	-3.26
	-3.18
	-2.95
	-3
	-2.9
	-2.72
	-2.31
	-3.19
	-3.02
	-3.12
	-2.22
	-2.05
	-2.16
	-2.07
	-2.81
	-2.51
	-2.31
	-2.06
	-2.71
	-3.24
	-3
	-2.23
	-2.25
	-2.06
	-2.26
	-2.97
	-2.89
	-2.63
	-2.82
	-3.11
	-2.4
	-2.53
	-2.88
	-2.88
	-3.08
	-2.21
	-3.34
	-2.77
	-2.7
	-2.91
	-2.67
	-2.64
	-2.96
	-2.2
	-3.53
	-2.4
	-2.42
	-2.83
	-3.36
	-3.09
	-2.31
	-2.52
	-2.13
	-3.15
	-2.33
	-3.26
	-1.83
	-3.11
	-2.67
	-2.53
	-3.04
	-2.12
	-2
	-2.89
	-1.64
	-2.15
	-2.11
	-3.35
	-2.88
	-3.17
	-3.08
	-2.85
	-2.97
	-2.33
	-2.86
	-2.7
	-2.15
	-2.63
	-3.29
	-3.02
	-2.96
	-2.33
	-2.81
	-2.25
	-2.45
	-2.87
	-2.33
	-3.41
	-2.39
	-2.33
	-2.42
	-2.89
	-2.95
	-2.18
	-2.92
	-2.81
	-3.07
	-2.83
	-2.49
	-2.89
	-3.16
	-2.89
	-2.66
	-2.68
	-2.59
	-2.05
	-3.03
	-3.42
	-3.26
	-2.26
	-2.89
	-2.89
	-2.62
	-3.06
	-2.16
	-2.57
	-3.07
	-1.65
	-3.12
	-2.92
	-3.06
	-2.66
	-2.4
	-1.69
	-2.92
	-1.79
	-2.45
	-2.6
	-2.93
	-2.08
	-3.12
	-2.34
	-3.02
	-3.26
	-2.33
	-2.99
	-2.05
	-2.94
	-2.27
	-2.55
	-2.26
	-2.87
	-2.27
	-2.92
	-2.41
	-2.44
	-3.44
	-1.59
	-2.32
	-2.41
	-1.98
	-2.91
	-2.39
	-3.23
	-1.8
	-3.12
	-2.28
	-2.61
	-2.42
	-3.23
	-3.21
	-2.35
	-3.17
	-2.28
	-2.83
	-2.4
	-2.53
	-2.98
	-2.61
	-2.18
	-2.2
	-1.99
	-2.94
	-3.33
	-2.86
	-2.17
	-3.16
	-2.51
	-1.97
	-3.62
	-2.58
	-2.31
	-2.56
	-2.4
	-2.7
	-2.59
	-2.34
	-2.97
	-2.84
	-2.84
	-3.04
	-2.77
	-3
	-2.65
	-2.53
	-3.11
	-2.58
	-2.12
	-2.84
	-2.95
	-2.99
	-2.66
	-2.15
	-2.3
	-1.86
	-2.79
	-2.81
	-1.82
	-3.13
	-2.65
	-2.62
	-3.02
	-3.1
	-2.33
	-1.54
	-3.06
	-3.07
	-3.18
	-1.85
	-2.93
	-2.48
	-3.05
	-2.4
	-2.63
	-2.99
	-2.6
	-2.06
	-2.87
	-2.45
	-2.57
	-2.84
	-2.92
	-3.04
	-2.54
	-2.41
	-3.24
	-2.87
	-2.19
	-2.07
	-2.22
	-1.95
	-2.89
	-2.99
	-2.69
	-3
	-2.88
	-2.8
	-3.04
	-2.49
	-2.98
	-2.29
	-2.67
	-2.04
	-2.96
	-2.76
	-2.92
	-2.97
	-2.19
	-2.51
	-2.73
	-3.08
	-1.73
	-2.42
	-3.08
	-2.65
	-2.16
	-3.05
	-3.1
	-3.12
	-3.02
	-2.32
	-2.88
	-2.23
	-3.02
	-2.89
	-2.98
	-2.05
	-2.53
	-2.29
	-3.12
	-2.95
	-2.1
	-2.85
	-2.26
	-2.6
	-3.12
	-2.75
	-2.57
	-2.86
	-2.16
	-2.38
	-1.99
	-2.45
	-2.02
	-2.21
	-3.15
	-2.14
	-3.08
	-3.3
	-2.62
	-2.91
	-2.86
	-2.79
	-2.6
	-2.83
	-3.33
	-2.2
	-2.65
	-2.61
	-3.06
	-2.93
	-3.04
	-2.63
	-3.09
	-3.03
	-2.12
	-2.88
	-1.98
	-2.96
	-2.37
	-2.6
	-2.42
	-2.44
	-2.69
	-2.53
	-2.37
	-1.79
	-2.4
	-2.72
	-2.79
	-2.37
	-2.04
	-1.39
	-2.47
	-2.68
	-2.02
	-2.03
	-2.49
	-2.76
	-3.26
	-2.81
	-3.23
	-2.8
	-2.58
	-2.98
	-1.69
	-3.09
	-2.89
	-2.18
	-2.28
	-2.71
	-2.98
	-2.12
	-2.87
	-2.38
	-3.22
	-2.53
	-2.93
	-3.05
	-2.87
	-2
	-1.98
	-2.9
	-3.22
	-2.6
	-2.67
	-2.28
	-2.76
	-2.86
	-2.89
	-2.7
	-3.11
	-3.06
	-1.65
	-2.11
	-3.06
	-2.21
	-2.79
	-2.26
	-3.22
	-3.25
	-3.08
	-2.84
	-2.4
	-1.84
	-2.52
	-2.87
	-2.96
	-2.75
	-3.14
	-3.22
	-2.99
	-3.04
	-2.49
	-2.98
	-1.53
	-2.74
	-3.07
	-2.98
	-2.97
	-2.92
	-2.84
	-2.91
	-2.22
	-2.27
	-2.3
	-3.04
	-2.98
	-2.76
	-2.13
	-2.16
	-3.21
	-2.7
	-3.14
	-2.74
	-2.11
	-2.87
	-2.86
	-2.65
	-2.57
	-2.89
	-3.01
	-3.13
	-2.56
	-3.02
	-2.52
	-2.1
	-2.28
	-2.59
	-2.19
	-2.99
	-2.06
	-2.03
	-2.56
	-3.02
	-2.96
	-2.51
	-2.85
	-3.01
	-1.84
	-2.26
	-3.07
	-2.93
	-2.19
	-2.69
	-2.18
	-2.49
	-2.61
	-2.75
	-2.41
	-2.24
	-2.36
	-2.11
	-3.07
	-2.85
	-2.64
	-2.91
	-2.76
	-2.45
	-2.99
	-2.52
	-3.08
	-2.22
	-3.06
	-2.3
	-2.38
	-2.52
	-2.45
	-2.38
	-2.63
	-3.13
	-3.03
	-2.91
	-2.23
	-1.99
	-3.21
	-2.5
	-2.56
	-3.03
	-2.62
	-3.1
	-2.25
	-3.04
	-3.29
	-1.93
	-3.42
	-2.18
	-2.97
	-2.41
	-1.94
	-3.02
	-2.4
	-2.13
	-2.68
	-2.36
	-1.99
	-2.08
	-2.95
	-2.97
	-2.85
	-2.61
	-2.14
	-2.7
	-2.77
	-1.77
	-2.42
	-2.54
	-1.73
	-2.79
	-1.76
	-2.14
	-2.54
	-2.69
	-3.13
	-2.52
	-2.46
	-2.06
	-2.45
	-3.01
	-2.52
	-2.89
	-2.54
	-2.7
	-3.1
	-3.26
	-2.8
	-2.53
	-2.41
	-2.53
	-2.67
	-2.21
	-2.66
	-2.6
	-3.21
	-1.75
	-3.21
	-1.85
	-2.38
	-2.97
	-2.36
	-2.42
	-2.58
	-2.75
	-1.96
	-2.51
	-2.12
	-3.08
	-2.67
	-2.98
	-2.62
	-2.22
	-2.24
	-2.81
	-3.21
	-2.81
	-2.27
	-3.03
	-2.6
	-2.56
	-1.95
	-2.17
	-2.5
	-2.96
	-2.67
	-3.06
	-3.07
	-1.94
	-1.94
	-2.22
	-2.94
	-1.99
	-3.22
	-2.98
	-2.3
	-2.61
	-2.1
	-2.92
	-2.75
	-3.02
	-2.18
	-2.15
	-2.65
	-2.37
	-3.36
	-2.7
	-2.73
	-2.55
	-2.46
	-2.34
	-2.6
	-3.04
	-2.81
	-2.85
	-2.68
	-2.51
	-2.8
	-2.71
	-2.54
	-2.87
	-2.43
	-2.52
	-2.55
	-2.29
	-3.19
	-2.68
	-1.95
	-2.02
	-2.34
	-1.97
	-2.13
	-2.76
	-2.35
	-2.4
	-2.03
	-2.95
	-2.66
	-3.23
	-2.39
	-2.56
	-2.97
	-1.8
	-3.02
	-2.81
	-2.94
	-2.99
	-2.59
	-2.94
	-1.95
	-3.01
	-3.01
	-2.67
	-2.76
	-1.96
	-1.98
	-2.34
	-2.88
	-3.32
	-2.23
	-3.07
	-3.01
	-3.42
	-2.36
	-3.13
	-1.98
	-2.62
	-2.44
	-2.21
	-2.77
	-2.61
	-2.45
	-2.92
	-2.48
	-2.85
	-3.45
	-2.62
	-2.88
	-2.58
	-2.37
	-2.59
	-2.25
	-2.35
	-2.85
	-2.57
	-2.39
	-2.25
	-3.04
	-3.04
	-3.09
	-1.8
	-2.39
	-3
	-2.38
	-3
	-2.66
	-2.39
	-2.87
	-1.97
	-2.5
	-2.76
	-2.57
	-2.62
	-1.95
	-2.43
	-2.09
	-2.84
	-2.61
	-2.78
	-1.83
	-3.18
	-3.1
	-2.89
	-2.95
	-2.58
	-3.06
	-2.74
	-2.99
	-3.12
	-2.29
	-2.82
	-3.02
	-2.72
	-1.92
	-2.83
	-2.02
	-2.42
	-2.94
	-2.58
	-2.84
	-2.94
	-2.91
	-3.2
	-2.61
	-2.6
	-2.85
	-3.38
	-2.72
	-2.94
	-2.13
	-2.14
	-3.43
	-2.73
	-2.62
	-2.64
	-2.21
	-3.08
	-2.01
	-2.7
	-3.39
	-2.89
	-2.54
	-2.87
	-2.98
	-2.7
	-1.99
	-3.04
	-2.32
	-2.19
	-2.67
	-2.75
	-3.31
	-2.78
	-3.13
	-2.66
	-2.67
	-2.84
	-2.31
	-2.71
	-2.29
	-2.21
	-3.17
	-3.37
	-2.33
	-1.8
	-2.64
	-2.54
	-2.6
	-3.17
	-3.11
	-3.25
	-2.27
	-2.99
	-2.7
	-2.14
	-2.99
	-3.06
	-3.37
	-2.26
	-2.45
	-2.99
	-3.14
	-2.97
	-2.81
	-1.42
	-1.7
	-2.69
	-2.43
	-2.01
	-3.16
	-3.48
	-2.93
	-2.66
	-2.62
	-2.45
	-2.04
	-2.3
	-3.27
	-2.24
	-3.33
	-2.57
	-2.1
	-2.5
	-2.52
	-2.36
	-2.93
	-3.19
	-2.12
	-2.88
	-2.53
	-1.96
	-2.87
	-2.5
	-2.97
	-2.68
	-3.2
	-2.22
	-3.42
	-2.86
	-2.11
	-2.98
	-2.31
	-1.91
	-3.04
	-1.74
	-3.12
	-2.19
	-2.53
	-2.13
	-3.07
	-2.87
	-2.78
	-2.34
	-2.09
	-2.78
	-2.55
	-2.77
	-3.07
	-2.17
	-2.32
	-2.77
	-2.68
	-2.53
	-1.8
	-1.98
	-2.69
	-3.19
	-2.44
	-3.07
	-2.92
	-3.17
	-2.31
	-2.21
	-2.46
	-2.59
	-2.91
	-2.74
	-2.16
	-2.86
	-2.59
	-2.24
	-3.12
	-2.27
	-2.53
	-2.41
	-2.76
	-2.89
	-2.24
	-2.88
	-2.21
	-1.82
	-2.68
	-2.64
	-2.33
	-2.43
	-2.68
	-2.29
	-2.57
	-1.83
	-2.37
	-2.77
	-2.97
	-2.25
	-2.48
	-2.43
	-2.69
	-2.36
	-2.11
	-2.22
	-2.46
	-2.73
	-3.15
	-3.14
	-3.09
	-2.58
	-2.78
	-3.15


==> anc/lambdaj_spin1.txt <==
	-2.41
	-3.25
	-2.91
	-2.77
	-2.02
	-2.81
	-2.96
	-1.09
	-0.739
	-3.09
	-2.16
	-2.1
	-0.491
	-1.98
	-2.59
	-2.28
	-1.95
	-2.95
	-3.03
	-2.78
	-2.61
	-3.06
	-2.86
	-0.851
	-2.33
	-2.44
	-2.45
	-1.09
	-2.65
	-3.09
	-2.43
	-2.41
	-2.33
	-2.74
	-2.65
	-2.98
	-2.55
	-3.02
	-3.13
	-2.91
	-2.21
	-2.48
	-2.57
	-2.31
	-2.38
	-2.46
	-2.2
	-3.43
	-2.2
	-2.25
	-3.29
	-2.61
	-2.78
	-3.08
	-2.17
	-2.06
	-2.7
	-2.73
	-1.97
	-2.25
	-2.64
	-1.93
	-3.15
	-1.31
	-1.68
	-2.43
	-3.09
	-2.91
	-3
	-3.05
	-2.2
	-2.69
	-2.78
	-2.18
	-2.7
	-2.99
	-3.16
	-2.98
	-3.36
	-2.58
	-2.73
	-2.23
	-3.11
	-2.77
	-2.42
	-2.51
	-2.3
	-3.22
	-2.2
	-3.03
	-2.67
	-2.33
	-2.51
	-2.5
	-2.94
	-2.92
	-2.34
	-2.48
	-2.88
	-2.68
	-2.15
	-2.94
	-2.92
	-2.51
	-2.71
	-3.02
	-0.799
	-2.73
	-2.52
	-2.41
	-2.73
	-1.78
	-2.57
	-3.01
	-0.478
	-2.1
	-2.06
	-2.3
	-2.22
	-1.32
	-3.03
	-2.34
	-2.92
	-2.37
	-2.45
	-3.06
	-2.84
	-2.75
	-2.4
	-2.94
	-2.58
	-2.31
	-2.33
	-3.15
	-2.39
	-3.4
	-2.41
	-2.47
	-3.08
	-2.39
	-3.18
	-3.42
	-3.12
	-2.53
	-2.83
	-0.8
	-3.62
	-2.84
	-2.17
	-2.47
	-2.07
	-2.41
	-3.15
	-1.98
	-2.99
	-2.83
	-1.62
	-2.85
	-2.78
	-0.852
	-1.95
	-2.77
	-1.14
	-2.71
	-2.91
	-2.62
	-2.49
	-0.532
	-3.08
	-2.55
	-3.01
	-2.61
	-2.33
	-2.31
	-2.43
	-0.316
	-2.44
	-2.93
	-2.92
	-2.6
	-2.86
	-2.98
	-2.2
	-0.432
	-2.85
	-2.6
	-2.96
	-2.26
	-2.43
	-2.23
	-2.35
	-2.83
	-1.95
	-3.04
	-2.48
	-0.527
	-2.59
	-2.73
	-2.59
	-2.31
	-0.816
	-1.72
	-2.05
	-2.84
	-3.65
	-3.19
	-1.92
	-2.95
	-2.31
	-2.52
	-2.23
	-2.6
	-3.02
	-1.94
	-2.94
	-2.56
	-0.394
	-2.33
	-1.96
	-2.22
	-2.53
	-2.99
	-2.77
	-2.16
	-3.21
	-2.97
	-3.07
	-3.23
	-3.24
	-2.58
	-2.81
	-2.43
	-0.94
	-2.84
	-1.87
	-2.37
	-2.85
	-2.68
	-2.18
	-3.46
	-2.83
	-2.96
	-2.85
	-2.66
	-2.63
	-2.39
	-2.61
	-2.69
	-2.49
	-3.06
	-2.89
	-2.84
	-2.9
	-2.81
	-2.57
	-2.44
	-2.61
	-1.8
	-2.42
	-3.04
	-2.97
	-2.51
	-3.11
	-2.65
	-2.95
	-2.55
	-2.56
	-0.674
	-2.06
	-2.86
	-2.74
	-1.92
	-2.42
	-2.3
	-3.33
	-1.96
	-2.52
	-3.31
	-0.837
	-3.08
	-3.35
	-2.67
	-2.16
	-3.08
	-2.69
	-3.03
	-2.74
	-2.58
	-2.86
	-2.53
	-2.75
	-0.585
	-3.3
	-3.05
	-2.33
	-2.63
	-2.75
	-2.55
	-2.38
	-0.445
	-3.05
	-2.79
	-2.84
	-2.31
	-2.99
	-2.55
	-2.56
	-2.27
	-2.97
	-3.02
	-1.8
	-2.7
	-2.72
	-1.26
	-0.412
	-2.14
	-3.17
	-2.17
	-3.27
	-2.33
	-2.52
	-2.39
	-2.95
	-2.63
	-1.98
	-2.51
	-2.49
	-2.98
	-2.84
	-0.69
	-2.35
	-2.21
	-0.388
	-2.86
	-2.39
	-3.42
	-3.1
	-2.87
	-2.44
	-3.18
	-2.51
	-2.09
	-2.09
	-2.96
	-3.25
	-2.85
	-2.75
	-2.2
	-2.99
	-3.09
	-2.68
	-2.35
	-2.18
	-2.86
	-2.39
	-3.24
	-2.45
	-2.56
	-2.82
	-2.64
	-3.05
	-1.65
	-1.71
	-1.95
	-2.76
	-0.546
	-2.62
	-3.13
	-2.25
	-2.99
	-2.84
	-3.14
	-2.3
	-2.27
	-2.39
	-3
	-2.85
	-2.7
	-2.74
	-2.55
	-3.35
	-2.77
	-2.32
	-2.44
	-2.42
	-2.26
	-0.474
	-1
	-0.373
	-1.03
	-2.73
	-2.73
	-2.23
	-2.07
	-2.8
	-2.01
	-1.4
	-2.47
	-3.05
	-2.22
	-2.59
	-2.41
	-2.49
	-2.96
	-3.28
	-2.25
	-2.65
	-2.52
	-0.855
	-0.332
	-2.59
	-2.85
	-2.58
	-2.8
	-2.48
	-2.78
	-2.58
	-2.83
	-1.28
	-3.07
	-2.25
	-2.34
	-2.28
	-2.46
	-1.78
	-2.53
	-3.33
	-2.85
	-0.956
	-2.63
	-3.27
	-3.01
	-2.74
	-3.05
	-2.85
	-2.89
	-2.95
	-0.78
	-3.37
	-2.12
	-0.573
	-2.43
	-3.11
	-1.15
	-2.88
	-0.304
	-2.59
	-2.57
	-2.81
	-2.51
	-2.15
	-3.24
	-3.1
	-2.59
	-2.5
	-2.4
	-2.15
	-2.52
	-0.66
	-2.54
	-2.82
	-3.33
	-2.61
	-2.6
	-3.32
	-2
	-2
	-2.69
	-2.3
	-2.67
	-3.13
	-0.686
	-3.03
	-0.8
	-2.69
	-3.33
	-2.49
	-2.2
	-2.17
	-3.09
	-2.79
	-2.29
	-1.89
	-3.31
	-2.13
	-0.994
	-2.29
	-2.41
	-2.31
	-2.1
	-1.82
	-2.52
	-2.36
	-2.01
	-3.03
	-3.4
	-1.96
	-1.89
	-2.7
	-3.13
	-3.18
	-2.5
	-2.05
	-2.91
	-3.2
	-2.75
	-2.88
	-2.68
	-2.48
	-0.879
	-1.9
	-2.49
	-3.4
	-2.96
	-3.04
	-3
	-2.99
	-0.632
	-2.74
	-2.4
	-1.85
	-2.31
	-3.72
	-3.06
	-2.89
	-2.57
	-2.17
	-2.57
	-2.31
	-1.56
	-2.41
	-2.97
	-1.84
	-3.15
	-2.9
	-2.17
	-3.21
	-2.61
	-2.89
	-2.21
	-2.73
	-2.94
	-2.29
	-2.44
	-2.31
	-1.68
	-2.36
	-2.71
	-2.62
	-2.07
	-2.5
	-2.91
	-3.07
	-2.36
	-2.69
	-2.21
	-2.37
	-2.65
	-2.23
	-2.73
	-0.798
	-2.8
	-2.79
	-2.1
	-2.73
	-0.506
	-2.61
	-2.75
	-1.04
	-2.89
	-2.8
	-0.791
	-0.324
	-3.15
	-2.29
	-1.68
	-2.39
	-2.77
	-2.33
	-3.12
	-2.09
	-2.71
	-0.812
	-2.51
	-2.52
	-3.52
	-3.02
	-2.48
	-2.35
	-3.05
	-0.429
	-2.83
	-2.02
	-2.8
	-2.75
	-2.67
	-0.937
	-2.97
	-2.29
	-2.41
	-2.6
	-2.89
	-2.54
	-2.07
	-2.43
	-2.92
	-3.33
	-2.53
	-2.98
	-3.05
	-2.13
	-2.22
	-2.9
	-2.65
	-2.71
	-2.82
	-2.35
	-2.23
	-2.66
	-2.3
	-2.3
	-2.82
	-2.61
	-2.42
	-2.38
	-2.6
	-2.32
	-3.16
	-1.78
	-3.26
	-2.81
	-2.18
	-3.04
	-3.09
	-2.63
	-1.01
	-2.66
	-2.7
	-2.53
	-3.51
	-0.863
	-3.08
	-2.88
	-3.17
	-2.82
	-2.74
	-2.27
	-3
	-3.05
	-2.69
	-2.03
	-1.92
	-2.13
	-1.92
	-2.97
	-2.69
	-2.2
	-2.53
	-2.66
	-3.09
	-2.08
	-2.54
	-1.89
	-2.42
	-2.38
	-1.02
	-2.34
	-3.11
	-2.68
	-2.89
	-2.37
	-2.9
	-2.72
	-2.49
	-0.307
	-0.545
	-2.96
	-2.39
	-3.02
	-2.57
	-3.14
	-3.07
	-0.93
	-2.18
	-2.74
	-2.23
	-2.67
	-2.64
	-2.49
	-3.03
	-2.68
	-2.81
	-2.23
	-3.25
	-2.33
	-2.68
	-2.63
	-0.614
	-2.34
	-3.08
	-2.44
	-2.47
	-2.69
	-0.312
	-1.95
	-2.34
	-1.09
	-2.15
	-2.02
	-1.29
	-1.66
	-0.315
	-1.14
	-3.01
	-3.44
	-2.92
	-2.11
	-2.94
	-3.12
	-2.96
	-2.97
	-2.58
	-0.671
	-3.13
	-2.83
	-2.72
	-2.66
	-3.29
	-2.5
	-3.17
	-2.83
	-2.52
	-2.67
	-2.28
	-2.34
	-2.97
	-2.86
	-2.5
	-3.23
	-3.22
	-2.99
	-2.36
	-1.94
	-3.04
	-2.46
	-2.29
	-2.75
	-2.68
	-2.82
	-2.74
	-3.27
	-2.28
	-2.55
	-2.72
	-3.15
	-2.78
	-1.93
	-2
	-2.96
	-2.53
	-3.34
	-1.69
	-2.72
	-2.91
	-2.79
	-2.23
	-0.494
	-3.38
	-3.18
	-3.28
	-2.54
	-0.436
	-2.59
	-2.41
	-1.13
	-1.89
	-3.08
	-0.369
	-3.01
	-2.69
	-2.5
	-1.92
	-0.585
	-3.59
	-0.331
	-2.73
	-2.35
	-2.88
	-1.33
	-2.19
	-2.65
	-2.42
	-1.83
	-2.51
	-2.21
	-1.1
	-2.69
	-3.18
	-2.96
	-2.37
	-1.56
	-3.04
	-3.18
	-2.58
	-0.791
	-2.1
	-2.89
	-3.07
	-2.01
	-3.03
	-3.13
	-0.356
	-3.19
	-2.45
	-2.63
	-3.26
	-2.39
	-1.9
	-2.46
	-2.41
	-2.76
	-2.8
	-2.7
	-2.61
	-2.66
	-2.48
	-0.62
	-2.78
	-2.31
	-3.2
	-3.43
	-2.32
	-2.49
	-3.1
	-2.9
	-2.1
	-2.92
	-2.4
	-2.43
	-2.48
	-3.09
	-2.51
	-3.03
	-3.04
	-2.45
	-0.529
	-3.3
	-2.38
	-2.24
	-2.37
	-0.623
	-3.13
	-2.33
	-2.19
	-3.15
	-2.82
	-2.01
	-3.14
	-2.09
	-2.97
	-2.2
	-2.52
	-2.84
	-0.914
	-2.57
	-2.52
	-3.15
	-2.81
	-2.43
	-2.53
	-2.49
	-3.23
	-2.55
	-2.5
	-2.81
	-3
	-3.24
	-2.68
	-2.62
	-1.66
	-2.51
	-2.78
	-2.07
	-2.1
	-2.24
	-0.646
	-2.88
	-2.97
	-2.32
	-2.92
	-1.18
	-0.5
	-1.04
	-2.67
	-2.53
	-3.16
	-3.25
	-2.7
	-1.72
	-3.2
	-2.17
	-3.35
	-1.33
	-2.47
	-2.8
	-2.3
	-2.44
	-2.95
	-2.65
	-2.29
	-2.73
	-2.62
	-3.04
	-2.96
	-1.91
	-3.07
	-2.94
	-2.57
	-0.611
	-2.91
	-2.26
	-2.86
	-2.41
	-2.76
	-2.86
	-0.384
	-2.24
	-3.37
	-3.24
	-1.32
	-2.89
	-2.52
	-2.48
	-2.05
	-0.814
	-2.08
	-2.55
	-2.68
	-2.29
	-2.67
	-2.66
	-2.62
	-3.51
	-2.36
	-3.02
	-2.45
	-3.04
	-2.5
	-2.94
	-2.85
	-2.65
	-3.04
	-2.07
	-2.75
	-2.13
	-0.879
	-2.34
	-0.666
	-2.73
	-1.31
	-3.08
	-2.81
	-2.23
	-2.82
	-3.44
	-2.49
	-3.03
	-2.64
	-3.45
	-2.96
	-2.71
	-3.27
	-3.02
	-3.08
	-1.65
	-1.87
	-2.36
	-2.82
	-3.04
	-2.15
	-3.16
	-2.36
	-2.78
	-2.9
	-3.14
	-3.08
	-2.72
	-3.15
	-2.52
	-2.5
	-2.31
	-2.33
	-2.56
	-2.35
	-1.25
	-2.85
	-3.05
	-2.56
	-1.82
	-1.49
	-2.28
	-3.25
	-2.82
	-2.83
	-2.58
	-2.3
	-2.03
	-0.57
	-2.55
	-3.05
	-2.9
	-2.56
	-2.96
	-2.06
	-2.32
	-2.54
	-1.1
	-1.78
	-3.13
	-2.17
	-3.09
	-2.78
	-1.62
	-3.05
	-2.63
	-2.35
	-2.71
	-3.03
	-3.28
	-2.08
	-2.4
	-2.73
	-2.69
	-2.38
	-2.08
	-3.02
	-2.14
	-3.07
	-2.99
	-3.01
	-2.74
	-2.3
	-3.17
	-2.38
	-1.05
	-0.767
	-2.77
	-2.68
	-2.33
	-2.27
	-2.84
	-2.39
	-2.69
	-2.93
	-2.28
	-3.03
	-3.06
	-2.5
	-2.7
	-2.75
	-2.63
	-0.949
	-2.7
	-3.42
	-2.8
	-2.95
	-2.56
	-3.22
	-3.16
	-0.395
	-2.67
	-2.78
	-2.06
	-2.98
	-3.23
	-2.27
	-0.914
	-3.08
	-2.39
	-2.81
	-3.26
	-2.25
	-2.34
	-2.51
	-2.56
	-2.58
	-2.48
	-3.43
	-2.42
	-2.8
	-2.9
	-2.24
	-0.449
	-3.14
	-2.77
	-3.23
	-2.67
	-2.43
	-2.03
	-2.73
	-1.96
	-1.78
	-0.706
	-2.47
	-2.98
	-2.78
	-3.06
	-2.74
	-3.03
	-2.18
	-3.31
	-3.15
	-2.03
	-2.04
	-1.02
	-1.59
	-2.59
	-3.16
	-2.63
	-2.5
	-0.574
	-2.26
	-2.2
	-2.43
	-0.456
	-2.64
	-1.46
	-2.44
	-2.7
	-2.79
	-3.31
	-2.54
	-2.7
	-2.78
	-2.73
	-2.92
	-2.36
	-0.852
	-0.37
	-3.2
	-2.37
	-2.3
	-2.99
	-3.1
	-2.56
	-2.87
	-2.76
	-2.95
	-0.772
	-3.14
	-3.03
	-2.63
	-3.35
	-0.845
	-0.332
	-2.44
	-0.612
	-2.67
	-2.82
	-3.46
	-2.54
	-0.805
	-0.328
	-2.42
	-2.65
	-2.42
	-2.31
	-3.04
	-2.33
	-3.01
	-2.75
	-2.78
	-2.94
	-2.57
	-1.24
	-2.11
	-3.15
	-2.73
	-2.88
	-2.98
	-1.67
	-2.59
	-2.95
	-1.91
	-2.32
	-2.63
	-2.85
	-2.52
	-2.54
	-2.89
	-1.9
	-2.18
	-1.45
	-3.09
	-2.89
	-2.52
	-2.15
	-2.65
	-2.2
	-1.97
	-2.76
	-2.61
	-2.99
	-3
	-2.87
	-2.92
	-1.85
	-2.75
	-2.16
	-2
	-3.37
	-3.31
	-2.31
	-2.81
	-2.21
	-2.98
	-3.22
	-2.71
	-2.92
	-3.28
	-2.63
	-1.71
	-3.03
	-2.78
	-2.97
	-2.91
	-1.65
	-2.72
	-2.3
	-2.01
	-2.75
	-2.94
	-0.696
	-1.82
	-2.5
	-2.21
	-2.49
	-2.12
	-2.64
	-3.04
	-2.17
	-0.923
	-3.04
	-3.07
	-2.29
	-2.84
	-2.39
	-2.79
	-2.96
	-2.79
	-2.64
	-2.86
	-1.91
	-2
	-2.95
	-2.2
	-2.62
	-3.08
	-2.97
	-3.02
	-2.05
	-2.96
	-1.96
	-2.71
	-2.12
	-2.52
	-1.82
	-2.72
	-2.21
	-2.93
	-1.28
	-2.67
	-2.85
	-2.21
	-2.33
	-2.17
	-2.7
	-3.06
	-2.73
	-2.91
	-3.22
	-1.61
	-3.13
	-2.67
	-2.71
	-3.39
	-0.526
	-1.72
	-1.18
	-2.37
	-2.72
	-2.8
	-2.68
	-2.41
	-0.964
	-3.05
	-2.6
	-2.95
	-2.6
	-3.12
	-2.78
	-2.23
	-2.35
	-2.7
	-2.64
	-1.94
	-3.04
	-0.549
	-2.85
	-2.77
	-2.08
	-2.8
	-1.39
	-2.82
	-2.78
	-2.66
	-0.315
	-1.79
	-0.709
	-3.25
	-1.88
	-3.02
	-2.67
	-2.04
	-1.19
	-2.69
	-1.93
	-2.66
	-2.37
	-2.45
	-3.05
	-2.54
	-2.58
	-0.765
	-3.14
	-2.91
	-1.98
	-3.35
	-2.06
	-2.93
	-0.362
	-2.97
	-1.93
	-3.24
	-2.84
	-0.713
	-2.37
	-3.01
	-3.04
	-2.85
	-2.37
	-2.49
	-3.09
	-0.587
	-2.35
	-2.11
	-2.58
	-2.97
	-2.45
	-2.34
	-2.84
	-2.02
	-3.24
	-3.05
	-1.93
	-2.56
	-0.668
	-2.38
	-2.91
	-0.922
	-2.74
	-2.7
	-3.13
	-2.64
	-2.6
	-2.86
	-1.81
	-2.99
	-3.34
	-3.12
	-2.76
	-2.88
	-0.691
	-0.414
	-1.97
	-2.34
	-3.23
	-2.8
	-2.57
	-2.74
	-2.97
	-2.62
	-3.09
	-2.81
	-2.31
	-2.47
	-2.63
	-2.25
	-2.26
	-3.5
	-2.57
	-2.87
	-2.66
	-2.37
	-1.31
	-2.77
	-2.8
	-3.12
	-2.09
	-3.09
	-0.975
	-2.36
	-2.73
	-2.43
	-2.89
	-2.4
	-2.86
	-0.489
	-2.47
	-3.09
	-2.69
	-2.76
	-3.11
	-2.24
	-2.69
	-3.04
	-2.31
	-2.74
	-2.77
	-2.3
	-3.29
	-2.48
	-2.56
	-2.01
	-2.28
	-3.07
	-1.26
	-1.54
	-2.52
	-3.4
	-2.41
	-1.96
	-2.8
	-2.12
	-0.494
	-0.341
	-3.4
	-2.01
	-2.34
	-2.45
	-0.34
	-2.78
	-2.54
	-2.57
	-2.97
	-2.55
	-3.1
	-2.89
	-3.47
	-0.515
	-2.71
	-1.84
	-3.22
	-2.73
	-2.31
	-2.44
	-1.95
	-3.11
	-2.26
	-3.2
	-2.75
	-1.78
	-2.82
	-2.28
	-2.22
	-2.76
	-3.15
	-2.3
	-2.56
	-0.354
	-2.05
	-2.72
	-1.79
	-2.5
	-2.72
	-0.728
	-2.27
	-2.65
	-3.13
	-2.24
	-2.79
	-2.58
	-1.94
	-2.87
	-0.803
	-2.58
	-3.04
	-2.45
	-3.01
	-2.63
	-3.24
	-2.8
	-2.05
	-2.3
	-1.92
	-2.68
	-2.31
	-2.08
	-2.88
	-1.18
	-2.22
	-1.42
	-1.83
	-2.45
	-0.508
	-2.28
	-3.12
	-2.66
	-2.68
	-0.349
	-2.13
	-2.3
	-2.86
	-2.2
	-3.07
	-1.57
	-2.34
	-2.79
	-2.87
	-1.92
	-2.38
	-2.99
	-2.6
	-1.3
	-2.83
	-2.74
	-2.12
	-3.19
	-2.53
	-2.5
	-2.33
	-2.41
	-3.14
	-2.42
	-1.52
	-2.03
	-1.81
	-3.38
	-1.87
	-2.28
	-2.7
	-2.09
	-2.68
	-2.55
	-2.97
	-2.3
	-2.83
	-3.38
	-0.326
	-2.34
	-3.08
	-2.69
	-2.91
	-2.77
	-1.8
	-0.508
	-2.13
	-3.06
	-3.23
	-2.43
	-2.31
	-2.32
	-2.53
	-0.48
	-2.32
	-3.09
	-0.331
	-2.8
	-2.8
	-3.06
	-2.81
	-3.18
	-2.52
	-2
	-2.78
	-0.772
	-2.75
	-2.9
	-2.54
	-2.13
	-2.64
	-3.26
	-2.08
	-2.64
	-2.12
	-2.77
	-0.404
	-3.06
	-0.377
	-2.66
	-2.07
	-1.6
	-2.72
	-3.1
	-2.66
	-3.39
	-2.82
	-1.98
	-3.02
	-2.46
	-2.97
	-2.11
	-3.08
	-2.76
	-2.92
	-2.8
	-0.349
	-2.66
	-1.48
	-2.65
	-2.12
	-3.28
	-3.1
	-2.94
	-2.25
	-3.02
	-2.45
	-2.21
	-2.34
	-1.13
	-2.26
	-2.96
	-2.47
	-0.699
	-2.46
	-3.17
	-1.68
	-0.999
	-2.08
	-2.32
	-2.16
	-2.93
	-3.03
	-3.33
	-2.36
	-2.66
	-2.08
	-2.28
	-2.37
	-2
	-1.82
	-2.99
	-2.86
	-3.14
	-2.75
	-3.04
	-2.58
	-2.22
	-2.74
	-1.3
	-2.54
	-2.94
	-3.04
	-2.2
	-2.18
	-2.61
	-2.8
	-2.72
	-3.04
	-1.99
	-3.19
	-2.83
	-2.71
	-3.28
	-1.99
	-2.39
	-2.2
	-1.92
	-3.15
	-3.08
	-2.19
	-2.7
	-2.38
	-2.8
	-2.35
	-2.37
	-2.91
	-3.23
	-3.06
	-1.07
	-3.16
	-2.24
	-2.62
	-2.71
	-2.54
	-2.95
	-2.23
	-2.83
	-1.09
	-2.47
	-2.72
	-3.23
	-2.64
	-1.85
	-2.8
	-2.54
	-2.23
	-2.6
	-2.17
	-2.25
	-1.06
	-2.53
	-1.78
	-1.65
	-2.72
	-2.31
	-2.75
	-3.29
	-2.31
	-1.81
	-2.85
	-1.63
	-0.591
	-1.97
	-3.1
	-2.14
	-2.92
	-3.36
	-3.25
	-2.33
	-1.97
	-2.86
	-2.84
	-1.29
	-2.83
	-2.8
	-2.68
	-2.7
	-2.87
	-2.77
	-2.75
	-1.24
	-1.95
	-2.76
	-2.08
	-2.86
	-3.35
	-2.36
	-2.39
	-2.09
	-2.7
	-2.92
	-2.22
	-2.02
	-3.03
	-1.1
	-2.6
	-1.86
	-0.744
	-1.86
	-3.09
	-2.54
	-2.66
	-2.02
	-2.95
	-2.59
	-1.25
	-2.82
	-2.68
	-2.98
	-1.56
	-2.42
	-2.15
	-2.9
	-2.74
	-2.83
	-2.55
	-0.511
	-2.42
	-2.82
	-2.43
	-2.83
	-2.67
	-3.19
	-2.93
	-3.27
	-3.03
	-3.27
	-1.17
	-2.27
	-3
	-1.25
	-2.66
	-2.77
	-2.99
	-2.89
	-2.16
	-2.62
	-1.97
	-2.77
	-1.99
	-1.92
	-2.32
	-3.07
	-2.45
	-0.402
	-2.76
	-2.81
	-2.69
	-2.83
	-2.89
	-2.89
	-2.95
	-2.88
	-3.22
	-2.71
	-2.09
	-2.3
	-3.1
	-2.39
	-2.22
	-2.29
	-2.99
	-3.19
	-2.75
	-2.52
	-0.819
	-3.42
	-3.17
	-2.46
	-0.501
	-1.67
	-3.41
	-2.44
	-2.26
	-2.3
	-2.72
	-3.14
	-2.46
	-3.43
	-3.05
	-3.04
	-2.8
	-2.86
	-2.34
	-2.94
	-0.997
	-2.27
	-3.22
	-0.429
	-3.51
	-2.14
	-2.35
	-2.3
	-3.27
	-2.86
	-2.9
	-3.03
	-0.875
	-2.69
	-2.01
	-2.91
	-2.25
	-0.906
	-3.52
	-2.08
	-2.49
	-3.16
	-2.44
	-2.69
	-0.639
	-3.04
	-0.334
	-2.93
	-2.37
	-3.16
	-2.45
	-3.12
	-2.84
	-2.05
	-2.98
	-2.59
	-2.94
	-2.17
	-3.43
	-3
	-3.16
	-0.396
	-1.05
	-2.46
	-2.76
	-3.07
	-2.76
	-2.84
	-1.97
	-2.13
	-3.04
	-2.61
	-3.17
	-2.53
	-3.27
	-2.3
	-2.64
	-1.54
	-2.19
	-2.55
	-3.07
	-2.42
	-3.05
	-1.26
	-2.59
	-2.57
	-2.46
	-2.45
	-1.51
	-3.02
	-2.18
	-3.21
	-3.43
	-2.58
	-2.93
	-1.72
	-2.31
	-2.65
	-0.509
	-1.82
	-2.82
	-2.78
	-2.99
	-2.86
	-2.93
	-3.42
	-1.88
	-2.34
	-1.5
	-1.37
	-2.83
	-2.74
	-2.8
	-0.862
	-2.87
	-1.86
	-2.57
	-2.73
	-2.85
	-3.16
	-2.89
	-2.83
	-2.97
	-2.74
	-2.3
	-2.4
	-2.31
	-2.57
	-0.663
	-0.343
	-2.73
	-2.49
	-2.73
	-2.85
	-2.05
	-1.28
	-2.41
	-2.99
	-3.03
	-2.8
	-2.16
	-2.18
	-2.43
	-2.63
	-2.65
	-2.03
	-2.29
	-0.682
	-2.82
	-2.93
	-2.31
	-1.95
	-2.29
	-2.03
	-0.389
	-2.52
	-2.54
	-2.24
	-0.319
	-2.13
	-2
	-2.98
	-2.53
	-3.3
	-2.37
	-2.66
	-1.26
	-2.37
	-3.31
	-0.959
	-2.77
	-2.29
	-3.2
	-0.819
	-1.6
	-2.29
	-2.79
	-2.91
	-3.1
	-2.88
	-2.28
	-2.26
	-2.75
	-2.33
	-2.82
	-2.98
	-2.7
	-3.01
	-2.69
	-3.6
	-2.77
	-2.49
	-2.72
	-3.05
	-2.52
	-2.09
	-2.46
	-2.96
	-2.91
	-2.91
	-2.88
	-3.23
	-3.25
	-0.326
	-2.36
	-0.685
	-2.66
	-2.95
	-2.93
	-2.47
	-2.12
	-0.805
	-2.27
	-2.17
	-0.625
	-2.65
	-2.75
	-2.49
	-2.75
	-3.01
	-2.05
	-2.72
	-2.73
	-1.38
	-1.37
	-2
	-1.82
	-3.13
	-2.64
	-2.67
	-3.13
	-2.58
	-1.5
	-2.95
	-2.47
	-1.75
	-2.33
	-2.53
	-2.89
	-1.83
	-3.06
	-2.53
	-3.13
	-1.6
	-2.74
	-0.71
	-2.46
	-0.731
	-2.18
	-2.46
	-2.52
	-2.29
	-2.03
	-2.51
	-3.22
	-2.62
	-2.38
	-2.68
	-1.33
	-3.12
	-1.06
	-0.387
	-3.22
	-2.7
	-2.73
	-2.3
	-3.17
	-3.2
	-3.25
	-3.64
	-2.28
	-2.69
	-2.2
	-2.88
	-3.06
	-2.37
	-3.48
	-2.77
	-2.45
	-3.16
	-2.76
	-2.09
	-2.92
	-2.65
	-0.906
	-2.77
	-2.81
	-3.13
	-2.96
	-2.76
	-2.57
	-0.654
	-2.24
	-2.6
	-2.93
	-2.34
	-2.92
	-3.33
	-0.498
	-2.28
	-0.72
	-2.14
	-3.05
	-3.15
	-1.84
	-0.601
	-2.69
	-2.4
	-3.23
	-2.28
	-3.59
	-2.99
	-2.84
	-2.74
	-1.69
	-3.46
	-2.55
	-2.9
	-2.85
	-3.1
	-2.95
	-1.72
	-2.94
	-1.79
	-2.79
	-2.68
	-2.42
	-2.25
	-2.93
	-0.438
	-2.56
	-2.98
	-3.24
	-3.34
	-2.51
	-2.45
	-2.94
	-2.35
	-2.97
	-2.28
	-2.9
	-2.91
	-2.92
	-2.11
	-2.22
	-2.68
	-2.4
	-1.49
	-2.37
	-1.81
	-3.55
	-2.71
	-2.61
	-1.95
	-1.93
	-2.19
	-2.94
	-2.36
	-1.06
	-1.99
	-3.11
	-3
	-3.23
	-2.08
	-1.76
	-3.34
	-1.84
	-2.17
	-1.97
	-0.728
	-2.75
	-1.94
	-1.9
	-2.78
	-2.32
	-2.3
	-2.78
	-3.08
	-2.59
	-2.99
	-2.62
	-2.93
	-3.19
	-1.81
	-2.38
	-3.26
	-3.1
	-1
	-2.24
	-2.74
	-0.399
	-0.786
	-2.13
	-3.31
	-3.03
	-2.09
	-2.62
	-2.4
	-3.05
	-2.8
	-2.53
	-1.88
	-1.6
	-2.61
	-2.86
	-3.07
	-2.83
	-2.45
	-1.66
	-3.15
	-1.78
	-2.91
	-2.97
	-2.98
	-2.36
	-2.78
	-0.497
	-2.33
	-3.24
	-2.73
	-1.61
	-2.01
	-2.82
	-2.52
	-0.417
	-1.92
	-2.88
	-2.32
	-3.16
	-2.87
	-1.04
	-2.66
	-2.25
	-3.35
	-0.741
	-1.41
	-2.64
	-1.79
	-3.05
	-2.64
	-0.642
	-2.52
	-2.1
	-2.58
	-2.54
	-2.79
	-2.91
	-2.87
	-2.48
	-2.2
	-2.85
	-2.52
	-2.91
	-2.37
	-2.63
	-2.85
	-0.813
	-2.82
	-2.32
	-2.36
	-0.812
	-3.04
	-2.17
	-2.84
	-2.83
	-2.05
	-3.1
	-2.84
	-2.45
	-2.79
	-2.24
	-2.88
	-2.39
	-2.77
	-2.98
	-2.59
	-2.01
	-2.96
	-2.83
	-1.93
	-2.85
	-2.38
	-0.41
	-2.47
	-3.16
	-3.14
	-2.01
	-0.627
	-3.12
	-2.73
	-1.9
	-2.68
	-2.67
	-0.482
	-2.45
	-3.06
	-2.67
	-2.24
	-2.32
	-3.11
	-2.89
	-3.01
	-2.92
	-2.75
	-2.67
	-2.84
	-2.73
	-1.92
	-3.15
	-0.458
	-2.61
	-1.84
	-2.31
	-0.487
	-2.78
	-0.381
	-2.7
	-2.67
	-2.86
	-3.05
	-2.76
	-2.61
	-2.43
	-3.09
	-2.44
	-3.15
	-3.04
	-3.08
	-2.25
	-2.19
	-3.24
	-2.58
	-2.99
	-2.05
	-2.78
	-2.31
	-3.17
	-2.14
	-2.16
	-1.86
	-2.2
	-2.59
	-2.12
	-2.28
	-2.84
	-2.29
	-3.11
	-0.443
	-2.83
	-2.8
	-3
	-2.76
	-2.35
	-2.95
	-2.04
	-2.18
	-0.663
	-3.1
	-2.92
	-2.91
	-2.58
	-2.8
	-2.58
	-2.63
	-3.05
	-0.784
	-2.71
	-2.93
	-0.942
	-2.81
	-3.14
	-2.61
	-2.46
	-3.07
	-3.08
	-2.67
	-2.79
	-3.39
	-2.94
	-2.33
	-2.34
	-2.46
	-2.81
	-2.69
	-0.731
	-3.26
	-0.767
	-2.56
	-1.28
	-3.04
	-3
	-1.79
	-2.77
	-0.822
	-1.08
	-3.02
	-2.51
	-2.53
	-2.67
	-2.59
	-3.11
	-3.25
	-2.32
	-2.62
	-2.37
	-2.9
	-3.18
	-2.01
	-2.28
	-2.89
	-2.95
	-2.67
	-3.3
	-3.44
	-2.75
	-2.65
	-2.07
	-2.64
	-2.49
	-2.25
	-2.54
	-0.427
	-2.98
	-2.95
	-0.548
	-2.8
	-2.26
	-2.01
	-1.5
	-2.62
	-1.54
	-2.16
	-2.26
	-2.37
	-0.959
	-3
	-3.2
	-2.72
	-2.77
	-2.22
	-0.436
	-2.73
	-2.66
	-2.05
	-2.78
	-2.84
	-2.36
	-2.68
	-2.24
	-2.4
	-2.5
	-1.38
	-2.18
	-2.53
	-2.45
	-2.8
	-2.84
	-2.94
	-2.24
	-2.16
	-0.483
	-2.68
	-2.51
	-3.09
	-2.62
	-2.11
	-2.48
	-3.12
	-3.12
	-3.07
	-2.71
	-2.57
	-2.44
	-3.04
	-2.43
	-3.28
	-2.89
	-0.818
	-1.44
	-2.04
	-2.55
	-3.18
	-2.41
	-1.13
	-0.476
	-2.78
	-1.77
	-2.59
	-3.37
	-2.87
	-2.72
	-2.27
	-3.1
	-2.66
	-2.63
	-2.68
	-2.39
	-3.09
	-2.11
	-2.9
	-2.97
	-3.02
	-2.46
	-2.52
	-3.03
	-2.97
	-0.593
	-2.87
	-3.31
	-2.42
	-3.07
	-2.76
	-2.3
	-2.72
	-3.05
	-2.5
	-2.8
	-2.91
	-2.03
	-1.28
	-2.97
	-2.19
	-3.38
	-2.53
	-2.92
	-2.89
	-2.42
	-2
	-3.03
	-3.3
	-2.31
	-2.69
	-3.15
	-2.28
	-1.96
	-3.02
	-2.94
	-0.627
	-0.639
	-0.827
	-2.41
	-2.76
	-2.59
	-2.68
	-1.71
	-3.03
	-2.94
	-0.313
	-3.43
	-2.39
	-2.93
	-1.78
	-2
	-2.62
	-2.88
	-2.33
	-2.88
	-1.21
	-3.42
	-1.43
	-2.8
	-2.71
	-3.41
	-2.24
	-2.78
	-1.41
	-2.91
	-2.42
	-2.44
	-2.8
	-2.6
	-2.32
	-2.68
	-2.14
	-1.95
	-2.12
	-2.49
	-2.88
	-3.03
	-3.09
	-3.31
	-2.36
	-2.82
	-2.16
	-0.575
	-1.99
	-2.37
	-2.97
	-3.02
	-3.09
	-3.24
	-2.75
	-2.95
	-3.24
	-3.01
	-2.86
	-2.16
	-2.79
	-2.61
	-2.68
	-2.76
	-2.48
	-0.351
	-3.17
	-0.569
	-2.76
	-2.93
	-2.7
	-0.949
	-3.02
	-2.07
	-2.23
	-0.412
	-2.59
	-2.63
	-2.98
	-2.04
	-2.84
	-2.87
	-2.23
	-2.95
	-2.9
	-3.23
	-2.27
	-0.617
	-2.87
	-2.24
	-2.52
	-2.28
	-0.461
	-1.92
	-2.92
	-2.02
	-2.89
	-3.26
	-3.22
	-2.39
	-2.7
	-2.86
	-2.62
	-2.55
	-2.78
	-2.54
	-2.58
	-2.51
	-1.71
	-2.87
	-2.52
	-2.98
	-2.55
	-3.12
	-2.35
	-3.19
	-2.04
	-3.29
	-2.65
	-3.1
	-2.49
	-2.58
	-2.62
	-2.37
	-1.89
	-2.62
	-1.44
	-3.26
	-2.78
	-2.74
	-3.33
	-3.18
	-3.28
	-3.18
	-2.74
	-2.42
	-2.52
	-3.22
	-2.3
	-2.3
	-2.71
	-2.2
	-1.98
	-2.85
	-2.29
	-2.16
	-2.9
	-2.02
	-2.6
	-2.4
	-2.68
	-3.48
	-1.21
	-1.94
	-2.71
	-2.31
	-2.71
	-2.87
	-2.83
	-2.17
	-2.53
	-1.32
	-3.07
	-2.33
	-3
	-2.56
	-2.63
	-1.49
	-2.74
	-3.1
	-2.04
	-2.76
	-2.05
	-2.52
	-2.18
	-2.04
	-2.18
	-1.85
	-2.76
	-0.962
	-2.18
	-0.874
	-0.584
	-0.911
	-3.09
	-2.57
	-2.65
	-3.16
	-2.68
	-3.18
	-2.32
	-2.49
	-2.55
	-2.01
	-2.86
	-2.55
	-2.11
	-2.02
	-2.59
	-1.03
	-2.51
	-2.88
	-3.06
	-2.39
	-2.52
	-2.18
	-2.11
	-2.62
	-3.12
	-2.61
	-1.69
	-2.09
	-3.04
	-2.25
	-2.57
	-2.57
	-2.12
	-0.395
	-2.74
	-1.98
	-2.25
	-2.92
	-2.64
	-2.5
	-2.29
	-2.91
	-2.73
	-1.65
	-2.18
	-2.7
	-3.13
	-2.26
	-2.52
	-2.82
	-0.445
	-2.9
	-3.16
	-2.95
	-2.88
	-2.61
	-2.43
	-2.28
	-2.93
	-2.79
	-2.32
	-2.52
	-2.71
	-2.88
	-2.37
	-2.54
	-2.7
	-2.97
	-1.63
	-3.15
	-2.52
	-2.93
	-2.95
	-3.48
	-2.35
	-3.33
	-3.03
	-3.66
	-0.802
	-2.38
	-2.57
	-3.33
	-0.642
	-2.66
	-0.691
	-2.14
	-3.1
	-2.34
	-2.01
	-3.23
	-2.75
	-2.03
	-2.97
	-1.76
	-1.91
	-2.82
	-2.67
	-0.94
	-2.16
	-1.6
	-2.32
	-2.83
	-2.08
	-2.47
	-1.66
	-2.3
	-0.559
	-0.914
	-1.89
	-2.77
	-2.88
	-2.71
	-1.92
	-2.87
	-2.46
	-0.813
	-2.87
	-2.78
	-2.51
	-0.486
	-2.1
	-2.32
	-2.59
	-2.28
	-2.12
	-3
	-2.73
	-2.92
	-2.46
	-2.47
	-1.97
	-2.92
	-1.98
	-2.79
	-2.11
	-2.44
	-2.81
	-3.32
	-1.93
	-0.642
	-2.12
	-2.65
	-3.33
	-2.98
	-2.86
	-2.34
	-2.23
	-2.92
	-2.41
	-2.82
	-2.8
	-1.31
	-2.73
	-2.63
	-3.61
	-1.8
	-3
	-2.9
	-2.93
	-2.72
	-1.94
	-2.02
	-2.68
	-2.44
	-0.456
	-2.93
	-2.23
	-3.39
	-2.55
	-2.85
	-3.19
	-2.42
	-2.3
	-2.85
	-2.16
	-3.06
	-2.06
	-3.1
	-1.81
	-2.59
	-1.89
	-2.95
	-2.67
	-1.71
	-1.94
	-0.828
	-2.68
	-2.83
	-2.87
	-2.28
	-2.59
	-1.39
	-2.86
	-2.43
	-1.74
	-2.97
	-0.402
	-2.16
	-3.35
	-2.38
	-2.36
	-2.79
	-2.18
	-2.47
	-3.32
	-2.66
	-3.06
	-2.15
	-2.47
	-3.08
	-2.96
	-2.26
	-0.591
	-2.38
	-2.44
	-2.53
	-3.17
	-2.93
	-2.51
	-1.62
	-2.26
	-2.82
	-0.828
	-2.2
	-2.26
	-3.56
	-2.66
	-2.9
	-1.39
	-2.4
	-2.38
	-2.8
	-2.12
	-2.85
	-1.86
	-2.21
	-2.72
	-3.17
	-3.41
	-2.28
	-2.82
	-2.35
	-2.53
	-2.6
	-2.72
	-2.31
	-1.77
	-2.23
	-3.26
	-0.75
	-2.69
	-1.57
	-1.58
	-2.55
	-0.632
	-2.81
	-3.04
	-2.27
	-2.87
	-2.58
	-1.29
	-2.78
	-3.16
	-2.77
	-2.78
	-2.3
	-2.12
	-2.41
	-3
	-2.04
	-2.8
	-3.16
	-3.08
	-2.16
	-2.85
	-2.31
	-1.88
	-1.02
	-2.71
	-1.95
	-3.43
	-2.74
	-2.59
	-2.77
	-1.89
	-2.51
	-2.63
	-2.01
	-2.37
	-2.71
	-2.63
	-2.88
	-3.26
	-3
	-2.21
	-2.95
	-3.11
	-1.97
	-2.51
	-2.56
	-2.9
	-0.607
	-2.51
	-2.17
	-2.21
	-3.38
	-1.74
	-3.18
	-2.64
	-3.06
	-3.01
	-2.6
	-2.83
	-2.24
	-2.93
	-2.66
	-2.26
	-2.44
	-0.661
	-2.56
	-2.45
	-2.91
	-2.34
	-2.86
	-2.96
	-2.57
	-2.39
	-2.33
	-2.06
	-2.51
	-0.646
	-2.51
	-3.03
	-2.14
	-2.83
	-2.12
	-3.26
	-2.3
	-0.409
	-2.75
	-0.755
	-1.5
	-3.12
	-2.73
	-0.519
	-2.75
	-3.03
	-2.69
	-2.98
	-2.86
	-2.91
	-2.19
	-1.7
	-0.396
	-3.09
	-2.78
	-2.79
	-3.37
	-3.12
	-2.23
	-2.42
	-2.82
	-3.2
	-2.33
	-2.96
	-1.93
	-2.44
	-0.436
	-3.03
	-2.59
	-2.89
	-2.15
	-2.87
	-1.34
	-2.99
	-2.52
	-3.03
	-2.78
	-3.26
	-2.5
	-3.09
	-2.26
	-2.95
	-2.66
	-2.51
	-2.49
	-2.68
	-3.03
	-2.09
	-2.08
	-3.08
	-2.27
	-2.85
	-3.11
	-3
	-2.69
	-2.57
	-3.02
	-1.53
	-2.4
	-1.19
	-1.84
	-2.38
	-3.16
	-1.81
	-2.11
	-2.92
	-2.05
	-3.51
	-1.82
	-3.26
	-2.94
	-2.76
	-1.99
	-2.6
	-2.49
	-3.04
	-3.09
	-2.62
	-1.89
	-1.71
	-3.13
	-3.55
	-2.61
	-1.9
	-3.16
	-2.51
	-3.1
	-2.1
	-2.03
	-2.74
	-2.98
	-2.14
	-3.04
	-3.53
	-2.78
	-2.77
	-3.16
	-2.63
	-2.12
	-0.585
	-2.88
	-2.45
	-2.81
	-3.34
	-2.74
	-2.29
	-3.23
	-2.48
	-2.89
	-3.14
	-3.27
	-3.2
	-2.83
	-2.28
	-2.5
	-2.62
	-2.8
	-2.55
	-1.86
	-2.69
	-3.18
	-3.32
	-2.68
	-2.72
	-3.11
	-2.94
	-2.12
	-2.84
	-2.37
	-2.57
	-1.06
	-2.59
	-2.59
	-2.85
	-2.01
	-3.16
	-2.53
	-2.56
	-3.14
	-2.51
	-2.89
	-2.81
	-2.62
	-1.25
	-0.488
	-3.14
	-3.1
	-0.461
	-0.368
	-3.02
	-1.92
	-3.08
	-2.86
	-3.19
	-3.05
	-2.63
	-2.51
	-1.2
	-3.1
	-3.48
	-1.53
	-1.83
	-2.71
	-2.17
	-2.55
	-1.39
	-2.76
	-1.72
	-2.19
	-1.84
	-2.26
	-3.11
	-2.4
	-0.607
	-1.85
	-2.61
	-1.94
	-1.23
	-2.8
	-3.01
	-2.61
	-2.53
	-0.471
	-3.32
	-2.99
	-3.17
	-2.19
	-3.12
	-3.31
	-2.03
	-2.95
	-3.29
	-2.97
	-2.57
	-3.04
	-2.81
	-2.11
	-1.9
	-2.27
	-3.01
	-3.51
	-2.02
	-2.9
	-2.85
	-2.74
	-3.32
	-0.981
	-2.1
	-1.28
	-2.84
	-2.91
	-2.29
	-2.04
	-2.45
	-2.25
	-2.98
	-2.83
	-2.63
	-2.88
	-2.6
	-1.55
	-2.11
	-2.9
	-3.03
	-2.19
	-2.51
	-1.86
	-2.65
	-2.33
	-2.55
	-1.5
	-3.23
	-2.21
	-1.71
	-2.39
	-2.1
	-0.381
	-2.09
	-1.33
	-2.8
	-2.42
	-2.22
	-2.42
	-2.49
	-2.5
	-2.89
	-2.59
	-3.02
	-2.6
	-2.54
	-2.75
	-2.6
	-2.44
	-3.14
	-1.05
	-3.21
	-3.04
	-3.3
	-2.34
	-2.99
	-2.52
	-3.02
	-2.61
	-2.88
	-2.94
	-3.24
	-2.78
	-3.1
	-2.64
	-3.03
	-2.75
	-1.07
	-2.81
	-2.55
	-2.23
	-2.32
	-2.87
	-2.62
	-2.22
	-3.23
	-2.44
	-2.88
	-2.37
	-2.73
	-2.71
	-1.39
	-2.49
	-2.36
	-2.89
	-2.57
	-2
	-0.893
	-1.66
	-2.24
	-2.96
	-3.28
	-2.55
	-2.59
	-2.41
	-2.8
	-3.22
	-2.57
	-2.63
	-2.88
	-3.03
	-0.413
	-2.44
	-2.65
	-1.32
	-2.68
	-3.33
	-0.805
	-3.12
	-2.38
	-2.35
	-2.75
	-2.22
	-3.18
	-2.13
	-2.8
	-2.33
	-2.25
	-2.43
	-2.61
	-0.382
	-3.24
	-2.93
	-2.87
	-2.77
	-2.03
	-0.914
	-2.4
	-2.94
	-1.75
	-2.47
	-2.78
	-2.99
	-2.16
	-2.66
	-2.49
	-2.3
	-3
	-2.18
	-2.86
	-2.02
	-2.87
	-2.11
	-0.679
	-1.2
	-3.28
	-3.1
	-2.76
	-2.12
	-3.07
	-2.57
	-1.94
	-2.16
	-2.53
	-2.76
	-2.62
	-2.41
	-2.27
	-2.36
	-3.07
	-2.94
	-2.99
	-2.71
	-2.9
	-2.16
	-2.69
	-2.5
	-0.644
	-0.817
	-0.816
	-2.57
	-0.573
	-2.22
	-2.68
	-2.81
	-2.72
	-2.98
	-3.03
	-2.32
	-2.67
	-3.04
	-3.2
	-2.82
	-2.78
	-2.58
	-2.33
	-3.17
	-2.37
	-3.02
	-2.79
	-2.08
	-2.7
	-2.56
	-3.39
	-2.27
	-2.99
	-2.19
	-2.35
	-3.12
	-2.41
	-2.56
	-3.21
	-2.23
	-2.9
	-2.51
	-0.31
	-3.53
	-2.72
	-2.6
	-2.62
	-3.12
	-2.8
	-2.91
	-2.57
	-2.24
	-2.78
	-2.23
	-2.93
	-3
	-2.91
	-3.05
	-2.15
	-2.72
	-2.03
	-2.33
	-2.83
	-1.95
	-2.88
	-3.06
	-2.4
	-2.46
	-2.61
	-0.425
	-2.68
	-3.38
	-2.59
	-2.61
	-2.62
	-2.16
	-2.33
	-2.41
	-2.49
	-2.72
	-2.83
	-1.94
	-2.96
	-2.87
	-2.98
	-2.36
	-0.46
	-3.15
	-3.06
	-2.92
	-2.63
	-0.378
	-1.78
	-2.42
	-2.03
	-2.71
	-3.06
	-0.651
	-2.3
	-2.98
	-2.69
	-2.87
	-2.98
	-2.67
	-3.16
	-3.34
	-2.16
	-1.65
	-0.584
	-2.7
	-2.68
	-1.81
	-2.32
	-2.14
	-2.62
	-3.39
	-2.39
	-0.392
	-2.21
	-2.3
	-1.16
	-2.93
	-1.78
	-3.19
	-3.11
	-3.17
	-2.9
	-2.17
	-2.26
	-2.44
	-2.2
	-2.96
	-2.59
	-2.65
	-3.04
	-1.78
	-0.344
	-3.1
	-0.824
	-2.86
	-2.81
	-3.11
	-2.79
	-2.84
	-2.9
	-2.99
	-3.19
	-2.06
	-2.51
	-2.97
	-3.26
	-2.99
	-0.933
	-2.76
	-2.28
	-2.87
	-3.19
	-2.94
	-3.1
	-3.05
	-1.88
	-2.01
	-2.96
	-1.99
	-0.336
	-2.82
	-0.824
	-2.86
	-2.38
	-3.05
	-2.59
	-0.466
	-3.2
	-0.605
	-2.54
	-3.23
	-3.07
	-2.21
	-2.45
	-2.58
	-2.42
	-2.42
	-0.468
	-3.08
	-1.36
	-2.79
	-2.66
	-2.23
	-3.16
	-2.4
	-1.99
	-3.01
	-1.59
	-2.01
	-3.13
	-2.38
	-1.87
	-2.88
	-3.18
	-2.68
	-3.29
	-3.09
	-2.79
	-0.912
	-3
	-0.334
	-1.98
	-2.47
	-2.87
	-2.06
	-3.54
	-3.12
	-2.46
	-2.62
	-2.28
	-2.04
	-2.19
	-3.28
	-0.393
	-2.63
	-3.24
	-2.17
	-2.98
	-3.07
	-3.15
	-2.91
	-2.79
	-2.19
	-2.45
	-2.12
	-2.86
	-2.08
	-3.33
	-1.78
	-2.86
	-2.44
	-2.13
	-2
	-2.64
	-2.17
	-3.22
	-2.94
	-2.46
	-0.839
	-2.83
	-1.95
	-1.31
	-2.25
	-1.94
	-1.99
	-2.57
	-2.68
	-2.91
	-1.64
	-1.85
	-2.72
	-2.66
	-2.93
	-2.71
	-2.94
	-2.8
	-3.25
	-2.1
	-2.61
	-2.71
	-2.46
	-2
	-2.52
	-0.478
	-2.28
	-2.76
	-3.07
	-2.35
	-2.79
	-2.75
	-1.06
	-2.4
	-2.64
	-3.18
	-2.97
	-0.833
	-1.05
	-2.02
	-3.35
	-2.98
	-2.3
	-2.04
	-2.36
	-2.63
	-3.27
	-0.372
	-2.11
	-2.64
	-2.68
	-0.861
	-2.15
	-1.85
	-1.87
	-3.01
	-2.82
	-2.47
	-3.26
	-1.82
	-3.28
	-3.39
	-2.12
	-2.26
	-2.83
	-2.89
	-2.64
	-0.437
	-2.72
	-2.08
	-3.11
	-2.39
	-3.04
	-2.79
	-3.08
	-2.71
	-0.543
	-2.87
	-2.89
	-0.715
	-2.52
	-2.95
	-2.2
	-2.92
	-2.39
	-2.94
	-0.365
	-2.83
	-2.89
	-2.69
	-2.17
	-2.25
	-2.14
	-2.19
	-2.8
	-1.29
	-2.39
	-2.4
	-2.93
	-2.94
	-3.03
	-2.65
	-2.51
	-1.91
	-2.61
	-2.73
	-2.97
	-2.48
	-2.7
	-2.55
	-2.41
	-2.39
	-2.2
	-2.81
	-2.85
	-2.72
	-2.91
	-3.04
	-2.8
	-1.78
	-0.332
	-2.74
	-2.4
	-2.87
	-0.886
	-0.686
	-1.01
	-2.62
	-2.55
	-2.88
	-2.85
	-2.19
	-2.47
	-3.04
	-3.15
	-2.39
	-2.38
	-2.45
	-2.84
	-3.39
	-0.711
	-0.389
	-2.47
	-3.25
	-1.89
	-2.9
	-2.48
	-2.54
	-2.59
	-2.42
	-0.391
	-2.25
	-2.83
	-2.76
	-2.73
	-0.339
	-0.364
	-2.53
	-3.14
	-2.73
	-1.41
	-2.59
	-2.53
	-2.85
	-3.02
	-3.03
	-2.71
	-1.59
	-2.99
	-2.5
	-2.84
	-3.31
	-2.46
	-2.54
	-2.22
	-2.37
	-2.76
	-2.15
	-2.87
	-3.14
	-2.38
	-2.49
	-2.83
	-2.91
	-2.93
	-2.36
	-2.21
	-3.4
	-2.85
	-3.06
	-2.59
	-0.729
	-2.56
	-1.19
	-3.38
	-2.69
	-2.25
	-2.34
	-2.56
	-2.13
	-2.8
	-0.571
	-2.91
	-2.84
	-3.37
	-2.98
	-3.36
	-2.98
	-2.26
	-3.24
	-2.39
	-2.88
	-3.29
	-2.34
	-2.71
	-2.46
	-1.64
	-2.83
	-2.65
	-3.19
	-0.31
	-2.76
	-2.92
	-1.28
	-2.23
	-2.43
	-2.73
	-2.31
	-2.26
	-2.43
	-2.15
	-2.29
	-0.548
	-2.69
	-2.72
	-3.04
	-2.56
	-2.68
	-3.51
	-2.29
	-3.03
	-2.38
	-2.3
	-2.37
	-2.81
	-2.69
	-3.01
	-2.28
	-1.91
	-2.35
	-2.88
	-2.85
	-2.69
	-2.2
	-2.19
	-2.92
	-2.21
	-2.36
	-2.97
	-0.36
	-3.29
	-2.9
	-2.34
	-2.99
	-3.28
	-2.04
	-2.3
	-0.341
	-2.15
	-2.13
	-2.22
	-0.541
	-2.32
	-2.92
	-2.72
	-2.58
	-1.87
	-2.86
	-2.88
	-2.17
	-1.78
	-0.831
	-2.61
	-2.71
	-2.56
	-2.17
	-3.08
	-2.42
	-2.28
	-2.53
	-1.86
	-0.34
	-2.47
	-2.73
	-2.73
	-1.72
	-2.14
	-1.4
	-3
	-0.994
	-2.49
	-1.19
	-3.33
	-1.94
	-2.22
	-3.08
	-2.31
	-2.76
	-3.02
	-2.18
	-2.3
	-2.15
	-1.91
	-2.74
	-2.64
	-1.97
	-2.52
	-2.59
	-0.318
	-2.64
	-0.772
	-2.23
	-2.76
	-2.37
	-2.89
	-2.62
	-3.24
	-2.5
	-3.14
	-3.19
	-0.402
	-2.92
	-3.41
	-2.52
	-2.45
	-2.03
	-0.919
	-2.49
	-1.94
	-2.46
	-2.3
	-3.21
	-2.95
	-2.58
	-2.6
	-2.55
	-2.49
	-2.46
	-2.38
	-2.56
	-2.31
	-3.2
	-3.23
	-2.24
	-0.685
	-3.13
	-3.22
	-2.97
	-2.72
	-2.9
	-2.98
	-2.65
	-3.13
	-1.73
	-2.53
	-2.31
	-2.75
	-2.33
	-1.86
	-2.72
	-2.77
	-3.74
	-2.74
	-3.28
	-2.71
	-3.38
	-3.13
	-2.25
	-2.54
	-1.86
	-2.6
	-2.24
	-2.81
	-1.35
	-2.74
	-2.15
	-3.24
	-2.55
	-0.921
	-2.39
	-0.429
	-2.21
	-3.05
	-1.75
	-2.82
	-2.53
	-2.18
	-2.56
	-2.58
	-2.82
	-1.9
	-3.03
	-3
	-2.01
	-1.74
	-2.1
	-2
	-3.38
	-2.99
	-3.04
	-2.45
	-2.13
	-2.27
	-3.11
	-2.43
	-2.91
	-3.05
	-2.11
	-2.39
	-2.47
	-2.99
	-2.89
	-2.59
	-1.17
	-2.75
	-2.82
	-1.87
	-3.34
	-2.42
	-2.43
	-2.8
	-2.79
	-2.41
	-2.74
	-2.7
	-3.16
	-1.44
	-2.21
	-2.25
	-2.34
	-2.81
	-2.71
	-1.77
	-2.29
	-2.91
	-2.39
	-3.05
	-0.439
	-2.31
	-2.62
	-2.69
	-2.87
	-1.95
	-2.86
	-0.676
	-2.8
	-3.01
	-3.24
	-2.72
	-2.3
	-3.04
	-2.64
	-2.9
	-2.89
	-2.86
	-2.06
	-3.07
	-2.25
	-2.38
	-0.645
	-2.41
	-3.17
	-2.48
	-3.21
	-2.93
	-2.4
	-2.41
	-2.92
	-2.3
	-3.38
	-2.41
	-2.86
	-3.18
	-2.79
	-2.65
	-0.873
	-2.31
	-3.05
	-2.77
	-2.16
	-2.56
	-2.61
	-2.89
	-2
	-2.45
	-3.47
	-3.19
	-2.84
	-3.05
	-3.23
	-2.35
	-2.99
	-2.56
	-0.564
	-2.7
	-1.97
	-2.28
	-2.85
	-2.94
	-2.8
	-2.27
	-2.81
	-2.81
	-2.24
	-2.67
	-3.25
	-0.512
	-2.05
	-2.24
	-2.71
	-3.17
	-2.57
	-2.45
	-2.99
	-0.332
	-1.6
	-2.84
	-3.07
	-2.93
	-2.43
	-2.58
	-1.93
	-2.89
	-2.29
	-2.99
	-2.09
	-2.59
	-1.93
	-2.47
	-2.58
	-0.974
	-2.43
	-2.92
	-2.86
	-3.02
	-3.31
	-2.49
	-2.34
	-2.54
	-2.5
	-2.69
	-2.4
	-2.97
	-3.17
	-2.35
	-3.08
	-2.06
	-2.5
	-2.8
	-2.79
	-2.77
	-1.97
	-2.93
	-2.78
	-2.39
	-0.494
	-2.59
	-2.55
	-2.96
	-2.7
	-3.11
	-3.19
	-2.88
	-1.95
	-2.27
	-2.61
	-0.621
	-2.19
	-2.17
	-2.63
	-0.701
	-2.78
	-2.61
	-2.48
	-3.19
	-3.37
	-2.26
	-3.08
	-2.17
	-2.85
	-2.62
	-0.507
	-2.2
	-1.52
	-3.38
	-2.93
	-2.33
	-2.79
	-1.91
	-0.35
	-2.43
	-3.01
	-2.92
	-2.04
	-1.38
	-2.26
	-0.613
	-2.46
	-3.12
	-2.65
	-2.73
	-2.52
	-2.05
	-2.42
	-0.418
	-2.95
	-1.93
	-3.2
	-2.69
	-3
	-2.14
	-1.55
	-3.1
	-2.53
	-3.4
	-2.3
	-0.41
	-2.34
	-2.6
	-3.07
	-3.01
	-2.26
	-2.1
	-2.86
	-2.65
	-2.62
	-3.07
	-1.67
	-2.61
	-0.59
	-0.981
	-2.77
	-2.25
	-3.2
	-1.79
	-2.76
	-1.64
	-1.96
	-2.56
	-2.63
	-2.08
	-2.76
	-2.07
	-2.95
	-2.39
	-2.26
	-2.35
	-1.67
	-1.6
	-1.97
	-3.33
	-2.57
	-2.86
	-0.587
	-2.86
	-2.67
	-2.34
	-3.1
	-2
	-2.97
	-2.25
	-2.67
	-2.44
	-2.94
	-2.54
	-0.826
	-2.4
	-3.42
	-2.67
	-2.46
	-2.43
	-2.06
	-2.59
	-3.02
	-2.84
	-0.874
	-3.31
	-3.48
	-2.62
	-2.35
	-2.42
	-2.35
	-2.45
	-2.6
	-3.04
	-2.56
	-3.02
	-3.32
	-2.23
	-2.77
	-3
	-0.952
	-2.86
	-1.63
	-2.72
	-0.367
	-2.9
	-3.01
	-3
	-3.19
	-2.35
	-0.559
	-1.66
	-2.96
	-2.77
	-2.27
	-2.98
	-2.89
	-3.28
	-2.17
	-2.49
	-3.23
	-2.53
	-3
	-2.52
	-2.6
	-2.37
	-2.55
	-1.78
	-3.24
	-3.01
	-2.57
	-3.08
	-2.57
	-2.36
	-2.13
	-2.06
	-3.24
	-2.87
	-0.381
	-2.39
	-3
	-2.73
	-0.54
	-1.69
	-2.56
	-2.83
	-2.63
	-3.12
	-2.52
	-0.42
	-2.7
	-2.32
	-0.422
	-2.87
	-2.04
	-2.31
	-3.16
	-1.57
	-2.64
	-1.92
	-0.375
	-2.53
	-2.88
	-2.35
	-0.815
	-2.98
	-3.18
	-2.33
	-2.68
	-2.91
	-2.73
	-0.406
	-2.69
	-1.58
	-2.32
	-3.28
	-2.29
	-2.32
	-2.9
	-2.31
	-3.09
	-2.45
	-2.63
	-2.83
	-3.18
	-2.59
	-2.59
	-2.63
	-2
	-2.17
	-2.12
	-2.43
	-2.34
	-2.32
	-2.44
	-2.85
	-3.27
	-3.08
	-2.42
	-0.493
	-2.93
	-3.33
	-1.65
	-2.41
	-1.64
	-3.28
	-2.91
	-2.49
	-2.77
	-3.13
	-2.82
	-2.6
	-3.07
	-2.13
	-2.68
	-0.541
	-2.35
	-2.12
	-2.62
	-3.27
	-0.344
	-2.21
	-2.49
	-1.58
	-2.68
	-2.92
	-2.63
	-2.61
	-3.1
	-2.2
	-2.96
	-2.35
	-2.87
	-3.36
	-2.81
	-3.05
	-2.45
	-2.4
	-2.15
	-2.33
	-2.95
	-2.56
	-1.97
	-3.09
	-3.42
	-2.52
	-1.58
	-3.11
	-2.95
	-2.81
	-2.75
	-2.84
	-2.75
	-2.88
	-2.82
	-2.83
	-2.9
	-3.07
	-0.404
	-2.91
	-2.94
	-2.76
	-3.04
	-1.96
	-2.41
	-2.24
	-2.8
	-2.36
	-2.55
	-3.06
	-2.09
	-0.495
	-2.49
	-2.99
	-3.24
	-1.85
	-0.776
	-3.06
	-2.91
	-2.99
	-2.43
	-2.25
	-3.4
	-2.7
	-2.66
	-2.23
	-2.55
	-0.433
	-1.87
	-0.395
	-2.73
	-2.46
	-3
	-2.35
	-0.742
	-0.487
	-1.93
	-3.41
	-2.97
	-2.98
	-2.65
	-2.95
	-2.85
	-2.14
	-1.95
	-0.389
	-1.93
	-2.89
	-2.98
	-2.81
	-3.19
	-3.06
	-2.84
	-2.07
	-0.585
	-1.62
	-2.95
	-2.86
	-2.32
	-2.62
	-2.13
	-2.77
	-2.54
	-2.49
	-2.16
	-3.17
	-3.35
	-2.71
	-3.32
	-2.7
	-3
	-2.77
	-2.94
	-2.12
	-1.32
	-2.98
	-2.77
	-2.96
	-1.7
	-3.01
	-0.948
	-3.02
	-2.79
	-2.33
	-2.28
	-2.68
	-2.59
	-3.11
	-2.74
	-0.508
	-2.44
	-2.82
	-2.71
	-1.36
	-2.25
	-1.72
	-2.7
	-1.97
	-2.11
	-2.69
	-3.23
	-2.76
	-3.2
	-2.61
	-2.87
	-2.67
	-3.15
	-2.76
	-3.46
	-0.784
	-3.09
	-2.24
	-2.85
	-3.04
	-1.92
	-2.5
	-2.33
	-3.08
	-2.9
	-2.73
	-2.89
	-2.98
	-2.41
	-0.471
	-2.36
	-2.24
	-3.11
	-2.93
	-3.01
	-3.22
	-3.32
	-1.82
	-2.9
	-2.58
	-1.07
	-2.22
	-2.59
	-2.64
	-2.77
	-2.73
	-2.4
	-2.87
	-3.25
	-2.57
	-3.34
	-2.9
	-0.468
	-3
	-2.41
	-2.86
	-2.86
	-1.9
	-3.08
	-2.93
	-3.09
	-1.6
	-2.86
	-0.541
	-2.92
	-1.88
	-2.87
	-3.1
	-1.07
	-2.48
	-2.76
	-2.44
	-2.69
	-2.83
	-3.14
	-2.21
	-2.63
	-2.58
	-2.74
	-1.97
	-2.58
	-2.7
	-2.88
	-2.68
	-2.62
	-2.89
	-2.92
	-2.91
	-2.62
	-2.67
	-1.79
	-3.17
	-3.21
	-2.17
	-2.67
	-2.38
	-3.06
	-2.43
	-2.83
	-1.22
	-2.83
	-2.88
	-2.03
	-2.88
	-3.02
	-3.08
	-2.65
	-2.23
	-2.96
	-2.92
	-2.79
	-2.49
	-2.74
	-0.611
	-2.48
	-3.1
	-2.91
	-3.01
	-2.95
	-0.53
	-3.1
	-2.18
	-1.93
	-2.72
	-2.58
	-3.02
	-2.17
	-2.84
	-2.16
	-2.91
	-2.83
	-2.44
	-2.05
	-0.96
	-2.26
	-0.531
	-3.02
	-2.41
	-2.67
	-1.57
	-2.19
	-2.05
	-2.92
	-2.59
	-2.36
	-0.491
	-2.57
	-2.66
	-2.09
	-2.12
	-3.28
	-2.85
	-2.85
	-2.34
	-2.01
	-2.47
	-2.58
	-2.79
	-2.43
	-3.34
	-2.84
	-2.43
	-2.79
	-3.06
	-2.95
	-2.25
	-3.13
	-2.76
	-2.04
	-2.66
	-2.34
	-0.321
	-2.7
	-0.529
	-2.29
	-2.85
	-2.36
	-2.84
	-3.17
	-2.22
	-1.12
	-2.25
	-2.64
	-2.14
	-3.15
	-3.45
	-2.52
	-0.457
	-0.845
	-3.24
	-0.649
	-2.96
	-2.98
	-2.95
	-2.53
	-2.33
	-2.86
	-2.48
	-2.24
	-2.67
	-2.08
	-3.67
	-2.8
	-1.61
	-2.22
	-2.34
	-2.55
	-2.79
	-3.04
	-0.85
	-2.52
	-2.51
	-2.87
	-2.2
	-2.22
	-2.65
	-2.69
	-2.39
	-2.41
	-2.93
	-2.43
	-3.34
	-2.18
	-2.67
	-2.13
	-3.01
	-0.351
	-2.93
	-2.55
	-0.429
	-2.85
	-2.8
	-2.29
	-2.92
	-3.28
	-3.32
	-2.39
	-2.98
	-2.26
	-2.8
	-2.78
	-3.17
	-2.51
	-2.85
	-3.19
	-2.26
	-3
	-1.2
	-3.02
	-3.22
	-0.387
	-2.2
	-2.71
	-2.35
	-3.4
	-2.68
	-2.82
	-1.46
	-3.13
	-2.94
	-2.7
	-1.63
	-2.16
	-0.672
	-2.26
	-3.06
	-1.81
	-1.59
	-2.99
	-2.4
	-2.23
	-3.29
	-2.6
	-2.66
	-2.42
	-2.46
	-1.81
	-2.27
	-2.26
	-1.63
	-2.88
	-2.68
	-0.451
	-2.08
	-2.91
	-2.43
	-3.04
	-2.17
	-2.7
	-2.07
	-3.01
	-1.96
	-2.77
	-3.05
	-2.06
	-2.8
	-2.25
	-3
	-2.71
	-2.2
	-0.838
	-1.34
	-2.67
	-3.01
	-2.67
	-3.67
	-2.95
	-2.98
	-1.75
	-3.06
	-2.23
	-2.54
	-2.18
	-3.12
	-2.69
	-1.56
	-2.5
	-2.48
	-2.09
	-2.89
	-1.76
	-3.08
	-2.61
	-2.73
	-2.57
	-2.19
	-2.86
	-3.02
	-1.94
	-2.52
	-2.91
	-2.94
	-2.75
	-1.07
	-3.07
	-2.1
	-0.783
	-2.95
	-2.56
	-3.06
	-2.03
	-3.14
	-0.471
	-2.87
	-1.94
	-2.4
	-2.88
	-2.39
	-3.2
	-2.36
	-2.76
	-2.45
	-0.812
	-3.23
	-2.63
	-2.76
	-2.45
	-2.67
	-1.7
	-2.35
	-2.32
	-2.53
	-1.86
	-2.64
	-2.8
	-2.96
	-3.1
	-0.348
	-2.85
	-2.98
	-1.73
	-2.92
	-2.62
	-2.72
	-2.79
	-2.38
	-1.93
	-2.42
	-0.424
	-2.28
	-2.31
	-3.16
	-3.07
	-3.01
	-3.1
	-3.13
	-2.81
	-2.46
	-3.12
	-2.52
	-2.58
	-2.51
	-2.8
	-2.84
	-2.45
	-2.73
	-3.58
	-3.13
	-1.97
	-0.52
	-2.8
	-2.61
	-2.83
	-0.486
	-2.66
	-2.02
	-3.16
	-2.63
	-1.79
	-2.94
	-2.94
	-3.19
	-3.12
	-1.84
	-2.96
	-2.26
	-1.91
	-3.33
	-2.88
	-3.35
	-3.39
	-0.586
	-2.89
	-3.32
	-2.67
	-3.35
	-3.17
	-2.51
	-2.1
	-2.93
	-2.79
	-2
	-3.1
	-2.55
	-2.6
	-2.09
	-0.502
	-1.47
	-2.2
	-0.712
	-2.65
	-2.62
	-3.33
	-2.27
	-2.92
	-1.07
	-2.14
	-1.73
	-0.524
	-2.78
	-2.39
	-2.38
	-3.2
	-2.75
	-2.31
	-1.36
	-2.81
	-1.92
	-2.96
	-2.18
	-2.54
	-3.05
	-2.44
	-3
	-2.88
	-2.73
	-3.02
	-2.62
	-2.56
	-2.03
	-1.72
	-2.33
	-3.37
	-2.47
	-2.87
	-2.84
	-2.82
	-1.99
	-2.28
	-2.01
	-2.92
	-2.52
	-2.95
	-1.61
	-2.65
	-2.24
	-1.99
	-2.71
	-3.09
	-2.26
	-2.7
	-2.67
	-1.14
	-3.11
	-3.17
	-3.03
	-2.25
	-3.15
	-2.33
	-2.9
	-2.72
	-2.64
	-2.76
	-3.23
	-0.846
	-2.77
	-3.06
	-2.06
	-2.42
	-2.98
	-3.39
	-0.756
	-2.75
	-2.5
	-3
	-2.61
	-2.64
	-2.85
	-2.22
	-1.91
	-0.352
	-2.38
	-2.59
	-2.64
	-2.65
	-2.71
	-0.781
	-0.612
	-0.489
	-2.32
	-2.29
	-2.08
	-3.09
	-2.13
	-2.94
	-2.06
	-2.01
	-0.354
	-2.18
	-3.22
	-2.08
	-0.453
	-3.09
	-2.98
	-1.62
	-2.39
	-3.01
	-2.54
	-3.43
	-2.54
	-2.66
	-2.74
	-2.88
	-2.49
	-2.36
	-2.93
	-3.09
	-3.17
	-2.12
	-0.726
	-2.79
	-2.35
	-1.03
	-2.81
	-2.46
	-3.25
	-2.68
	-3.15
	-2.76
	-0.917
	-2.67
	-3.12
	-3.17
	-2.68
	-2.9
	-3.35
	-2.66
	-0.883
	-2.95
	-2.83
	-1.14
	-2.27
	-1.96
	-2.08
	-3.13
	-0.351
	-3.48
	-0.344
	-0.778
	-3.31
	-1.79
	-3.53
	-3.04
	-0.386
	-2.94
	-3.07
	-3.11
	-1.54
	-2.5
	-2.49
	-3.5
	-2.58
	-2.58
	-0.999
	-2.36
	-2.56
	-3.13
	-2.79
	-2.51
	-3.07
	-2.47
	-2.99
	-3.02
	-2.63
	-3.26
	-3.09
	-2.84
	-2.73
	-2.21
	-0.651
	-3.42
	-1.91
	-1.28
	-3.37
	-2.84
	-2.6
	-3.31
	-3.13
	-2.48
	-3.35
	-3.25
	-2.83
	-2.64
	-2.63
	-2.45
	-2.6
	-2.29
	-2.27
	-3.01
	-2.37
	-2.39
	-2.45
	-3.18
	-2.91
	-2.78
	-2.69
	-2.58
	-3.04
	-1.88
	-2.47
	-1.88
	-3.33
	-2.01
	-2.7
	-2.59
	-2.98
	-2.16
	-2.46
	-2.81
	-3.12
	-2.49
	-2.89
	-2.59
	-2.45
	-2.45
	-0.451
	-2.47
	-2.95
	-2.56
	-2.04
	-3.05
	-1.22
	-2.17
	-2.66
	-0.638
	-1.37
	-2.13
	-2.28
	-0.998
	-2.78
	-2.66
	-1.9
	-2.22
	-2.14
	-0.376
	-2.23
	-3.34
	-0.65
	-2.84
	-0.338
	-0.419
	-2.68
	-0.956
	-3.4
	-3.13
	-2.28
	-2.91
	-2.03
	-2.7
	-0.58
	-2.35
	-1.44
	-2.39
	-0.933
	-3.05
	-2.56
	-3.07
	-1.85
	-2.77
	-2.72
	-2.81
	-2.48
	-2.7
	-2.78
	-3.03
	-2.96
	-1.25
	-2.46
	-2.99
	-2.99
	-2.04
	-1.91
	-2.98
	-2.29
	-2.25
	-0.652
	-1.16
	-2.73
	-2.75
	-2.13
	-1.73
	-2.74
	-2.17
	-2.42
	-2.49
	-2.19
	-2.14
	-2.2
	-3.26
	-2.11
	-2.38
	-3.09
	-2.72
	-3.23
	-2.22
	-3.14
	-3.47
	-2.43
	-3.24
	-3.12
	-2.85
	-2.18
	-3.45
	-3
	-2.14
	-2.56
	-0.803
	-3.36
	-2.38
	-2.66
	-2.64
	-2.29
	-2.61
	-2.61
	-3.07
	-3
	-0.979
	-3.24
	-0.611
	-2.72
	-2.72
	-2.58
	-2.54
	-3.25
	-2.39
	-2.99
	-2.18
	-2.24
	-2.45
	-3.09
	-0.63
	-2.83
	-3.26
	-3.1
	-2.27
	-2.65
	-1.99
	-2.71
	-2.7
	-2.6
	-2.99
	-3.51
	-2.59
	-3.04
	-2.79
	-2.49
	-2.21
	-2.89
	-1.6
	-1.23
	-2.13
	-3.15
	-2.82
	-2.78
	-2.92
	-3.41
	-3.04
	-2.33
	-1.8
	-2.09
	-2.27
	-2.85
	-2.89
	-2.71
	-2.75
	-3.08
	-2.41
	-2.4
	-2.7
	-2.89
	-0.601
	-1.66
	-2.9
	-2.05
	-2.51
	-3.22
	-1.59
	-2.22
	-1.82
	-2.63
	-0.815
	-0.862
	-3.01
	-3.01
	-3.12
	-2.83
	-2.23
	-2.4
	-2.82
	-2.86
	-2.49
	-3.16
	-2.5
	-2.53
	-2.75
	-2.64
	-2.85
	-2.37
	-2.15
	-2.15
	-2.05
	-2.35
	-2.78
	-2.63
	-2.93
	-2.33
	-3.32
	-2.78
	-2.86
	-3.26
	-2.55
	-2.76
	-2.44
	-3.04
	-2.68
	-2.49
	-2.93
	-2.48
	-1.06
	-2.23
	-0.735
	-2.2
	-2.51
	-1.87
	-2.97
	-2.31
	-0.43
	-2.87
	-1.97
	-2.34
	-2.41
	-2.95
	-1.96
	-2.68
	-2.68
	-2.37
	-0.507
	-3.04
	-0.383
	-2.45
	-0.644
	-3.51
	-2.95
	-2.71
	-2.9
	-2.68
	-3
	-2.47
	-0.463
	-2.62
	-3.51
	-3.02
	-2.54
	-2.95
	-1.16
	-3.31
	-2.92
	-3
	-2.62
	-0.343
	-3.06
	-2.62
	-3.01
	-2.41
	-2.86
	-2.64
	-2.46
	-2.16
	-1.32
	-2.88
	-0.569
	-0.442
	-2.33
	-2.55
	-1.81
	-2.24
	-2.85
	-2.81
	-1.05
	-2.61
	-3.06
	-2.96
	-2.53
	-2.18
	-3.37
	-2.7
	-3.07
	-2.51
	-1.26
	-2.38
	-2.49
	-3.09
	-2.76
	-2.83
	-2.32
	-1.82
	-3.01
	-2.58
	-0.936
	-2.81
	-2.4
	-1.91
	-2.72
	-2.97
	-2.54
	-2.05
	-3.49
	-2.98
	-2.15
	-0.357
	-2.86
	-2.23
	-2.54
	-2.49
	-3.17
	-2.64
	-0.549
	-3.05
	-2.15
	-2.78
	-2.44
	-1.96
	-0.523
	-2.86
	-3.15
	-2.5
	-3.4
	-2.89
	-3.17
	-2.98
	-1.25
	-2.55
	-0.551
	-2.11
	-3.1
	-2.99
	-2.64
	-2.15
	-0.405
	-3.05
	-3.3
	-2.91
	-2.67
	-2.62
	-2.4
	-0.912
	-2.85
	-2.2
	-1.79
	-2.77
	-2.78
	-2.82
	-2.95
	-3.47
	-2.75
	-2.53
	-2.85
	-1.78
	-2.64
	-2.45
	-2.89
	-2.19
	-2.13
	-2.42
	-2.92
	-1.97
	-2.35
	-3.45
	-2.77
	-2.89
	-2.67
	-3.11
	-2.36
	-2.88
	-2.54
	-2.68
	-0.502
	-2.26
	-2.26
	-2.38
	-3.14
	-2.49
	-2.76
	-2.16
	-2.01
	-2.88
	-2.63
	-2.41
	-1.93
	-2.76
	-1.94
	-2.9
	-3.5
	-1.99
	-3.61
	-0.342
	-2.16
	-2.62
	-3.13
	-2.85
	-2.69
	-2.65
	-2.77
	-2.82
	-3.56
	-0.359
	-2.99
	-2.18
	-2.6
	-2.83
	-2.75
	-2.89
	-2.91
	-2.43
	-0.76
	-2.91
	-2.49
	-2.48
	-3.07
	-3.52
	-2.51
	-2.8
	-2.15
	-2.34
	-2.07
	-2.48
	-2.63
	-1.83
	-2.42
	-2.82
	-3.02
	-2.24
	-2.91
	-2.79
	-0.41
	-2.49
	-2.12
	-3.04
	-3.21
	-0.409
	-2.77
	-2.94
	-2.8
	-3.13
	-2.51
	-2.48
	-2.15
	-3.17
	-2.53
	-2.53
	-2.66
	-1.37
	-1.99
	-2.73
	-2.09
	-2.59
	-2.58
	-3.02
	-2.04
	-2.21
	-0.437
	-3.04
	-2.75
	-1.79
	-0.845
	-3.17
	-2.7
	-2.38
	-0.802
	-3.43
	-3.64
	-2.95
	-1.13
	-2.85
	-2.77
	-1.53
	-2.82
	-1.31
	-3.08
	-2.91
	-2.88
	-3.03
	-1.92
	-2.93
	-2.69
	-2.46
	-2.15
	-2.68
	-0.381
	-2.63
	-2.21
	-2.91
	-1.99
	-3.03
	-2.74
	-2.47
	-2.95
	-2.46
	-3.2
	-0.769
	-0.574
	-2.83
	-2.16
	-2.41
	-2.11
	-2.08
	-1.3
	-2.79
	-3.02
	-3.21
	-0.81
	-2.65
	-3.02
	-2.02
	-2.24
	-3.17
	-2.55
	-1.34
	-2.84
	-2.02
	-2.62
	-2.64
	-2.28
	-3.1
	-0.304
	-1.8
	-1.34
	-2.84
	-2.97
	-2.83
	-2.89
	-3.07
	-2.55
	-2.95
	-3.22
	-2.92
	-2.41
	-2.77
	-2.56
	-2.74
	-2.59
	-2.7
	-2.63
	-2.99
	-2.94
	-1.99
	-2.3
	-1.88
	-3.23
	-1.81
	-3.11
	-3.09
	-3
	-1.84
	-0.671
	-2.8
	-3.16
	-2.19
	-2.48
	-0.572
	-2.62
	-2.61
	-2.44
	-2.95
	-1.05
	-2.39
	-2.01
	-2.06
	-2.16
	-2.17
	-3.08
	-2.38
	-3.07
	-2.22
	-3.27
	-2.39
	-2.6
	-0.636
	-2.91
	-2.68
	-1.16
	-3.23
	-3.02
	-3.04
	-2.48
	-2.29
	-2.81
	-2.99
	-2.43
	-2.45
	-2.32
	-2.03
	-2.81
	-2.26
	-2.88
	-2.06
	-2.2
	-2.96
	-2.79
	-2.32
	-2.9
	-2.17
	-1.75
	-2.38
	-2.67
	-1.9
	-2.95
	-0.57
	-2.65
	-2.43
	-2.63
	-2.6
	-3.03
	-3.02
	-1.97
	-3.15
	-2.41
	-2.08
	-1.94
	-2.53
	-2.54
	-2.42
	-2.87
	-2.52
	-3.02
	-2.6
	-2.55
	-2.6
	-2.21
	-3.03
	-2.77
	-2.18
	-3
	-2.4
	-2.42
	-2.76
	-2.5
	-2.37
	-2.52
	-2.35
	-2.68
	-2.16
	-2.14
	-2.7
	-3.04
	-3.38
	-2.63
	-2.5
	-2.41
	-3
	-1
	-2.66
	-2.65
	-2.69
	-2.73
	-2.95
	-2.42
	-0.468
	-2.85
	-2.78
	-2.52
	-2.63
	-0.533
	-2.49
	-2.73
	-3.13
	-2.84
	-2.72
	-2.79
	-0.66
	-2.53
	-2.58
	-2.48
	-2.79
	-2.96
	-3.02
	-2.97
	-3.43
	-2.87
	-2.84
	-2.15
	-2.51
	-3.06
	-2.26
	-3.17
	-2.4
	-2.76
	-1.89
	-2.98
	-2.36
	-2.85
	-3.01
	-2.74
	-2.92
	-0.634
	-0.753
	-2.87
	-2.6
	-2.95
	-2.36
	-3.47
	-2.35
	-2.5
	-2.63
	-2.94
	-2.08
	-2.75
	-2.86
	-2.85
	-2.54
	-2.92
	-2.69
	-2.72
	-2.36
	-2.55
	-2.78
	-2.02
	-2.84
	-2.91
	-2.99
	-3.21
	-2.8
	-2.91
	-3.01
	-2.27
	-2.31
	-2.78
	-2.76
	-2.42
	-2.43
	-2.71
	-2.85
	-2.25
	-2.43
	-0.876
	-0.613
	-2.73
	-2.41
	-2.33
	-2.51
	-2.48
	-2.61
	-3.27
	-2.89
	-2.71
	-2.81
	-2.66
	-2.47
	-2.03
	-2.55
	-2.27
	-3.26
	-2.29
	-2.93
	-2.59
	-3.24
	-3.01
	-2.87
	-2.22
	-2.85
	-2.04
	-2.46
	-2.84
	-2.48
	-2.53
	-2.88
	-2.51
	-2.55
	-2.84
	-2.54
	-2.57
	-2.19
	-2.4
	-3
	-2.98
	-1.63
	-2.87
	-2.15
	-2.65
	-2.69
	-3.33
	-2.48
	-0.343
	-2.43
	-2.82
	-2.64
	-2.49
	-3.34
	-2.4
	-1.84
	-2.37
	-2.27
	-3.04
	-2.46
	-2.81
	-3.28
	-3.04
	-2.74
	-2.27
	-2.96
	-1.73
	-2.79
	-2.45
	-2.22
	-2.34
	-3.09
	-2.44
	-2.32
	-1.38
	-2.41
	-2.48
	-2.9
	-2.47
	-0.61
	-2.6
	-1.77
	-2.82
	-2.87
	-2.07
	-2.93
	-2.82
	-3.11
	-2.62
	-2.07
	-2.88
	-2.61
	-1.41
	-2.53
	-2.23
	-2.65
	-2.43
	-2.76
	-3.05
	-2.83
	-2.71
	-2.46
	-2.87
	-2.5
	-3.12
	-2.34
	-2.03
	-0.799
	-2.25
	-2.91
	-3.31
	-0.78
	-1.96
	-2.64
	-2.73
	-2.62
	-2.37
	-2.57
	-2.74
	-3.13
	-2.84
	-2.35
	-0.363
	-3.16
	-1.91
	-2.77
	-2.22
	-2.86
	-0.727
	-1.99
	-2.44
	-2.93
	-2.14
	-2.42
	-2.76
	-0.896
	-3.17
	-2.72
	-0.397
	-3.08
	-2.68
	-2.92
	-0.654
	-2.95
	-1.81
	-2.81
	-2.22
	-3.13
	-2.49
	-2.95
	-2.55
	-3.21
	-2.17
	-2.93
	-2.89
	-2.31
	-1.49
	-2.94
	-2.54
	-2.74
	-3.06
	-2.61
	-2.1
	-2.67
	-0.535
	-1.96
	-2.96
	-2.19
	-2.85
	-2.82
	-3.45
	-3.1
	-0.681
	-2.7
	-2.49
	-3.34
	-1.81
	-1.93
	-2.29
	-2.27
	-2.2
	-1.81
	-0.528
	-2.17
	-0.481
	-0.305
	-0.738
	-2.41
	-2.81
	-2.42
	-2.88
	-3.22
	-0.319
	-3.08
	-3.18
	-2.29
	-2.83
	-1.09
	-2.53
	-2.89
	-2.42
	-2.54
	-2.01
	-0.924
	-2.2
	-1.97
	-3.66
	-2.44
	-3.37
	-0.546
	-3.04
	-2.07
	-2.64
	-2.17
	-2.32
	-2.45
	-0.84
	-0.447
	-2.98
	-2.59
	-1.07
	-3.42
	-2.23
	-2.98
	-2.01
	-2.38
	-2.43
	-2.83
	-3.39
	-1.02
	-2.82
	-2.99
	-0.356
	-2.83
	-2.74
	-2.13
	-3.02
	-1.76
	-2.93
	-2.61
	-2.14
	-3.48
	-2.22
	-2.98
	-2.6
	-2.47
	-1.84
	-2.34
	-2.65
	-2.21
	-2.1
	-2.26
	-2.37
	-2.1
	-2.45
	-2.59
	-0.509
	-2.7
	-2.35
	-2.27
	-2.64
	-2.85
	-3.03
	-3.44
	-2.87
	-2.55
	-2.29
	-2.52
	-2.28
	-3.01
	-2.52
	-0.536
	-1.07
	-3.32
	-1.96
	-2.69
	-3.18
	-2.26
	-0.934
	-1.81
	-0.662
	-2.41
	-2.49
	-2.76
	-3.28
	-2.57
	-2.58
	-2.87
	-0.629
	-2.34
	-3.16
	-2.99
	-1.89
	-3
	-1.12
	-2.43
	-3.17
	-2.36
	-1.95
	-3.2
	-2.76
	-2.96
	-2.81
	-2.75
	-2.84
	-3
	-2.18
	-2.1
	-0.993
	-2.74
	-1.88
	-2.98
	-2.77
	-2.39
	-2.32
	-2.42
	-2.92
	-2.98
	-2.37
	-0.364
	-1.9
	-2.69
	-2.6
	-2.17
	-3.15
	-2.23
	-2.09
	-2.22
	-2.1
	-2.44
	-2.61
	-1.58
	-2.61
	-3.12
	-1.96
	-2.55
	-3.29
	-2.98
	-2.39
	-2.4
	-2.68
	-2.73
	-0.375
	-2.78
	-3
	-1.97
	-0.376
	-2.9
	-2.81
	-2.3
	-2.72
	-2.31
	-2.45
	-1.42
	-2.29
	-1.92
	-2.71
	-3.01
	-2.99
	-1.15
	-2.64
	-2.63
	-2.52
	-0.474
	-2.33
	-1.83
	-3.16
	-2.85
	-1.67
	-2.34
	-1.93
	-2.65
	-0.98
	-3.16
	-0.387
	-2.23
	-2.05
	-3.22
	-2.85
	-3.16
	-0.843
	-2.73
	-2.72
	-2.68
	-1.98
	-1.96
	-2.54
	-2.13
	-3.33
	-2.13
	-2.75
	-3.44
	-2.66
	-2.85
	-2.4
	-2.29
	-2.64
	-2.83
	-2.27
	-2.84
	-3.07
	-2.14
	-2.26
	-3.23
	-3.27
	-2.65
	-2.78
	-2.65
	-2.86
	-2.2
	-2.2
	-2.1
	-2.07
	-2.99
	-1.93
	-2.05
	-3.06
	-2.25
	-2.9
	-2.37
	-2.9
	-3
	-3.2
	-2.44
	-3.04
	-2.85
	-1.93
	-2.57
	-2.52
	-2.94
	-2.49
	-1.88
	-2.77
	-0.513
	-3.06
	-2.83
	-2.16
	-2.21
	-2.89
	-1.54
	-2.95
	-2.58
	-2.76
	-2.93
	-2.27
	-2.3
	-3.4
	-2.33
	-2.75
	-2.34
	-2.29
	-2.96
	-2.89
	-2.99
	-2.69
	-3.3
	-2.53
	-2.81
	-2.78
	-2.26
	-2.82
	-2.63
	-2.33
	-2.04
	-2.11
	-2.32
	-3.35
	-3.12
	-2.95
	-1.63
	-2.12
	-3.2
	-2.79
	-3.05
	-3
	-2.62
	-3.24
	-2.94
	-2.64
	-2.47
	-2.82
	-3
	-2.44
	-2.89
	-2.47
	-2.86
	-2.51
	-2.17
	-2.29
	-2.64
	-3.34
	-1.99
	-2.61
	-2
	-2.93
	-1.94
	-2.5
	-3.1
	-3.04
	-2.99
	-2.01
	-2.67
	-2.08
	-2.69
	-2.67
	-2.77
	-2.58
	-3.03
	-2.61
	-2.58
	-2.07
	-1.99
	-0.817
	-2.29
	-2.49
	-3.02
	-3.18
	-2.66
	-2.77
	-2.84
	-2.63
	-3.03
	-2.85
	-3.06
	-3.56
	-2.63
	-1.16
	-2.37
	-2.68
	-2.2
	-2.99
	-2.61
	-2.96
	-2.48
	-2.37
	-2.73
	-2.91
	-2.49
	-2.79
	-2.94
	-0.903
	-2.55
	-3.08
	-1.31
	-2.59
	-3.18
	-2.73
	-2.11
	-1.57
	-2.86
	-2.41
	-3.26
	-3.43
	-2.36
	-2.52
	-2.64
	-3.18
	-2.69
	-2.84
	-3.13
	-3.06
	-2.83
	-1.72
	-3.35
	-2.46
	-2.3
	-1.47
	-2.93
	-1.84
	-2.42
	-3.02
	-3.04
	-2.54
	-2.83
	-2.74
	-3.02
	-2.22
	-2.96
	-2.03
	-2.79
	-2.77
	-1.93
	-2.95
	-2.58
	-3.22
	-2.14
	-3.07
	-3.07
	-3.02
	-2
	-2.73
	-1.13
	-3.27
	-2.8
	-2.03
	-1.85
	-0.346
	-2.66
	-1.93
	-3.33
	-2.7
	-2.7
	-3.06
	-2.64
	-2.96
	-2.65
	-3.04
	-2.27
	-2.53
	-1.16
	-2.96
	-2.11
	-2.55
	-2.34
	-0.604
	-2.17
	-3.03
	-2.47
	-2.99
	-2.29
	-2.66
	-3.05
	-2.1
	-2.14
	-2.95
	-3.43
	-2.47
	-2.65
	-2.76
	-3.08
	-2.73
	-2.61
	-2.18
	-3.13
	-0.845
	-2.55
	-2.94
	-1.62
	-2.84
	-3.21
	-2.3
	-2.99
	-1.22
	-2.13
	-2.34
	-2.22
	-3.48
	-2.96
	-3.14
	-2.97
	-2.68
	-2.37
	-1.54
	-1.98
	-1.11
	-2.82
	-3.13
	-1.8
	-2.23
	-3.45
	-2.67
	-2.25
	-2.75
	-3.09
	-1.54
	-2.8
	-2.91
	-2.76
	-3.4
	-2.94
	-3.24
	-2.96
	-2.36
	-2.18
	-1.98
	-2.41
	-0.5
	-3.11
	-3.07
	-2.78
	-2.6
	-3.28
	-0.814
	-2.97
	-2.28
	-2.45
	-2.95
	-2.35
	-2.19
	-3.11
	-2.64
	-0.365
	-2.45
	-2.21
	-2.59
	-2.08
	-2.47
	-2.99
	-3.1
	-3.09
	-3.1
	-2.24
	-2.06
	-1.98
	-2.35
	-2.35
	-2.36
	-0.813
	-0.881
	-1.74
	-0.516
	-2.55
	-2.22
	-2.62
	-2.29
	-2.35
	-0.64
	-3.22
	-0.816
	-3.01
	-2.86
	-2.59
	-0.498
	-2.46
	-2.93
	-2.19
	-2.26
	-2.4
	-2.76
	-3.05
	-2.53
	-2.63
	-2.13
	-2.82
	-2.67
	-1.39
	-2.4
	-3.06
	-3.03
	-2.03
	-2.38
	-2.27
	-3.09
	-2.93
	-2.28
	-2.87
	-3.09
	-2.35
	-2.73
	-2.5
	-2.19
	-2.38
	-2.82
	-0.801
	-2.35
	-2.81
	-2.58
	-2.46
	-1.89
	-2.58
	-3.18
	-2.78
	-1.29
	-2.98
	-2.66
	-2.29
	-2.81
	-2.52
	-2.83
	-2.49
	-2.8
	-3.18
	-0.419
	-2.87
	-2.33
	-2.42
	-3.11
	-3.09
	-3.23
	-2.12
	-2.82
	-2.28
	-2.9
	-3.21
	-1.29
	-2.49
	-2.18
	-2.77
	-2.8
	-2.85
	-2.25
	-2.12
	-2.83
	-2.43
	-2.15
	-3.1
	-2.79
	-2.13
	-0.771
	-2.68
	-2.12
	-2.69
	-3.36
	-2.26
	-1.27
	-2.89
	-2.77
	-2.59
	-3.29
	-2.52
	-1.96
	-2.87
	-2.93
	-1.2
	-2.53
	-2.46
	-3.39
	-3.09
	-2.39
	-2.37
	-2.3
	-2.68
	-3.04
	-1.13
	-2.74
	-2.55
	-1.12
	-2.19
	-2.44
	-1.77
	-3.05
	-3
	-2.73
	-2.11
	-2.76
	-2.29
	-2.53
	-2.55
	-0.721
	-2.55
	-2.51
	-2.99
	-1.82
	-2.56
	-2.1
	-0.872
	-2.76
	-3.03
	-2.86
	-2.18
	-1.96
	-3.17
	-0.37
	-2.96
	-2.44
	-2.66
	-3.16
	-3.1
	-3.02
	-3.02
	-2.66
	-1.9
	-2.87
	-3.3
	-3.03
	-3.1
	-1.99
	-2.98
	-2.34
	-3.09
	-2.05
	-2.45
	-2.77
	-2.28
	-2.91
	-3.18
	-3.36
	-2.68
	-2.75
	-2.56
	-2.84
	-2.76
	-3.03
	-2.38
	-3.06
	-3.09
	-2.73
	-1.67
	-1.83
	-2.85
	-2.84
	-2.02
	-2.77
	-2.38
	-2.36
	-3
	-3.01
	-2.5
	-2.4
	-2.52
	-1.38
	-2.94
	-2.19
	-3.32
	-3.29
	-3.19
	-2.73
	-3.03
	-2.96
	-2.21
	-3.05
	-2.67
	-2.98
	-1.45
	-2.71
	-2.66
	-2.11
	-2.49
	-3.33
	-0.827
	-2.28
	-1.51
	-2.67
	-2.49
	-2.09
	-2.36
	-2.73
	-2.65
	-1.96
	-2.7
	-2.97
	-1.92
	-2.56
	-0.485
	-1.88
	-2.65
	-3.08
	-3.06
	-2.33
	-2.33
	-2.32
	-3.33
	-2.41
	-2.44
	-3.11
	-2.93
	-3.35
	-2.83
	-2.73
	-2.68
	-2.1
	-2.43
	-2.54
	-2.35
	-2.6
	-2.82
	-2.34
	-3.25
	-1.59
	-2.77
	-0.475
	-2.37
	-2.52
	-3.18
	-2.58
	-2.64
	-2.56
	-2.48
	-2.63
	-1.62
	-0.686
	-0.308
	-2.39
	-1.3
	-3.03
	-3.01
	-2.22
	-2.57
	-2.73
	-3.16
	-2.13
	-2.93
	-2.45
	-0.558
	-2.5
	-1.83
	-2.28
	-3.02
	-3.08
	-2.08
	-2.32
	-2.95
	-2.91
	-3.06
	-3.03
	-2.42
	-2.61
	-1.92
	-2.47
	-2.38
	-2.24
	-2.27
	-3.31
	-1.74
	-1.43
	-2.71
	-3.06
	-3.27
	-2.69
	-0.452
	-2.53
	-3.09
	-0.944
	-3.19
	-2.84
	-2.12
	-2.25
	-2.88
	-2.19
	-2.51
	-3.15
	-2.69
	-3.03
	-2.43
	-3.1
	-2.1
	-2.86
	-2.69
	-2.53
	-1.66
	-2.59
	-2.83
	-2.94
	-1.81
	-2.8
	-2.42
	-1.93
	-2.98
	-2.51
	-3.05
	-3.15
	-3.41
	-2.23
	-2.91
	-3.34
	-3.06
	-1.76
	-1.85
	-1.95
	-2.54
	-0.391
	-2.49
	-0.808
	-1.88
	-1.45
	-2.38
	-2.62
	-2.32
	-3.37
	-0.916
	-3.42
	-2.89
	-0.351
	-3.03
	-2.17
	-2.42
	-0.89
	-2.28
	-2.3
	-2.45
	-2.56
	-2.54
	-3
	-2.59
	-2.43
	-1.97
	-0.331
	-2.56
	-3.02
	-2.52
	-2.19
	-2.87
	-0.637
	-2.45
	-2.1
	-2.7
	-0.346
	-2.26
	-3.13
	-2.62
	-2.07
	-2.91
	-1.9
	-2.43
	-2.88
	-3.06
	-3.08
	-3.07
	-2.42
	-3.09
	-1.34
	-1.59
	-2.92
	-3.52
	-1.81
	-3.22
	-2.52
	-2.98
	-3.08
	-1.89
	-2.69
	-3.02
	-3.38
	-2.75
	-2.78
	-2.62
	-2.53
	-2.34
	-2.01
	-2.12
	-1.81
	-2.43
	-0.318
	-3.01
	-3.06
	-2.81
	-3.33
	-2.65
	-2.73
	-1.35
	-2.39
	-2.58
	-3.17
	-2.68
	-2.67
	-1.65
	-2.23
	-2.13
	-2.67
	-2.76
	-1.15
	-2.98
	-2.79
	-2.87
	-2.28
	-2.08
	-2.75
	-2.77
	-2.99
	-3.3
	-2.7
	-3.1
	-2
	-2.34
	-2.71
	-2.45
	-3.15
	-2.35
	-2.79
	-3.19
	-2.24
	-2.17
	-0.382
	-1.92
	-3.22
	-0.68
	-2.9
	-3.06
	-0.914
	-3.15
	-3.07
	-2.91
	-2.03
	-2.7
	-2.6
	-3.02
	-3.21
	-3.24
	-2.58
	-2.79
	-2.52
	-2.5
	-0.583
	-3.3
	-2.89
	-1.9
	-2.67
	-2.39
	-2.57
	-0.664
	-2.98
	-2.73
	-2.14
	-2.02
	-3.46
	-2.6
	-2.95
	-2.79
	-3.26
	-2.66
	-0.771
	-2.4
	-0.721
	-2.87
	-2.1
	-1.97
	-2.87
	-2.04
	-2.24
	-3.04
	-2.65
	-2.47
	-0.32
	-2.76
	-2.05
	-2.74
	-2.22
	-2.15
	-2.87
	-1.98
	-2.58
	-2.72
	-2.62
	-2.65
	-3.28
	-2.35
	-2.85
	-2.92
	-2.98
	-2.43
	-2.97
	-2.55
	-2.35
	-2.78
	-2.74
	-2.27
	-2.78
	-2.8
	-0.674
	-2.91
	-2.34
	-2.77
	-0.702
	-3.09
	-2.4
	-2.58
	-2.59
	-3.17
	-2.79
	-2.6
	-2.75
	-2.93
	-2.96
	-0.604
	-2.29
	-0.536
	-1.75
	-2.16
	-1.01
	-2.49
	-2.91
	-2.46
	-1.92
	-2.58
	-3.13
	-1.42
	-2.56
	-2.82
	-2.98
	-0.477
	-2.04
	-2.15
	-2.2
	-2.75
	-2.62
	-2.46
	-2.32
	-2.55
	-3.3
	-2.09
	-0.461
	-2.28
	-2.88
	-2.32
	-2.76
	-3.35
	-2.01
	-1.96
	-2.74
	-2.79
	-2.85
	-2.24
	-2.7
	-2.69
	-2.8
	-3.11
	-2.46
	-3.59
	-2.91
	-0.693
	-2.79
	-1.8
	-2.67
	-2.78
	-2.77
	-2.77
	-2.7
	-2.26
	-2.96
	-2.26
	-1.62
	-0.66
	-1.89
	-2.4
	-3.02
	-0.46
	-2.33
	-2.35
	-3.12
	-2.42
	-2.86
	-2.51
	-2.42
	-2.89
	-3.18
	-2.81
	-2.58
	-3.26
	-2.65
	-2.44
	-2.29
	-1.48
	-2.6
	-2.38
	-2.09
	-2.6
	-3.26
	-2.52
	-2.62
	-1.72
	-3.1
	-3.01
	-2.55
	-2.23
	-2.39
	-2.7
	-2.81
	-2.03
	-3.17
	-2.93
	-2.39
	-2.75
	-2.95
	-1.47
	-2.74
	-2.47
	-2.76
	-2.76
	-2.16
	-2.68
	-0.626
	-2.88
	-2.43
	-2.39
	-2.5
	-2.04
	-2.25
	-3.42
	-2.74
	-2.18
	-2.34
	-1.64
	-2.09
	-2.17
	-2.17
	-2.41
	-2.18
	-2.4
	-2.12
	-3.56
	-1.56
	-2.18
	-3.1
	-3.19
	-2.55
	-2.97
	-2.68
	-1.83
	-3.15
	-2.43
	-3.29
	-2.16
	-0.974
	-2.88
	-2.04
	-3.17
	-2.4
	-2.27
	-2.9
	-2.73
	-2.45
	-2.93
	-2.5
	-2.06
	-3.09
	-3.35
	-0.605
	-2.96
	-3.19
	-3.13
	-3.03
	-2.68
	-2.91
	-3.26
	-2.47
	-2.7
	-3.13
	-0.465
	-2.76
	-2.5
	-2.49
	-2.48
	-2.71
	-2.87
	-1.19
	-3.04
	-1.87
	-2.58
	-2.8
	-3.21
	-2.19
	-2.12
	-0.797
	-3.04
	-2.24
	-0.512
	-2.84
	-1.83
	-1.8
	-3.08
	-2.38
	-2.7
	-2.12
	-2.93
	-2.67
	-2.3
	-2.38
	-2.75
	-2.54
	-2.54
	-2.52
	-2.01
	-2.05
	-2.6
	-2.98
	-2.24
	-2.74
	-3.07
	-0.643
	-2.91
	-2.77
	-2.13
	-2.56
	-3.4
	-2.06
	-0.484
	-2.98
	-3.29
	-0.859
	-2.42
	-2.22
	-0.675
	-2.82
	-2
	-1.36
	-3.02
	-2.26
	-3
	-2.52
	-0.708
	-2.41
	-2.97
	-2.44
	-2.86
	-2.19
	-2.49
	-1.12
	-1.99
	-2.67
	-2.99
	-3.15
	-1.64
	-2.46
	-1.84
	-0.448
	-2.8
	-3.11
	-0.345
	-2.68
	-2.72
	-2.58
	-2.18
	-2.72
	-3.11
	-2.34
	-2.48
	-2.02
	-2.43
	-3.36
	-2.49
	-2.49
	-3.05
	-3.26
	-3.04
	-2.74
	-2.78
	-2.51
	-2.76
	-2.51
	-2.34
	-2.89
	-2.95
	-1.88
	-2.57
	-2.35
	-2.76
	-2.43
	-3.17
	-2.6
	-2.03
	-3.28
	-2.63
	-2.55
	-2.3
	-2.85
	-2.36
	-0.455
	-1.83
	-2.74
	-2.7
	-3.73
	-2.72
	-2.36
	-2.77
	-2.98
	-2.96
	-2.71
	-2.64
	-1.13
	-2.7
	-2.97
	-2.47
	-2.98
	-1.13
	-2.69
	-2.33
	-2.22
	-3.04
	-2.54
	-3.11
	-1.47
	-2.77
	-2.72
	-0.934
	-1.84
	-1.21
	-2.8
	-2.97
	-2.64
	-3.39
	-2.96
	-2.7
	-0.433
	-2.33
	-0.54
	-2.94
	-2.92
	-2.56
	-0.707
	-2.02
	-3
	-2.7
	-2.35
	-1.82
	-2.07
	-2.53
	-2.84
	-2.78
	-1.55
	-2.71
	-0.719
	-2.1
	-2.99
	-2.58
	-0.491
	-2.52
	-2.29
	-2.74
	-2.21
	-2.28
	-2.05
	-2.81
	-2.21
	-2.79
	-3.29
	-2.89
	-2.64
	-2.58
	-2.18
	-3.29
	-2.38
	-0.556
	-1.98
	-3.01
	-1.25
	-2.37
	-2.99
	-2.85
	-0.676
	-0.378
	-2.25
	-2.68
	-2.89
	-2.86
	-2.21
	-2.52
	-3.47
	-2.4
	-2.26
	-0.509
	-2.66
	-2.59
	-3.11
	-2.73
	-2.98
	-2.67
	-2.14
	-2.4
	-2.39
	-3.02
	-3.11
	-1.76
	-3.12
	-3.04
	-2.95
	-2.07
	-2.04
	-2.64
	-2.38
	-2.33
	-2.52
	-2.17
	-0.535
	-2.95
	-3.03
	-2.74
	-0.421
	-2.64
	-0.624
	-2.38
	-2.71
	-2.52
	-2.98
	-1.29
	-2.02
	-2.69
	-2.9
	-1.21
	-2.67
	-2.4
	-0.529
	-2.66
	-3.26
	-2.52
	-1.88
	-2.97
	-3.18
	-3.15
	-2.56
	-2.29
	-3.05
	-2.28
	-2.06
	-2.72
	-2.79
	-2.71
	-2.19
	-2.98
	-2.14
	-2.55
	-2.06
	-2.49
	-2.17
	-2.89
	-2.8
	-3.03
	-2.69
	-0.353
	-2.69
	-2.43
	-2.86
	-2.46
	-2.51
	-2.71
	-2.76
	-2.48
	-2.5
	-1.87
	-2.54
	-2.9
	-2.21
	-3.18
	-2.36
	-3.37
	-2.93
	-3.17
	-2.51
	-2.88
	-2.39
	-2.85
	-1.86
	-2.76
	-2.02
	-0.693
	-2.27
	-0.628
	-3.15
	-2.63
	-2.42
	-2.41
	-2.77
	-0.427
	-2.14
	-3.23
	-2.61
	-2.81
	-2.14
	-2.54
	-2.77
	-2.85
	-2.69
	-1.04
	-3.22
	-2.52
	-3.08
	-2.36
	-2.14
	-2.36
	-2.45
	-2.65
	-2.84
	-2.73
	-2.99
	-3.01
	-3.26
	-2.5
	-0.512
	-2.32
	-3.01
	-2.02
	-2.65
	-2.2
	-2.79
	-2.84
	-2.52
	-3.03
	-2.98
	-2.3
	-2.18
	-1.95
	-2.61
	-1.93
	-2.62
	-0.31
	-2.81
	-3.26
	-2.42
	-1.53
	-2.33
	-2.5
	-2.78
	-2.4
	-1.57
	-3.03
	-3.16
	-2.57
	-3.22
	-3.01
	-2.97
	-2.68
	-2.68
	-0.356
	-2.16
	-0.903
	-0.801
	-2.14
	-2.34
	-2.62
	-2.17
	-2.26
	-0.545
	-2.69
	-2.48
	-3.11
	-2.34
	-2.58
	-2.73
	-2.04
	-1.27
	-2.48
	-2.89
	-2.98
	-0.662
	-2.79
	-3.27
	-2.27
	-2.37
	-3.01
	-0.468
	-2.95
	-2.51
	-2.37
	-3.46
	-2.03
	-2.69
	-2.06
	-2.44
	-2.58
	-2.1
	-0.848
	-2.94
	-2.68
	-3.18
	-2.19
	-0.973
	-3.11
	-2.88
	-2.51
	-2.26
	-3
	-3.12
	-2.3
	-3.47
	-2.6
	-2.64
	-2.67
	-2.69
	-2.53
	-2.78
	-3.13
	-2.37
	-2.52
	-3.31
	-2.4
	-2.98
	-2.36
	-3.12
	-2.9
	-2.5
	-2.38
	-2.23
	-2.76
	-1.79
	-2.74
	-2.76
	-2.86
	-2.3
	-0.583
	-2.86
	-2.32
	-2.55
	-2.01
	-3.05
	-2.77
	-0.67
	-0.609
	-1.78
	-2.4
	-3.06
	-1.86
	-3.03
	-1.86
	-1.95
	-2.82
	-3.1
	-2.6
	-2.5
	-0.477
	-3.02
	-2.43
	-0.848
	-1.35
	-2.49
	-3.08
	-2.79
	-0.926
	-2.46
	-3.25
	-2.83
	-2.68
	-0.821
	-2.82
	-3.35
	-3.21
	-3.03
	-2.55
	-2.5
	-2.4
	-2.7
	-2.83
	-2.13
	-2.43
	-2.1
	-2.81
	-2.26
	-3.11
	-2.36
	-2.74
	-2.92
	-2.3
	-3.21
	-0.381
	-2.45
	-3.31
	-2.85
	-3.35
	-1.03
	-2.99
	-2.81
	-2.81
	-3.1
	-3
	-3.14
	-2.86
	-1.94
	-2.55
	-2.78
	-2.33
	-3.1
	-3.1
	-2.9
	-3.25
	-2.08
	-3.23
	-2.8
	-2.71
	-2.98
	-2.74
	-1.66
	-2.87
	-2.78
	-1.01
	-3.12
	-2.83
	-2.2
	-2.72
	-1.16
	-2.26
	-2.43
	-2.09
	-3.38
	-2.48
	-2.93
	-3.2
	-3.12
	-2.52
	-2.53
	-2.72
	-2.64
	-3.37
	-2.35
	-2.63
	-3.07
	-2.39
	-3.05
	-2.83
	-2.92
	-3.24
	-3.14
	-3.07
	-3.01
	-2.36
	-3.1
	-2.54
	-2.32
	-3.04
	-2.57
	-2.62
	-2.25
	-2.7
	-1.56
	-2.58
	-2.82
	-3.01
	-1.8
	-3.16
	-0.538
	-3.22
	-3.47
	-2.83
	-2.29
	-2.51
	-1.92
	-3.22
	-3.14
	-2.45
	-3.22
	-2.3
	-2.94
	-2.93
	-2.68
	-2.32
	-3.36
	-2.58
	-2.43
	-2.78
	-2.75
	-2.18
	-2.08
	-2.43
	-3.19
	-3.24
	-1.42
	-2.76
	-2.92
	-3.01
	-2.66
	-3.18
	-3.16
	-3.15
	-2.36
	-1.57
	-2.97
	-2.78
	-3.22
	-3.09
	-2.61
	-0.428
	-2.25
	-2.69
	-3.02
	-2.17
	-2.58
	-2.74
	-3.13
	-2.09
	-1.93
	-2.1
	-2.83
	-1.93
	-0.86
	-2.27
	-3.25
	-1.78
	-2.53
	-2.39
	-3.14
	-0.885
	-3.02
	-2.7
	-1.41
	-2.08
	-2.92
	-2.66
	-2.56
	-3.4
	-3.24
	-3.04
	-2.43
	-2.83
	-2.15
	-1.6
	-2.85
	-3.4
	-2.57
	-2.35
	-0.899
	-3.09
	-2.84
	-2.79
	-2.33
	-2.9
	-2.93
	-3.13
	-2.55
	-0.877
	-2.65
	-2.61
	-2.59
	-2.57
	-2.83
	-3.03
	-2.2
	-1.92
	-1.82
	-0.716
	-2.31
	-2.82
	-2.66
	-1.91
	-2.24
	-2.94
	-2.03
	-3.17
	-3
	-2.81
	-2.95
	-2.83
	-3.34
	-2.3
	-1.96
	-3.09
	-2
	-2.74
	-1.46
	-2.85
	-3.04
	-3.39
	-2.85
	-0.44
	-3.17
	-1.03
	-2.8
	-0.814
	-2.34
	-2.58
	-0.434
	-0.374
	-2.17
	-3.09
	-2.56
	-3.56
	-2.59
	-2.05
	-2.22
	-2.74
	-3.3
	-3.34
	-2.28
	-2.63
	-2.32
	-2.92
	-0.314
	-2.44
	-2.27
	-2.72
	-0.319
	-2.8
	-2.66
	-2.81
	-2.61
	-2.85
	-2.34
	-2.86
	-2.55
	-2.49
	-1.03
	-2.79
	-2.55
	-2.91
	-2.26
	-2.57
	-3.27
	-3.19
	-2.88
	-2.29
	-1.2
	-1.74
	-2.21
	-2.78
	-2.73
	-3.49
	-2.38
	-3.05
	-2.33
	-2.07
	-2.76
	-2.36
	-2.15
	-2.79
	-2.85
	-2.14
	-2.64
	-2.7
	-0.41
	-2.8
	-2.71
	-2.62
	-1.8
	-2.63
	-2.37
	-2.35
	-2.05
	-2.86
	-2.12
	-2.66
	-1.22
	-2.72
	-2.84
	-2.32
	-2.11
	-2.76
	-2.84
	-2.5
	-2.71
	-2.69
	-2.21
	-3.23
	-0.784
	-3.03
	-2.53
	-3.12
	-2.94
	-2.31
	-0.45
	-2.46
	-2.74
	-1.47
	-2.52
	-2.68
	-2.24
	-2.51
	-2.77
	-3.66
	-1.97
	-2.5
	-2.94
	-3.26
	-3.1
	-2.11
	-2.54
	-2.72
	-1.61
	-2.95
	-3.13
	-1.04
	-1.95
	-3.13
	-2.75
	-2.51
	-2.3
	-0.491
	-2.83
	-2.09
	-2.52
	-2.65
	-2.35
	-2.91
	-2.53
	-3.1
	-0.487
	-2.95
	-2.76
	-1.95
	-1.65
	-2.22
	-2.28
	-2.02
	-2.22
	-2.18
	-0.622
	-2.99
	-2.79
	-3.12
	-2.4
	-2.95
	-1.89
	-2.78
	-2.91
	-2.95
	-2.58
	-2.78
	-1.98
	-2.54
	-2.54
	-2.78
	-0.349
	-2.65
	-3.24
	-2.68
	-2.22
	-2.24
	-2.65
	-2.7
	-0.781
	-0.82
	-3.03
	-2.93
	-2.4
	-2.78
	-2.95
	-1.65
	-3.53
	-0.423
	-2.56
	-2.62
	-2.6
	-2.45
	-2.13
	-2.97
	-1.24
	-2.94
	-0.452
	-2.83
	-2.81
	-2.47
	-0.759
	-3.23
	-3.05
	-2.26
	-2.6
	-1.97
	-2.72
	-2.73
	-3.43
	-0.431
	-2.49
	-3.08
	-2.08
	-2.16
	-3.33
	-2.9
	-2.46
	-2.52
	-1.87
	-2.73
	-1.67
	-2.51
	-2.9
	-2.39
	-2.75
	-2.9
	-2.83
	-2.32
	-2.72
	-2.29
	-2.9
	-2.26
	-1.29
	-2.2
	-2.33
	-2.85
	-3.12
	-3.04
	-3.18
	-3.26
	-1.62
	-2.4
	-2.56
	-0.342
	-2.58
	-2.1
	-2.56
	-2.58
	-3.1
	-0.897
	-2.96
	-3.33
	-2.21
	-2.75
	-0.322
	-2.62
	-2.99
	-2.86
	-2.3
	-0.52
	-0.901
	-2.74
	-2.08
	-1.73
	-2.81
	-2.26
	-2.24
	-2.97
	-2.54
	-2.89
	-2.35
	-2.5
	-2.46
	-2.24
	-2.9
	-2.99
	-2
	-2.06
	-2.8
	-2.86
	-0.809
	-2.5
	-2.77
	-0.739
	-3.02
	-1.65
	-3.01
	-2.78
	-2.02
	-2.67
	-2.18
	-2.56
	-2.32
	-3.51
	-3.35
	-2.33
	-0.657
	-0.587
	-2.46
	-2.11
	-2.52
	-2.97
	-2.33
	-2.62
	-2.27
	-2.98
	-0.442
	-2.82
	-0.84
	-2.58
	-2.09
	-2.36
	-3.46
	-2.8
	-2.65
	-2.48
	-2.73
	-2.93
	-2.73
	-0.386
	-0.712
	-2.92
	-2.51
	-3.56
	-2.24
	-3.1
	-2.34
	-3.18
	-2.87
	-2.99
	-3.15
	-2.89
	-2.77
	-2.36
	-2.68
	-0.773
	-2.65
	-2.79
	-3.09
	-1.2
	-2.8
	-2.4
	-1.88
	-2.82
	-1.94
	-2.88
	-1.09
	-3.36
	-2.69
	-2.45
	-2.34
	-2.56
	-3.05
	-2.39
	-2.92
	-2.68
	-1.97
	-2.64
	-3.19
	-2.81
	-2.66
	-2.52
	-2.92
	-3.1
	-3.22
	-2.94
	-2.03
	-2.68
	-2.68
	-2.82
	-2.49
	-2.22
	-3.04
	-1.65
	-2.95
	-2.7
	-3.07
	-2.44
	-2.42
	-2.8
	-2.55
	-3.44
	-2.36
	-2.74
	-3.21
	-2.19
	-1.92
	-2.31
	-3.27
	-3.14
	-3.06
	-3.09
	-2.98
	-1.64
	-2.82
	-1.15
	-3.01
	-3.01
	-2.55
	-2.7
	-2.22
	-3.14
	-2.92
	-3.16
	-3.13
	-2.43
	-2.15
	-0.306
	-3.06
	-3.12
	-2.3
	-3.18
	-2.28
	-1.95
	-2.5
	-2.92
	-2.05
	-2.27
	-2.33
	-2.66
	-3.04
	-2.45
	-3.07
	-0.396
	-0.434
	-2.86
	-2.83
	-3.54
	-2.43
	-3.12
	-1.43
	-2.37
	-2.03
	-2.99
	-2.88
	-2.02
	-2.07
	-2.82
	-1.68
	-2.45
	-2.97
	-2.94
	-2.3
	-2.15
	-0.568
	-3.06
	-2.67
	-2.57
	-1.99
	-2.84
	-2.29
	-0.544
	-2.71
	-2.82
	-2.63
	-2.78
	-2.67
	-2.25
	-3.11
	-2.06
	-2.36
	-3.33
	-0.567
	-1.18
	-2.36
	-3.33
	-2.41
	-2.96
	-2.7
	-2.92
	-0.666
	-2.79
	-2.68
	-2.86
	-2.94
	-2.7
	-3.15
	-2.11
	-2.01
	-2.81
	-2.97
	-2.21
	-3.06
	-2.4
	-2.2
	-2.74
	-2.07
	-2.45
	-3.02
	-2.49
	-2.18
	-0.802
	-2.93
	-2.69
	-2.24
	-2.25
	-0.682
	-2.96
	-2.82
	-3.5
	-3.22
	-2.74
	-1.28
	-0.583
	-3.44
	-2.01
	-2.08
	-3.29
	-2.59
	-2.31
	-3.28
	-3.18
	-2.54
	-2.57
	-3.05
	-2.91
	-2.1
	-3.31
	-2.77
	-2.88
	-3.05
	-1.9
	-2.75
	-2.96
	-3.05
	-2.71
	-2.79
	-3.02
	-2.81
	-2.64
	-2.54
	-2.68
	-1.94
	-2.39
	-2.88
	-2.07
	-2.95
	-2.11
	-2.46
	-3.23
	-2.39
	-3.05
	-2.53
	-2.76
	-2.29
	-2.9
	-2.73
	-2.79
	-3.03
	-2.24
	-2.76
	-2.6
	-2.49
	-3.17
	-3.02
	-3.08
	-2.32
	-1.79
	-2.57
	-2.55
	-2.26
	-2.73
	-2.47
	-2.98
	-0.695
	-2.62
	-3.1
	-2.93
	-3.1
	-2.17
	-2.51
	-2.25
	-3.13
	-3.18
	-2.46
	-2.68
	-3.08
	-2.69
	-2.88
	-2.89
	-2.15
	-2.15
	-2.43
	-2.46
	-2.96
	-2.41
	-2.43
	-2.29
	-3.14
	-0.602
	-3.21
	-3.09
	-2.67
	-2.47
	-2.15
	-2.44
	-2.24
	-2.46
	-2.84
	-2.68
	-2.7
	-2.51
	-2.46
	-1.09
	-2.94
	-3.64
	-2.52
	-0.408
	-2.15
	-2.69
	-2.69
	-3.11
	-2.69
	-2.09
	-2.26
	-1.99
	-1.89
	-2.31
	-2.61
	-2.88
	-2.87
	-2.19
	-3.1
	-2.65
	-1.89
	-3.39
	-2.53
	-2.67
	-2.91
	-2.23
	-1.98
	-2.82
	-3.42
	-0.47
	-2.45
	-2.93
	-2.48
	-3.03
	-2.67
	-0.904
	-2.97
	-2.97
	-2.24
	-2.45
	-2.02
	-2.77
	-2.07
	-2.25
	-1.75
	-1.68
	-2.56
	-2.25
	-2.43
	-2.41
	-3.09
	-3.3
	-3.05
	-0.427
	-0.905
	-2.94
	-2.62
	-0.412
	-2.74
	-2.4
	-2.67
	-2.78
	-3.26
	-2.37
	-3.11
	-2.42
	-3.25
	-2.94
	-2.47
	-2.69
	-2.84
	-1.66
	-2.67
	-2.35
	-2.31
	-3.09
	-2.43
	-2.71
	-2.87
	-1.89
	-2.48
	-2.22
	-2.5
	-2.25
	-0.31
	-3.01
	-3.29
	-2.83
	-2.85
	-3.14
	-2.67
	-2.82
	-2.73
	-2.13
	-2.4
	-3.25
	-3.1
	-2.71
	-2.08
	-2.99
	-2.35
	-2.83
	-2.59
	-3.36
	-2.12
	-2.98
	-2.86
	-2.69
	-2.99
	-2.44
	-2.31
	-2.01
	-3.2
	-2.29
	-2.97
	-2.68
	-2.6
	-2.55
	-3.14
	-2.54
	-2.43
	-2.9
	-3.01
	-0.926
	-2.27
	-2.99
	-2.81
	-1.64
	-2.74
	-1.67
	-2.55
	-1.23
	-2.8
	-2.47
	-2.77
	-2.15
	-1.87
	-1.28
	-2.37
	-1.84
	-2.94
	-2.15
	-2.17
	-2.74
	-3.35
	-2.36
	-3.3
	-2.64
	-3.39
	-2.11
	-2.21
	-2.66
	-2.88
	-3.63
	-2.36
	-3.11
	-2.97
	-0.922
	-3.45
	-0.508
	-3.39
	-2.19
	-1.67
	-2.73
	-2.57
	-2.53
	-3.07
	-3.31
	-3.36
	-3.37
	-1.85
	-2.85
	-2.78
	-2.39
	-3.26
	-3.06
	-2.48
	-2.64
	-3
	-2.49
	-2.03
	-0.556
	-2.8
	-3.39
	-2.17
	-3
	-3.1
	-2.74
	-2.68
	-2.31
	-0.507
	-3.1
	-2.67
	-2.99
	-3.1
	-0.995
	-2.86
	-3.23
	-2.74
	-1.7
	-3.44
	-2.55
	-2.48
	-2.65
	-1.57
	-1.58
	-2.12
	-1.53
	-2.68
	-2
	-2.85
	-3.02
	-2.89
	-2.4
	-2.91
	-2.92
	-3.18
	-1.94
	-3.3
	-0.728
	-2.97
	-3.11
	-2.28
	-2.5
	-3.1
	-2.02
	-2.93
	-3.14
	-2.95
	-2.43
	-2.19
	-2.95
	-2.12
	-2.26
	-3.18
	-2.83
	-3.2
	-3.16
	-3.2
	-2.07
	-2.9
	-2.82
	-2.92
	-2.39
	-2.07
	-2.65
	-3.03
	-2.3
	-2.6
	-2.32
	-2.92
	-2.25
	-2.53
	-0.443
	-2.97
	-2.16
	-2.32
	-1.91
	-2.88
	-1.63
	-2.93
	-2.45
	-2.66
	-2.51
	-2.12
	-3.01
	-3.02
	-2.02
	-2.59
	-3.03
	-3.11
	-2.97
	-2.49
	-2.87
	-2.53
	-2.48
	-2.16
	-2.41
	-3.1
	-2.44
	-3.16
	-2.47
	-2.53
	-1.99
	-2.15
	-0.514
	-2.77
	-2.5
	-2.22
	-2.26
	-1.73
	-2.81
	-1.99
	-2.3
	-2.27
	-2.64
	-2.88
	-2.63
	-0.766
	-2.33
	-2.72
	-2.4
	-2.68
	-3.42
	-3
	-2.56
	-2.08
	-3.21
	-0.904
	-2.65
	-3.09
	-3.08
	-2.12
	-2.88
	-2.72
	-3.21
	-2.07
	-0.433
	-2.28
	-2.46
	-2.15
	-0.408
	-1.5
	-1.8
	-3.36
	-2.91
	-2.94
	-1.34
	-2.85
	-3.08
	-1.09
	-2.55
	-2.82
	-2.48
	-2.33
	-2.84
	-1.65
	-3.28
	-2.09
	-2.4
	-3.04
	-2.25
	-2.69
	-2.41
	-0.623
	-1.8
	-2.66
	-3.01
	-2.62
	-2.87
	-1.82
	-2.81
	-1.9
	-2.76
	-3.23
	-2.41
	-3.04
	-2.66
	-2.57
	-2.67
	-2.87
	-3.15
	-2.34
	-2.27
	-2.93
	-2.29
	-2.15
	-1.97
	-0.646
	-2.7
	-2.22
	-2.73
	-2.08
	-2.37
	-2.22
	-2.54
	-2.62
	-1.8
	-3.17
	-2.13
	-2.54
	-2.85
	-2.4
	-2.64
	-2.63
	-2.22
	-2.81
	-2.75
	-3.04
	-0.484
	-2.55
	-2.95
	-2.38
	-2.2
	-1.83
	-2.69
	-2.97
	-1.79
	-2.93
	-1.27
	-0.512
	-3
	-2.7
	-3.15
	-3.19
	-2.58
	-2.22
	-2.65
	-3.16
	-3.27
	-2.25
	-3.11
	-1.97
	-2.61
	-1.99
	-0.509
	-3.17
	-2.64
	-2.87
	-0.826
	-2.8
	-1.51
	-2.6
	-2.83
	-2.9
	-2.74
	-2.58
	-2.99
	-1.94
	-2.86
	-3.28
	-2.66
	-2.41
	-2.46
	-2.46
	-2.95
	-2.85
	-3.2
	-2.15
	-2.85
	-2.08
	-3.05
	-3.48
	-2.92
	-2.01
	-2.75
	-2.79
	-2.48
	-2.45
	-2.46
	-3.43
	-2.57
	-2.56
	-2.55
	-2.49
	-1.07
	-2.99
	-2.49
	-3.06
	-2.8
	-2.69
	-2.84
	-2.42
	-3.16
	-1.72
	-2.27
	-2.1
	-3.43
	-3.2
	-3.25
	-2.57
	-3.18
	-2.37
	-1.88
	-2.19
	-0.604
	-2.78
	-2.26
	-2.38
	-3.15
	-3.37
	-2.13
	-3.04
	-2.56
	-2.45
	-2.33
	-2.24
	-2.49
	-3.47
	-0.475
	-2.91
	-3.07
	-2.67
	-3.18
	-2.81
	-2.37
	-3.12
	-2.9
	-2.27
	-2.41
	-2.32
	-2.28
	-2.91
	-2.88
	-0.453
	-2.15
	-2.56
	-2.14
	-2.32
	-2.42
	-2.48
	-2.32
	-2.85
	-2.54
	-2.57
	-2.59
	-2.6
	-0.4
	-2.81
	-2.88
	-1.35
	-2.96
	-2.33
	-2.94
	-2.38
	-3.17
	-0.924
	-2.97
	-3.29
	-2.18
	-2.54
	-2.87
	-2.85
	-2.83
	-2.47
	-2.49
	-2.97
	-2.54
	-2.85
	-0.336
	-2.41
	-0.854
	-2.75
	-1.79
	-2.72
	-3.75
	-2.25
	-1.98
	-2.52
	-1.58
	-2.5
	-1.4
	-2.38
	-2.94
	-1.56
	-2.38
	-2.12
	-2.89
	-1.57
	-2.39
	-3.18
	-2.82
	-0.618
	-3.24
	-3.01
	-2.14
	-2.88
	-0.64
	-2.67
	-2.52
	-2.67
	-2.7
	-3.13
	-2.06
	-3.14
	-2.99
	-2.34
	-2.84
	-2.61
	-3.11
	-2.91
	-3.02
	-2.9
	-2.49
	-2.99
	-2.31
	-1.63
	-3.2
	-2.52
	-2.8
	-2.12
	-2.5
	-2.12
	-3.1
	-2.75
	-2.95
	-2.21
	-2.61
	-2.31
	-2.86
	-2.53
	-2.79
	-2.88
	-2.78
	-2.34
	-2.4
	-2.13
	-3.09
	-2.94
	-0.805
	-2.61
	-1.53
	-2.68
	-2.83
	-2.37
	-2.29
	-2.95
	-2.57
	-2.45
	-3.23
	-2.25
	-2.48
	-2.83
	-2.11
	-2.33
	-2.21
	-2.76
	-2.28
	-2.93
	-1.89
	-2.12
	-3.06
	-2.93
	-2.41
	-2.58
	-2.33
	-2.73
	-2.69
	-2.52
	-2.64
	-2.57
	-1.47
	-2.62
	-2.76
	-1.9
	-2.23
	-2.21
	-2.73
	-3
	-1.69
	-2.66
	-3.4
	-2.78
	-2.73
	-1.7
	-1.88
	-3
	-0.363
	-2.92
	-3.23
	-2.59
	-2.52
	-2.91
	-2.62
	-3.33
	-2.82
	-2
	-2.32
	-2.33
	-3.3
	-2.97
	-1.28
	-2.67
	-2.22
	-3.18
	-2.74
	-2.98
	-3.26
	-0.618
	-2.81
	-3.07
	-2.86
	-1.95
	-2.17
	-2.81
	-2.71
	-2.93
	-2.46
	-3.08
	-2.29
	-3.05
	-2.66
	-2.44
	-2.7
	-3.04
	-2.42
	-2.41
	-2.37
	-3.16
	-2.08
	-3.06
	-2.07
	-2.18
	-3
	-2.81
	-2.93
	-2.68
	-2.06
	-2.42
	-3.45
	-2.71
	-2.07
	-2.81
	-3.18
	-2.28
	-2.31
	-1.94
	-1.42
	-2.97
	-2.51
	-3.27
	-1.98
	-2.42
	-0.917
	-2.85
	-2.97
	-3.14
	-3.36
	-3.13
	-2.37
	-2.36
	-2.28
	-2.58
	-2.06
	-0.487
	-2.85
	-2.25
	-2.1
	-3.66
	-2.9
	-3.55
	-3.15
	-2.27
	-2.09
	-2.57
	-2.49
	-2.14
	-3.1
	-3.4
	-3.08
	-3.05
	-0.547
	-3.18
	-2.39
	-1.69
	-2.67
	-2.53
	-2.37
	-2.39
	-2.57
	-2.89
	-2.01
	-2.37
	-2.85
	-2.33
	-2.19
	-2.48
	-3.59
	-2.35
	-1.96
	-1.69
	-2.77
	-2.97
	-2.87
	-2.88
	-2.55
	-3.37
	-2.95
	-0.522
	-1.75
	-2.01
	-1.12
	-1.86
	-1.42
	-2.56
	-0.346
	-2.52
	-3.13
	-3.16
	-2.26
	-2.82
	-1.18
	-2.56
	-2.21
	-3.3
	-3.04
	-3.03
	-2.94
	-1.98
	-2.8
	-3.09
	-2.96
	-1.63
	-2.59
	-3.26
	-2.47
	-2.77
	-0.429
	-0.708
	-3.19
	-3.48
	-2.53
	-2.12
	-2.45
	-3.24
	-1.8
	-1.84
	-2.18
	-2.25
	-2.56
	-2.56
	-2.93
	-2.82
	-2.35
	-2.42
	-0.306
	-3.29
	-2.49
	-2.41
	-3.32
	-3.11
	-2.11
	-2.26
	-2.89
	-2.55
	-2.89
	-0.572
	-3.33
	-0.749
	-2.07
	-2.4
	-2.76
	-2.44
	-2.57
	-1.93
	-3.1
	-2.7
	-2.38
	-3.1
	-2.44
	-0.895
	-2.55
	-3.01
	-3.11
	-2.23
	-2.1
	-2.24
	-2.36
	-2.51
	-2.93
	-3.18
	-3.35
	-1.6
	-2.29
	-1.98
	-2.55
	-0.571
	-2.38
	-2.71
	-3
	-2.64
	-0.626
	-2.84
	-2.91
	-2.16
	-0.6
	-1.95
	-2.6
	-2.5
	-3.01
	-2.46
	-2.34
	-2.74
	-1.84
	-2.08
	-2.49
	-2.22
	-1.66
	-2.48
	-1.81
	-2.56
	-2.41
	-3.21
	-0.714
	-3.15
	-2.75
	-2.98
	-1.82
	-3.07
	-1.23
	-2.72
	-2.29
	-2.19
	-2.97
	-2.3
	-2.41
	-2.36
	-2.27
	-2.31
	-2.34
	-0.931
	-3
	-3.23
	-2.23
	-2.03
	-2.58
	-2.68
	-3.39
	-2.17
	-3.15
	-2.76
	-3
	-3.08
	-2.7
	-2.96
	-3.08
	-1.27
	-2.26
	-2.33
	-2.78
	-2.6
	-2.26
	-0.637
	-3
	-2.72
	-0.908
	-2.76
	-2.31
	-2.19
	-2.15
	-3.21
	-2.93
	-2.07
	-0.612
	-3.02
	-2.94
	-2.08
	-1.36
	-2.55
	-3.08
	-1.47
	-2.56
	-2.95
	-2.85
	-0.515
	-2.32
	-2.87
	-0.837
	-2.65
	-0.522
	-2.17
	-0.971
	-2.41
	-3.38
	-2.96
	-2.17
	-2.48
	-2.79
	-1.41
	-2.54
	-3.03
	-0.849
	-3.27
	-0.507
	-2.74
	-3.11
	-2.63
	-2.85
	-1.98
	-2.62
	-3.05
	-2.9
	-2.68
	-2.97
	-1.49
	-3.14
	-3.08
	-2.49
	-2.59
	-2.91
	-2.6
	-2.59
	-2.88
	-3.15
	-2.94
	-3.09
	-3.05
	-2.62
	-2.04
	-2.13
	-2.99
	-2.45
	-2
	-2.18
	-2.84
	-2.16
	-1.38
	-2.43
	-3.07
	-2.96
	-2.91
	-3.11
	-2.52
	-2.21
	-0.99
	-2.64
	-2.78
	-3.27
	-2.73
	-2.6
	-2.79
	-2.63
	-2.76
	-2.95
	-2.93
	-0.979
	-3.7
	-2.48
	-2.56
	-2.17
	-0.516
	-2.94
	-1.33
	-2.68
	-2.85
	-2.05
	-3.11
	-0.961
	-2.93
	-3.11
	-2.44
	-2.56
	-2.36
	-2.06
	-2.83
	-0.403
	-0.373
	-3.23
	-2.71
	-3.13
	-1.9
	-2.31
	-2.59
	-2.58
	-3.2
	-3.03
	-2.92
	-2.96
	-1.84
	-3.38
	-2.4
	-0.751
	-2.18
	-1.2
	-2.96
	-2.74
	-2.94
	-2.27
	-1.85
	-2.52
	-2.54
	-1.43
	-3.15
	-2.96
	-2.82
	-0.512
	-2.67
	-2.17
	-2.1
	-2.81
	-0.501
	-3.14
	-0.728
	-2.71
	-3.02
	-2.49
	-2.26
	-2.28
	-1.53
	-2.14
	-3.01
	-2.09
	-1.02
	-2.76
	-0.55
	-2.66
	-3.27
	-2.36
	-2.01
	-2.15
	-0.746
	-2.92
	-3.21
	-2.35
	-2.82
	-3.16
	-1.13
	-2.8
	-2.88
	-0.998
	-2.76
	-3.28
	-0.465
	-3.02
	-2.85
	-2.04
	-2.68
	-2.29
	-3.13
	-1.75
	-2.95
	-2.05
	-2.22
	-2.66
	-3.15
	-2.85
	-2.25
	-2.94
	-3.15
	-2.52
	-2.43
	-2.87
	-2.44
	-2.55
	-0.457
	-2.95
	-2.33
	-0.323
	-1.61
	-2.66
	-3.07
	-2.14
	-1.91
	-2.99
	-2.58
	-3.05
	-2.96
	-2.84
	-2.52
	-2.8
	-2.25
	-1.94
	-0.733
	-2.7
	-2.64
	-2.5
	-2.9
	-0.973
	-2.57
	-2.99
	-2.11
	-2.98
	-2.33
	-0.561
	-2.48
	-1.95
	-2.69
	-1.86
	-3.09
	-2.26
	-3.19
	-0.649
	-2.57
	-2.46
	-2.13
	-2.28
	-2.18
	-2.64
	-2.24
	-2.79
	-2.28
	-1.93
	-0.575
	-2.91
	-2.72
	-2.46
	-3
	-1.94
	-2.83
	-0.901
	-2.74
	-1.08
	-3.27
	-2.13
	-2.56
	-2.49
	-3.6
	-2.87
	-2.26
	-2.39
	-2.55
	-3.13
	-2.44
	-2.82
	-2.29
	-2.43
	-3.02
	-0.421
	-2.63
	-2.8
	-2.18
	-3.48
	-2.26
	-0.837
	-2.26
	-2.13
	-1.82
	-3.25
	-2.71
	-2.78
	-2.74
	-3.06
	-2.08
	-2.46
	-2.74
	-2.2
	-2.1
	-3.02
	-2.7
	-3.16
	-1.88
	-3.42
	-2.28
	-2.1
	-1.84
	-2.41
	-2.84
	-2.18
	-2.19
	-2.17
	-2.44
	-2.43
	-3.11
	-0.642
	-1.21
	-2.5
	-3.4
	-2.21
	-2.55
	-3.24
	-1.81
	-2.78
	-2.93
	-2.72
	-2.49
	-1.9
	-2.25
	-2.57
	-2.5
	-3.03
	-2.34
	-2.7
	-3.02
	-3.1
	-2.52
	-0.952
	-2.72
	-2.84
	-2.42
	-2.61
	-2.69
	-2.73
	-2.77
	-2.44
	-3.03
	-3.53
	-2.93
	-3.18
	-2.9
	-2.47
	-0.356
	-2.74
	-1.96
	-1.65
	-3.31
	-3.13
	-2.77
	-2.39
	-2.87
	-2.55
	-2.94
	-3.04
	-2.94
	-2.81
	-2.85
	-2.42
	-2.56
	-2.86
	-2.74
	-3.11
	-2.57
	-3.24
	-0.811
	-2.6
	-2.72
	-2.67
	-2.49
	-0.331
	-2.46
	-3.01
	-2.1
	-2.6
	-2.18
	-2.43
	-1.49
	-0.698
	-2.87
	-2.44
	-2.93
	-2.03
	-2.5
	-3.17
	-2.91
	-2.98
	-2.72
	-1.6
	-2.6
	-1.99
	-2.81
	-1.96
	-2.48
	-2.52
	-2.63
	-3.54
	-3.09
	-0.447
	-2.99
	-2.24
	-2.9
	-2.42
	-2.7
	-2.7
	-2.01
	-3.01
	-2.03
	-0.532
	-2.19
	-2.07
	-2.13
	-3.16
	-2.74
	-2.6
	-2.88
	-2.19
	-2.73
	-2.65
	-2.42
	-2.39
	-2.55
	-3.21
	-2.63
	-2.56
	-2.61
	-0.556
	-1.97
	-2.36
	-3.27
	-2.28
	-3.18
	-2.42
	-2.61
	-2.47
	-0.535
	-0.33
	-2.87
	-2.58
	-2.15
	-2.34
	-1.67
	-2.83
	-2.46
	-3.05
	-2.59
	-2.95
	-2.46
	-2.33
	-2.69
	-2.36
	-3.54
	-2.3
	-3.25
	-2.55
	-2.63
	-2.67
	-2.4
	-2.98
	-3.21
	-2.97
	-0.443
	-0.724
	-2.24
	-1.56
	-2.83
	-1.9
	-2.58
	-2.67
	-1.95
	-2.38
	-2.83
	-2.72
	-2.8
	-2.56
	-1.85
	-2.88
	-3.17
	-3.19
	-1.9
	-2.84
	-2.44
	-2.55
	-2.45
	-2.99
	-2.95
	-1.92
	-0.865
	-2.54
	-2.98
	-3.07
	-2.66
	-2.99
	-3.07
	-2.28
	-2.95
	-0.844
	-2.67
	-2.7
	-2.86
	-2.16
	-2.23
	-2.41
	-1.48
	-3.01
	-2.33
	-2.15
	-0.305
	-2.56
	-3.06
	-3
	-2.73
	-3.13
	-0.308
	-2.36
	-2.95
	-2.97
	-2.46
	-0.832
	-2.99
	-2.31
	-2.11
	-3.63
	-3.06
	-3.26
	-2.97
	-0.836
	-2.74
	-2.7
	-2.59
	-2.14
	-2.24
	-0.384
	-0.406
	-2.18
	-2.78
	-3.01
	-0.551
	-2.36
	-1.77
	-0.75
	-3
	-2.39
	-3.04
	-2.87
	-2.3
	-3
	-0.551
	-2.88
	-2.09
	-3.1
	-2.86
	-1.22
	-1.99
	-2.93
	-1.75
	-1.39
	-2.46
	-2.84
	-2.91
	-2.19
	-2.96
	-1.67
	-2.55
	-0.375
	-2.94
	-2.05
	-1.83
	-1.33
	-1.62
	-2.69
	-0.357
	-2.45
	-2.91
	-2.6
	-2.16
	-3.18
	-2.02
	-3.04
	-2.32
	-2.55
	-3.08
	-1.77
	-3.37
	-2.9
	-2.87
	-2.37
	-2.66
	-2.45
	-2.86
	-3.14
	-2.73
	-0.841
	-3.57
	-2.68
	-2.94
	-2.5
	-2.45
	-2.81
	-2.71
	-1.57
	-2.18
	-0.432
	-2.53
	-1.13
	-1.81
	-2.52
	-2.51
	-2.09
	-2.89
	-2.87
	-2.87
	-2.22
	-2.53
	-1.89
	-0.814
	-2.63
	-2.95
	-3.06
	-2.68
	-3.01
	-2.15
	-2.09
	-2.71
	-3.04
	-3.07
	-2.25
	-1.16
	-0.592
	-2.06
	-2.92
	-3.22
	-2.75
	-0.394
	-0.36
	-2.38
	-2.6
	-2.24
	-2.2
	-2.06
	-2.53
	-3.21
	-1.54
	-2.84
	-2.49
	-2.74
	-3.15
	-3.31
	-2.82
	-2.39
	-3.14
	-0.376
	-2.48
	-2.74
	-2.73
	-2.54
	-2.77
	-2.32
	-3.04
	-3.03
	-2.57
	-2.76
	-2.98
	-2.8
	-3.19
	-3.09
	-1.6
	-2.84
	-2.84
	-2.67
	-2.89
	-2.76
	-0.826
	-2.52
	-3.19
	-2.85
	-3.23
	-1.8
	-2.72
	-1.21
	-2.37
	-2.4
	-2.58
	-2.9
	-2.88
	-2.51
	-2.51
	-2.93
	-3.23
	-3.42
	-2.07
	-2.19
	-2.96
	-3.29
	-1.98
	-2.86
	-2.31
	-3.01
	-2.88
	-2.35
	-2.25
	-2.93
	-2.89
	-3.45
	-2.88
	-2.63
	-2.48
	-1.86
	-2.36
	-1.39
	-2.93
	-2.52
	-3.43
	-2.49
	-0.79
	-2.95
	-1.52
	-3.05
	-2.8
	-2.74
	-2.98
	-2.49
	-3.35
	-3.02
	-3.08
	-2.32
	-2.9
	-2.8
	-2.36
	-2.16
	-2.74
	-2.84
	-3.06
	-2.31
	-2.83
	-2.66
	-2.95
	-2.75
	-1.17
	-3.24
	-1.19
	-0.54
	-2.15
	-2.87
	-2.89
	-2.76
	-2.36
	-3.1
	-2.45
	-1.08
	-2.33
	-2.13
	-2.87
	-1.85
	-1.32
	-3.01
	-2.32
	-2.36
	-0.581
	-2.78
	-2.74
	-2.85
	-2.22
	-2.47
	-1.68
	-2.37
	-2.28
	-2.73
	-2.85
	-0.712
	-2.31
	-2.99
	-0.377
	-3.27
	-2.28
	-3.36
	-2.69
	-2.48
	-2.48
	-2.71
	-2.91
	-2.09
	-2.68
	-2.88
	-2.88
	-2.74
	-2.59
	-3.48
	-2.94
	-3.17
	-2.45
	-2.03
	-2.76
	-2.84
	-0.504
	-3.18
	-3
	-2.29
	-2.66
	-3.1
	-2.63
	-2.81
	-2.54
	-2.51
	-2.31
	-0.577
	-2.13
	-2.84
	-1.06
	-2.09
	-2.61
	-2.57
	-2.44
	-3.13
	-2.6
	-1.91
	-2.89
	-2.63
	-2.77
	-2.69
	-2.88
	-2.52
	-3.14
	-2.11
	-3.33
	-2.64
	-3.05
	-3.17
	-2.86
	-2.11
	-1.36
	-2.08
	-2.17
	-2.59
	-2.65
	-2.44
	-2.51
	-2.87
	-2.3
	-2.77
	-2.72
	-2.19
	-3.19
	-2.03
	-2.04
	-2.62
	-0.322
	-2.75
	-0.411
	-2.97
	-2.59
	-2.36
	-1.85
	-3.03
	-2.08
	-2.23
	-0.551
	-2.85
	-2.95
	-3.13
	-3.14
	-2
	-2.86
	-2.87
	-0.308
	-2.83
	-2.26
	-2.69
	-2.79
	-3.03
	-2.17
	-3.07
	-2.84
	-2.95
	-2.45
	-2.78
	-2.89
	-3.07
	-0.407
	-2.54
	-2.57
	-3.01
	-3.13
	-3.08
	-2.48
	-2.98
	-2.91
	-2.62
	-3.14
	-2.87
	-2.44
	-2.39
	-0.557
	-2.52
	-2.94
	-1.58
	-2.31
	-2.55
	-2.48
	-2.04
	-2.77
	-2.32
	-0.445
	-1.92
	-2.94
	-0.889
	-3.13
	-0.802
	-1.77
	-3.19
	-3.06
	-2.24
	-2.74
	-2.83
	-2.93
	-2.9
	-2.46
	-2.82
	-3.32
	-0.811
	-2.4
	-0.815
	-2.14
	-3
	-1.64
	-2.9
	-2.86
	-2.69
	-3
	-2.54
	-2.42
	-2.62
	-1.88
	-3.08
	-3.08
	-3.13
	-3.12
	-2.44
	-2.31
	-0.86
	-2.28
	-3.12
	-2.93
	-0.409
	-2.9
	-2.28
	-2.41
	-2.17
	-2.5
	-3.1
	-3.25
	-0.352
	-2.94
	-1.95
	-2.89
	-2.9
	-3.18
	-3.3
	-2.54
	-2.18
	-2.3
	-2.35
	-2.37
	-2.31
	-3.25
	-2.17
	-3.29
	-3.06
	-3.1
	-2.67
	-2.47
	-2.65
	-2.71
	-3.17
	-3.1
	-0.652
	-2.85
	-2.96
	-2.39
	-3.08
	-2.32
	-2.7
	-3.12
	-2.07
	-2.38
	-2.76
	-0.536
	-2.51
	-2.8
	-1.9
	-2.11
	-2.84
	-2.91
	-2.18
	-2.61
	-2.95
	-3.05
	-2.41
	-3.11
	-2.6
	-1.94
	-2.67
	-1.91
	-2.65
	-2.46
	-3.06
	-2.12
	-3
	-2.85
	-2.88
	-2.84
	-1.85
	-2.53
	-0.568
	-2.86
	-0.31
	-2.24
	-0.645
	-2.77
	-2.39
	-2.8
	-2.79
	-3.08
	-0.398
	-0.664
	-1.64
	-2.95
	-2.18
	-2.46
	-3.13
	-2.51
	-3.01
	-2.33
	-2.53
	-2.41
	-2.42
	-1.01
	-2.52
	-3.44
	-2.69
	-2.96
	-0.518
	-2.93
	-1.98
	-2.9
	-3.22
	-2.61
	-2.11
	-2.21
	-0.661
	-2.71
	-1.82
	-0.308
	-2.46
	-2.38
	-2.45
	-2.76
	-2.55
	-2.7
	-2.56
	-2.85
	-0.413
	-2.26
	-3.07
	-2.95
	-0.735
	-2.44
	-2.18
	-3.04
	-1.73
	-3.09
	-2.82
	-2.63
	-1.67
	-2.1
	-1.86
	-2.17
	-2.4
	-3.45
	-3.09
	-2.59
	-3.12
	-1.12
	-2.21
	-2.68
	-1.83
	-3.09
	-0.385
	-2.13
	-2.52
	-2.5
	-2.5
	-2.27
	-2.05
	-3.05
	-2.72
	-2.69
	-1.97
	-2.43
	-2.87
	-2.41
	-0.549
	-3.1
	-2.82
	-1.85
	-0.336
	-2.47
	-2.15
	-2.27
	-2.94
	-2.65
	-2.72
	-2.75
	-2.31
	-1.06
	-2.81
	-2.51
	-3.08
	-2.34
	-2.16
	-1.84
	-2.93
	-2.86
	-2.8
	-2.71
	-2.44
	-2.82
	-2.83
	-3.21
	-3.04
	-0.672
	-0.398
	-2.17
	-2.98
	-0.892
	-2.86
	-3.43
	-2.79
	-2.77
	-1.96
	-3.11
	-2.86
	-2.42
	-2.33
	-1.02
	-1.19
	-2.78
	-2.53
	-2.35
	-2.55
	-3.08
	-2.37
	-1.72
	-3
	-2.58
	-2.22
	-1.84
	-2.84
	-1.9
	-3.26
	-2.25
	-3.21
	-1.66
	-2.52
	-2.81
	-3.11
	-1.24
	-1.87
	-2.82
	-2.45
	-2.45
	-2.21
	-3.03
	-2.69
	-1.32
	-2.32
	-3.14
	-3.19
	-3.66
	-1.41
	-0.312
	-2.1
	-2.91
	-1.55
	-2.74
	-2.24
	-1.83
	-2.25
	-2.66
	-0.53
	-2.22
	-2.17
	-0.641
	-3.03
	-3.09
	-1.62
	-2.99
	-2.89
	-2.74
	-3.02
	-2.15
	-2.76
	-2.14
	-2.28
	-2.61
	-2.14
	-1.72
	-3.13
	-1.67
	-0.578
	-2.35
	-3.05
	-2.68
	-2.32
	-2.63
	-2.74
	-2.77
	-2.32
	-2.67
	-2.24
	-2.9
	-2.29
	-2.32
	-2.99
	-2.75
	-2.79
	-2.51
	-2.4
	-3.23
	-2.37
	-2.22
	-2.79
	-2.8
	-3.2
	-0.819
	-2.09
	-3.2
	-0.46
	-2.68
	-3.09
	-2.07
	-2
	-3.09
	-2.74
	-1.9
	-2.88
	-3.38
	-2.85
	-3.05
	-2.13
	-0.935
	-3.1
	-3.25
	-2.8
	-2.11
	-3.3
	-2.41
	-2.71
	-1.67
	-2.46
	-2.41
	-2.45
	-2.26
	-2.48
	-1.92
	-2.57
	-2.94
	-2.38
	-2.14
	-2.69
	-2.36
	-2.72
	-0.942
	-2.75
	-2.84
	-2.68
	-2.3
	-0.743
	-1.82
	-2.83
	-2.82
	-2.65
	-2.25
	-2.74
	-2.79
	-2.76
	-2.93
	-2.22
	-1.76
	-2.88
	-2.99
	-2.69
	-2.44
	-2.77
	-2.69
	-3.38
	-2.76
	-2.89
	-2.26
	-2.57
	-1.21
	-2.59
	-1.95
	-2.87
	-3.21
	-2.29
	-2.99
	-3.24
	-2.05
	-2.35
	-2.14
	-3.08
	-2.22
	-3.12
	-2.24
	-0.863
	-0.604
	-2.21
	-0.858
	-2.87
	-0.875
	-2.81
	-2.76
	-2.05
	-2.66
	-2.52
	-2.63
	-2.38
	-1.97
	-3.38
	-2.33
	-3.09
	-2.38
	-1.85
	-2.38
	-1.94
	-2.99
	-2.76
	-2.24
	-2.61
	-3.07
	-1.88
	-2.92
	-1.7
	-2.34
	-1.4
	-3.56
	-1.92
	-2.12
	-3.1
	-2.84
	-2.36
	-2.24
	-2.85
	-2.66
	-2.65
	-2.33
	-1.3
	-0.948
	-2.84
	-2.49
	-2.94
	-1.98
	-3.03
	-3.09
	-2.22
	-2.21
	-2.74
	-2.44
	-2.28
	-1.92
	-2.78
	-3.07
	-2.5
	-2.89
	-3.13
	-0.767
	-2.27
	-3.11
	-3.13
	-2.44
	-2.27
	-2.43
	-1.81
	-2.7
	-2.06
	-3.15
	-2.58
	-2.93
	-2.84
	-3.41
	-2.46
	-2.3
	-3.14
	-2.85
	-2.01
	-2.48
	-2.69
	-3.05
	-2.52
	-2.15
	-2.83
	-0.493
	-0.475
	-2.3
	-0.377
	-3.31
	-2.19
	-2.67
	-3.03
	-2.61
	-0.853
	-2.24
	-2.79
	-3.6
	-0.345
	-2.4
	-2
	-2.37
	-2.74
	-1.95
	-2.9
	-2.02
	-2.77
	-2.92
	-2.03
	-3.02
	-2.4
	-0.381
	-0.769
	-2.61
	-3.28
	-2.72
	-2.22
	-3.31
	-2.52
	-2.43
	-2.9
	-2.55
	-0.361
	-1.83
	-2.19
	-2.65
	-0.571
	-2.97
	-2.97
	-1.55
	-2.34
	-2.9
	-2.29
	-2.06
	-2.47
	-0.833
	-2.93
	-2.04
	-3.06
	-2.14
	-2.61
	-1.1
	-2.56
	-2.8
	-2.85
	-0.489
	-3.12
	-2.92
	-2.51
	-1.42
	-2.65
	-2.22
	-2.71
	-2.85
	-3.38
	-1.88
	-2.52
	-2.8
	-2.11
	-3.18
	-2.4
	-1.85
	-2.44
	-2.39
	-2.2
	-2.58
	-2.96
	-2.49
	-1.47
	-0.689
	-1.14
	-3.4
	-1.92
	-2.21
	-1.94
	-3.09
	-2.2
	-2.99
	-3.05
	-3.19
	-0.863
	-3.12
	-2.47
	-2.61
	-2.19
	-2.48
	-2.65
	-2.82
	-0.651
	-3.16
	-1.92
	-2.96
	-2.7
	-2.52
	-2.96
	-1.98
	-3.03
	-3.18
	-1.85
	-0.917
	-2.22
	-3.21
	-2.35
	-2.88
	-2.58
	-3.13
	-2.09
	-2.88
	-2.79
	-3.48
	-1.76
	-2.4
	-2.87
	-2.98
	-0.847
	-3.49
	-2.21
	-1.85
	-2.17
	-3.08
	-2.45
	-2.76
	-2.89
	-2.19
	-2.39
	-0.73
	-3.1
	-2.16
	-3.16
	-3
	-3.23
	-2.79
	-0.525
	-0.346
	-3
	-2.55
	-3.3
	-2.78
	-2.31
	-0.499
	-2.56
	-0.52
	-2.79
	-2.4
	-2.77
	-2.65
	-1.9
	-1.7
	-0.356
	-2.01
	-3.01
	-2.18
	-2.43
	-2.71
	-2.41
	-1.05
	-2.69
	-3.1
	-2.69
	-2.99
	-3.11
	-0.892
	-0.398
	-2.39
	-2.29
	-2.04
	-2.17
	-0.958
	-2.25
	-2.81
	-2.87
	-2.54
	-2.96
	-2.9
	-2.71
	-0.54
	-3.17
	-1.09
	-2.21
	-1.89
	-2
	-3.03
	-2.95
	-0.372
	-2.58
	-2.65
	-2.63
	-3.01
	-1.41
	-0.577
	-2.83
	-2.72
	-0.765
	-3.09
	-1.19
	-2.9
	-3.01
	-1.34
	-1.84
	-2.82
	-2.92
	-2.3
	-2.8
	-0.888
	-2.73
	-2.76
	-2.75
	-2.86
	-1.12
	-3.26
	-2.42
	-3
	-2.79
	-2.7
	-2.84
	-0.793
	-2.23
	-1.15
	-1.87
	-2.49
	-3.39
	-2.73
	-0.404
	-2.17
	-2.75
	-3.21
	-3.02
	-3.29
	-2.01
	-2.52
	-1.92
	-2.56
	-2.7
	-1.89
	-2.36
	-1.22
	-1.64
	-3.15
	-2.94
	-3.05
	-2.57
	-1.38
	-3.15
	-2.81
	-2.83
	-2.25
	-0.512
	-1.26
	-2.52
	-2.98
	-2.29
	-3.14
	-2.92
	-2.97
	-2.95
	-3.43
	-1.74
	-2.99
	-3.11
	-2.78
	-0.421
	-3.01
	-2.84
	-3.17
	-2.13
	-3.04
	-2.71
	-3.07
	-2.68
	-3
	-0.477
	-2.48
	-0.467
	-2.64
	-2.87
	-2.22
	-0.492
	-2.38
	-2.47
	-2.08
	-2.52
	-0.613
	-2.92
	-3.08
	-2.91
	-0.317
	-3.06
	-2.46
	-2.91
	-1.64
	-1.86
	-2.38
	-1.38
	-2.47
	-2.32
	-3.38
	-2.19
	-2.73
	-2.04
	-2.85
	-3.12
	-2.92
	-2.56
	-2.16
	-0.843
	-2.77
	-0.349
	-2.92
	-3.38
	-2.71
	-2.69
	-3.21
	-2.71
	-2.9
	-2.71
	-1.19
	-1.42
	-2.31
	-2.73
	-2.63
	-2.79
	-2.23
	-2.81
	-2.88
	-0.524
	-3.15
	-2.67
	-3.07
	-2.41
	-2.66
	-3.16
	-2.49
	-2.33
	-2.68
	-1.6
	-1.56
	-2.29
	-2.91
	-2.25
	-2.97
	-2.94
	-2.56
	-2.97
	-2.18
	-2.1
	-2.32
	-2.67
	-3.16
	-2.54
	-2.88
	-2.27
	-2.86
	-2.49
	-3.1
	-2.21
	-2.33
	-1.32
	-2.26
	-3.01
	-2.96
	-3.24
	-1.57
	-2.5
	-3.09
	-1.87
	-2.92
	-2.11
	-2.05
	-2.01
	-1.57
	-2.52
	-2.38
	-2.15
	-2.99
	-2.72
	-2.16
	-2.09
	-2.58
	-2.58
	-2.12
	-2.72
	-2.13
	-2.48
	-1.9
	-2.45
	-2.43
	-3.07
	-2.57
	-2.95
	-0.323
	-1.66
	-1.77
	-3.04
	-2.45
	-3.1
	-3.01
	-3.32
	-3.07
	-2.76
	-2.7
	-3.05
	-2.36
	-2.97
	-1.54
	-2.42
	-2.32
	-2.92
	-2.91
	-3.35
	-2.93
	-2.94
	-1.64
	-1.57
	-2.34
	-0.979
	-2.44
	-0.329
	-2.1
	-2.42
	-2.88
	-2.67
	-2.35
	-2.89
	-3.03
	-2.21
	-2.03
	-2.57
	-0.399
	-2.48
	-0.699
	-3.15
	-1.82
	-2.18
	-2.86
	-3.27
	-2.07
	-2.61
	-2.53
	-2.14
	-3
	-1.56
	-2.4
	-2.25
	-2.79
	-3.19
	-2.62
	-2.54
	-3.1
	-2.34
	-2.71
	-2.55
	-2.52
	-2.49
	-0.327
	-2.17
	-2.05
	-2.88
	-2.58
	-1.77
	-3.05
	-3.14
	-2.26
	-2.81
	-2.19
	-2.59
	-3
	-2.67
	-2.63
	-3.17
	-2.73
	-2.72
	-2.1
	-0.782
	-3.25
	-1.74
	-3.27
	-2.16
	-1.81
	-2.76
	-2.91
	-3.2
	-3.47
	-3.43
	-3.1
	-2.6
	-2.22
	-2.58
	-2.44
	-1.14
	-3.09
	-2.82
	-2.62
	-3.01
	-1.55
	-2.82
	-0.495
	-2.92
	-2.26
	-2.73
	-0.443
	-2.72
	-2.63
	-1.85
	-2.38
	-2.82
	-2.12
	-2.74
	-2.44
	-2.78
	-2.33
	-2.56
	-3.09
	-2.78
	-2.24
	-3.11
	-3.04
	-3.14
	-2.7
	-2.63
	-1.89
	-2.88
	-2.17
	-3.1
	-3.07
	-3.4
	-2.61
	-3.02
	-2.98
	-2.96
	-2.75
	-2.83
	-3.14
	-2.54
	-2.96
	-2.06
	-2.67
	-2.67
	-3.14
	-2.96
	-2.87
	-2.61
	-2.29
	-2.67
	-2.55
	-2.95
	-2.89
	-3.47
	-1.56
	-2.23
	-2.26
	-2.91
	-2.52
	-2.14
	-2.86
	-2.85
	-2.59
	-1.87
	-3.05
	-2.39
	-2.87
	-2.31
	-2.81
	-3.1
	-2.25
	-2.65
	-2.34
	-2.7
	-2.16
	-2.36
	-2.68
	-2.89
	-2.66
	-0.441
	-2.45
	-2.46
	-2.38
	-2.26
	-0.566
	-2.38
	-3.1
	-2.54
	-2.39
	-2.78
	-1.82
	-2.92
	-3.03
	-2.25
	-2.42
	-2.21
	-2.05
	-3.03
	-2.95
	-1.85
	-3.14
	-2.38
	-2.1
	-2.03
	-3.41
	-3.23
	-2.71
	-3.57
	-2.5
	-2.39
	-2.17
	-3
	-2.81
	-2.49
	-2.18
	-2.38
	-2.35
	-0.382
	-3.1
	-3.25
	-2.44
	-2.96
	-2.79
	-2.95
	-3.04
	-2.3
	-0.83
	-3.39
	-2.78
	-2.41
	-2.26
	-2.92
	-2.51
	-1.8
	-2.63
	-2.35
	-2.69
	-2.66
	-2.43
	-2.39
	-2.57
	-2.24
	-2.68
	-2.54
	-2.22
	-2.71
	-2.26
	-2.6
	-3.01
	-2
	-2.76
	-2.72
	-2.7
	-2.48
	-2.15
	-2.77
	-2.92
	-2.25
	-3.64
	-2.54
	-2.11
	-2.52
	-2.26
	-3.1
	-1.05
	-2.55
	-2.68
	-2.79
	-3.02
	-3.39
	-2.86
	-2.42
	-3.04
	-2.78
	-2.27
	-2.88
	-3.17
	-2.48
	-1.49
	-2.38
	-3.19
	-2.81
	-2.26
	-2.07
	-2.82
	-2.06
	-3.32
	-2.02
	-1
	-2.06
	-2.9
	-2.76
	-2.28
	-2.91
	-0.474
	-3.06
	-3.53
	-2.2
	-2.73
	-2.97
	-2.51
	-2.32
	-3.49
	-2.02
	-2.75
	-2.23
	-3.4
	-2.4
	-0.734
	-1.67
	-1.86
	-3.25
	-1.97
	-3.24
	-0.717
	-2.78
	-2.8
	-0.805
	-2.74
	-3.06
	-3.11
	-2.76
	-3
	-2.9
	-2.43
	-0.838
	-2.58
	-3.23
	-0.318
	-2.45
	-2.5
	-2.34
	-2.89
	-3.19
	-1.73
	-3.03
	-3
	-2.78
	-3.07
	-2.59
	-0.488
	-2.21
	-3.08
	-2.21
	-2.89
	-2.09
	-2.3
	-2.55
	-2.99
	-1.33
	-3.07
	-2.46
	-0.768
	-2.7
	-2.13
	-2.03
	-2.33
	-3.24
	-2.33
	-2.78
	-2.81
	-1.32
	-3.19
	-3.08
	-2.25
	-1.42
	-3.39
	-1.76
	-2.48
	-1.98
	-2.59
	-2.48
	-2.19
	-2.35
	-2.49
	-2.69
	-2.97
	-3.31
	-2.6
	-3.23
	-3.01
	-2.15
	-2.09
	-0.952
	-2.92
	-2.46
	-2.81
	-3.06
	-2.46
	-0.891
	-2.15
	-1.64
	-3.01
	-2.63
	-3.38
	-2.46
	-3.53
	-2.24
	-2.97
	-2.86
	-0.874
	-2.84
	-2.91
	-1.58
	-2.17
	-2.99
	-2.52
	-2.26
	-1.93
	-2.69
	-2.62
	-2.81
	-3.5
	-2.56
	-2.53
	-3.08
	-2.98
	-2.4
	-3.03
	-2.52
	-2.35
	-2.62
	-2.91
	-2.64
	-2.96
	-2.85
	-2.84
	-3.27
	-2.31
	-2.84
	-1.95
	-2.39
	-2.63
	-2.36
	-1.91
	-3.34
	-2.15
	-3.11
	-2.54
	-0.463
	-1.5
	-2.63
	-2.93
	-2.56
	-2.6
	-2.61
	-2.07
	-3.24
	-3.15
	-2.49
	-2.22
	-3.06
	-2.84
	-2.1
	-2.81
	-2.7
	-2.93
	-1.87
	-2.39
	-3.14
	-2.61
	-2.93
	-2.9
	-1.47
	-2.62
	-2.12
	-3.22
	-2.6
	-3.27
	-3.04
	-3.21
	-0.696
	-3.13
	-2.85
	-2.87
	-2.39
	-0.41
	-0.468
	-2.79
	-2.71
	-3.71
	-2.89
	-2.39
	-2.19
	-2.95
	-2.64
	-0.804
	-2.04
	-2.86
	-2.1
	-0.82
	-2.44
	-2.99
	-2.85
	-2.51
	-2.15
	-1.99
	-2.64
	-2.19
	-2.85
	-2.38
	-2.41
	-2.87
	-2.94
	-3
	-2.76
	-2.28
	-2.29
	-2.75
	-2.03
	-2.88
	-2.95
	-2.7
	-2.98
	-2.03
	-3.45
	-0.701
	-2
	-2.79
	-0.452
	-2.63
	-2.34
	-2.75
	-2.09
	-2.65
	-2.13
	-0.617
	-3.14
	-1.13
	-1.05
	-3.13
	-3.11
	-2.21
	-3.09
	-2.23
	-2.41
	-2.04
	-2.8
	-2.44
	-3.16
	-2.2
	-2.39
	-2.59
	-2.48
	-2.79
	-2.42
	-3.64
	-1.97
	-2.52
	-1.93
	-3.23
	-1.17
	-1.78
	-2.95
	-2.36
	-2.26
	-2.83
	-1.81
	-2.26
	-3.03
	-2.33
	-1.69
	-2.94
	-2.4
	-2.69
	-2.84
	-2.49
	-2.24
	-2.97
	-1.11
	-2.4
	-3.26
	-2.02
	-2.32
	-2.74
	-2.29
	-2.24
	-2.96
	-2.03
	-2.26
	-2.07
	-2.52
	-1.81
	-2.38
	-2.04
	-1.27
	-0.317
	-2.05
	-2.35
	-2.92
	-3.27
	-3.11
	-3.08
	-2.79
	-2.42
	-2.02
	-2.93
	-1.61
	-2.21
	-2.85
	-2.73
	-2.31
	-3.15
	-2.82
	-2.76
	-2.9
	-2.68
	-2.89
	-2.73
	-2.76
	-2.87
	-2.55
	-0.385
	-2.54
	-2.03
	-2.15
	-2.77
	-2.84
	-2.8
	-2.44
	-3.07
	-2.9
	-1.99
	-2.65
	-2.07
	-2.82
	-2.84
	-3
	-1.94
	-2.85
	-3.28
	-2.02
	-3.09
	-2.94
	-2.27
	-2.13
	-2.89
	-2.67
	-2.25
	-3.4
	-2.55
	-0.495
	-1.89
	-3.32
	-3.16
	-3.22
	-2.67
	-3.04
	-2.38
	-2.88
	-2.88
	-2.41
	-2.99
	-0.785
	-3.17
	-2.17
	-3.04
	-3.11
	-2.69
	-2.77
	-2.57
	-2.31
	-3.03
	-2.33
	-2.5
	-1.28
	-0.842
	-1.94
	-2.4
	-1.04
	-2.69
	-2.78
	-2.38
	-1.75
	-3.29
	-2.5
	-2.61
	-1.06
	-2.58
	-2.32
	-2.77
	-2.95
	-3.08
	-3.16
	-2.91
	-2.33
	-2.69
	-1.87
	-2.67
	-2.05
	-2.47
	-0.662
	-2.66
	-1.74
	-3.1
	-2.79
	-2.55
	-2.81
	-2.2
	-2.88
	-3.14
	-0.66
	-3.02
	-3
	-2.67
	-2.75
	-2.53
	-0.841
	-2.64
	-2.84
	-2.54
	-2.81
	-2.28
	-3.01
	-2.69
	-2.86
	-0.887
	-3.07
	-0.705
	-2.6
	-2.72
	-3.35
	-2.14
	-0.503
	-2.46
	-2.39
	-2.95
	-2.69
	-3.2
	-2.6
	-2.34
	-2.45
	-2.41
	-2.06
	-2.18
	-1.25
	-2.17
	-2.39
	-2.78
	-2.29
	-2.17
	-2.25
	-2.82
	-2.45
	-2.06
	-2.12
	-2.61
	-3.03
	-2.28
	-2.79
	-2.84
	-1.62
	-1.95
	-2.69
	-3.28
	-2.3
	-2.77
	-2.23
	-2.83
	-3.35
	-2.76
	-2.38
	-2.3
	-1.65
	-2.06
	-2.43
	-2.67
	-2.99
	-2.1
	-2.22
	-2.02
	-2.54
	-1.75
	-2.41
	-3.33
	-3.16
	-2.65
	-0.492
	-3.42
	-2.9
	-2.21
	-1.83
	-2.72
	-2.55
	-1.97
	-2.8
	-2.05
	-3.11
	-3.14
	-2.15
	-2.85
	-2.76
	-2.71
	-3.09
	-1.95
	-2.41
	-2.89
	-2.75
	-3.1
	-2.24
	-0.546
	-2.13
	-0.346
	-2.67
	-2.3
	-2.62
	-2.67
	-2.59
	-3.1
	-2.11
	-3.31
	-2.41
	-0.892
	-2.79
	-2.52
	-2.69
	-2.13
	-2.54
	-2.13
	-2.94
	-1.71
	-2.49
	-1.25
	-3.15
	-3.09
	-2.93
	-2.96
	-2.56
	-2.95
	-2.28
	-0.633
	-0.863
	-2.78
	-2.14
	-2.76
	-3.1
	-2.54
	-2.27
	-1.24
	-2.96
	-2.51
	-2.98
	-2.39
	-2.41
	-1.94
	-2.4
	-2.78
	-2.37
	-2.38
	-3.17
	-2.73
	-2.66
	-2.8
	-2.17
	-2.16
	-2.3
	-2.63
	-2.03
	-2.91
	-1.89
	-1.98
	-2.42
	-2.8
	-2.97
	-0.857
	-3.23
	-3
	-2.92
	-2.7
	-2.21
	-3.19
	-2.59
	-2.71
	-2.86
	-2.89
	-3.08
	-3.17
	-2.57
	-2.72
	-2.94
	-1.94
	-2.58
	-3.09
	-2.78
	-3.22
	-2.91
	-2.85
	-2.1
	-1.06
	-3.4
	-0.798
	-2.75
	-3
	-2.26
	-3.41
	-2.38
	-2.71
	-2.42
	-2.32
	-1.68
	-2.95
	-0.351
	-3.2
	-0.339
	-2.64
	-2.42
	-2.87
	-2.18
	-3.16
	-2.3
	-2.53
	-2
	-0.607
	-0.367
	-3.06
	-2.45
	-1.16
	-2.88
	-2.4
	-3.26
	-2.46
	-2.42
	-2.92
	-0.619
	-3.01
	-2.61
	-1.44
	-2.78
	-2.88
	-2.87
	-2.69
	-2.42
	-2.06
	-2.39
	-0.752
	-3.09
	-2.75
	-3.02
	-2.89
	-2.19
	-2.8
	-2.55
	-2.43
	-2.23
	-2.47
	-2.93
	-2.17
	-3.26
	-2.06
	-2.38
	-2.86
	-2.9
	-3.13
	-2.94
	-2.71
	-2.6
	-2.2
	-2.14
	-3.06
	-2.68
	-2.33
	-1.98
	-3.32
	-3.21
	-2.25
	-1.59
	-2.84
	-1.82
	-2.86
	-0.559
	-2.4
	-2.12
	-0.452
	-2.29
	-2.51
	-2.98
	-2.04
	-2.59
	-1.98
	-2.9
	-2.68
	-2.84
	-2.58
	-2.61
	-2.96
	-2.55
	-2.95
	-2.89
	-2.61
	-2.07
	-1.77
	-2.28
	-0.965
	-3.12
	-1.35
	-2.54
	-1.17
	-0.936
	-2.46
	-2.24
	-3.35
	-3.3
	-0.742
	-2.62
	-2
	-2.73
	-2.54
	-2.83
	-1.5
	-3.02
	-2.79
	-2.74
	-3.26
	-2.73
	-3.13
	-2.03
	-2.67
	-2.76
	-1.83
	-2.09
	-0.625
	-3.55
	-1.21
	-2.82
	-3.16
	-2.29
	-2.79
	-2.64
	-2.28
	-0.425
	-2.86
	-3.03
	-2.59
	-2.73
	-2.4
	-2.03
	-2.35
	-2.39
	-2.7
	-2.69
	-3.04
	-2.64
	-2.9
	-2.69
	-1.95
	-2.18
	-3
	-3.11
	-2.94
	-2.95
	-2.36
	-1.87
	-3.12
	-2.35
	-2.61
	-0.891
	-2.42
	-3.03
	-2.88
	-2.75
	-3.48
	-2.01
	-2.04
	-2.94
	-2.86
	-2.59
	-1.76
	-2.79
	-3.26
	-2.53
	-3.32
	-3.22
	-3.14
	-1.86
	-2.86
	-3.11
	-2.29
	-3.52
	-3.06
	-3.29
	-2.92
	-3.33
	-2.22
	-2.19
	-3.15
	-3.08
	-3.07
	-2.06
	-2.29
	-2.64
	-3.12
	-2.8
	-3.03
	-2.1
	-1.97
	-2.19
	-2.85
	-2.11
	-2.75
	-2.02
	-1.08
	-2.4
	-1.33
	-1.88
	-2.48
	-2.13
	-2.53
	-1.76
	-0.949
	-3.12
	-2.42
	-2.89
	-3.23
	-2.44
	-2.77
	-2.65
	-2.67
	-2.68
	-2.35
	-2.99
	-3.12
	-2.15
	-2.97
	-2.03
	-2.62
	-3.39
	-3.13
	-3.28
	-2.64
	-2.97
	-2.4
	-3.01
	-2.98
	-2.16
	-0.308
	-2.21
	-2.77
	-2.56
	-2.14
	-2.26
	-2.89
	-2.35
	-2.49
	-2.79
	-0.799
	-3.66
	-2.6
	-2.97
	-2.62
	-2.66
	-2.4
	-1.6
	-3.01
	-0.766
	-2.91
	-2.89
	-2.3
	-2.5
	-2.8
	-3.03
	-2.63
	-2.92
	-2.41
	-2.3
	-3
	-2.5
	-2.61
	-3.2
	-2.82
	-2.67
	-3.09
	-2.53
	-3.05
	-2.96
	-2.47
	-2.35
	-2.44
	-2.38
	-2.3
	-3.03
	-2.27
	-2.15
	-2.74
	-1.84
	-2.96
	-2.62
	-3.21
	-2.68
	-1.79
	-2.8
	-0.663
	-2.36
	-2.57
	-2.07
	-2.45
	-1.44
	-1
	-2.31
	-3.19
	-2.93
	-2.82
	-2.57
	-2.61
	-2.99
	-2.86
	-3.06
	-2.75
	-2.58
	-2.57
	-2.55
	-2.8
	-2.94
	-2.8
	-2.35
	-2.18
	-2.2
	-3.03
	-2.85
	-2.72
	-0.453
	-2.78
	-2.86
	-2.33
	-0.863
	-2.82
	-2.34
	-2.93
	-2.2
	-2.87
	-2.49
	-2.45
	-1.99
	-2.02
	-3.12
	-3.26
	-2.48
	-2.74
	-2.14
	-2.04
	-0.718
	-1.75
	-3.01
	-2.65
	-3.09
	-2.4
	-2.26
	-1.94
	-2.54
	-3.03
	-1.85
	-2.36
	-2.5
	-2.89
	-2.77
	-2.59
	-3.2
	-2.9
	-2.87
	-2.95
	-3.15
	-1.75
	-2.54
	-1.87
	-2.58
	-2.89
	-2.22
	-3.6
	-0.44
	-2.55
	-2.66
	-3
	-3.03
	-3.43
	-0.488
	-2.99
	-2.58
	-3.07
	-2.6
	-2.72
	-0.488
	-2.44
	-1.37
	-2.49
	-3.15
	-2.5
	-3.18
	-1.32
	-2.54
	-2.77
	-1.95
	-1.99
	-3.04
	-2.39
	-2.7
	-2.46
	-2.97
	-2.09
	-3.08
	-2.74
	-3.47
	-2.93
	-2.43
	-2.28
	-2.79
	-2.94
	-3.16
	-2.92
	-2.46
	-2.88
	-2.48
	-2.69
	-2.6
	-2.68
	-3.3
	-2.83
	-3.17
	-2.34
	-2.09
	-2.52
	-2.84
	-2.27
	-3.24
	-2.53
	-2.47
	-2.07
	-2.21
	-3.39
	-1.9
	-2.71
	-2.91
	-2.25
	-0.376
	-3.21
	-2.01
	-2.01
	-2.88
	-3.23
	-3.12
	-2.27
	-2.7
	-2.98
	-1.78
	-2.14
	-3.09
	-2.39
	-2.98
	-2.85
	-3.18
	-1.82
	-2.16
	-1.44
	-2.39
	-2.85
	-2.77
	-2.94
	-2.78
	-1.76
	-2.56
	-2.51
	-2.86
	-2.98
	-3.42
	-2.39
	-2.4
	-3.2
	-2.7
	-3.09
	-2.55
	-3.04
	-0.676
	-3.17
	-1.01
	-2.27
	-2.75
	-2.72
	-0.36
	-2.77
	-2.11
	-2.79
	-3.06
	-2.25
	-2.68
	-3.15
	-2.02
	-2.98
	-1.97
	-3.18
	-2.69
	-2.84
	-2.6
	-2.3
	-2.9
	-2.92
	-0.857
	-3.01
	-3.02
	-2.96
	-2.76
	-2.42
	-1.75
	-2.18
	-3.2
	-3.19
	-2.88
	-2.11
	-0.508
	-2.92
	-2.55
	-2.74
	-1.7
	-2.64
	-3.13
	-2.79
	-2.84
	-3.21
	-2.36
	-2.68
	-3.05
	-2.56
	-1.59
	-0.776
	-2.38
	-1.97
	-3.3
	-2.91
	-2.37
	-2.45
	-2.82
	-0.795
	-2.71
	-2.62
	-3.23
	-3.01
	-2.49
	-2.33
	-2.1
	-2.18
	-2.87
	-2
	-2.24
	-3.28
	-3.01
	-0.723
	-2.3
	-2.12
	-2.66
	-2.93
	-2.61
	-2.63
	-3.23
	-3.02
	-3.32
	-2.66
	-2.46
	-2.34
	-1.89
	-3.25
	-1.63
	-0.639
	-0.577
	-2.36
	-3.02
	-1.8
	-1.72
	-0.5
	-0.698
	-2.36
	-2.24
	-2.82
	-1.44
	-2.12
	-0.819
	-2.78
	-1.29
	-2.14
	-1.82
	-2.54
	-1.71
	-2.44
	-2.26
	-2.04
	-2.27
	-1.74
	-2.94
	-2.79
	-2.73
	-2.11
	-3.29
	-2.28
	-3.23
	-2.58
	-2.99
	-2.95
	-3
	-3.04
	-3.13
	-2.67
	-3.07
	-2.85
	-2.46
	-2.9
	-2.72
	-2.74
	-2.3
	-3.03
	-2.26
	-2.79
	-2.93
	-0.343
	-2.93
	-2.85
	-2.91
	-3.04
	-2.56
	-2.94
	-2.57
	-2.74
	-3.29
	-3.24
	-2.75
	-2.59
	-2.36
	-3.09
	-3.15
	-2.43
	-2.94
	-3.23
	-0.382
	-2.84
	-3.01
	-2.67
	-2.88
	-0.826
	-2.04
	-2.66
	-2.14
	-2.19
	-2.58
	-2.53
	-2.02
	-2.56
	-2.26
	-2.78
	-2.86
	-3.19
	-2.32
	-3.04
	-2.4
	-3.28
	-2.79
	-2.67
	-3.03
	-1.54
	-3.03
	-1.75
	-2.93
	-2.58
	-2.38
	-2.43
	-1.87
	-2.29
	-2.37
	-2.98
	-2.68
	-2.18
	-2.73
	-2.9
	-2.47
	-0.309
	-1.62
	-0.416
	-2.94
	-1.99
	-2.9
	-2.51
	-2.74
	-2
	-0.936
	-2.44
	-3.26
	-1.81
	-2.84
	-2.85
	-1.9
	-2.89
	-2.28
	-3.31
	-2.41
	-2.04
	-2.59
	-2.04
	-2.87
	-2.19
	-2.26
	-3.27
	-3.1
	-2.52
	-0.332
	-2.7
	-3
	-2.71
	-3.25
	-3.25
	-2.62
	-1.48
	-2.82
	-2.72
	-2.57
	-0.506
	-2.46
	-3.08
	-2.21
	-3.41
	-2.88
	-2.64
	-2.23
	-1.54
	-2.18
	-2.93
	-3.16
	-2.97
	-3.1
	-3.69
	-3.16
	-2.23
	-0.391
	-2.73
	-1.92
	-2.23
	-2.47
	-2.93
	-2.7
	-2.28
	-2.1
	-2.96
	-2.25
	-3.32
	-2.56
	-0.904
	-2.9
	-2.35
	-0.622
	-2.63
	-2.22
	-2.75
	-2.7
	-2.88
	-2.25
	-2.11
	-2.87
	-2.97
	-2.94
	-2.7
	-3.11
	-2.95
	-2.41
	-2.86
	-3.33
	-2.23
	-2.43
	-1.92
	-2.84
	-2.35
	-2.15
	-2.55
	-0.539
	-3.11
	-0.522
	-0.872
	-2.32
	-2.72
	-3.5
	-3.1
	-2.93
	-3.09
	-0.391
	-2.04
	-2.83
	-2.86
	-2.47
	-2.71
	-3.05
	-2.1
	-2.71
	-2.27
	-2.33
	-2.26
	-2.85
	-0.439
	-2.71
	-2.9
	-2.41
	-1.94
	-2.49
	-0.55
	-3.55
	-2.18
	-3.11
	-3.43
	-2.59
	-2.3
	-2.57
	-2.91
	-2.82
	-2.67
	-2.67
	-2.98
	-2.7
	-2.41
	-2.17
	-0.456
	-1.28
	-2.41
	-3.13
	-2.23
	-2.08
	-2.59
	-2.57
	-2.42
	-2.36
	-2.97
	-2.38
	-1.72
	-2.61
	-2.33
	-2.16
	-1.72
	-2.78
	-3.52
	-2.33
	-0.543
	-2.29
	-2.84
	-0.609
	-2.57
	-3.02
	-0.314
	-0.41
	-2.04
	-0.43
	-3.48
	-0.734
	-3.39
	-2.48
	-2.71
	-0.529
	-1.05
	-2.14
	-0.607
	-2.82
	-2.27
	-2.07
	-2.56
	-2.89
	-2.91
	-2.9
	-3.04
	-2.54
	-2.63
	-2.77
	-2.99
	-3.1
	-3.09
	-3.18
	-2.79
	-2.59
	-2.93
	-3.24
	-3.13
	-2.17
	-0.304
	-3.15
	-1.75
	-2.51
	-2.96
	-2.6
	-3.08
	-2.38
	-1.44
	-2.44
	-3.19
	-3.34
	-1.45
	-2.65
	-2.62
	-2.47
	-1.63
	-2.81
	-2.83
	-2.39
	-2.34
	-1.99
	-2.65
	-2.35
	-2.78
	-1.78
	-2.41
	-1.83
	-3.18
	-2.6
	-2.73
	-2.66
	-1.79
	-2.29
	-2.91
	-2.85
	-3.06
	-2.61
	-1.29
	-2.9
	-1.33
	-0.533
	-3.08
	-2.31
	-2.57
	-2.34
	-0.569
	-2.63
	-2.38
	-2.36
	-2.85
	-2.27
	-2.81
	-0.433
	-3.15
	-1.15
	-2.32
	-2.07
	-0.366
	-3.03
	-2.93
	-2.67
	-2.32
	-2.97
	-2.84
	-2.49
	-0.607
	-2.56
	-2.2
	-2.62
	-0.909
	-2.97
	-2.5
	-2.24
	-2.7
	-2.17
	-2.14
	-3.07
	-2.62
	-3.6
	-2.56
	-2.98
	-2.36
	-1.58
	-2.7
	-3.12
	-2.95
	-2.87
	-1.57
	-3.03
	-0.562
	-0.623
	-3
	-2.86
	-2.47
	-2.73
	-2.56
	-3.15
	-2.6
	-0.573
	-2.28
	-2.71
	-2.68
	-2.45
	-2.84
	-2.85
	-3.07
	-0.414
	-2.93
	-2.77
	-2.55
	-2.78
	-2.92
	-2.99
	-2.82
	-0.383
	-2.97
	-2.32
	-2.23
	-2.98
	-2.2
	-2.94
	-2.66
	-0.877
	-0.311
	-3.17
	-2.04
	-3.01
	-2.62
	-0.353
	-2.23
	-3.24
	-2.7
	-2.62
	-2
	-2.43
	-0.39
	-2.94
	-2
	-2.04
	-3.12
	-3.2
	-2.18
	-2.85
	-2.9
	-2.93
	-2.31
	-2.7
	-1.97
	-2.97
	-2.38
	-2.89
	-2.27
	-3.11
	-2.94
	-0.596
	-0.79
	-2.04
	-2.39
	-2.27
	-2.84
	-3.04
	-2.69
	-2.05
	-2.49
	-2.67
	-3.27
	-3.07
	-3.02
	-2.66
	-2.81
	-3.32
	-2.97
	-0.365
	-2.23
	-2.31
	-2.58
	-2.35
	-2.85
	-3.06
	-2.73
	-2.5
	-2.89
	-2.89
	-0.327
	-2.89
	-0.945
	-2.64
	-2.91
	-2.1
	-2.22
	-2.42
	-2.45
	-3.27
	-2.67
	-2
	-2.15
	-3.05
	-2.72
	-2.98
	-2.65
	-2.91
	-2.77
	-2.17
	-2.36
	-2.57
	-2.52
	-3.05
	-2.3
	-2.54
	-2.75
	-2.74
	-3.29
	-1.79
	-2.81
	-2.89
	-2.88
	-2.49
	-1.79
	-2.37
	-3.02
	-2.72
	-3.33
	-2.92
	-2.44
	-2.52
	-2.66
	-3.31
	-1.36
	-2.82
	-2.73
	-0.545
	-3.01
	-2.87
	-2.84
	-2.71
	-2.97
	-2.65
	-2.5
	-2.04
	-2.37
	-2.25
	-2.94
	-2.77
	-2.93
	-0.995
	-1.52
	-2.79
	-2.33
	-3.07
	-2.95
	-1.94
	-2.14
	-2.34
	-2.13
	-0.789
	-3.1
	-2.29
	-3.48
	-2.88
	-2.85
	-2.42
	-3.5
	-0.594
	-3.24
	-1.73
	-2.7
	-2.5
	-2.99
	-2.69
	-2.34
	-2.12
	-2.94
	-2.42
	-2.5
	-3.2
	-2.37
	-3.11
	-2.41
	-0.757
	-2.74
	-3.04
	-2.79
	-2.58
	-2.24
	-2.84
	-2.36
	-2.19
	-2.23
	-2.19
	-2.66
	-1.42
	-2.25
	-3.17
	-2.12
	-3.1
	-2.78
	-2.49
	-2.07
	-2.96
	-2.35
	-2.56
	-2.55
	-2.97
	-2.77
	-2.65
	-3.12
	-2.36
	-3.04
	-2.3
	-2.17
	-2.66
	-2.75
	-2.56
	-2.94
	-2.35
	-3.14
	-2.45
	-3.26
	-2.89
	-1.37
	-2.44
	-2.65
	-2.16
	-2.22
	-3.01
	-2.45
	-2.63
	-3.56
	-3.1
	-2.54
	-2.2
	-2.35
	-2.99
	-2.19
	-2.46
	-3.08
	-2.06
	-3.02
	-0.337
	-2.96
	-0.386
	-3.02
	-2.76
	-1.56
	-2.51
	-2.91
	-2.91
	-2.42
	-2.01
	-2.83
	-2.14
	-2.37
	-2.63
	-0.707
	-3.14
	-2.75
	-2.59
	-3.17
	-3
	-2.58
	-1.2
	-3.06
	-2.26
	-2.81
	-2.39
	-2.99
	-2.5
	-2.56
	-2.93
	-2.76
	-3.1
	-2.62
	-1.76
	-2.37
	-3.01
	-2.61
	-2.89
	-2.64
	-0.384
	-0.84
	-3.16
	-3.21
	-2.58
	-2.05
	-1.67
	-2.81
	-2.31
	-2.72
	-2.92
	-2.98
	-3.45
	-2.23
	-2.61
	-0.451
	-2.56
	-2.55
	-2.95
	-2.33
	-2.49
	-2.99
	-3.34
	-2.15
	-2.2
	-2.95
	-2.68
	-1.87
	-2.81
	-0.329
	-2.9
	-2.69
	-2.46
	-2.4
	-2.61
	-2.43
	-2.33
	-1.76
	-2.28
	-2.22
	-2.72
	-1.88
	-2.52
	-2.87
	-2.94
	-2.57
	-1.92
	-2.34
	-2.48
	-2.88
	-2.35
	-0.385
	-2.77
	-2.9
	-2.96
	-2.6
	-2.59
	-2.64
	-2.54
	-2.72
	-2.58
	-1.98
	-2.84
	-2.27
	-1.93
	-3.3
	-1.87
	-2.02
	-2.49
	-2.1
	-2.5
	-2.52
	-2.17
	-1.88
	-2.38
	-2.07
	-2.75
	-2.93
	-3.01
	-2.77
	-2.39
	-2.26
	-1.77
	-3.01
	-2.42
	-3.01
	-3.06
	-2.7
	-2.35
	-2.4
	-0.971
	-2.43
	-2.53
	-2.94
	-2.43
	-2.87
	-2.75
	-1.94
	-1.92
	-2.14
	-2.86
	-2.2
	-2.62
	-2.74
	-2.25
	-2.26
	-1.51
	-2.68
	-3.37
	-2.28
	-1.72
	-2.57
	-2.87
	-3.32
	-3.11
	-2.1
	-3.13
	-2.43
	-3
	-2.9
	-3.12
	-2.51
	-2.75
	-3.43
	-2.44
	-2.33
	-3.07
	-3.11
	-3.23
	-2.87
	-2.14
	-2.96
	-3.29
	-3.15
	-3.25
	-3.57
	-2.02
	-2.39
	-2.84
	-2.97
	-3.14
	-2.07
	-2.78
	-1.95
	-2.52
	-2.93
	-3.07
	-2.49
	-3.4
	-2.76
	-3.16
	-0.925
	-2.8
	-2.2
	-2.2
	-2.53
	-2.15
	-2.51
	-2.68
	-2.35
	-2.81
	-2.79
	-2.62
	-2.56
	-2.32
	-2.88
	-1.38
	-2.36
	-2.88
	-2.54
	-0.844
	-3.09
	-2.69
	-2.66
	-0.83
	-2.78
	-2.37
	-3.04
	-3.29
	-2.3
	-0.561
	-2.93
	-2.97
	-2.16
	-1.41
	-3.09
	-2.85
	-2.49
	-1.8
	-1.98
	-2.96
	-2.54
	-2.81
	-2.27
	-3.06
	-1.8
	-2.26
	-2.82
	-2.48
	-3.19
	-2.86
	-3.16
	-0.321
	-1.15
	-2.66
	-3.08
	-2.94
	-2.13
	-2.75
	-2.59
	-2.73
	-2.59
	-2.3
	-2.89
	-3.11
	-2.27
	-1.33
	-2.28
	-2.26
	-0.421
	-3.06
	-2.71
	-2.79
	-3.06
	-3.26
	-1.81
	-2.53
	-2.76
	-2.86
	-2.29
	-2.85
	-3.21
	-2.68
	-2.89
	-3.06
	-1.5
	-2.88
	-2.81
	-2.02
	-3.27
	-2.69
	-2.09
	-0.901
	-2.09
	-3.31
	-2.03
	-3.04
	-2.88
	-0.902
	-2.43
	-2.68
	-3.25
	-2.9
	-2.61
	-2.43
	-1.76
	-1.62
	-2.3
	-2.8
	-3.06
	-3.25
	-1.15
	-3.13
	-2.71
	-2.54
	-2.44
	-2.49
	-3.07
	-0.394
	-2.01
	-2.06
	-2.1
	-3.08
	-0.547
	-2.11
	-2.21
	-3.09
	-2.42
	-2.96
	-2.54
	-3.12
	-2.48
	-2.4
	-2.44
	-3.31
	-0.49
	-1.8
	-2.56
	-0.505
	-2.09
	-1.51
	-2.64
	-3.3
	-2.86
	-2.42
	-1.15
	-3
	-2.76
	-3.04
	-2.85
	-2.96
	-2.74
	-2.86
	-2.46
	-2.89
	-2.34
	-3.13
	-2.24
	-3.06
	-3.37
	-2.89
	-3.03
	-3.1
	-2.25
	-3.28
	-2.6
	-3.06
	-2.39
	-2.81
	-3.04
	-2.31
	-2.22
	-2.88
	-2.97
	-3
	-3.32
	-0.764
	-1.14
	-2.72
	-0.458
	-1.98
	-2.98
	-3.04
	-3.28
	-2.99
	-0.911
	-2.97
	-2.31
	-3
	-1.93
	-2.29
	-2.26
	-2.26
	-2.4
	-2.81
	-2.83
	-3.06
	-2.98
	-1.19
	-2.53
	-3.09
	-2.9
	-2.63
	-2.44
	-2.98
	-2.77
	-3.06
	-2.6
	-2.51
	-3.22
	-2.47
	-2.79
	-3.11
	-1.92
	-2.54
	-2.58
	-2.94
	-2.35
	-0.533
	-2.12
	-2.76
	-2.76
	-2.34
	-1.36
	-2.76
	-2.78
	-2.81
	-2.74
	-2.18
	-2.8
	-2.86
	-1.85
	-2.77
	-2.43
	-2.92
	-2.51
	-2.14
	-2.84
	-2.44
	-3.24
	-2.26
	-2.14
	-2.08
	-3.13
	-2.26
	-3.07
	-2.47
	-3.25
	-2.46
	-3.18
	-2.18
	-3.03
	-2.7
	-2.55
	-0.372
	-2.51
	-0.501
	-3.18
	-2.96
	-2.92
	-2.61
	-0.87
	-2.63
	-2.01
	-2.34
	-2.87
	-3.26
	-3
	-2.02
	-2.81
	-2.92
	-3
	-2.73
	-3.18
	-2.74
	-2.89
	-2.75
	-2.9
	-2.06
	-2.56
	-2.39
	-2.87
	-3.08
	-3.31
	-2.85
	-2.86
	-2.05
	-2.16
	-2.5
	-3.16
	-3.1
	-0.475
	-2.32
	-2.2
	-2.87
	-3.57
	-3.27
	-2.15
	-2.83
	-2.66
	-3.42
	-2.5
	-2.85
	-2.78
	-2.61
	-2.33
	-0.767
	-2.76
	-2.53
	-3.34
	-2.78
	-3.08
	-1.9
	-2.76
	-2.25
	-2.84
	-1.41
	-3.39
	-2.49
	-2.74
	-2.1
	-2.89
	-1.14
	-2.98
	-2.7
	-2.82
	-3.2
	-2.32
	-3.2
	-2.92
	-2.67
	-3.07
	-2.21
	-2.34
	-2.97
	-2.46
	-3.39
	-3.07
	-3.17
	-2.63
	-3.01
	-1.01
	-2.29
	-0.68
	-0.307
	-2.09
	-3.3
	-2.88
	-2.92
	-2.43
	-2.12
	-2.98
	-2.43
	-0.685
	-2.41
	-2.84
	-2.89
	-1.23
	-2.33
	-2.63
	-3.05
	-2.36
	-2.08
	-0.646
	-1.87
	-2.86
	-2.59
	-2.59
	-3.04
	-2.84
	-2.6
	-3.2
	-2.99
	-2.8
	-2.67
	-2.93
	-2.52
	-2.92
	-3
	-2.77
	-2.86
	-2.03
	-1.91
	-2.53
	-0.359
	-3.24
	-0.341
	-1.28
	-2.84
	-2.11
	-3.16
	-2.05
	-3.48
	-0.743
	-2.82
	-3.18
	-3.34
	-2.37
	-0.808
	-2.85
	-2.44
	-1.63
	-0.696
	-3.06
	-3.26
	-2.47
	-2.96
	-2.93
	-1.29
	-2.77
	-2.69
	-2.88
	-2.14
	-2.94
	-2.67
	-1.62
	-2.52
	-2.52
	-2.66
	-2.72
	-2.31
	-2.91
	-3.02
	-1.84
	-2.48
	-0.766
	-3.04
	-3.5
	-2.52
	-2.27
	-2.46
	-3.01
	-3.01
	-2.96
	-2.8
	-2.74
	-2.38
	-3.09
	-2.98
	-2.95
	-3.01
	-2.99
	-2.96
	-2.39
	-3.39
	-2.27
	-2.62
	-3.06
	-3.01
	-3.04
	-3.04
	-2.04
	-0.308
	-3.22
	-2.5
	-0.35
	-3.11
	-2.62
	-2.57
	-2.75
	-2.95
	-2.25
	-3.18
	-2.79
	-1.97
	-2.32
	-2.74
	-2.25
	-0.548
	-2.58
	-2.99
	-2.89
	-2.18
	-2.77
	-2.95
	-2.78
	-2.9
	-2.98
	-2.54
	-3.25
	-2.78
	-2.72
	-2.58
	-2.54
	-2.83
	-1.71
	-2.4
	-2.42
	-2.51
	-2.35
	-2.41
	-2.36
	-2.71
	-2.12
	-2.74
	-2.56
	-2.26
	-0.413
	-2.17
	-0.549
	-2.02
	-2.46
	-2.7
	-2.12
	-0.522
	-2.27
	-3.24
	-1.97
	-3.09
	-3.1
	-2.68
	-1.61
	-2.08
	-2.53
	-2.77
	-2.35
	-3.18
	-2
	-0.991
	-2.25
	-2.57
	-3.5
	-3.17
	-3.09
	-2.97
	-1.8
	-3.03
	-3.26
	-3.12
	-2.65
	-3.14
	-1.86
	-0.345
	-0.624
	-1.75
	-2.75
	-2.89
	-3.05
	-2.77
	-2.7
	-2.17
	-2.09
	-2.38
	-3.4
	-0.996
	-2.35
	-2.79
	-2.38
	-2.99
	-2.25
	-2.38
	-2.73
	-2.71
	-2.45
	-2.65
	-2.82
	-2.02
	-1.3
	-2.37
	-0.695
	-2.8
	-0.965
	-2.17
	-2.18
	-1.09
	-2.49
	-2.73
	-2.51
	-1.21
	-2.81
	-2.91
	-3.3
	-2.6
	-2.27
	-0.579
	-1.5
	-2.6
	-2.44
	-2.68
	-2.45
	-2.61
	-3.09
	-2.37
	-3.36
	-2.34
	-2.8
	-2.88
	-3.06
	-3.03
	-3.07
	-2.52
	-2.53
	-3.04
	-2.63
	-2.56
	-2.5
	-2.13
	-2.77
	-2.35
	-3.16
	-2.78
	-2.74
	-1.96
	-2.4
	-0.589
	-3.16
	-2.26
	-2.66
	-2.74
	-0.32
	-2.78
	-3.15
	-2.51
	-2.77
	-2.59
	-2.67
	-2.48
	-2.98
	-2.47
	-3.27
	-2.69
	-3.31
	-3.27
	-2.49
	-2.52
	-2.6
	-2.9
	-2.06
	-2.04
	-3.25
	-2.23
	-2.24
	-2.55
	-3
	-2.84
	-3.22
	-2.43
	-2.1
	-2.46
	-1.97
	-2.65
	-1.64
	-0.392
	-2.95
	-3.07
	-2.77
	-2.33
	-2.44
	-2.06
	-2.93
	-2.42
	-2.91
	-3.29
	-3.06
	-2.28
	-3.13
	-1.72
	-1.81
	-2.63
	-2.78
	-3.21
	-2.37
	-2.5
	-3.2
	-3.18
	-0.539
	-2.28
	-3.05
	-1.9
	-2.5
	-1.99
	-3.25
	-2.16
	-2.79
	-2.78
	-3.33
	-2.62
	-3.1
	-2.64
	-2.9
	-2.73
	-2.67
	-2.52
	-2.73
	-2.36
	-3.09
	-2.69
	-2.78
	-2.22
	-1.65
	-3.34
	-3.02
	-2.63
	-1.71
	-2.83
	-3.28
	-2.94
	-2.19
	-2.97
	-1.91
	-2.66
	-2.51
	-3.55
	-2.69
	-3.24
	-3.07
	-2.87
	-1.51
	-2.99
	-2.67
	-3.17
	-2.45
	-3.06
	-1.25
	-0.498
	-2.17
	-2.64
	-2.38
	-3.31
	-2.65
	-3.07
	-2.22
	-2.03
	-2.05
	-0.409
	-2.7
	-2.07
	-2.88
	-2.94
	-3.2
	-2.85
	-2.24
	-2.73
	-3.48
	-2.63
	-2.97
	-3.56
	-2.05
	-2.87
	-2.51
	-2.59
	-3.32
	-2.69
	-2.38
	-3.23
	-0.572
	-1.9
	-2.72
	-2.18
	-2.04
	-2.44
	-2.21
	-2.29
	-2.86
	-2.92
	-2.49
	-2.06
	-2.3
	-3.02
	-2.64
	-0.442
	-2.97
	-2.59
	-2.1
	-2.35
	-3.06
	-2.42
	-2.49
	-3.05
	-2.41
	-2.76
	-2.41
	-2.21
	-1.64
	-2.24
	-2.37
	-2.86
	-3.26
	-3.4
	-3.19
	-2.25
	-2.53
	-2.29
	-2.68
	-2.37
	-2.91
	-2.89
	-2.56
	-2.76
	-2.86
	-2.77
	-2.9
	-0.505
	-2.36
	-1.76
	-2.19
	-2.06
	-2.74
	-2.97
	-2.18
	-2.69
	-1.85
	-2.48
	-2.75
	-2.67
	-1.87
	-2.83
	-2.67
	-3.3
	-2.94
	-2.59
	-2.07
	-2.4
	-2.74
	-3.54
	-2.11
	-2.31
	-2.61
	-2.81
	-1.35
	-3.23
	-2.86
	-2.36
	-2.72
	-2.77
	-3.14
	-2.9
	-2.46
	-2.47
	-2.34
	-2.85
	-2.73
	-2.09
	-2.36
	-2.97
	-1.86
	-2.39
	-2.73
	-2.98
	-2.48
	-2.36
	-0.479
	-2.68
	-2.9
	-3.44
	-3.33
	-2.77
	-2.91
	-1.02
	-2.46
	-2.73
	-3.13
	-3.26
	-2.75
	-1.01
	-2.95
	-3.14
	-2.67
	-3.01
	-2.8
	-2.72
	-2.45
	-2.51
	-2.71
	-2.31
	-1.98
	-2.36
	-0.454
	-2.52
	-2.35
	-2.88
	-1.11
	-2.8
	-2.17
	-3.36
	-2.7
	-2.31
	-2.99
	-2.76
	-2.91
	-2.84
	-0.425
	-2.47
	-0.829
	-3.29
	-2.12
	-2.42
	-2.47
	-2.54
	-2
	-2.44
	-1.85
	-3.09
	-2.79
	-2.85
	-2.41
	-2.83
	-0.611
	-3.09
	-1.84
	-2.76
	-0.496
	-2.97
	-2.78
	-3.16
	-3.01
	-2.67
	-2.25
	-2.58
	-3.33
	-2.95
	-2.85
	-2.99
	-0.314
	-1.95
	-1.77
	-2.73
	-0.438
	-2.45
	-3.04
	-2.27
	-2.45
	-2.1
	-2.53
	-3.45
	-2.42
	-2.6
	-2.91
	-2.21
	-2.48
	-2.05
	-2.99
	-2.47
	-1.96
	-2.63
	-2.98
	-2.94
	-2.81
	-2.55
	-2.33
	-3.13
	-2.95
	-0.4
	-1.87
	-2.16
	-2.75
	-2.79
	-2.11
	-2.69
	-2.65
	-2.33
	-2.16
	-1.73
	-2.98
	-2.18
	-2.88
	-1.03
	-1.94
	-3
	-1.91
	-1.87
	-0.485
	-2.97
	-2.2
	-2.22
	-3.1
	-2.58
	-0.346
	-2.93
	-2.85
	-2.16
	-2.78
	-3.18
	-1.17
	-2.41
	-2.4
	-2.55
	-2.87
	-3.33
	-1.51
	-2.92
	-2.43
	-1.87
	-2.14
	-2.91
	-1.22
	-2.55
	-2.57
	-2.25
	-1.85
	-1.5
	-2.33
	-2.18
	-3.19
	-3.08
	-2.14
	-2.48
	-3.09
	-2.74
	-2.16
	-3.43
	-2.83
	-2.71
	-3.06
	-3.2
	-0.339
	-1.36
	-0.824
	-2.4
	-0.767
	-3.37
	-2.18
	-3.01
	-0.407
	-2.56
	-2.33
	-3.4
	-2.89
	-2.14
	-2.52
	-2.14
	-3.09
	-2.76
	-2.32
	-2.54
	-2.58
	-3.41
	-2.29
	-2.33
	-0.323
	-2.16
	-3.38
	-3.21
	-1.27
	-2.67
	-2.25
	-2.18
	-2.49
	-2.37
	-2.66
	-2.73
	-3.02
	-3.07
	-2.46
	-2.56
	-3.12
	-1.8
	-2.62
	-2.87
	-3.31
	-2.56
	-2.93
	-0.62
	-2.75
	-2.9
	-2.74
	-2.96
	-3.28
	-2.8
	-2.65
	-3.09
	-1.29
	-3.12
	-2.4
	-2.89
	-2.86
	-1.83
	-1.1
	-3.32
	-2.91
	-2.66
	-3.34
	-2.76
	-2.74
	-2.75
	-0.472
	-2.39
	-2.24
	-2.61
	-3.52
	-2.4
	-2.59
	-2.47
	-2.58
	-2.07
	-3.24
	-2.96
	-2.8
	-2.64
	-2.25
	-3.07
	-0.945
	-1.93
	-1.67
	-3.11
	-2.61
	-2.79
	-2.44
	-2.03
	-3.06
	-2.7
	-2.52
	-3.03
	-2.65
	-2.66
	-3.29
	-2.66
	-2.98
	-2.52
	-2.61
	-1.29
	-2.56
	-2.82
	-2.23
	-2.8
	-2.76
	-3.44
	-3.1
	-1.77
	-2.86
	-2.57
	-2.69
	-3.28
	-2.6
	-2.66
	-3.33
	-2.7
	-1.7
	-3.27
	-3.29
	-3
	-1.95
	-2.08
	-2.35
	-2.65
	-2.45
	-2.37
	-2.45
	-3.08
	-2.34
	-2.29
	-1.95
	-2.26
	-2.72
	-2.67
	-2.52
	-2.69
	-1.17
	-2.21
	-2.58
	-3.14
	-2.58
	-2.39
	-3.19
	-2.79
	-0.781
	-2.75
	-2.7
	-3.14
	-0.756
	-2.86
	-3.33
	-2.46
	-2.94
	-2.15
	-1.88
	-3.16
	-2.05
	-2.09
	-2.31
	-3.26
	-3.05
	-2.82
	-2.8
	-2.95
	-2.82
	-1.82
	-1.72
	-2.77
	-3.04
	-2.67
	-2.94
	-1.93
	-0.713
	-2.95
	-2.57
	-2.74
	-3.36
	-3.23
	-2.31
	-2.17
	-0.815
	-2.21
	-0.673
	-2.43
	-3.04
	-2.75
	-3.31
	-3.17
	-3.09
	-0.387
	-2.78
	-3.19
	-2.27
	-1.97
	-3.25
	-3.18
	-2.29
	-2.84
	-0.501
	-2.75
	-2.25
	-3.2
	-3.39
	-2.27
	-2.35
	-0.326
	-2.62
	-2.43
	-3.37
	-2.62
	-3.04
	-2.32
	-2.38
	-2.58
	-1.81
	-2.24
	-2.36
	-1.79
	-2.82
	-2.04
	-2.8
	-2.34
	-2.78
	-2.34
	-2.33
	-1.91
	-2.6
	-0.651
	-1.92
	-2.49
	-2.55
	-2.4
	-3.57
	-2.26
	-3.19
	-2.96
	-2.74
	-0.444
	-2.21
	-2.63
	-2.91
	-2.4
	-2.69
	-2.61
	-2.61
	-3.25
	-2.29
	-3.1
	-2.53
	-2.93
	-2.94
	-3.18
	-2.33
	-2.07
	-3.15
	-2.95
	-3.19
	-1.23
	-2.94
	-2.04
	-2.62
	-2.63
	-3.08
	-2.08
	-2.63
	-2.77
	-3.1
	-1.31
	-2.43
	-2.49
	-2.06
	-3.12
	-2.25
	-2.66
	-2.68
	-2.57
	-2.31
	-2.51
	-2.42
	-2.69
	-3.08
	-2.77
	-0.937
	-2.92
	-3.33
	-2.97
	-2.14
	-2.68
	-2.08
	-2.4
	-2.94
	-1.78
	-1.95
	-2.96
	-2.44
	-3.23
	-2.38
	-3.06
	-2.21
	-2.06
	-1.67
	-2.3
	-2.16
	-0.454
	-3.03
	-0.562
	-2.31
	-2.71
	-0.535
	-1.99
	-2.97
	-2.61
	-2.97
	-2.51
	-2.46
	-3.12
	-2.78
	-2.5
	-2.35
	-1.81
	-2.89
	-1.41
	-3
	-3.03
	-2.84
	-2.84
	-2.76
	-2.41
	-2.77
	-2.76
	-2.42
	-2.57
	-2.82
	-1.94
	-2.92
	-3.05
	-2.58
	-2.92
	-2.4
	-2.81
	-2.12
	-2.84
	-2.17
	-0.651
	-2.81
	-2.13
	-2.94
	-2.4
	-2.87
	-2.35
	-2.08
	-0.702
	-2.96
	-2.24
	-1.85
	-2.65
	-3.18
	-2.74
	-2.02
	-2.37
	-2.77
	-2.74
	-2.96
	-2.98
	-2.12
	-2.83
	-3.08
	-2.95
	-3.44
	-2.73
	-0.439
	-3
	-3.41
	-1.83
	-2.58
	-0.355
	-0.813
	-0.568
	-3.25
	-2.85
	-2.6
	-2.35
	-2.44
	-2.38
	-2.33
	-2.44
	-1.91
	-2.62
	-2.53
	-2.68
	-3.37
	-2.3
	-0.741
	-2.12
	-3.17
	-2.99
	-2.8
	-2.7
	-2.84
	-2.87
	-2.97
	-3
	-2.07
	-2.35
	-2.56
	-2.68
	-2.1
	-2.49
	-1.35
	-0.989
	-2.15
	-2.74
	-2.78
	-2.94
	-2.25
	-2.54
	-2.74
	-2.19
	-2.4
	-2.88
	-3.3
	-2.36
	-3.06
	-1.79
	-0.458
	-0.429
	-2.07
	-2.24
	-2.87
	-3.2
	-2.78
	-3.21
	-2.52
	-2.69
	-2.78
	-2.91
	-2.71
	-2.69
	-0.756
	-2.24
	-2.3
	-2.48
	-2.9
	-2.82
	-2.74
	-2.29
	-0.363
	-2.81
	-0.61
	-3.23
	-2.66
	-2.86
	-2.87
	-3
	-1.08
	-3.19
	-3.5
	-2.67
	-2.56
	-3.04
	-2.6
	-3.34
	-1.73
	-1.17
	-2.67
	-1.19
	-2.88
	-3.03
	-2.68
	-3.17
	-2.5
	-2.35
	-3.26
	-2.18
	-3.02
	-2.88
	-2.8
	-0.462
	-2.01
	-2.57
	-2.74
	-2.64
	-3.07
	-2.54
	-1.08
	-1.75
	-2.49
	-1.02
	-2.99
	-2.78
	-3.26
	-2.62
	-0.333
	-2.42
	-3.02
	-0.574
	-3.09
	-2.74
	-2.71
	-2.79
	-2.91
	-2.58
	-2.83
	-2.6
	-2.52
	-3.21
	-2.76
	-2.73
	-2.57
	-3.15
	-2.25
	-2.76
	-2.48
	-2.61
	-2.23
	-1.91
	-1.76
	-0.466
	-2.41
	-2.91
	-3.04
	-2.91
	-0.834
	-2.28
	-2.84
	-2.66
	-0.33
	-0.729
	-2.34
	-2.76
	-3.1
	-1.43
	-0.306
	-2.76
	-2.79
	-2.87
	-3.03
	-2.49
	-2.45
	-2.79
	-2.53
	-3.31
	-2.88
	-2.87
	-2.39
	-2.93
	-3.13
	-2.91
	-1.69
	-3.42
	-2.92
	-0.746
	-0.581
	-2.77
	-2.17
	-3.09
	-2.94
	-1.13
	-2.57
	-2.86
	-2.85
	-2.78
	-3.1
	-2.39
	-2.27
	-2.36
	-3.25
	-2.98
	-2.47
	-2.75
	-3.24
	-2.76
	-2.84
	-0.362
	-1.31
	-1.27
	-3.07
	-2.18
	-2.88
	-0.708
	-3.34
	-2.78
	-1.57
	-3.4
	-3.05
	-2.93
	-3.13
	-3.11
	-1.64
	-2.9
	-2.75
	-0.322
	-2.71
	-2.28
	-3.17
	-3.32
	-2.73
	-1.98
	-2.05
	-2.91
	-1.35
	-2.99
	-2.88
	-2.81
	-2.35
	-1.99
	-3
	-2.51
	-2.34
	-3.03
	-3.08
	-1.93
	-3.13
	-2.63
	-2.91
	-2.99
	-2.38
	-1.28
	-2.41
	-2.12
	-2.99
	-0.727
	-2.17
	-2.65
	-2.99
	-0.857
	-2.44
	-0.302
	-2.22
	-0.515
	-2.31
	-3.49
	-2.56
	-2.96
	-2.42
	-2.27
	-2.42
	-1.29
	-1.97
	-2.7
	-3.26
	-2.65
	-3.03
	-2.95
	-2.5
	-3.06
	-2.38
	-2.36
	-2.85
	-2.55
	-2.23
	-2.96
	-3.12
	-2.69
	-2.58
	-3.17
	-1.85
	-2.57
	-2.97
	-1.99
	-3.19
	-1.6
	-0.716
	-2.69
	-3.13
	-2.22
	-2.77
	-2.73
	-3.39
	-2.2
	-2.78
	-2.88
	-3
	-2.22
	-2.11
	-2.49
	-2.87
	-2.47
	-3.2
	-2.57
	-3.31
	-2.52
	-2.67
	-0.413
	-2.39
	-2.93
	-2.97
	-2.57
	-2.51
	-0.321
	-2.95
	-3.34
	-2.13
	-0.824
	-2.07
	-2.65
	-3.49
	-3.15
	-2.58
	-0.599
	-1.97
	-3.09
	-0.32
	-2.41
	-3.06
	-3.42
	-2.67
	-2.17
	-2.07
	-1.62
	-0.607
	-2.5
	-2.98
	-3.4
	-0.806
	-2.17
	-2.84
	-3.03
	-2.95
	-2.06
	-3.07
	-2.23
	-2.28
	-2.74
	-2.77
	-2.36
	-1.93
	-0.632
	-2.38
	-2.91
	-2.79
	-2.9
	-2.79
	-3.12
	-2.97
	-2.54
	-2.76
	-1.83
	-2.93
	-2.95
	-3.04
	-2.49
	-3.11
	-3.11
	-2.77
	-1.93
	-2.79
	-2.75
	-1.94
	-2.68
	-3.54
	-3.49
	-2.09
	-2.37
	-0.329
	-1.48
	-3.26
	-2.68
	-1.02
	-2.56
	-2.12
	-1.09
	-2.11
	-2.16
	-3.25
	-2.57
	-3.03
	-3.15
	-2.66
	-2.57
	-2.1
	-3.27
	-2.65
	-3.2
	-2.97
	-1.55
	-2.45
	-2.38
	-2.15
	-2.34
	-3.3
	-2.53
	-2.04
	-0.969
	-2.49
	-2.74
	-3.03
	-3.05
	-2.78
	-1.92
	-2.24
	-2.76
	-2.92
	-2.77
	-2.71
	-2.9
	-2.68
	-3
	-1.35
	-2.83
	-0.326
	-0.829
	-3.22
	-3.12
	-2.94
	-2.45
	-0.74
	-2.69
	-2.71
	-2.34
	-2.53
	-2.88
	-2.12
	-1.93
	-2.73
	-2.68
	-1.65
	-0.323
	-1.42
	-2.45
	-1.98
	-2.89
	-3.25
	-2.69
	-1.92
	-2.72
	-2.11
	-2.2
	-3.09
	-2.55
	-2.23
	-2.31
	-3.31
	-2.18
	-2.46
	-2.97
	-2.65
	-2.11
	-3.41
	-3.11
	-2.16
	-3.15
	-1.61
	-2.8
	-2.7
	-0.747
	-2.01
	-1.93
	-3
	-2.96
	-2.86
	-2.01
	-2.73
	-3.36
	-0.716
	-2.66
	-0.492
	-0.431
	-2.91
	-2.69
	-2.33
	-2.55
	-3.07
	-2.41
	-2.89
	-2.87
	-2.09
	-1.75
	-2.82
	-2.46
	-2.91
	-2.64
	-2.24
	-0.512
	-1.19
	-3.4
	-2.86
	-2.52
	-3.15
	-0.419
	-2.22
	-1.98
	-3.08
	-0.901
	-2.43
	-2.94
	-3.06
	-3.26
	-2.44
	-2.52
	-2.53
	-2.73
	-3.07
	-3.05
	-2.63
	-0.652
	-2.39
	-2.69
	-3
	-2.19
	-3.13
	-2.69
	-3.17
	-2.96
	-2.28
	-2.87
	-2.08
	-2.45
	-3.29
	-2.77
	-2.36
	-2.38
	-2.4
	-3.19
	-3.11
	-1.99
	-2.59
	-3.03
	-2.33
	-2.85
	-3.22
	-0.413
	-3.39
	-2.49
	-2.33
	-3.19
	-2.4
	-2.99
	-3.39
	-2.63
	-2.46
	-2.68
	-3.11
	-2.31
	-2.81
	-0.429
	-2.89
	-2.6
	-2.65
	-2.57
	-3.05
	-2.58
	-1.41
	-2.38
	-2.39
	-2.79
	-3.2
	-2.78
	-2.69
	-2.92
	-3.05
	-2.95
	-2.59
	-2.4
	-2.91
	-3.17
	-2.25
	-2.08
	-2.75
	-1.91
	-2.38
	-2.53
	-2.84
	-2.23
	-2.57
	-3.25
	-0.418
	-2.37
	-2.47
	-0.469
	-2.42
	-2.9
	-2.95
	-2.48
	-3.24
	-2.03
	-2.84
	-1.72
	-3.51
	-1.44
	-2.22
	-2.63
	-3.01
	-0.787
	-2.98
	-2.32
	-3.02
	-2.51
	-2.45
	-1.57
	-2.52
	-2.42
	-1.91
	-1.54
	-2.44
	-2.09
	-3
	-0.773
	-2.29
	-2.61
	-2.96
	-2.84
	-3.12
	-2.91
	-3.34
	-2.91
	-1.95
	-0.912
	-2.29
	-2.98
	-2.98
	-3.19
	-2.82
	-2.95
	-3.18
	-2.23
	-2.48
	-1.01
	-1.93
	-2.93
	-0.768
	-1.83
	-3.07
	-2.38
	-3.08
	-1.99
	-2.91
	-0.906
	-2.23
	-2.31
	-2.33
	-2.84
	-2.43
	-2.36
	-2.16
	-0.624
	-1.92
	-1.91
	-3.56
	-2.2
	-2.92
	-2.44
	-2.92
	-2.54
	-2.73
	-2.88
	-2.39
	-2.95
	-3.07
	-2.3
	-2.54
	-2.41
	-3.19
	-3.03
	-0.378
	-2.42
	-0.649
	-2.98
	-3.04
	-2.23
	-3.06
	-2.77
	-2.38
	-2.53
	-1.79
	-2.14
	-3.02
	-2.09
	-2.12
	-3.11
	-2.43
	-3.15
	-2.77
	-2.72
	-2.35
	-3.08
	-2.44
	-2.69
	-3.35
	-2.74
	-2.71
	-2.12
	-2.89
	-2.76
	-2.56
	-2.45
	-2.56
	-2.22
	-2.37
	-3.06
	-2.23
	-2.06
	-0.325
	-2.58
	-2.78
	-3.19
	-2.25
	-2.82
	-0.748
	-2.27
	-3.38
	-2.49
	-1.57
	-1.19
	-2.26
	-0.474
	-2.61
	-3.56
	-0.404
	-1.22
	-2.94
	-3.16
	-2.99
	-2.9
	-3.2
	-3.12
	-2.87
	-2.58
	-2.37
	-2.37
	-2.57
	-2.37
	-2.88
	-3.01
	-2.97
	-2.83
	-2.15
	-2.4
	-2.61
	-2.28
	-2.2
	-3.07
	-0.379
	-2.99
	-2.25
	-2.56
	-2.46
	-2.92
	-0.453
	-2.41
	-2.59
	-2.87
	-2.6
	-1.91
	-2.16
	-1.93
	-2.67
	-1
	-3.18
	-2.69
	-2.8
	-0.666
	-2.81
	-2.27
	-2.56
	-2.69
	-3.29
	-2.93
	-2.63
	-2.6
	-0.987
	-2.7
	-3.12
	-3.39
	-3.01
	-2.9
	-2.85
	-2.37
	-1.9
	-2.99
	-3.13
	-2.7
	-2.97
	-2.77
	-1.2
	-1.78
	-2.19
	-2.7
	-2.25
	-2.22
	-2.85
	-2.74
	-1.92
	-1.24
	-2.19
	-2.67
	-2.6
	-2.02
	-2.98
	-2.33
	-0.99
	-2.75
	-2.22
	-2.57
	-1.58
	-3.29
	-2.64
	-2.43
	-1.95
	-2.18
	-2.94
	-2.56
	-3.1
	-2.75
	-2.39
	-2.6
	-2.76
	-2.71
	-3
	-2.17
	-3.01
	-2.24
	-2.01
	-2.19
	-2.9
	-3.22
	-2.38
	-3.09
	-2.34
	-2.46
	-0.619
	-2.71
	-2.76
	-3.05
	-2.97
	-2.84
	-2.3
	-0.52
	-0.655
	-1.58
	-2.59
	-0.611
	-3.23
	-2.94
	-2.42
	-2.14
	-3.24
	-3.21
	-3.18
	-2.66
	-1.65
	-1.22
	-3.04
	-2.72
	-2.85
	-2.43
	-2.8
	-2.62
	-0.933
	-2.33
	-2.39
	-2.73
	-2.12
	-2.48
	-3.16
	-3.3
	-3.1
	-2.24
	-2.41
	-2.68
	-3.21
	-2.99
	-0.599
	-2.67
	-3
	-2.59
	-3.2
	-3.18
	-2.54
	-2.41
	-2.34
	-2.38
	-2.67
	-0.323
	-0.721
	-2.83
	-2.18
	-2.48
	-3.28
	-2.68
	-3.18
	-2.23
	-2.63
	-2.9
	-2.77
	-3.22
	-2.96
	-1.36
	-1.88
	-3.26
	-2.35
	-3
	-2.85
	-2.18
	-0.358
	-2.71
	-2.42
	-1.94
	-2.8
	-2.77
	-0.408
	-0.476
	-3.31
	-2.26
	-3.05
	-2.29
	-2.99
	-3.02
	-2.3
	-2.94
	-2.28
	-0.722
	-2.85
	-2.93
	-2.43
	-3.05
	-1.91
	-2.75
	-2.34
	-2.76
	-2.98
	-2.78
	-0.807
	-2.28
	-2.52
	-2.47
	-2.25
	-3.35
	-0.346
	-1.01
	-1.43
	-3.32
	-2.65
	-2.39
	-3.46
	-2.89
	-2.68
	-3.05
	-3
	-3.33
	-2.32
	-2.79
	-2.82
	-2.15
	-2.36
	-2.71
	-2.74
	-2.43
	-2.7
	-2.34
	-2.58
	-2.39
	-3.22
	-2.87
	-2.94
	-2.47
	-2.9
	-2.96
	-2.01
	-0.633
	-2.4
	-2.89
	-2.49
	-3.05
	-2.62
	-3.15
	-2.76
	-2.27
	-3.06
	-2.86
	-2.16
	-2.86
	-2.59
	-2.16
	-2.16
	-2.37
	-2.77
	-2.67
	-2.17
	-3.26
	-2.67
	-2.29
	-2.54
	-2.56
	-1.99
	-2.45
	-2.78
	-2.25
	-3.12
	-2.7
	-2.56
	-2.78
	-2.57
	-2.64
	-0.776
	-0.622
	-2.23
	-2.34
	-2.27
	-3.25
	-2.07
	-3.3
	-2.19
	-2.63
	-2.84
	-2.75
	-2.54
	-3.06
	-1.68
	-2.42
	-2.52
	-2.29
	-2.76
	-2.84
	-2.9
	-3.02
	-0.709
	-2.45
	-3.06
	-3.24
	-2.84
	-2.9
	-3
	-2.18
	-2.42
	-0.327
	-2.04
	-2.37
	-0.54
	-1.99
	-2.56
	-2.03
	-2.84
	-2.86
	-3.05
	-3.16
	-2.18
	-2.91
	-3.15
	-3.23
	-2.98
	-3.03
	-3.08
	-2.75
	-2.88
	-0.563
	-2.77
	-1.65
	-1.83
	-3.03
	-2.96
	-2.33
	-2.62
	-2.26
	-3.32
	-0.329
	-1.85
	-2.84
	-2.93
	-3.04
	-2.64
	-3.08
	-0.413
	-2.51
	-0.453
	-2.6
	-3.11
	-2.12
	-2.94
	-2.91
	-2.76
	-2
	-2.57
	-3.2
	-2.7
	-2.49
	-2.68
	-0.419
	-2.21
	-3.08
	-2.49
	-2.64
	-3.05
	-3.09
	-2.44
	-2.81
	-2.17
	-2.64
	-2.89
	-2.76
	-2.41
	-2.6
	-2.31
	-3.59
	-1.98
	-2.01
	-2.58
	-2.14
	-2.21
	-2.76
	-2.87
	-0.927
	-2.48
	-2.59
	-2.92
	-2.53
	-2.24
	-2.66
	-2.88
	-3.18
	-2.75
	-2.83
	-1.24
	-2.64
	-2.75
	-3.15
	-2.83
	-2.58
	-1.83
	-2.83
	-0.675
	-2.89
	-2.41
	-2.13
	-2.97
	-2.45
	-2.15
	-2.81
	-3.11
	-0.943
	-3.15
	-2.33
	-2.56
	-2.95
	-2.07
	-2.71
	-2.14
	-2.58
	-3.11
	-1.98
	-0.589
	-2.27
	-2.75
	-0.523
	-2.65
	-2.91
	-2.69
	-2.86
	-2.61
	-2.44
	-2.98
	-1.63
	-2.46
	-2.95
	-2.88
	-2.42
	-2.35
	-3.22
	-2.4
	-2.97
	-2.45
	-3.01
	-2.5
	-2.75
	-2.85
	-2.55
	-1.78
	-1.81
	-2.31
	-2.32
	-2.54
	-3.24
	-3.02
	-2.36
	-3.03
	-0.341
	-0.494
	-2.9
	-2.83
	-3.47
	-3.08
	-0.77
	-1.19
	-2.93
	-1.96
	-1.52
	-2.78
	-2.82
	-2.28
	-0.396
	-2.45
	-3
	-2.75
	-2.03
	-1.91
	-2.62
	-2.78
	-2.49
	-2.59
	-2.52
	-2.26
	-2.82
	-3.04
	-2.74
	-2.58
	-2.83
	-2.36
	-3.04
	-2.65
	-2.82
	-2.33
	-3.12
	-2.33
	-3.09
	-2.76
	-3.02
	-2.64
	-2.34
	-2.71
	-2.62
	-3.04
	-2.97
	-1.4
	-2.69
	-2.68
	-2.81
	-2.2
	-2.5
	-2.06
	-2.85
	-3.11
	-2.13
	-2.19
	-2.82
	-2.97
	-2.84
	-3.07
	-2.91
	-3.41
	-3.05
	-2.73
	-2.78
	-2.19
	-1.97
	-2.07
	-2.58
	-2.49
	-2.54
	-2.49
	-2.11
	-2.73
	-0.411
	-3.1
	-3.04
	-1.94
	-0.592
	-2.57
	-2.09
	-3.04
	-2.8
	-2.81
	-2.98
	-2.31
	-2.82
	-3.16
	-2.31
	-2.72
	-3.11
	-1.94
	-2.19
	-2.21
	-3.05
	-3.06
	-2.48
	-2.7
	-1.94
	-0.362
	-2.4
	-2.42
	-1.44
	-2.21
	-2.56
	-2.56
	-2.07
	-2.62
	-2.74
	-2.07
	-3.2
	-3
	-2.82
	-1.99
	-3.15
	-3.35
	-2.79
	-2.43
	-2.85
	-2.64
	-2.27
	-0.656
	-2.38
	-2.91
	-2.66
	-2.23
	-3.13
	-2.7
	-3.13
	-2.32
	-2.72
	-2.49
	-2.55
	-0.706
	-2.58
	-2.88
	-3.38
	-2.53
	-2.68
	-2.01
	-2.49
	-2.64
	-2.5
	-2.68
	-2.83
	-2.74
	-2.43
	-3.21
	-2.53
	-2.86
	-3.23
	-1.76
	-2.79
	-0.927
	-1.98
	-2.88
	-2.49
	-3
	-2.66
	-0.481
	-3.12
	-2.03
	-2.54
	-2.49
	-2.65
	-1.3
	-1.7
	-2.17
	-2.48
	-0.335
	-3.18
	-2.79
	-2.95
	-3.07
	-2.75
	-2.21
	-3.08
	-2.43
	-2.18
	-2.58
	-2.79
	-2.37
	-2.91
	-2.98
	-2.26
	-1.78
	-2.79
	-2.89
	-3.61
	-2.5
	-3.26
	-1.45
	-2.63
	-2.26
	-2.19
	-2.79
	-2.87
	-2.26
	-2.77
	-3.07
	-1.85
	-2.66
	-2.92
	-2.5
	-0.646
	-0.832
	-2.4
	-2.58
	-1.76
	-0.931
	-2.84
	-2.3
	-3.14
	-3.03
	-1.24
	-3.2
	-2.27
	-2.91
	-2.01
	-2.67
	-2.93
	-2.53
	-3.14
	-2.9
	-2.35
	-2.94
	-1.93
	-2.25
	-3.03
	-2.56
	-2.81
	-1.94
	-2.67
	-3.16
	-1.95
	-2.04
	-2.72
	-3.31
	-2.48
	-2.95
	-3.15
	-0.396
	-2.72
	-2.88
	-2.53
	-2.41
	-2.17
	-2.31
	-2.1
	-2.63
	-3.17
	-3.01
	-3.1
	-2.99
	-0.381
	-2.7
	-2.93
	-2.32
	-2.75
	-3.03
	-2.53
	-2.55
	-1.72
	-2.41
	-2.49
	-2.35
	-2.93
	-2.62
	-2.96
	-2.37
	-2.86
	-2.89
	-2.52
	-1.98
	-2.88
	-2.24
	-2.5
	-2.53
	-2.31
	-2.81
	-1.71
	-2.83
	-2.59
	-0.387
	-1.87
	-2.33
	-2.89
	-2.85
	-2.25
	-2.75
	-2.69
	-2.06
	-1.32
	-3.15
	-2.58
	-1.27
	-2.15
	-3.04
	-3.07
	-0.97
	-2.79
	-2.42
	-1.9
	-3.53
	-3.19
	-2.89
	-2.92
	-2.45
	-3.18
	-1.58
	-2.54
	-1.9
	-2.26
	-1.99
	-0.392
	-2.86
	-2.82
	-2.99
	-2.49
	-1.95
	-3.11
	-3.22
	-2.12
	-2.75
	-1.41
	-3.01
	-2.52
	-2.97
	-2.97
	-1.34
	-2.54
	-2.81
	-2.29
	-2.06
	-2.14
	-2.14
	-3.19
	-2.53
	-2.48
	-2.77
	-2.37
	-2.68
	-3.01
	-3.23
	-2.85
	-2.93
	-2.78
	-0.889
	-3.24
	-2.79
	-0.595
	-2.45
	-2.24
	-2.09
	-2.06
	-1.96
	-2.23
	-2.22
	-1.95
	-2.03
	-3
	-1.87
	-2.91
	-2.24
	-3.08
	-2.67
	-3.09
	-2.79
	-2.34
	-3.03
	-2.25
	-2.36
	-2.13
	-3.14
	-2.54
	-2.79
	-3.01
	-2.33
	-2.42
	-3.15
	-0.34
	-1.94
	-2.76
	-3.08
	-3.06
	-2.91
	-2.07
	-2.35
	-2.15
	-3.29
	-3.2
	-2.46
	-2.94
	-2.16
	-3.07
	-2.44
	-2.6
	-3.26
	-1.91
	-2.29
	-2.36
	-2.17
	-2.44
	-2.98
	-2.74
	-2.4
	-2.61
	-2.63
	-3.41
	-2.28
	-2.44
	-2.63
	-3.12
	-2.73
	-3.03
	-3.05
	-2.02
	-2.81
	-2.15
	-2.6
	-2.61
	-2.05
	-2.85
	-3.21
	-3.34
	-2.71
	-2.51
	-2.39
	-2.47
	-2.81
	-0.785
	-3.03
	-2.36
	-3.33
	-2.86
	-2.43
	-3.09
	-2.62
	-1.66
	-2.09
	-2.5
	-1.94
	-2.79
	-2.18
	-3.09
	-0.723
	-2.63
	-2.71
	-3.08
	-2.78
	-2.43
	-2.04
	-2.68
	-1.04
	-2.87
	-2.55
	-2.8
	-2.66
	-2.24
	-2.83
	-2.52
	-2.48
	-2.54
	-2.67
	-2.38
	-3.1
	-2.49
	-2.77
	-2.77
	-2.09
	-2.98
	-2.49
	-2.99
	-2.56
	-2.8
	-2.64
	-3.08
	-2.03
	-2.67
	-3.01
	-2.62
	-3.45
	-2.73
	-2.77
	-1.91
	-2.16
	-2.87
	-2.66
	-3.34
	-2.75
	-2.15
	-2.4
	-1.74
	-2.42
	-2.43
	-2.88
	-2.53
	-2.58
	-2.37
	-3.13
	-2.26
	-3.3
	-2.53
	-2.68
	-2.53
	-0.582
	-2.45
	-2.22
	-0.535
	-2.88
	-3.24
	-2.98
	-2.77
	-2.28
	-1.83
	-2.12
	-2.61
	-2.46
	-2.99
	-3.2
	-2.63
	-2.01
	-3.46
	-2.47
	-2.55
	-2.47
	-2.29
	-2.76
	-2.74
	-2.71
	-2.79
	-2.48
	-2.64
	-3.56
	-2.32
	-3.16
	-2.88
	-2.87
	-3.35
	-3.12
	-3.06
	-2.21
	-0.585
	-2.73
	-2.51
	-2.41
	-2.84
	-2.35
	-2.77
	-2.92
	-2.41
	-1.91
	-2.2
	-2.5
	-2.78
	-3.12
	-3.05
	-2.44
	-3.15
	-1.32
	-2.65
	-1.97
	-2.5
	-3.51
	-2.64
	-2.59
	-2.3
	-2.77
	-2.91
	-1.96
	-0.929
	-1.44
	-2.83
	-3.12
	-2.9
	-2.55
	-3.05
	-2.76
	-2.95
	-3.3
	-0.384
	-2.16
	-2.77
	-2.37
	-2.17
	-2.11
	-3.38
	-2.02
	-0.799
	-2.75
	-3.26
	-2.41
	-2.52
	-2.66
	-0.428
	-2.77
	-1.77
	-2.53
	-2.07
	-2.21
	-2.6
	-2.9
	-0.664
	-0.638
	-2.42
	-2.24
	-2.64
	-0.363
	-2.15
	-0.957
	-2.8
	-3.04
	-2.4
	-2.85
	-2.08
	-2.67
	-2.27
	-2.52
	-2.26
	-2.93
	-0.579
	-3.11
	-2.5
	-3.09
	-2.59
	-3.17
	-0.365
	-2.01
	-2.57
	-1.94
	-1.12
	-1.97
	-2.59
	-2.05
	-2.74
	-2.83
	-2.64
	-2.5
	-2.97
	-2.98
	-2.88
	-2.24
	-3.15
	-3.34
	-1.83
	-3.36
	-3.4
	-3.1
	-2.7
	-2.86
	-2.34
	-2.94
	-2.42
	-2.22
	-2.57
	-2.58
	-0.523
	-1.91
	-2.9
	-2.18
	-2.88
	-2.91
	-1.16
	-2.58
	-2.86
	-2.72
	-3.26
	-2.19
	-0.873
	-2.62
	-2.35
	-2.89
	-2.08
	-3.34
	-2.63
	-2.04
	-0.537
	-2.45
	-2.85
	-1.92
	-3.15
	-2.56
	-1.69
	-2.61
	-2.65
	-2.1
	-2.91
	-2.86
	-2.6
	-2.26
	-2.74
	-1.88
	-1.95
	-3.04
	-2.62
	-2.7
	-0.396
	-2.13
	-2.77
	-2.84
	-1.73
	-0.684
	-2.06
	-0.933
	-2.79
	-2.32
	-0.944
	-2.41
	-2.57
	-2.12
	-3.09
	-2.95
	-2.4
	-2.55
	-0.56
	-2.35
	-2.05
	-1.96
	-2.28
	-2.97
	-1.92
	-3.03
	-2.31
	-2.41
	-3.02
	-2.38
	-2.53
	-2.88
	-2.68
	-2
	-2.06
	-1.9
	-2.89
	-2.38
	-2.52
	-2.69
	-2.49
	-2.11
	-3.09
	-2.58
	-2.77
	-2.48
	-0.586
	-0.819
	-2.37
	-3.62
	-2.54
	-2.31
	-2.26
	-3.37
	-0.483
	-3.28
	-0.491
	-2.37
	-2.45
	-2.23
	-2.32
	-3.23
	-0.423
	-0.472
	-2.67
	-2.61
	-3.09
	-2.81
	-0.318
	-3.07
	-2.93
	-2.45
	-0.374
	-2.82
	-2.98
	-2.16
	-2.72
	-3.29
	-2.47
	-2.8
	-2.05
	-2.83
	-3.29
	-3.3
	-2.31
	-2.73
	-2.58
	-1.92
	-3.14
	-2.91
	-2.85
	-2.59
	-2.4
	-2.92
	-2.38
	-2.96
	-2.34
	-1.58
	-3.14
	-2.45
	-3.1
	-2.28
	-2.47
	-2.18
	-2.98
	-2.31
	-0.725
	-2.91
	-2.13
	-2.79
	-2.61
	-3.11
	-2.61
	-2.57
	-2.48
	-2.51
	-2.89
	-1.77
	-2.79
	-3.15
	-2.69
	-1.86
	-2.53
	-3.06
	-1.53
	-2.89
	-3.21
	-2.83
	-2.07
	-3.14
	-2.55
	-2.63
	-2.67
	-0.881
	-0.649
	-2.43
	-2.76
	-2.73
	-1.93
	-3.04
	-1.59
	-3.02
	-0.31
	-3.11
	-2.32
	-2.69
	-2.91
	-2.23
	-2.79
	-2.6
	-2.97
	-3.51
	-3.02
	-2.57
	-2.9
	-1.49
	-1.33
	-3.32
	-3.1
	-2.44
	-1.81
	-2.7
	-2.82
	-2.52
	-2.42
	-2.81
	-3.41
	-2.81
	-2.29
	-3.2
	-2
	-3.28
	-2.92
	-0.71
	-2.51
	-2.05
	-2.88
	-2.61
	-2.1
	-2.88
	-2.92
	-1.81
	-2.64
	-2.45
	-2.29
	-2.99
	-2.06
	-2.19
	-1.01
	-2.3
	-2.22
	-0.334
	-3.4
	-2.68
	-3.36
	-2.55
	-2.46
	-3.18
	-2.94
	-2.97
	-2.62
	-2.63
	-2.91
	-0.529
	-3.1
	-2.4
	-2.04
	-3.02
	-3.01
	-2.97
	-2.46
	-2.58
	-2.34
	-2.88
	-2.45
	-2.1
	-2.92
	-0.549
	-1.99
	-2.24
	-3.09
	-2.69
	-3.23
	-3.33
	-0.571
	-3.13
	-1.97
	-2.07
	-3.26
	-2.67
	-3.07
	-2.57
	-3.25
	-3.2
	-2.94
	-2.39
	-2.01
	-2.71
	-3.02
	-2.91
	-2.7
	-2.38
	-2.98
	-3.46
	-1.04
	-3.13
	-2.56
	-2.52
	-2.1
	-1.46
	-2.5
	-3.07
	-3.19
	-2.28
	-2.56
	-2.41
	-2.36
	-3.33
	-2.36
	-2.69
	-2.56
	-2.26
	-2.04
	-2.49
	-2.02
	-2.53
	-2.96
	-2.09
	-0.663
	-2.38
	-2.48
	-1.98
	-2.66
	-2.83
	-0.317
	-2.84
	-2.12
	-0.525
	-2.63
	-2.61
	-2.15
	-2.45
	-2.65
	-2.67
	-2.24
	-3.07
	-3.02
	-2.38
	-2.36
	-3.03
	-2.91
	-2.34
	-1.02
	-2.52
	-2.59
	-2.79
	-0.763
	-0.645
	-2.5
	-3.22
	-2.3
	-2.53
	-3.52
	-2.4
	-2.82
	-2.19
	-0.662
	-1.98
	-3.34
	-2.22
	-0.764
	-2.81
	-2.72
	-2.73
	-2.37
	-0.618
	-0.593
	-2.9
	-2.29
	-2.77
	-2.67
	-2.46
	-2.84
	-0.604
	-2.8
	-2.12
	-2.81
	-1.91
	-2.37
	-2.7
	-2.69
	-2.53
	-2.3
	-2.75
	-2.42
	-2.93
	-2.69
	-2.33
	-2.43
	-2.79
	-2.43
	-2.1
	-2.83
	-3.14
	-1.15
	-0.406
	-2.82
	-2.7
	-2.24
	-2.82
	-1.93
	-2.33
	-2.69
	-0.569
	-2.63
	-2.78
	-2.37
	-2.92
	-2.48
	-3.19
	-2.58
	-2.11
	-3.03
	-2.5
	-2.5
	-2.94
	-2.98
	-0.512
	-0.451
	-2.63
	-2.38
	-2.47
	-2.83
	-2.45
	-2.44
	-1.88
	-2.37
	-2.78
	-2.25
	-2.41
	-0.736
	-2.67
	-2.74
	-3.01
	-3.19
	-3.04
	-3.19
	-3.11
	-2.6
	-2.95
	-0.387
	-2.95
	-3.05
	-3.03
	-2.66
	-0.657
	-2.67
	-3.08
	-2.27
	-2.02
	-2.77
	-2.82
	-2.73
	-2.91
	-2.89
	-0.574
	-2.96
	-2.32
	-2.91
	-2.37
	-3.03
	-2.81
	-2.72
	-2.4
	-2.55
	-2.95
	-2.49
	-3.23
	-0.555
	-3.33
	-2.36
	-2.85
	-2.56
	-2.57
	-3.41
	-3.32
	-2.84
	-0.828
	-2.33
	-2.62
	-2.95
	-3.34
	-2.63
	-2.74
	-0.483
	-1.9
	-2.81
	-2.32
	-1.96
	-2.63
	-2.83
	-3.5
	-3.26
	-3.05
	-2.23
	-3.13
	-3.24
	-2.51
	-0.927
	-2.74
	-2.99
	-3.26
	-2.32
	-2.53
	-2.94
	-2.88
	-0.802
	-0.304
	-2.31
	-3.24
	-3.01
	-2.9
	-0.617
	-1.53
	-2.93
	-2.33
	-2.82
	-2.61
	-2.92
	-2.62
	-2.11
	-2.98
	-3.48
	-2.47
	-2.22
	-2.89
	-2.76
	-1.81
	-3.28
	-2.4
	-2.85
	-2.91
	-2.9
	-2.26
	-2.75
	-2.61
	-2.94
	-3.22
	-0.33
	-2.56
	-2.79
	-3.37
	-2.99
	-2.55
	-2.35
	-2.78
	-2.89
	-3.07
	-1.95
	-2.8
	-0.607
	-1.73
	-3.24
	-2.49
	-1.84
	-0.455
	-1.99
	-3.46
	-3.02
	-2.29
	-3.04
	-1.99
	-1.62
	-2.7
	-2.94
	-2.32
	-2.81
	-0.549
	-2.63
	-2.72
	-3.13
	-3.29
	-2.92
	-2.66
	-3.35
	-2.91
	-2.54
	-3.05
	-2.93
	-2.24
	-2.88
	-2.94
	-2.04
	-0.527
	-2.44
	-2.16
	-2.69
	-2.17
	-2.34
	-2.73
	-2.7
	-2.54
	-2.78
	-2.26
	-2.78
	-2.73
	-2.61
	-2.31
	-2.94
	-3.05
	-2.52
	-2.37
	-2.43
	-0.396
	-3.19
	-2.47
	-0.338
	-2.22
	-2.4
	-2.6
	-2.1
	-0.378
	-0.813
	-2.85
	-2.3
	-0.302
	-2.83
	-2.28
	-1.83
	-2.95
	-2.64
	-3.34
	-2.86
	-2.07
	-1.84
	-1.65
	-2.39
	-2.57
	-2.34
	-2.4
	-2.62
	-3
	-2.66
	-3.35
	-2.58
	-2.15
	-1.13
	-3.07
	-3
	-3.09
	-2.8
	-2.39
	-3.13
	-0.574
	-3.08
	-1.94
	-0.319
	-3.06
	-2.6
	-1.66
	-2.89
	-0.626
	-1.07
	-2.97
	-0.575
	-3.1
	-2.46
	-0.527
	-3.2
	-2.52
	-1.81
	-2.11
	-2.68
	-2.53
	-2.64
	-3.14
	-2.86
	-2.23
	-3.04
	-2.33
	-2.75
	-2.43
	-3.37
	-2.29
	-0.316
	-2.9
	-2.25
	-2.47
	-0.89
	-2.31
	-3.02
	-2.77
	-3.17
	-2.27
	-2.77
	-3.47
	-2.28
	-2.78
	-2.84
	-0.9
	-2.18
	-2.39
	-2.52
	-2.98
	-3.05
	-2.11
	-2.15
	-3.55
	-2.15
	-3.16
	-2.76
	-2.18
	-2.79
	-2.47
	-0.38
	-0.566
	-2.98
	-0.708
	-2.75
	-2.98
	-2.61
	-2.92
	-3
	-2.58
	-2.9
	-2.84
	-2.56
	-1.84
	-3.4
	-2.36
	-2.74
	-3.14
	-2.68
	-2.88
	-2.93
	-2.42
	-2.63
	-3.44
	-2.48
	-2.83
	-2.34
	-2.17
	-2.33
	-2.33
	-0.919
	-2.75
	-0.958
	-2.39
	-2.84
	-2.86
	-2.77
	-2.87
	-2.6
	-2.84
	-3.03
	-3.23
	-3.07
	-2.31
	-1.53
	-2.2
	-1.76
	-2.28
	-2.68
	-1.95
	-3
	-2.79
	-3.36
	-2.09
	-3.06
	-0.388
	-0.561
	-2.59
	-1.81
	-3
	-2.43
	-2.5
	-2.82
	-2.91
	-3.4
	-2.39
	-0.694
	-3.4
	-1.63
	-2.96
	-2.55
	-2.44
	-2.61
	-2.7
	-2.8
	-0.642
	-2.91
	-2.64
	-3.22
	-3.17
	-0.477
	-2.31
	-2.95
	-2.42
	-3.29
	-2.66
	-2.33
	-0.841
	-2.63
	-2.7
	-1.7
	-1.77
	-3.3
	-2.6
	-3.01
	-2.96
	-2.5
	-3.08
	-2.82
	-3.03
	-1.46
	-2.72
	-2.93
	-2.19
	-2.54
	-2.01
	-2.78
	-2.54
	-2.64
	-3.08
	-1.96
	-2.97
	-3.36
	-3.4
	-3.03
	-2.55
	-1.41
	-0.944
	-2.47
	-2.16
	-3.5
	-2.98
	-2.42
	-3.02
	-3.18
	-3.07
	-2.62
	-2.99
	-2.39
	-0.557
	-3
	-2.77
	-2.42
	-0.772
	-2.69
	-2.43
	-2.55
	-1.98
	-3.24
	-2.59
	-2.06
	-2.85
	-2.33
	-2.51
	-3.1
	-2.83
	-3.18
	-3.15
	-2.36
	-2.4
	-2.26
	-3.07
	-2.84
	-2.63
	-2.17
	-1.91
	-2.48
	-0.831
	-1.58
	-3.23
	-2.46
	-2.84
	-2.8
	-1.4
	-2.32
	-2.69
	-3.04
	-2.95
	-2.8
	-2.92
	-0.468
	-2.14
	-2.49
	-3.19
	-2.94
	-2.36
	-3.08
	-2.32
	-2.43
	-1.47
	-1.95
	-2.6
	-3.27
	-2.8
	-1.17
	-2.22
	-1.5
	-3.23
	-3.08
	-3.13
	-1.97
	-2.15
	-0.845
	-2.47
	-0.344
	-2.7
	-2.43
	-3.44
	-3.18
	-2.05
	-2.92
	-3
	-2.45
	-1.99
	-0.905
	-2.41
	-3.08
	-2.4
	-2.46
	-2.78
	-2.14
	-2.86
	-3.61
	-2.88
	-3.26
	-3.34
	-2.2
	-2.64
	-2.67
	-2.19
	-0.623
	-3.1
	-2.89
	-3.03
	-2.81
	-2.42
	-3
	-3.06
	-3.06
	-2.4
	-2.99
	-2.46
	-2.78
	-2.83
	-2.26
	-3.28
	-2.74
	-3.05
	-2.98
	-1.85
	-2.12
	-2.31
	-3.02
	-3.04
	-2.47
	-2.59
	-1.89
	-1.12
	-2.93
	-2.94
	-2.43
	-2.6
	-3.11
	-2.31
	-2.93
	-3.14
	-3.02
	-2.68
	-3.25
	-2.84
	-3.06
	-2.36
	-2.89
	-2.53
	-2.9
	-3.29
	-2.47
	-2.7
	-3.1
	-1.87
	-2.8
	-0.328
	-0.524
	-2.41
	-2.14
	-3.13
	-2.06
	-2.98
	-2.25
	-2.35
	-2.92
	-2.8
	-0.304
	-2.89
	-2.34
	-1.95
	-3.15
	-1.65
	-2.86
	-2.17
	-2.05
	-3.02
	-2.54
	-2.37
	-2.85
	-1.26
	-1.98
	-3.01
	-3.05
	-2.04
	-1.55
	-3.01
	-2.78
	-2.27
	-1.95
	-2.11
	-3.11
	-2.43
	-2.46
	-2.87
	-2.55
	-2.82
	-2.55
	-3.16
	-0.325
	-3.09
	-3.1
	-2.28
	-3.08
	-0.325
	-2.35
	-3.08
	-2.64
	-2.99
	-2.26
	-0.452
	-2.77
	-3.19
	-2.79
	-2.19
	-1.91
	-2.29
	-2.32
	-2.68
	-3.29
	-1.44
	-3.59
	-2.49
	-2.26
	-2.79
	-2.12
	-2.39
	-2.94
	-2.65
	-3.11
	-1.04
	-2.87
	-2.51
	-1.68
	-2.25
	-2.49
	-2.96
	-2.33
	-0.925
	-2.9
	-3.1
	-2.28
	-2.53
	-2.59
	-2.6
	-2.43
	-3.21
	-2.74
	-3.53
	-2.1
	-3.02
	-2.39
	-2.32
	-2.22
	-2.22
	-2.98
	-2.3
	-2.66
	-2.59
	-2.48
	-2.9
	-2.39
	-3.11
	-2.79
	-2.81
	-2.75
	-2.02
	-2.76
	-0.395
	-3.13
	-0.372
	-2.43
	-2.29
	-2.8
	-0.573
	-2.66
	-3.18
	-2.43
	-2.71
	-2.99
	-3.15
	-1.07
	-2.14
	-2.61
	-2.62
	-3.06
	-3.27
	-2.93
	-2.84
	-2.39
	-2.9
	-3.1
	-2.27
	-2.2
	-2.22
	-2.65
	-1.36
	-2.91
	-2.68
	-2.34
	-2.03
	-2.56
	-3.12
	-0.371
	-2.4
	-2.98
	-3.11
	-2.15
	-0.656
	-2.47
	-2.72
	-1.98
	-2.42
	-1.88
	-0.306
	-3.09
	-2.63
	-2.41
	-1.59
	-2.76
	-2.67
	-0.348
	-2.58
	-2.01
	-3.04
	-2.89
	-1.16
	-2.6
	-3.23
	-0.645
	-2.7
	-2.92
	-3.52
	-2.31
	-2.5
	-0.415
	-2.71
	-2.17
	-2.45
	-3.15
	-2.92
	-2.83
	-2.57
	-2.52
	-2.36
	-2.86
	-1.56
	-2.92
	-2.63
	-2.62
	-2.23
	-2.7
	-3.16
	-2.7
	-2.68
	-3.18
	-3.02
	-2.86
	-3.26
	-3.11
	-3.38
	-2.56
	-2.32
	-2.52
	-2.41
	-3.11
	-2.68
	-2.78
	-2.18
	-3.17
	-1.5
	-3.05
	-2.78
	-2.26
	-2.82
	-1.91
	-2.33
	-3.47
	-3.19
	-2.77
	-2.06
	-2.62
	-3.26
	-2.65
	-1.6
	-1.56
	-2.98
	-1.94
	-3.16
	-2.59
	-2.52
	-1.71
	-2.35
	-2.76
	-2.72
	-2.78
	-3.04
	-2.8
	-2.75
	-2.57
	-2.81
	-2.63
	-2.72
	-2.1
	-2.51
	-3.23
	-1.31
	-3.02
	-2.69
	-3.21
	-2.99
	-2.36
	-2.48
	-2.58
	-2.98
	-3.1
	-2.54
	-2.24
	-2.86
	-2.68
	-2.66
	-1.59
	-2.75
	-0.732
	-2.7
	-2.56
	-2.05
	-2.74
	-2.47
	-3.17
	-1.69
	-3.26
	-2.71
	-2.56
	-2.68
	-2.62
	-3.11
	-2.44
	-3.08
	-0.372
	-2.49
	-3.38
	-2.79
	-0.402
	-2.38
	-2.2
	-2.38
	-2.77
	-2.03
	-2.52
	-2.47
	-2.51
	-2.82
	-2.93
	-0.369
	-2.8
	-2.26
	-2.63
	-2.38
	-0.371
	-2.75
	-2.96
	-1.01
	-2.79
	-0.485
	-2.11
	-2.52
	-1.95
	-2.82
	-2.59
	-2.85
	-2.34
	-3.05
	-2.21
	-3.28
	-3.55
	-1.54
	-3.11
	-2.65
	-2.45
	-1.42
	-2.42
	-2.91
	-1.81
	-2.91
	-3.21
	-2.24
	-2.94
	-2.78
	-3.16
	-2.51
	-2.4
	-2.17
	-2.94
	-2.2
	-3.14
	-2.8
	-2.59
	-3.23
	-2.91
	-2.27
	-2.73
	-1.09
	-2.6
	-2.1
	-3.07
	-2.02
	-1.69
	-2.96
	-2.58
	-3.06
	-2.27
	-2.28
	-2.95
	-2.52
	-2.72
	-2.34
	-2.8
	-3.07
	-3.3
	-2.46
	-2.42
	-2.5
	-3.17
	-3.14
	-2.6
	-0.51
	-2.7
	-3.14
	-2.68
	-0.342
	-3.05
	-3.08
	-2.8
	-2.69
	-2.29
	-2.71
	-3
	-0.743
	-2.45
	-1.92
	-2.7
	-2.54
	-0.341
	-2.52
	-2.94
	-3.19
	-3.09
	-2.31
	-2.07
	-2.45
	-3.25
	-2.97
	-2.77
	-2.64
	-2.36
	-2.49
	-3.07
	-2.47
	-2.22
	-2.59
	-3.31
	-2.47
	-2.63
	-3.16
	-2.84
	-3.24
	-2.2
	-2.61
	-3.34
	-0.629
	-2.88
	-2.48
	-2.27
	-2.82
	-2.93
	-2.68
	-2.22
	-3
	-2.78
	-2.38
	-0.595
	-2.33
	-2.45
	-0.426
	-2.01
	-2.92
	-2.88
	-0.957
	-3.07
	-1.52
	-1
	-1.86
	-2.56
	-3.46
	-3.63
	-2.09
	-2.26
	-1.75
	-0.593
	-2.97
	-3.13
	-3.36
	-2.43
	-3.14
	-2.81
	-1.55
	-3.2
	-2.83
	-2.82
	-2.48
	-1.73
	-3.02
	-2.66
	-1.32
	-3.11
	-2.91
	-2.72
	-2.66
	-2.55
	-1.78
	-3.32
	-2.86
	-2.1
	-2.43
	-2.49
	-3.19
	-2.06
	-2.88
	-2.85
	-2.98
	-2.52
	-2.89
	-2.1
	-2.51
	-2.8
	-2.99
	-2.71
	-1.99
	-2.58
	-2.89
	-3.56
	-2.82
	-2.24
	-3.5
	-3.1
	-2
	-3.15
	-2.8
	-0.341
	-2.3
	-3.1
	-2.47
	-3.22
	-2.04
	-2.43
	-1.93
	-3.12
	-2.12
	-3.41
	-2.41
	-2.81
	-2.44
	-2.29
	-3.05
	-2.8
	-2.35
	-3.32
	-3.11
	-0.381
	-2.19
	-3.32
	-2.4
	-3.21
	-2.27
	-2.07
	-3
	-3.13
	-2.7
	-2.92
	-2.36
	-3.06
	-0.534
	-3.34
	-1.96
	-2.23
	-2.35
	-2.83
	-2.7
	-2.42
	-2.03
	-2.98
	-2.89
	-2.68
	-2.91
	-2.94
	-3.38
	-2.86
	-2.32
	-0.348
	-3.07
	-1.93
	-2.4
	-2.54
	-2.1
	-2.24
	-2.31
	-1.85
	-2.13
	-3.23
	-2.39
	-2.66
	-2.65
	-2.64
	-2.41
	-0.739
	-1.78
	-3.02
	-2.24
	-1.82
	-3.33
	-2.52
	-0.387
	-2.82
	-2.89
	-2.72
	-2.56
	-0.968
	-2.73
	-2.17
	-2.89
	-2.8
	-2.84
	-2.95
	-2.99
	-1.54
	-3.39
	-2.33
	-0.962
	-3.05
	-3.25
	-2.45
	-2.03
	-2.72
	-3.05
	-2.22
	-1.6
	-2.26
	-0.889
	-3.04
	-2.8
	-2.63
	-2.69
	-2.23
	-2.22
	-2.76
	-0.375
	-2.81
	-2.27
	-1.92
	-2.33
	-2.98
	-3.11
	-2.47
	-2.47
	-2.62
	-2.71
	-2.61
	-3
	-0.344
	-2.96
	-2.57
	-2.47
	-2.49
	-1.91
	-2.98
	-2.49
	-2.61
	-3.4
	-3.28
	-2.17
	-3.06
	-2.36
	-2.83
	-2.18
	-1.19
	-2.85
	-2.08
	-2.83
	-3.15
	-2.67
	-2.1
	-2.09
	-2.53
	-2.31
	-3.39
	-2.8
	-3
	-0.431
	-2.75
	-2.09
	-2.56
	-3.15
	-2.37
	-1.64
	-2.31
	-0.35
	-2.07
	-2.76
	-2.68
	-2.9
	-2.24
	-2.97
	-2.98
	-2.5
	-3.01
	-1.11
	-2.69
	-3.19
	-3.1
	-2.82
	-0.657
	-1.3
	-2.04
	-2.94
	-2.93
	-2.87
	-2.18
	-3.27
	-2.36
	-3.07
	-1.9
	-2.82
	-2.74
	-2.27
	-1.84
	-2.65
	-2.55
	-1.56
	-2.68
	-2.47
	-2.93
	-2.01
	-2.4
	-1.99
	-1.34
	-2.85
	-2.22
	-3.22
	-1.76
	-1.01
	-2.97
	-2.47
	-2.57
	-3.53
	-2.39
	-2.32
	-2.44
	-0.482
	-2.26
	-2.71
	-2.12
	-2.6
	-2.85
	-2.48
	-2.95
	-2.99
	-2.72
	-0.679
	-2.69
	-3.02
	-2.82
	-1.41
	-2.47
	-2.88
	-0.558
	-2.4
	-0.705
	-2.47
	-3.11
	-2.56
	-2.99
	-3.16
	-1.33
	-2.7
	-2.32
	-2.59
	-2.96
	-1.3
	-1.77
	-2.82
	-3.39
	-3.03
	-2.8
	-2.16
	-2.83
	-3.36
	-1.95
	-2.12
	-2.14
	-2.85
	-2.66
	-2.83
	-2.75
	-2.48
	-2.25
	-2.58
	-2.26
	-2.96
	-2.91
	-2.37
	-2.64
	-2.94
	-2.35
	-2.51
	-3.11
	-2.28
	-2.84
	-2.92
	-0.447
	-0.447
	-2.61
	-2.61
	-2.72
	-2.37
	-2.93
	-2.6
	-0.938
	-2.46
	-3.09
	-2.43
	-2.72
	-2.3
	-1.86
	-3.05
	-2.84
	-2.82
	-1.71
	-0.33
	-2.43
	-2.1
	-1.74
	-2.18
	-2.52
	-2.59
	-2.02
	-2.4
	-2.56
	-3.17
	-2.1
	-2.54
	-1.67
	-2.58
	-2.36
	-1.64
	-2.23
	-1.64
	-2.89
	-3.06
	-2.88
	-1.3
	-2.42
	-2.39
	-3.23
	-2.92
	-2.83
	-3.16
	-2.86
	-0.309
	-2.04
	-2.56
	-2.08
	-2.71
	-2.22
	-2.94
	-0.822
	-3.03
	-0.783
	-2.93
	-3.02
	-2.37
	-2.13
	-2.54
	-2.83
	-0.643
	-2.07
	-2.25
	-2.93
	-2.28
	-3.08
	-0.5
	-0.662
	-2.95
	-2.32
	-3.04
	-2.08
	-2.68
	-0.44
	-2.65
	-3.32
	-2.43
	-2.79
	-2.75
	-1.5
	-3
	-2.17
	-2.95
	-2.85
	-2.98
	-2.9
	-3.28
	-2.67
	-3.09
	-3.14
	-2.81
	-0.863
	-3.07
	-3.12
	-2.41
	-0.658
	-1.76
	-2.81
	-2.97
	-2.54
	-2.66
	-2.27
	-3.18
	-2.4
	-2.47
	-2.69
	-2.45
	-2.8
	-3.11
	-3.25
	-3.05
	-2.76
	-3.02
	-2.13
	-1.92
	-2.29
	-2.76
	-2.69
	-2.8
	-3.07
	-2.72
	-3.12
	-3.09
	-2.58
	-2.16
	-3.17
	-2.71
	-3.17
	-2.13
	-2.75
	-2.9
	-2.46
	-2.76
	-0.859
	-2.5
	-2.9
	-2.34
	-2.52
	-2.77
	-2.63
	-1.96
	-2.83
	-2.8
	-2.68
	-0.58
	-2.7
	-2.49
	-1.12
	-2.56
	-1.62
	-2.69
	-3.19
	-2.61
	-3.02
	-2.52
	-2.04
	-2.29
	-2.68
	-2.57
	-2.71
	-3.06
	-3.32
	-2.78
	-3.02
	-2.97
	-2.99
	-2.52
	-2.78
	-2.66
	-2.85
	-3.13
	-3.46
	-2.88
	-2.74
	-0.774
	-2.62
	-2.59
	-1.04
	-2.22
	-2.88
	-3.38
	-2.02
	-1.89
	-1.36
	-2.41
	-2.24
	-2.65
	-2.54
	-2.31
	-2.66
	-2.46
	-2.94
	-2.22
	-1.28
	-2.38
	-2.83
	-0.554
	-3.14
	-1.97
	-2.14
	-0.311
	-1.73
	-2.73
	-2.4
	-2.65
	-2.41
	-2.44
	-2.56
	-0.999
	-2.5
	-3.06
	-2.47
	-2.28
	-0.869
	-2.76
	-2.18
	-2.89
	-3.14
	-2.47
	-3.17
	-2.84
	-3.09
	-2.91
	-2.68
	-2.67
	-0.564
	-2.09
	-2.22
	-2.79
	-2.01
	-2.4
	-2.19
	-3.22
	-2.55
	-2.8
	-0.922
	-2.63
	-3.43
	-1.01
	-2.81
	-3.22
	-2.57
	-2.43
	-3.21
	-2.86
	-2.12
	-2.9
	-2.18
	-3.35
	-2.88
	-2.06
	-2.33
	-2.05
	-3.05
	-3.05
	-2.86
	-3.2
	-2.73
	-1.59
	-1.95
	-2.42
	-2.77
	-2.56
	-2.98
	-2.44
	-2.94
	-1.95
	-3.1
	-1.16
	-2.91
	-2.59
	-2.68
	-0.815
	-2.94
	-2.69
	-2.86
	-2.95
	-1.72
	-2.7
	-2.86
	-3.09
	-2.93
	-2.25
	-3.08
	-2.27
	-2.22
	-2.36
	-1.68
	-2.19
	-2.98
	-2.34
	-2.43
	-1.57
	-2.7
	-2.95
	-2.23
	-1.62
	-2.88
	-2.61
	-3.27
	-1.84
	-3.05
	-2.65
	-0.501
	-2.38
	-0.715
	-2.87
	-2.25
	-2.77
	-2.99
	-3.15
	-2.99
	-2.62
	-2.47
	-1.76
	-2.62
	-2.67
	-2.47
	-1.06
	-3.03
	-2.81
	-2.7
	-2.9
	-3.18
	-3.47
	-2.92
	-0.891
	-2.98
	-2.48
	-3.26
	-2.23
	-2.85
	-2.38
	-1.78
	-2.69
	-0.749
	-3.17
	-2.49
	-2.65
	-3.26
	-2.95
	-3.05
	-2.08
	-2.58
	-2.19
	-2.7
	-0.31
	-2.47
	-2.28
	-2.57
	-2
	-2.59
	-0.561
	-2.88
	-2.06
	-2.09
	-2.73
	-2.37
	-2.98
	-0.718
	-2.05
	-3.07
	-2.11
	-2.68
	-3.21
	-2.09
	-2.14
	-2.77
	-2.79
	-3.17
	-2.67
	-2.71
	-3.01
	-2.98
	-2.47
	-2.37
	-1.81
	-2.79
	-2.76
	-2.76
	-2.75
	-2.13
	-2.36
	-2.76
	-3
	-2.6
	-2.31
	-2.09
	-0.476
	-2.24
	-2.48
	-2.71
	-2.29
	-2.83
	-2.68
	-0.371
	-2.59
	-2.44
	-1.01
	-1.9
	-2.3
	-2.56
	-0.309
	-0.925
	-0.377
	-2.46
	-3.08
	-1.72
	-2.45
	-2.1
	-3.08
	-2.61
	-2.16
	-3.2
	-2.91
	-3.46
	-2.84
	-2.51
	-2.69
	-2.63
	-2.08
	-3.31
	-1.48
	-2.63
	-2.69
	-0.322
	-2.62
	-2.23
	-2.98
	-1.33
	-2.82
	-3.29
	-2.24
	-2.6
	-3.28
	-2.42
	-2.9
	-2.82
	-2.63
	-3.13
	-2.51
	-3.32
	-2.94
	-1.91
	-3.18
	-2.1
	-1.89
	-1.97
	-2.46
	-3.09
	-2.85
	-3.38
	-2.68
	-2.4
	-2.75
	-2.65
	-1.85
	-2.7
	-2.96
	-1.76
	-3.18
	-2.79
	-3.21
	-2.13
	-3.42
	-2.48
	-2.21
	-2.89
	-2.23
	-2.88
	-2.89
	-2.3
	-2.89
	-3.34
	-3.07
	-2.65
	-2.95
	-3.04
	-0.592
	-0.698
	-3.4
	-2.29
	-2.92
	-2.48
	-2.24
	-2.87
	-2.4
	-1.79
	-3.34
	-2.86
	-2.97
	-1.98
	-2.43
	-3.02
	-2.79
	-2.67
	-2.49
	-2.69
	-2.9
	-1.92
	-3.03
	-0.663
	-2.52
	-3.13
	-2.62
	-1.78
	-2.45
	-2.01
	-3.54
	-2.72
	-2.16
	-3.26
	-2.08
	-2.28
	-2.35
	-0.603
	-3.01
	-2.74
	-3.25
	-2.6
	-2.99
	-2.5
	-2.98
	-2.09
	-2.06
	-2.89
	-3.05
	-2.76
	-2.13
	-1.6
	-2.97
	-1.92
	-2.59
	-2.64
	-2.98
	-2.26
	-3.32
	-2.94
	-2.89
	-3.16
	-2.67
	-3.24
	-1.45
	-2.21
	-2.6
	-2.45
	-3.42
	-2.79
	-2.87
	-2.43
	-2.75
	-3.16
	-2.65
	-3
	-2.56
	-3.03
	-2.37
	-2.3
	-2.97
	-2.89
	-3.5
	-2.64
	-0.33
	-3
	-2.88
	-3.2
	-2.42
	-3.14
	-3.2
	-2.6
	-2.92
	-2.88
	-2.2
	-2.41
	-1.98
	-2.76
	-2.7
	-2.74
	-0.363
	-2.09
	-1.69
	-2.14
	-2.63
	-2.5
	-3
	-2.55
	-2.81
	-2.51
	-2.8
	-2.18
	-3.24
	-2.54
	-2.7
	-2.01
	-2.98
	-2.93
	-0.703
	-3.05
	-2.92
	-0.506
	-3
	-2.21
	-1.9
	-0.413
	-2.39
	-0.685
	-2.47
	-2.16
	-2.1
	-3.07
	-2.41
	-0.336
	-1.96
	-2.72
	-0.317
	-2.5
	-2.8
	-2.1
	-3.09
	-2.27
	-2.52
	-2.46
	-2.99
	-3.03
	-2.39
	-2.64
	-2.36
	-3.11
	-1.31
	-2.28
	-2.94
	-2.75
	-2.31
	-2.36
	-2.69
	-0.784
	-2.99
	-2.35
	-2.44
	-0.388
	-2.37
	-2.93
	-3.14
	-3.53
	-2.23
	-2.28
	-3.41
	-0.968
	-2.28
	-3.25
	-2.06
	-2.34
	-2.27
	-2.52
	-3.02
	-2.89
	-1.83
	-2.5
	-2.72
	-2.91
	-2.72
	-2.23
	-2.73
	-2.88
	-2.93
	-2.63
	-3.01
	-2.04
	-2.19
	-3.05
	-2.85
	-2.71
	-2.68
	-2.51
	-2.9
	-2.76
	-3.05
	-2.27
	-2.96
	-2.69
	-2.84
	-2.27
	-0.462
	-2.59
	-3.12
	-1.98
	-2.34
	-2.11
	-0.515
	-2.22
	-2.69
	-1.98
	-2.7
	-0.329
	-2.35
	-0.558
	-2.23
	-2.42
	-0.382
	-2.82
	-2.39
	-3.23
	-2.57
	-3.02
	-0.428
	-3.14
	-2.58
	-2.9
	-2.85
	-2.73
	-2.48
	-2.48
	-2.34
	-2.98
	-2.97
	-2.34
	-1.89
	-2.61
	-2.35
	-2.92
	-2.65
	-2.47
	-1.79
	-2.32
	-2.27
	-2.06
	-3.37
	-2.8
	-3.33
	-2.94
	-3.04
	-2.44
	-2.53
	-2.87
	-0.947
	-2.11
	-2.63
	-2.61
	-2.84
	-2.04
	-0.432
	-2.7
	-2.09
	-1.64
	-2.52
	-3.22
	-3.09
	-1.8
	-3.34
	-3.18
	-2.99
	-2.24
	-3.25
	-2.27
	-3.41
	-2.36
	-2.63
	-3.47
	-2.48
	-2.64
	-2.54
	-2.52
	-2.86
	-3
	-3.12
	-2.74
	-2.67
	-2.7
	-2.98
	-1.43
	-2.16
	-2.72
	-3.19
	-3.15
	-3.19
	-2.16
	-2.34
	-2.77
	-2.62
	-3.33
	-2.82
	-3.01
	-2.3
	-3.22
	-2.66
	-2.62
	-2.67
	-3.25
	-2.74
	-3.16
	-2.59
	-3.34
	-2.23
	-3.46
	-2.47
	-0.385
	-3.52
	-2.32
	-1.72
	-2.15
	-2.54
	-2.77
	-2.2
	-2.76
	-0.732
	-1.18
	-2.22
	-2.07
	-2.88
	-3.26
	-3.03
	-2.31
	-2.71
	-2.78
	-2.3
	-2.87
	-3.44
	-3.38
	-3.34
	-2.62
	-2.36
	-1.7
	-2.12
	-3.03
	-3.1
	-2.42
	-2.33
	-2.16
	-2.49
	-1.96
	-2.75
	-3.15
	-2.12
	-2.62
	-0.502
	-2.83
	-2.27
	-3.12
	-1.61
	-3.3
	-1.53
	-2.77
	-1.2
	-2.46
	-2.71
	-2.95
	-1.36
	-2.65
	-2.53
	-2.34
	-2.94
	-2.38
	-2.67
	-2.94
	-0.781
	-2.24
	-3.16
	-2.65
	-2.39
	-2.52
	-2.5
	-3.49
	-2.16
	-2.87
	-2.43
	-1.38
	-3.24
	-2.26
	-2.8
	-3.17
	-2.22
	-2.81
	-2.76
	-2.5
	-2.86
	-0.302
	-2.28
	-2.8
	-2.72
	-2.65
	-1.05
	-2.87
	-0.482
	-2.09
	-2.11
	-2.43
	-2.75
	-2.93
	-2.95
	-3.03
	-3.22
	-1.89
	-2.23
	-2.96
	-2.03
	-2.86
	-2.79
	-2.19
	-3.14
	-3.51
	-0.462
	-2.33
	-2.62
	-3.06
	-3.2
	-0.385
	-3.06
	-2.41
	-2.39
	-1.58
	-2.56
	-3.07
	-2.83
	-2.61
	-2.78
	-3.09
	-2.63
	-2.66
	-0.968
	-2.59
	-2.6
	-1.98
	-3.1
	-2.93
	-2.88
	-3.33
	-2.85
	-2.96
	-2.03
	-2.21
	-3.03
	-2.95
	-2.44
	-2.44
	-2.36
	-1.92
	-3.4
	-2.38
	-2.74
	-2.38
	-2.54
	-3.15
	-2.73
	-2.7
	-2.68
	-1.78
	-1.96
	-3.06
	-0.926
	-0.898
	-2.72
	-2.18
	-2.1
	-0.858
	-2.81
	-2.76
	-3.24
	-2
	-2.63
	-2.27
	-2.81
	-3.11
	-2.07
	-2.45
	-2.74
	-2.26
	-2.09
	-2.78
	-2.49
	-3.05
	-2.62
	-2.78
	-2.49
	-2.76
	-3.04
	-2.95
	-2.32
	-0.517
	-2.56
	-1.14
	-1.91
	-3.03
	-2.69
	-3.09
	-2.21
	-3.13
	-2.25
	-2.8
	-2.56
	-2.56
	-0.395
	-2.98
	-2.17
	-2.98
	-2.39
	-2.98
	-2.18
	-3.04
	-2.64
	-0.513
	-2.35
	-2.7
	-2.97
	-3.15
	-2.89
	-2.35
	-2.69
	-1.75
	-2.8
	-2.92
	-2.95
	-2.51
	-0.398
	-2.95
	-3.11
	-2.38
	-1.71
	-2.94
	-3.05
	-2.09
	-2.16
	-2.91
	-2.56
	-2.04
	-3.08
	-3.06
	-0.41
	-2.45
	-2.14
	-2.06
	-2.43
	-2.69
	-2.64
	-0.513
	-2.56
	-2.49
	-3.07
	-2.42
	-2.55
	-3.17
	-2.71
	-2.73
	-1.81
	-2.86
	-2.98
	-2.55
	-2.56
	-2.67
	-3.62
	-1.81
	-1.83
	-2.66
	-1.23
	-2.37
	-0.518
	-3.19
	-2.61
	-2.25
	-2.76
	-2.13
	-2.73
	-2.77
	-2.26
	-2.02
	-3.24
	-2.62
	-2.87
	-2.77
	-2.93
	-2.31
	-2.34
	-2.04
	-2.47
	-1.04
	-2.12
	-0.81
	-3.6
	-2.91
	-2.72
	-3.06
	-2.33
	-2.63
	-2.96
	-3.45
	-2.23
	-3.71
	-2.13
	-2.26
	-2.27
	-2.71
	-0.36
	-2.47
	-2.49
	-2.64
	-2.87
	-1.72
	-3.02
	-3.06
	-2.71
	-2.23
	-2.28
	-2.77
	-1.98
	-2.93
	-3.09
	-2.51
	-2.7
	-2.42
	-0.655
	-2.15
	-2.63
	-3.07
	-2.73
	-0.64
	-3.62
	-2.43
	-3.2
	-2.42
	-1.93
	-3.27
	-3.06
	-2.59
	-1.76
	-2.25
	-2.2
	-2.98
	-3.33
	-1.87
	-2.61
	-2.6
	-3.36
	-2.49
	-3
	-3.05
	-1.67
	-3.15
	-2.62
	-2.52
	-2.21
	-2.1
	-2.01
	-1.35
	-2.92
	-2.56
	-3.29
	-3.08
	-2.45
	-2.84
	-0.469
	-2.8
	-1.97
	-2.32
	-2.95
	-2.34
	-0.438
	-2.27
	-3.23
	-2.38
	-2.16
	-2.92
	-2.77
	-2.96
	-0.999
	-2.9
	-2.89
	-2.05
	-1.87
	-2.53
	-2.81
	-2.88
	-2.89
	-3.11
	-2.19
	-2.58
	-2.61
	-2.75
	-2.14
	-2.43
	-2.89
	-2.13
	-2.94
	-2.76
	-1.81
	-2.81
	-2.91
	-2.49
	-2.73
	-0.467
	-2.97
	-1.61
	-2.4
	-1.45
	-2.53
	-2.55
	-1.91
	-2.78
	-2.07
	-3.25
	-2.5
	-2.71
	-2.63
	-2.7
	-2.73
	-2.63
	-2.46
	-2.3
	-2.14
	-3
	-1.93
	-2.35
	-2.54
	-2.59
	-3.39
	-2.83
	-2.71
	-0.892
	-2.58
	-2.09
	-0.651
	-2.35
	-1.91
	-3.05
	-3.04
	-1.21
	-0.704
	-2.31
	-2.46
	-2.45
	-0.68
	-2.28
	-2.46
	-3.19
	-2.43
	-3.12
	-3.07
	-2.46
	-1.13
	-2.82
	-2.81
	-2.94
	-3.27
	-2.31
	-2.09
	-2.69
	-1.73
	-2.37
	-3.06
	-2.99
	-1.41
	-2.83
	-0.301
	-2.51
	-2.97
	-3.08
	-1.69
	-3.17
	-2.15
	-3.45
	-2.54
	-2.08
	-2.15
	-2.03
	-0.753
	-3.3
	-1.7
	-2.77
	-1.4
	-0.596
	-2.76
	-2.56
	-2.74
	-3.06
	-2.9
	-2.75
	-2.91
	-2.34
	-2.77
	-2.61
	-2.7
	-2.95
	-2.4
	-2.5
	-2.77
	-3.04
	-0.639
	-2.79
	-2.49
	-2.65
	-2.54
	-2.56
	-2.95
	-2.85
	-3.01
	-2.79
	-2.69
	-3.05
	-2.95
	-3.08
	-3.21
	-0.867
	-2.33
	-2.98
	-2.66
	-2.72
	-2.03
	-0.754
	-3.11
	-2.37
	-1.87
	-3.27
	-3.42
	-2.33
	-2.4
	-2.07
	-2.91
	-2.9
	-3.04
	-2.59
	-2.09
	-2.73
	-2.72
	-1.15
	-3.11
	-2.95
	-3.54
	-3.26
	-3.02
	-2.64
	-2.65
	-3.15
	-1.88
	-2.79
	-2.06
	-1.39
	-3.01
	-2.27
	-2.12
	-2.7
	-3.02
	-2.66
	-2.45
	-2.8
	-2.43
	-2.45
	-2.91
	-2.37
	-0.778
	-3.16
	-2.38
	-0.46
	-3.24
	-1.93
	-3.07
	-2.22
	-2.44
	-2.53
	-2.84
	-2.36
	-2.32
	-2.45
	-2.7
	-1.91
	-2.35
	-2.59
	-2.17
	-2.83
	-1.58
	-2.63
	-2.45
	-2.55
	-1.94
	-2.33
	-2.58
	-2.39
	-0.649
	-2.86
	-2.84
	-1.98
	-2.08
	-2.85
	-2.81
	-2.49
	-2.71
	-3.21
	-2.85
	-2.28
	-2.36
	-2.94
	-2.84
	-2.03
	-2.43
	-2.63
	-2.54
	-2.55
	-2.81
	-3.02
	-2.02
	-2.97
	-2.98
	-2.57
	-2.01
	-2.66
	-2.29
	-3.06
	-2.62
	-2.52
	-2.27
	-2.37
	-2.67
	-1.89
	-3.08
	-1.77
	-1.88
	-0.934
	-0.341
	-2.95
	-3.03
	-2.68
	-1.05
	-2.11
	-3.29
	-2.26
	-3.01
	-3.1
	-2.42
	-2.49
	-2.61
	-2.33
	-2.9
	-3.34
	-2.81
	-2.57
	-2.81
	-2.93
	-2.88
	-2.71
	-2.26
	-3.04
	-0.873
	-2.52
	-2.75
	-2.97
	-1.91
	-2.32
	-2.26
	-2.43
	-1.2
	-2.54
	-2.7
	-2.09
	-2.53
	-1.9
	-2.99
	-3.53
	-2.02
	-2.88
	-2.31
	-3.28
	-2.24
	-1.95
	-2.49
	-2.9
	-2.7
	-2.32
	-1.97
	-2.87
	-2.39
	-2.19
	-2.8
	-2.91
	-0.302
	-2.2
	-1.74
	-2.98
	-0.579
	-2.08
	-2.13
	-0.654
	-0.33
	-2.21
	-2.85
	-2.47
	-2.39
	-2.14
	-2.54
	-2.73
	-2.42
	-2.83
	-2.59
	-2.34
	-3.23
	-2.82
	-1.97
	-2.87
	-3.34
	-2.73
	-2.31
	-2.68
	-2.26
	-3.05
	-2.7
	-2.47
	-2.7
	-2.41
	-3.34
	-2.22
	-2.73
	-2.33
	-1.75
	-2.87
	-2.97
	-2.88
	-0.781
	-2.84
	-3.3
	-2.94
	-0.735
	-2.5
	-1.1
	-3.08
	-1.84
	-2.81
	-2.49
	-2.55
	-2.1
	-2.03
	-2.83
	-1.96
	-2.88
	-2.83
	-2.36
	-3
	-2.55
	-2.37
	-2.83
	-3.12
	-0.591
	-2.43
	-2.24
	-2.3
	-2.72
	-2.92
	-3.46
	-2.56
	-2.9
	-2.68
	-2.12
	-1.58
	-2.76
	-3.19
	-3.05
	-2.71
	-1.07
	-2.24
	-2.22
	-2.23
	-3.18
	-2.98
	-2.8
	-3.29
	-2.22
	-2.87
	-2.83
	-2.76
	-2.07
	-2.65
	-1.65
	-1.79
	-2.34
	-2.45
	-2.91
	-2.99
	-2.87
	-2.88
	-2.48
	-3.24
	-2.59
	-2.68
	-2.66
	-2.26
	-0.401
	-2.62
	-2.65
	-3.16
	-3.02
	-0.374
	-2.55
	-2.64
	-1.37
	-2.58
	-2.9
	-2.92
	-2.17
	-2.14
	-2.87
	-2.45
	-3.16
	-2.33
	-2.26
	-0.942
	-2.57
	-2.28
	-1.75
	-2.24
	-2.53
	-2.88
	-3.34
	-3.15
	-2.4
	-2.46
	-2.87
	-0.61
	-2.29
	-3.39
	-3.15
	-1.97
	-0.555
	-3.03
	-2.94
	-2.89
	-2.39
	-2.68
	-2.1
	-2.82
	-3.06
	-2.18
	-2.17
	-2.23
	-2.77
	-2.99
	-2.87
	-2.71
	-3.02
	-2.71
	-2.84
	-2.97
	-2.58
	-1.36
	-2.72
	-2.54
	-2.81
	-3
	-2.28
	-2.55
	-2.74
	-3.12
	-2.74
	-2.76
	-2.47
	-2.24
	-2.14
	-0.396
	-3.1
	-2.78
	-2.95
	-2.82
	-0.471
	-3.24
	-2.78
	-2.68
	-2.12
	-2.92
	-3.06
	-2.4
	-3.13
	-0.842
	-0.907
	-2.21
	-2.97
	-3.49
	-2.78
	-2.7
	-2.4
	-2.37
	-0.725
	-2.89
	-3.42
	-2.91
	-2.43
	-2.05
	-2.84
	-2.65
	-2.78
	-2.11
	-2.44
	-2.37
	-2.37
	-2.96
	-2.51
	-2.58
	-2.31
	-2.36
	-0.345
	-2.54
	-3.04
	-2.61
	-2.41
	-3.11
	-2.43
	-2.59
	-2.92
	-2.81
	-2.61
	-2.27
	-2.43
	-1.35
	-3.16
	-1.96
	-2.21
	-2.63
	-0.392
	-3.17
	-1.95
	-3.17
	-1.66
	-3.16
	-3.18
	-0.996
	-2.42
	-3.18
	-3.22
	-2.46
	-0.784
	-0.775
	-1.98
	-2.81
	-1.69
	-1.92
	-3.06
	-3.3
	-2.17
	-2.05
	-3.02
	-2.45
	-3.03
	-2.77
	-2.8
	-0.363
	-3.08
	-2.5
	-3.42
	-2.72
	-3.22
	-2.46
	-2.42
	-2.66
	-0.368
	-3.01
	-0.77
	-2.95
	-1.1
	-2.52
	-3.39
	-1
	-1.56
	-2.89
	-0.325
	-2.3
	-2.29
	-2.99
	-1.87
	-1.57
	-0.388
	-2.46
	-3.31
	-2.52
	-1.47
	-1.46
	-1.65
	-1.69
	-2.39
	-3.1
	-2.3
	-2.37
	-2.75
	-3.17
	-3.51
	-3.11
	-2.89
	-2.58
	-0.872
	-3.13
	-3.08
	-3.01
	-2.03
	-3.17
	-2.53
	-2.19
	-2.6
	-2.86
	-2.79
	-2.64
	-2.66
	-3.07
	-3.29
	-2.62
	-3.19
	-2.66
	-3.14
	-3.18
	-2.36
	-2.49
	-0.77
	-1.3
	-2.54
	-2.92
	-0.882
	-1.01
	-2.65
	-2.96
	-2.49
	-1.77
	-3.06
	-1.94
	-2.37
	-2.42
	-2.8
	-2.16
	-2.94
	-2.74
	-3.36
	-1.76
	-2.87
	-0.412
	-2.71
	-2.82
	-2.76
	-2.06
	-0.341
	-2.55
	-2.73
	-2.51
	-3.27
	-2.78
	-2.95
	-3.34
	-2.3
	-2.28
	-3.17
	-1.68
	-2.94
	-0.992
	-3.2
	-2.36
	-2.05
	-0.451
	-2.26
	-3
	-2.37
	-3.13
	-2.62
	-3.12
	-2.41
	-2.6
	-3.09
	-2.47
	-1.9
	-2.66
	-0.382
	-2.93
	-2.15
	-2.82
	-2.44
	-2.66
	-0.358
	-2.86
	-2.54
	-0.462
	-2.26
	-3.05
	-2.28
	-2.36
	-3.35
	-3.2
	-3.01
	-2.38
	-3.29
	-3.48
	-2.75
	-3.05
	-3.05
	-3.29
	-2.51
	-3.09
	-2.06
	-3.13
	-3.12
	-0.941
	-2.15
	-0.729
	-2.78
	-2.42
	-2.94
	-3.17
	-3.03
	-2.73
	-2.67
	-1.26
	-3.01
	-2.34
	-2.23
	-2.77
	-1.74
	-2.41
	-1.12
	-2.63
	-3.06
	-2.8
	-3.35
	-1.71
	-3.26
	-2.86
	-0.328
	-0.946
	-2.06
	-2.71
	-3.42
	-2.42
	-2.07
	-0.389
	-2.68
	-2.52
	-3.29
	-2.89
	-3.26
	-2.74
	-2.58
	-2.45
	-2.69
	-3.61
	-0.427
	-0.457
	-3.09
	-2.97
	-3.39
	-2.88
	-2.49
	-2.42
	-2.6
	-2.99
	-2.88
	-2.36
	-0.36
	-0.399
	-2.67
	-2.41
	-2.42
	-1.74
	-2.81
	-2.31
	-3.01
	-0.764
	-3
	-2
	-3.16
	-2.89
	-1.99
	-2.31
	-2.94
	-1.91
	-3.04
	-2.6
	-1.84
	-3.27
	-3.26
	-2.81
	-3.2
	-3.13
	-2.01
	-2.15
	-1.97
	-0.771
	-2.43
	-1.22
	-0.683
	-3.09
	-1.12
	-2.57
	-2.92
	-1.39
	-2.28
	-2.59
	-2.51
	-2.19
	-2.66
	-2.56
	-2.2
	-2.51
	-3.21
	-2.96
	-2.24
	-2.45
	-1.95
	-2.35
	-1.91
	-2.94
	-2.06
	-2.32
	-1.95
	-2.28
	-2.87
	-2.54
	-2.97
	-0.798
	-0.722
	-1.87
	-2.99
	-3.11
	-2.64
	-1.67
	-1.81
	-3.32
	-2.33
	-3.05
	-2.89
	-2.99
	-2.96
	-2.37
	-2.47
	-2.46
	-1.16
	-1.98
	-2.19
	-2.35
	-2.6
	-2.22
	-2.23
	-3.16
	-3.04
	-2.78
	-2.56
	-0.379
	-2.89
	-2.61
	-1.73
	-2.37
	-3.15
	-2.32
	-2.97
	-2.49
	-2.48
	-0.308
	-2.65
	-1.03
	-1.01
	-1.5
	-2.56
	-2.12
	-2.3
	-2.91
	-2.67
	-2.71
	-3.07
	-2.54
	-2.14
	-2.52
	-2.61
	-0.661
	-3.03
	-2.08
	-3.27
	-2.76
	-2.94
	-2.36
	-2.63
	-1.86
	-1.77
	-2.11
	-2.8
	-2.94
	-2.4
	-2.34
	-2.43
	-0.492
	-2.49
	-2.99
	-2.54
	-2.66
	-3.1
	-2.32
	-3.09
	-2.93
	-2.85
	-2.54
	-2.67
	-2.52
	-3.05
	-0.496
	-2.78
	-1.98
	-2.4
	-2.02
	-3.13
	-3.28
	-2.93
	-2.52
	-2.78
	-2.64
	-1.63
	-2.65
	-1.27
	-2.95
	-0.645
	-2.46
	-2.08
	-0.338
	-2.45
	-2.73
	-2.29
	-2.55
	-3.29
	-2.14
	-3.34
	-3.15
	-2.22
	-2.98
	-1.21
	-2.17
	-2.72
	-1.72
	-3.06
	-3.12
	-3.42
	-2.63
	-2.44
	-2.85
	-2.56
	-3.07
	-2.99
	-2.83
	-1.5
	-3.26
	-1.97
	-2.23
	-2.71
	-0.849
	-2.48
	-2.55
	-3.14
	-2.7
	-0.344
	-1.92
	-2.75
	-2.35
	-2.48
	-2.32
	-2.54
	-1.15
	-2.47
	-2.94
	-2.75
	-3.01
	-3.24
	-2.72
	-3.49
	-2.84
	-0.532
	-2.69
	-2.32
	-3.13
	-3.06
	-2.9
	-0.73
	-2.46
	-2.86
	-2.76
	-2.88
	-2.17
	-3.24
	-2.76
	-3.14
	-2.55
	-2.94
	-3.2
	-2.42
	-2.26
	-2.11
	-2.67
	-0.316
	-2.93
	-2.25
	-2.26
	-3.29
	-2.41
	-2.27
	-2.02
	-2.29
	-2.9
	-2.65
	-0.424
	-2.6
	-2.21
	-2.81
	-2.36
	-2.77
	-1.13
	-2.46
	-2.69
	-2.97
	-2.26
	-2.02
	-2.9
	-2.45
	-2.99
	-2.91
	-3.15
	-3.03
	-2.42
	-1.88
	-1.85
	-3.04
	-3.02
	-1.13
	-2.6
	-2.44
	-2.4
	-2.65
	-2.54
	-1.15
	-2.54
	-2.68
	-2.07
	-2.92
	-2.39
	-0.546
	-2.25
	-2.82
	-1.98
	-0.569
	-0.306
	-2.29
	-2.31
	-2.45
	-2.59
	-2.87
	-0.447
	-2.48
	-2.64
	-1.73
	-3.05
	-1.63
	-2.45
	-2.95
	-2.88
	-2.93
	-1.68
	-0.75
	-2.57
	-1.48
	-3.18
	-2.55
	-2.53
	-2.39
	-2.94
	-2.25
	-2.31
	-2.43
	-2.01
	-2.99
	-2.7
	-2.61
	-2.61
	-2.05
	-2.77
	-2.62
	-1.11
	-3
	-1.92
	-3.02
	-0.418
	-3.08
	-2.93
	-2.51
	-3.33
	-1.98
	-2.79
	-3.1
	-2.77
	-2.76
	-2.38
	-2.32
	-2.46
	-2.78
	-2.61
	-2.66
	-2.86
	-2.87
	-3.18
	-2.6
	-2.62
	-2.91
	-3.01
	-2.57
	-2.38
	-2.72
	-1.92
	-0.737
	-2.81
	-3.28
	-2.22
	-0.55
	-3.05
	-2.2
	-2.08
	-0.315
	-2.91
	-1.96
	-1.61
	-2.23
	-2.29
	-2.44
	-3.19
	-2.77
	-2.73
	-2.55
	-2.26
	-2.64
	-2.53
	-2.2
	-2.46
	-2.51
	-0.815
	-2.73
	-3.12
	-2.76
	-0.59
	-3.19
	-2.74
	-1.64
	-2.99
	-2.71
	-2.69
	-2.28
	-0.608
	-3.11
	-2.42
	-2.91
	-2.94
	-3.09
	-2.25
	-2.94
	-2.11
	-0.642
	-0.5
	-2.93
	-3.16
	-0.591
	-3.42
	-2.25
	-2.39
	-2.6
	-2.58
	-3.04
	-2.26
	-2.8
	-2.92
	-2.43
	-2.68
	-0.411
	-2.18
	-2.85
	-3.24
	-2.26
	-3.07
	-1.16
	-3.13
	-3.51
	-3.02
	-2.99
	-2.98
	-0.86
	-2.55
	-2.5
	-1.55
	-3
	-2.87
	-2.57
	-1.4
	-2.65
	-2.44
	-2.24
	-3.19
	-3.1
	-2.68
	-2.41
	-3.22
	-2.94
	-2.57
	-2.23
	-3.17
	-2.66
	-2.58
	-2.9
	-2.63
	-3.1
	-3.37
	-0.781
	-2.97
	-2.96
	-1.96
	-1.14
	-2.74
	-2.67
	-1.58
	-3
	-3.06
	-2.61
	-2.89
	-3.04
	-0.711
	-2.15
	-3.17
	-2.92
	-2.7
	-2.17
	-2.98
	-2.97
	-2.48
	-2.46
	-3.09
	-2.83
	-2.87
	-2.87
	-0.458
	-2.98
	-1.01
	-3.1
	-2.62
	-2.92
	-1.5
	-1.61
	-2.91
	-2.78
	-2.86
	-2.94
	-3.27
	-0.801
	-1.88
	-2.2
	-1.2
	-2.55
	-2.4
	-1.57
	-2.55
	-1.51
	-2.84
	-2.85
	-2.89
	-2.87
	-2.57
	-2.81
	-3.08
	-2.04
	-2.36
	-3.21
	-2.76
	-3.12
	-2.65
	-2.69
	-1.92
	-2.41
	-3.21
	-2.71
	-2.91
	-1.9
	-2.77
	-2.78
	-3.49
	-2.26
	-2.21
	-2.45
	-0.535
	-0.981
	-1.93
	-2.67
	-0.79
	-2.52
	-1.75
	-2.63
	-2.99
	-2.55
	-2.16
	-2.81
	-2.23
	-2.23
	-2.24
	-2.8
	-2.53
	-1.86
	-2.83
	-2.96
	-2.53
	-2.72
	-3.33
	-0.338
	-2.21
	-2.86
	-2.07
	-0.658
	-2.26
	-2.4
	-2.19
	-2.86
	-0.63
	-2.85
	-2.49
	-2.38
	-2.23
	-3.22
	-0.475
	-3.06
	-3.07
	-3.05
	-3.14
	-2.69
	-2.74
	-2.74
	-2.61
	-3.21
	-2.71
	-2.63
	-2.77
	-2
	-2.26
	-2.68
	-3.17
	-1.43
	-2.96
	-3.65
	-2.23
	-3.04
	-0.324
	-3.23
	-2.71
	-2.05
	-1.89
	-3.15
	-2.74
	-2.22
	-3.43
	-2.65
	-2.84
	-2.03
	-0.474
	-2.16
	-2.47
	-2.57
	-2.02
	-2.34
	-3.34
	-1.7
	-2.78
	-2.95
	-2.77
	-2.1
	-2.32
	-1.01
	-2.88
	-2.8
	-2.23
	-2.11
	-3.34
	-2.43
	-1.1
	-2.9
	-2.87
	-2.36
	-2.3
	-0.365
	-2.73
	-2.57
	-2.96
	-2.63
	-1.4
	-2.84
	-3.04
	-2.99
	-3.11
	-0.873
	-2.15
	-2.87
	-1.11
	-3.09
	-3.03
	-1.62
	-2.26
	-2.83
	-2.74
	-2.19
	-2.98
	-2.06
	-2.53
	-2.68
	-2.98
	-2.11
	-3.12
	-3.17
	-2.15
	-2.1
	-2.84
	-2.26
	-0.91
	-2.89
	-2.61
	-2.81
	-2.45
	-1.78
	-2.89
	-2.7
	-2.95
	-2.55
	-2.94
	-2.97
	-0.405
	-2.31
	-2.77
	-0.466
	-2.56
	-2.5
	-2.34
	-2.44
	-2.63
	-0.317
	-2.57
	-3.07
	-2.79
	-2.11
	-2.51
	-3.08
	-3.04
	-2.3
	-2.42
	-0.514
	-2.98
	-0.815
	-1.72
	-0.352
	-0.495
	-2.49
	-2.92
	-1.29
	-3
	-2.87
	-2.52
	-1.76
	-2.72
	-2.17
	-3.03
	-2.51
	-2.22
	-2.68
	-3.13
	-2.9
	-3.36
	-2.67
	-0.453
	-2.02
	-1.85
	-3.12
	-2.93
	-2.78
	-2.44
	-2.87
	-2.26
	-3.04
	-2.7
	-2.95
	-2.48
	-2.26
	-3.15
	-2.51
	-2.26
	-0.379
	-3.09
	-2.62
	-2.06
	-3.01
	-2.19
	-2.87
	-1.56
	-2.22
	-1.67
	-2.69
	-0.968
	-2.61
	-3.34
	-2.73
	-2.19
	-2.8
	-2.26
	-2.38
	-2.95
	-3.07
	-2.89
	-3.33
	-2.23
	-3.04
	-2.39
	-2.87
	-2.89
	-2.74
	-2.92
	-2.89
	-0.761
	-2.28
	-0.734
	-2.15
	-2.99
	-3
	-2.86
	-3.31
	-2.25
	-0.706
	-2.15
	-3
	-2.78
	-2.73
	-3.17
	-1.99
	-3.03
	-2.59
	-2.97
	-2.43
	-2.81
	-2.94
	-1.8
	-3.45
	-3.03
	-2.61
	-3.07
	-2.36
	-2.45
	-3.24
	-2.82
	-2.91
	-0.342
	-1.23
	-2.6
	-0.684
	-2.17
	-2.47
	-2.83
	-2.83
	-0.894
	-2.63
	-2.9
	-2.33
	-2.3
	-3.03
	-2.44
	-2.89
	-2.33
	-3.37
	-2.5
	-2.37
	-2.75
	-3.11
	-2.39
	-2.79
	-2.72
	-2.92
	-2.41
	-3.26
	-3.18
	-2.11
	-3.07
	-2.8
	-1.77
	-2.46
	-1.9
	-2.08
	-2.3
	-1.83
	-2.04
	-2.09
	-3.3
	-1.45
	-1.19
	-2.35
	-0.729
	-2.82
	-2.3
	-3.24
	-3.1
	-2.67
	-2.77
	-2.58
	-3.24
	-1.99
	-2.7
	-2.9
	-2.45
	-1.96
	-2.93
	-2.25
	-2.96
	-3.05
	-2.18
	-2.83
	-2.58
	-0.541
	-2.72
	-3.15
	-3.06
	-1.68
	-3.1
	-2.14
	-2.76
	-3.13
	-2.13
	-2.94
	-3.07
	-2.97
	-2.7
	-3.12
	-3.03
	-2.95
	-3.23
	-2.07
	-2.39
	-2.95
	-0.467
	-2.61
	-3.25
	-2.16
	-0.372
	-2.88
	-2.88
	-2.7
	-2
	-3.02
	-2.8
	-3.32
	-2.33
	-2.17
	-2.92
	-2.48
	-3.25
	-3
	-2.87
	-2.4
	-2.54
	-2.28
	-2.31
	-2.74
	-2.61
	-3.12
	-2.3
	-2.36
	-2.29
	-2.78
	-2.42
	-2.07
	-2.38
	-2.75
	-2.43
	-1.65
	-2.38
	-3.16
	-2.84
	-2.04
	-3.18
	-2.73
	-0.967
	-2.69
	-2.59
	-3.03
	-2.4
	-3.39
	-3.05
	-2.2
	-2.84
	-2.61
	-1.95
	-2.62
	-1.66
	-0.395
	-2.08
	-2.74
	-2.54
	-2.89
	-1.42
	-3.23
	-2.85
	-0.731
	-2.65
	-0.707
	-1.64
	-0.593
	-2.44
	-2.89
	-3.16
	-2.33
	-2.92
	-2.11
	-2.6
	-2.8
	-1.87
	-3.5
	-2.54
	-1.72
	-3.01
	-2.97
	-3.19
	-3.14
	-3.25
	-2.84
	-2.59
	-3.01
	-2.45
	-3.21
	-2.89
	-2.87
	-2.61
	-1.59
	-3.51
	-1.98
	-2.32
	-0.677
	-2.74
	-1.98
	-2.6
	-2.26
	-2.36
	-2.97
	-2.57
	-2.91
	-3.11
	-2.11
	-2.77
	-3.57
	-2.77
	-2.14
	-2.19
	-2.03
	-3.01
	-2.56
	-3.3
	-2.97
	-2.99
	-3.53
	-2.17
	-2.99
	-2.11
	-1.84
	-2.03
	-2.08
	-2.85
	-3.19
	-3.58
	-2.44
	-2.38
	-2.7
	-2.94
	-3.34
	-0.472
	-2.96
	-2.92
	-2.21
	-2.25
	-2.22
	-2.79
	-2.45
	-0.861
	-3.32
	-3.12
	-2.91
	-2.33
	-2.71
	-2.53
	-2.59
	-1.12
	-2.26
	-1.79
	-2.53
	-1.98
	-3
	-2.73
	-2.25
	-2.97
	-2.99
	-3.37
	-2.69
	-0.52
	-2.41
	-3.23
	-2.51
	-2.52
	-3.19
	-1.11
	-2.15
	-2.16
	-2.84
	-2.7
	-3.51
	-3.18
	-3.32
	-2.55
	-2.95
	-2.95
	-2.17
	-2.87
	-2.37
	-2.77
	-0.728
	-2.27
	-0.654
	-2.24
	-3.11
	-2.67
	-2.76
	-2.39
	-3.14
	-0.965
	-3.06
	-2.77
	-2.46
	-3.53
	-1.25
	-2.73
	-2.13
	-2.19
	-2.85
	-2.7
	-2.75
	-3.41
	-2.11
	-3.1
	-0.745
	-2.94
	-2.75
	-2.35
	-2.92
	-2.07
	-2.71
	-2.25
	-3.32
	-2.74
	-2.69
	-2.38
	-2.13
	-0.73
	-0.323
	-2
	-2.5
	-2.65
	-1.27
	-2.43
	-2.65
	-1.3
	-1.67
	-2.26
	-2.02
	-3.1
	-2.65
	-3.04
	-3.33
	-2.98
	-2.76
	-2.21
	-2.3
	-2.44
	-2.8
	-3.34
	-2.54
	-2.92
	-3.2
	-3.04
	-3.14
	-3.17
	-2.22
	-2.25
	-2.96
	-3.08
	-2.53
	-2.54
	-2.93
	-2.47
	-0.399
	-1.93
	-3.01
	-2.99
	-2.61
	-2.01
	-2.64
	-3.07
	-2.68
	-2.75
	-2.91
	-1.97
	-3.43
	-2.52
	-2.52
	-1.72
	-2.67
	-2.47
	-2.65
	-2.7
	-1.6
	-2.25
	-2.54
	-2.74
	-2.34
	-2.58
	-2.26
	-2.81
	-2.55
	-2.38
	-3.28
	-2.97
	-2.57
	-3.16
	-1.92
	-2.86
	-2.64
	-1.79
	-2.77
	-2.26
	-2.2
	-2.33
	-2.76
	-3.05
	-2.59
	-2.13
	-1.57
	-1.86
	-2.96
	-2.68
	-2.37
	-2.6
	-2.37
	-3.21
	-2.67
	-2.98
	-1.96
	-2.28
	-0.434
	-2.2
	-2.64
	-2.6
	-2.18
	-2.65
	-2.84
	-3.37
	-0.543
	-2.35
	-2.85
	-2.39
	-2.41
	-1.93
	-3.39
	-2.18
	-3.15
	-2.1
	-3.33
	-3.14
	-0.337
	-2.52
	-0.79
	-3.37
	-3.05
	-1.83
	-2.24
	-0.814
	-2.23
	-2.64
	-3.02
	-2.86
	-2.76
	-2.9
	-1.87
	-3.36
	-3.43
	-2.06
	-2.37
	-2.91
	-2.32
	-1.75
	-2.23
	-3
	-2.41
	-2.69
	-0.844
	-2.4
	-1.53
	-2.86
	-1.55
	-2.73
	-3.26
	-2.67
	-2.64
	-2.91
	-3.12
	-2.73
	-2.66
	-3.16
	-2.43
	-2.14
	-2.85
	-2.31
	-3.35
	-0.543
	-2.86
	-2.14
	-2.11
	-2.92
	-3.12
	-0.456
	-2.69
	-2.91
	-1.28
	-2.96
	-1.14
	-2.21
	-3.09
	-2.37
	-0.903
	-3.42
	-2.38
	-2.27
	-2.8
	-2.75
	-2.72
	-3.08
	-0.465
	-2.81
	-2.38
	-2.15
	-2.93
	-1.95
	-2.52
	-2.25
	-2.84
	-3
	-2.23
	-2.44
	-2.34
	-3.15
	-3.1
	-2.28
	-2.25
	-3.3
	-1.94
	-0.562
	-0.942
	-3.2
	-2.24
	-2.67
	-2.31
	-3.09
	-2.34
	-3.41
	-2.62
	-2.22
	-2.84
	-1.99
	-3.06
	-2.94
	-2.86
	-2.83
	-3.1
	-0.956
	-2.31
	-2.31
	-1.22
	-2.88
	-3
	-1.92
	-1.99
	-2.74
	-2.25
	-2.31
	-2.48
	-2.75
	-2.5
	-3
	-3.24
	-3.15
	-2.18
	-2.89
	-3.18
	-2.27
	-2.3
	-2.03
	-3.04
	-2.39
	-2.1
	-2.89
	-2.57
	-3.24
	-2.2
	-2.41
	-1.77
	-2.68
	-2.93
	-2
	-2.7
	-2.41
	-2.72
	-3
	-2.8
	-0.546
	-2.32
	-1.92
	-3.27
	-2.83
	-1.73
	-2.35
	-2.82
	-2.61
	-0.525
	-0.321
	-3.02
	-3.04
	-2.26
	-3.36
	-2.26
	-0.795
	-2.29
	-2.08
	-2.03
	-3.15
	-3.01
	-2.97
	-1.99
	-0.455
	-2.33
	-1.41
	-2.86
	-2.97
	-2.84
	-2.58
	-0.895
	-2.98
	-2.54
	-2.72
	-2.96
	-1.93
	-3.28
	-2.16
	-3.2
	-3.08
	-1.76
	-3.04
	-3.03
	-2.78
	-1.93
	-3.11
	-2.45
	-2.41
	-3.34
	-2.07
	-2.9
	-2.58
	-2.96
	-3.28
	-3.29
	-2.2
	-0.477
	-1.93
	-2.13
	-2.86
	-2.92
	-2.89
	-3.33
	-3.33
	-0.945
	-2.99
	-0.867
	-2.9
	-2.44
	-2.37
	-3.01
	-0.974
	-3.59
	-3.39
	-2.46
	-2.53
	-1.21
	-2.43
	-2.83
	-3.07
	-1.81
	-1.86
	-2.78
	-2.38
	-3.05
	-2.7
	-0.999
	-2.29
	-2.7
	-1.89
	-2.07
	-3.31
	-2.6
	-0.393
	-2.22
	-3.12
	-2.62
	-3.54
	-2.4
	-2.43
	-2.08
	-3.08
	-2.88
	-2.83
	-2.38
	-3
	-2.82
	-2.39
	-2.91
	-2.78
	-2.7
	-3.09
	-2.64
	-2.46
	-3.04
	-2.48
	-2.6
	-2.55
	-1.84
	-2.3
	-3.06
	-2.88
	-2.05
	-2.93
	-2.08
	-2.86
	-2.87
	-3.01
	-3.39
	-2.84
	-2.62
	-2.63
	-2.56
	-2.9
	-2.84
	-2.85
	-1.16
	-2.93
	-2.62
	-3.22
	-3.08
	-2.33
	-2.76
	-2.88
	-3
	-2.12
	-2.2
	-2.77
	-0.6
	-2.21
	-2.85
	-2.53
	-0.56
	-2.59
	-2.46
	-2.68
	-2.82
	-1.35
	-3
	-2.25
	-2.44
	-2.29
	-2.72
	-3.02
	-0.352
	-3.26
	-2.96
	-3.19
	-0.964
	-3.08
	-2.97
	-2.66
	-1.39
	-2.63
	-2.44
	-2.52
	-2.21
	-2.97
	-2.45
	-0.879
	-3.05
	-2.81
	-2.31
	-2.18
	-0.595
	-2.02
	-2.73
	-3
	-2.72
	-2.09
	-2.32
	-2.3
	-1.38
	-3.12
	-2.82
	-2.77
	-3.56
	-3.06
	-2.92
	-2.47
	-2.5
	-1.93
	-3.05
	-2.2
	-2.94
	-2.5
	-3.07
	-2.28
	-2.06
	-2.39
	-2.39
	-3.2
	-2.88
	-2.77
	-2.09
	-2.67
	-2.33
	-2.86
	-2.42
	-3.12
	-2.14
	-2.31
	-2.62
	-3.14
	-3
	-2.99
	-2.72
	-1.51
	-0.514
	-2.27
	-2.57
	-2.61
	-1.92
	-2.5
	-2.75
	-2.86
	-0.399
	-3.32
	-2.52
	-2.45
	-2.8
	-3.06
	-2.94
	-2.49
	-2.44
	-2.4
	-2.85
	-2.75
	-2.83
	-2.6
	-2.6
	-2.64
	-2.1
	-1.9
	-2.03
	-2.98
	-3.6
	-3.35
	-1.92
	-2.7
	-3.01
	-2.15
	-2.96
	-2.84
	-2.16
	-1.93
	-2.85
	-2.88
	-1.9
	-2.06
	-2.96
	-1.86
	-2.94
	-3.32
	-2.21
	-2.67
	-1.43
	-2.95
	-0.357
	-3.21
	-2.35
	-3.14
	-2.22
	-2.33
	-2.86
	-2.7
	-3.03
	-0.779
	-2.82
	-2.75
	-3.01
	-0.667
	-2.63
	-2.98
	-3.01
	-1.71
	-2.53
	-3.3
	-3.04
	-2.69
	-3.04
	-2.33
	-3.16
	-3.33
	-2.95
	-2.91
	-1.95
	-2.71
	-2.63
	-3.06
	-2.51
	-2.46
	-2.76
	-0.539
	-1.4
	-0.481
	-2.93
	-2.21
	-2.77
	-2.82
	-1.94
	-3.08
	-2.77
	-2.99
	-3.09
	-2.21
	-2.71
	-3.04
	-2.77
	-0.701
	-2.71
	-1.26
	-2.63
	-2.18
	-2.81
	-2.47
	-0.62
	-2.53
	-2.58
	-2.73
	-2.87
	-2.62
	-2.38
	-2.6
	-3.28
	-2.96
	-0.497
	-2.79
	-2.94
	-3.36
	-3.05
	-1.65
	-3.27
	-2.4
	-2.87
	-2.64
	-3.26
	-2.31
	-2.09
	-2.4
	-2.13
	-1.92
	-2.38
	-2.26
	-2.81
	-2.44
	-2.84
	-0.358
	-2.18
	-2.85
	-2.59
	-3.33
	-2.3
	-3.49
	-2.49
	-2.01
	-2.86
	-2.54
	-3.05
	-1.85
	-2.61
	-2.61
	-2.35
	-2.44
	-2.89
	-1.94
	-0.981
	-2.51
	-2.88
	-2.37
	-2.49
	-2.51
	-2.78
	-1.84
	-2.85
	-2.78
	-2.26
	-2.39
	-2.44
	-2.75
	-3.02
	-2.5
	-2.74
	-2.71
	-2.03
	-2.71
	-2.25
	-2.81
	-3.23
	-3.15
	-0.356
	-1.87
	-2.19
	-3.17
	-2.15
	-2.71
	-2.88
	-1.72
	-2.76
	-3.01
	-2.3
	-2.22
	-2.41
	-2.42
	-2.06
	-2.54
	-2.46
	-2.66
	-0.566
	-2.61
	-3.16
	-2.96
	-3.4
	-2.54
	-1.5
	-0.694
	-2.8
	-2.56
	-2.39
	-2.01
	-0.902
	-1.85
	-2.7
	-0.382
	-0.704
	-2.61
	-0.362
	-1.89
	-0.985
	-2.87
	-2.92
	-2.97
	-2.69
	-2.16
	-2.25
	-2.66
	-1.41
	-2.49
	-1.52
	-2.48
	-2.06
	-3.01
	-2.62
	-1.85
	-2.93
	-1.61
	-2.27
	-3.02
	-2.79
	-3.33
	-2.15
	-3
	-1.7
	-2.82
	-3.21
	-2.7
	-3.25
	-0.417
	-2.19
	-2.66
	-3.38
	-2.82
	-2.18
	-2.96
	-2.83
	-2.72
	-2.33
	-2.82
	-2.89
	-2.74
	-2.69
	-1.57
	-2.96
	-2.38
	-2.85
	-2.11
	-1.78
	-2.84
	-2.47
	-2.12
	-2.61
	-3.16
	-3.3
	-2.97
	-2.45
	-2.65
	-3.02
	-2.6
	-2.62
	-2.61
	-2.55
	-2.56
	-2.72
	-2.66
	-2.55
	-0.359
	-1.27
	-0.478
	-2.09
	-3.59
	-2.24
	-1.87
	-3.51
	-2.07
	-2.69
	-1.76
	-1.99
	-2.17
	-2.85
	-3.24
	-2.35
	-2.08
	-2.03
	-3.44
	-2.95
	-3.23
	-0.311
	-2.69
	-2.87
	-3.26
	-2.97
	-2.87
	-2.08
	-2.27
	-3.08
	-2.6
	-2.38
	-2.68
	-2.37
	-2.32
	-2.62
	-0.395
	-0.909
	-3.15
	-2.97
	-2.4
	-2.87
	-2.82
	-1.97
	-2.19
	-2.71
	-3.3
	-2.15
	-3.23
	-2.41
	-2.07
	-1.97
	-2.71
	-2.86
	-2.75
	-2.56
	-2.73
	-2.73
	-2.52
	-2.49
	-2.89
	-2.61
	-2.19
	-3.08
	-2.93
	-3.22
	-0.741
	-2.89
	-3.39
	-3.33
	-2.5
	-3.19
	-2.41
	-0.376
	-2.6
	-0.402
	-2.34
	-2.05
	-2.53
	-1.57
	-2.8
	-2.42
	-3.27
	-2.42
	-2.86
	-2.38
	-2.79
	-3.1
	-2.79
	-2.05
	-2.96
	-1.1
	-3.32
	-3.32
	-2.93
	-1.7
	-2.95
	-2.35
	-3.14
	-2.35
	-2.05
	-2.59
	-3.28
	-2.55
	-2.89
	-2.77
	-3.26
	-2.46
	-2.36
	-3.18
	-2.92
	-2.12
	-1.86
	-2.02
	-2.3
	-2.59
	-0.442
	-3.08
	-0.324
	-2.84
	-2.13
	-2.27
	-3.2
	-2.91
	-2.7
	-2.41
	-2.7
	-0.972
	-3.12
	-2.03
	-2.19
	-2.29
	-2.94
	-2.62
	-2.99
	-2.68
	-0.904
	-2.72
	-2.29
	-2.56
	-2.81
	-2.55
	-2.44
	-2.95
	-1.51
	-2.96
	-0.837
	-2.67
	-2.81
	-3.08
	-0.424
	-3.31
	-3.07
	-2.88
	-2.98
	-3.1
	-2.56
	-2.89
	-2.21
	-2.69
	-3.23
	-1.12
	-2.39
	-2.76
	-2.92
	-2.48
	-3.3
	-2.68
	-2.41
	-3.27
	-2.16
	-2.54
	-2.73
	-3.06
	-0.569
	-1.99
	-2.28
	-2.87
	-2.67
	-3.21
	-2.67
	-2.47
	-1.88
	-2.82
	-2.62
	-2.68
	-2.32
	-2.01
	-3.51
	-2.2
	-2.65
	-2.35
	-2.26
	-2.85
	-2.72
	-3.11
	-2.71
	-2.69
	-0.522
	-3.3
	-2.74
	-3.11
	-2.62
	-3.18
	-2.17
	-2.09
	-0.865
	-3.05
	-2.27
	-2.65
	-2.82
	-3.16
	-2.06
	-3.03
	-2.36
	-0.956
	-3.43
	-2.3
	-1.69
	-3.16
	-2.81
	-2.56
	-3.2
	-2.9
	-2.15
	-2.97
	-2.48
	-2.62
	-0.494
	-2.92
	-1.05
	-2.55
	-3.22
	-2.75
	-2.02
	-2.68
	-1.53
	-2.42
	-3.02
	-3.12
	-2.28
	-1.56
	-2.83
	-2.52
	-2.86
	-2.96
	-2.63
	-3.11
	-2.33
	-3.36
	-2.94
	-2.22
	-2.81
	-2.4
	-3.22
	-0.472
	-2.21
	-2.32
	-2.03
	-2.82
	-2.65
	-2.79
	-0.844
	-0.548
	-2.99
	-2.7
	-2.21
	-2.86
	-1.48
	-2.23
	-2.59
	-2.64
	-3
	-2.62
	-3.2
	-2.69
	-2.1
	-0.427
	-2.19
	-2.98
	-2.76
	-0.329
	-2.33
	-2.51
	-0.522
	-2.75
	-3.11
	-2.77
	-2.49
	-2.44
	-3.25
	-2.77
	-2.54
	-0.653
	-2.42
	-2.06
	-2.33
	-2.49
	-3.11
	-3
	-0.338
	-2.89
	-0.327
	-2.39
	-2.52
	-2.14
	-2.97
	-2.81
	-3.1
	-1.85
	-2.82
	-3.29
	-2.13
	-2.67
	-2.73
	-2.96
	-3.34
	-2.78
	-2.76
	-0.353
	-3.51
	-2.37
	-2.16
	-2.81
	-2.49
	-2.17
	-0.588
	-2.47
	-2.68
	-2.69
	-2.97
	-2.51
	-2.76
	-2.54
	-3.09
	-1.63
	-2.2
	-2.7
	-2.21
	-0.428
	-1.35
	-2.9
	-2.38
	-2.38
	-2.64
	-3.18
	-2.78
	-2.15
	-1.32
	-0.634
	-2.61
	-2.83
	-2.59
	-0.479
	-3.45
	-0.508
	-2.48
	-2.76
	-2.96
	-2.25
	-2.74
	-3.21
	-2.38
	-2.4
	-1.71
	-2.31
	-2.65
	-2.43
	-3.16
	-2.23
	-2.82
	-0.917
	-3.11
	-2.28
	-2.15
	-2.54
	-2.89
	-3.06
	-3.05
	-2.24
	-0.303
	-3.05
	-2.58
	-2.2
	-2.46
	-2.63
	-3.06
	-2.58
	-2.99
	-2.76
	-2.24
	-2.8
	-2.28
	-2.63
	-2.85
	-1.34
	-0.59
	-2.58
	-3.14
	-2.48
	-2.73
	-0.799
	-2.42
	-1.76
	-2.49
	-3.15
	-2.46
	-2.35
	-2.53
	-2.99
	-1.9
	-2.2
	-3.05
	-2.51
	-2.26
	-2.67
	-2.34
	-0.576
	-3.1
	-3.34
	-2.57
	-2.98
	-3.14
	-2.7
	-2.71
	-2.22
	-2.27
	-2.17
	-3.16
	-2.56
	-2.34
	-2.85
	-1.59
	-2.26
	-2.55
	-1.93
	-3.54
	-1.08
	-2.42
	-2.64
	-2.18
	-1.46
	-2.95
	-3.39
	-3.02
	-2.8
	-2.05
	-2.72
	-2.98
	-2.14
	-3.28
	-2.59
	-2.94
	-2.72
	-2.46
	-0.472
	-3.37
	-2.37
	-2.22
	-3.15
	-2.76
	-2.93
	-2.41
	-2.87
	-2.89
	-3.17
	-3.14
	-2.26
	-2.89
	-2.37
	-2.82
	-2.98
	-1.17
	-3.43
	-2.08
	-3.09
	-2.96
	-2.09
	-2.98
	-2.75
	-2.96
	-2.97
	-2.93
	-2.4
	-2.2
	-2.25
	-0.408
	-2.21
	-2.73
	-1.78
	-2.34
	-3.34
	-2.47
	-2.1
	-3.19
	-2.72
	-2.97
	-0.375
	-3.07
	-2.33
	-2.79
	-3.08
	-2.26
	-3.19
	-2.23
	-2.84
	-2.82
	-2.09
	-1.02
	-3.02
	-2.84
	-2.89
	-3.17
	-2.07
	-3.19
	-2.61
	-3.02
	-2.73
	-3.51
	-2.27
	-1.97
	-2.2
	-1.35
	-2.82
	-2.5
	-2.89
	-2.95
	-3.08
	-2.2
	-2.35
	-2.9
	-2.32
	-2.4
	-2.72
	-2.51
	-0.981
	-1.87
	-3.15
	-2.55
	-1.67
	-1.88
	-2.83
	-1.66
	-2
	-3.02
	-0.919
	-3.11
	-2.92
	-2.34
	-2.94
	-3.1
	-2.17
	-0.837
	-3
	-2.71
	-2.97
	-2.47
	-0.554
	-2.84
	-2.62
	-2.61
	-2.16
	-0.649
	-2.96
	-0.461
	-2.49
	-2.85
	-2.7
	-2.55
	-3.13
	-2.49
	-2.25
	-2.83
	-3.06
	-2.43
	-2.83
	-2.95
	-2.35
	-2.59
	-2.44
	-2.15
	-0.499
	-3
	-3.45
	-0.776
	-2.9
	-2.48
	-2.29
	-2.81
	-3.2
	-2.7
	-2.43
	-2.31
	-2.19
	-2.63
	-3.13
	-3.02
	-2.54
	-2.89
	-2.03
	-2.93
	-2.6
	-2.52
	-0.379
	-0.722
	-2.16
	-1.79
	-3.28
	-2.38
	-2.89
	-3.15
	-2.13
	-2.18
	-2.61
	-0.861
	-2.56
	-3.15
	-2.4
	-2.79
	-3.01
	-2.2
	-2.55
	-3.67
	-1.28
	-2.49
	-0.412
	-1.11
	-1.71
	-2.43
	-2.9
	-2.48
	-2.15
	-3.23
	-3.2
	-2.09
	-2.34
	-2.02
	-3.14
	-2.65
	-2.41
	-2.46
	-2.91
	-3.26
	-2.6
	-2.75
	-2.34
	-2.11
	-2.32
	-0.765
	-2.63
	-1.08
	-2.98
	-2.71
	-2.13
	-2.72
	-2.53
	-2.98
	-2.91
	-1.94
	-2.87
	-2.74
	-1.79
	-2.3
	-2.79
	-2.34
	-1.91
	-2.41
	-2.86
	-2.94
	-2.65
	-1.9
	-2.11
	-2.64
	-2.91
	-3.16
	-1.29
	-3.02
	-2.13
	-2.8
	-2.58
	-2
	-2.33
	-3.11
	-3.48
	-1.57
	-2.23
	-2.77
	-1.03
	-2.95
	-0.805
	-2.13
	-3.29
	-3.02
	-2.01
	-1.99
	-3.16
	-2.92
	-2.19
	-2.47
	-2.34
	-1.94
	-2.65
	-2.82
	-2.38
	-3.02
	-3.09
	-2.86
	-3.47
	-2.23
	-2.88
	-2.53
	-3.39
	-0.84
	-0.836
	-2.62
	-2.69
	-2.99
	-2.86
	-1.43
	-3.1
	-2.44
	-3.45
	-1.96
	-3.27
	-2.79
	-2.77
	-2.73
	-3.13
	-2.94
	-1.27
	-2.74
	-3.09
	-3.18
	-2.53
	-3.05
	-2.8
	-2.22
	-2.7
	-2.43
	-1.91
	-2.99
	-1.83
	-1.89
	-1.48
	-3.04
	-2.64
	-3.23
	-3.19
	-1.1
	-2.63
	-2.51
	-2.45
	-3.12
	-3.42
	-2.22
	-3.17
	-2.4
	-3.07
	-2.25
	-3.05
	-2.63
	-2.57
	-2.78
	-2.6
	-1.25
	-2.75
	-0.54
	-2.75
	-2.41
	-2.21
	-2.9
	-2.45
	-2.19
	-1.16
	-2.5
	-2.73
	-2.92
	-1.84
	-2.81
	-2.19
	-3.25
	-1.97
	-2.71
	-2.91
	-2.55
	-1.83
	-2.32
	-2.24
	-3.02
	-2.15
	-0.382
	-2.28
	-3.15
	-1.04
	-0.668
	-2.27
	-1.63
	-1.98
	-1.84
	-1.65
	-2.37
	-3.36
	-3.17
	-2.93
	-2.75
	-2.29
	-3.08
	-2.92
	-2.84
	-1.95
	-1.75
	-2.3
	-3.16
	-2.81
	-2.32
	-1.74
	-1.97
	-2.66
	-2.81
	-1.99
	-2.79
	-2.4
	-2.64
	-2.08
	-2.59
	-1.93
	-2.55
	-2.89
	-2.62
	-2.01
	-2.78
	-3.28
	-2.9
	-2.34
	-2.58
	-1.34
	-3.18
	-2.89
	-2.13
	-2.02
	-2.19
	-2.82
	-2.48
	-2.82
	-2.4
	-2.71
	-2.82
	-2.85
	-2.2
	-2.32
	-2.41
	-3.1
	-2.55
	-3.57
	-3.41
	-3.59
	-2.66
	-2.66
	-2.33
	-2.82
	-2.89
	-0.872
	-3.04
	-2.52
	-3.1
	-2.06
	-0.503
	-0.371
	-2.22
	-1.86
	-1.87
	-2.1
	-1.8
	-2.49
	-3.19
	-0.544
	-2.67
	-2.09
	-2.24
	-2.14
	-2.06
	-0.642
	-1.75
	-2.89
	-3.22
	-2.35
	-2.8
	-2.4
	-2.88
	-2.31
	-2.6
	-2.24
	-2.59
	-3.41
	-2.43
	-2.52
	-3.01
	-2.25
	-2.65
	-0.452
	-2.79
	-0.715
	-2.29
	-2.46
	-2.64
	-2.98
	-2
	-3.02
	-2.54
	-2.93
	-2.61
	-2.15
	-2.71
	-2.95
	-0.656
	-1.89
	-2.44
	-2.63
	-2.89
	-2.36
	-2.74
	-2.07
	-2.83
	-3.04
	-2.53
	-2.8
	-2.13
	-2.87
	-1.95
	-2.93
	-1.93
	-2.39
	-2.93
	-2.08
	-2.07
	-0.51
	-2.91
	-2.88
	-2.29
	-2.41
	-2.89
	-2.13
	-0.311
	-2.45
	-2.99
	-2.95
	-2.13
	-1.76
	-2.97
	-3.2
	-3.35
	-2.39
	-2.9
	-2.51
	-2.66
	-1.93
	-0.573
	-2.24
	-3.42
	-1.87
	-2.65
	-2.49
	-3
	-3.09
	-1.71
	-2.1
	-1.76
	-2.76
	-2.45
	-1.86
	-2.67
	-2.76
	-2.2
	-2.08
	-2.25
	-2.61
	-2.88
	-2.07
	-2.6
	-2.47
	-3.03
	-3.16
	-2.87
	-2.26
	-0.438
	-1.43
	-2.24
	-2.88
	-0.615
	-2.48
	-3.57
	-2.22
	-2.72
	-1.78
	-2.98
	-3.31
	-3.33
	-1.96
	-2.93
	-3.26
	-1.4
	-2.72
	-2.96
	-2.61
	-3.27
	-2.44
	-3.26
	-3
	-3.28
	-2.31
	-2.43
	-3.42
	-0.698
	-2.49
	-2.12
	-3.01
	-2.73
	-1.94
	-2.9
	-2.88
	-3.71
	-3.3
	-2.2
	-2.71
	-0.561
	-0.493
	-2.59
	-0.895
	-2.47
	-2.62
	-2.59
	-2.26
	-2.4
	-2.96
	-3.15
	-1.99
	-3.08
	-1.74
	-0.735
	-2.2
	-1.99
	-2.43
	-2.84
	-2.6
	-2.72
	-2.13
	-2.01
	-0.835
	-2.79
	-2.6
	-2.35
	-2.59
	-2.84
	-2.92
	-3.03
	-1.34
	-0.323
	-3.02
	-3.31
	-3
	-2.73
	-3.13
	-0.96
	-3.3
	-1.23
	-2.99
	-0.621
	-2.63
	-2.38
	-2.05
	-2.55
	-2.29
	-2.84
	-3.39
	-0.357
	-3.1
	-3.24
	-3.11
	-2.91
	-3.33
	-2.59
	-2.39
	-1.76
	-0.31
	-3.12
	-2.39
	-3.05
	-2.59
	-2.35
	-2.43
	-2.06
	-3.39
	-0.365
	-2.86
	-2.53
	-1.6
	-2.28
	-0.592
	-2.18
	-3.11
	-2.37
	-3.28
	-3.13
	-2.29
	-2.64
	-2.8
	-2.51
	-3.2
	-1.46
	-0.715
	-3.07
	-2.31
	-2.99
	-2.25
	-2.72
	-3.13
	-3.26
	-0.669
	-0.53
	-2.38
	-2.22
	-2.99
	-3.16
	-3.57
	-2.24
	-1.81
	-2.57
	-3.16
	-1.46
	-2.89
	-2.9
	-2.39
	-3.09
	-2.87
	-2.98
	-2.96
	-2.94
	-3.05
	-2.44
	-2.42
	-1.86
	-3.22
	-2.01
	-3.16
	-3.12
	-2.87
	-3.04
	-3.22
	-2.34
	-1.78
	-2.31
	-2.22
	-2.88
	-1.01
	-3.51
	-2.67
	-2.14
	-2.65
	-2.09
	-3.11
	-3.04
	-2.81
	-0.557
	-2.36
	-3.23
	-0.678
	-2.89
	-2.66
	-2.71
	-2.34
	-3.07
	-2.96
	-2.86
	-2.98
	-3.34
	-3.29
	-2.25
	-2.74
	-2.11
	-2.2
	-2.68
	-0.414
	-1.03
	-2.97
	-3.23
	-3.66
	-2.07
	-2.71
	-2.72
	-2.89
	-2.82
	-2.67
	-3.08
	-2.62
	-2.7
	-1.03
	-2.75
	-2.07
	-2.5
	-2.86
	-2.64
	-2.73
	-0.756
	-3.14
	-2.55
	-1.88
	-3.37
	-2.02
	-2.7
	-2.26
	-3.59
	-2.14
	-2.08
	-2.59
	-2.92
	-1.56
	-1.06
	-2.59
	-2.94
	-2.99
	-2.54
	-3
	-3.27
	-2.57
	-3.13
	-1.88
	-1.81
	-2.76
	-2.12
	-1.04
	-2.07
	-2.36
	-2.19
	-0.854
	-2.21
	-3.04
	-2.53
	-2.71
	-0.661
	-0.457
	-1.96
	-2.83
	-2.84
	-2.62
	-2.86
	-3.11
	-1.81
	-2.28
	-2.6
	-0.479
	-2.67
	-2.51
	-3.27
	-2.23
	-2.49
	-2.83
	-2.17
	-1.97
	-2.77
	-2.96
	-2.34
	-2.78
	-2.15
	-3.11
	-3.01
	-2.58
	-2.98
	-2.27
	-3.06
	-3.08
	-2.17
	-2.07
	-3.09
	-1.58
	-2.63
	-3.21
	-2.91
	-3.3
	-1.92
	-2.33
	-2.34
	-2.09
	-2.43
	-2.66
	-2.41
	-1.98
	-3.07
	-3.45
	-2.26
	-2.76
	-2.52
	-1.38
	-3.06
	-2.4
	-3.06
	-1.43
	-2.74
	-2.54
	-2.82
	-2.47
	-2.78
	-1.83
	-2.98
	-2.81
	-3.35
	-2.39
	-0.636
	-0.866
	-3.1
	-3.16
	-2.42
	-3.3
	-2.75
	-2.86
	-2.89
	-2.3
	-3.23
	-1.12
	-2.63
	-2.13
	-3.64
	-2.32
	-2.93
	-0.442
	-2.69
	-2.28
	-2.11
	-2.76
	-2.14
	-0.699
	-2.36
	-2.91
	-2.41
	-2.95
	-2.79
	-3.31
	-2.82
	-2.79
	-2.82
	-3.15
	-1.9
	-2.67
	-2.14
	-2.78
	-1.87
	-0.726
	-2.37
	-3.06
	-2
	-0.805
	-1.52
	-2.18
	-2.81
	-0.565
	-2.44
	-2.7
	-3.02
	-2.73
	-2.45
	-2.95
	-2.68
	-3.07
	-1.98
	-2.28
	-3.23
	-2.8
	-2.25
	-2.59
	-2.93
	-2.39
	-2.91
	-3.02
	-2.12
	-3.2
	-0.953
	-2.98
	-2.85
	-0.307
	-1.99
	-2.45
	-0.431
	-3.06
	-2.58
	-2.13
	-2.71
	-2.36
	-3.48
	-3.31
	-3.15
	-2.83
	-3.13
	-1.96
	-3.03
	-1.99
	-2.19
	-2.69
	-1.96
	-2.59
	-2.25
	-2.26
	-2.59
	-1.83
	-2.95
	-2.72
	-2.99
	-3.44
	-2.65
	-1.99
	-2.66
	-1.36
	-2.93
	-3.05
	-2.8
	-2.79
	-3.1
	-2.01
	-3.05
	-3.06
	-2.13
	-2.89
	-1.26
	-2.09
	-2.52
	-3.16
	-2.77
	-2.69
	-2.92
	-2.75
	-2.92
	-2.92
	-3.26
	-2.03
	-3.31
	-3.34
	-1.61
	-2.63
	-2.85
	-2.82
	-2.89
	-2.35
	-2.46
	-2.84
	-2.56
	-2.64
	-2.34
	-2.87
	-3.16
	-2.55
	-2.74
	-2.77
	-2.01
	-2.14
	-3.13
	-2.66
	-2.71
	-2.22
	-2.48
	-2.75
	-3.17
	-2.39
	-2.77
	-3.04
	-2.22
	-2.1
	-2.75
	-2.23
	-0.51
	-1.98
	-0.45
	-2.4
	-2.71
	-3.25
	-3.22
	-3.08
	-2.45
	-2.93
	-0.361
	-1.88
	-2.97
	-3.19
	-3.04
	-2.12
	-0.602
	-3.2
	-1.9
	-2.9
	-2.45
	-2.9
	-2.33
	-2.7
	-2.8
	-3.23
	-0.439
	-2.95
	-2.62
	-0.992
	-2.27
	-2.3
	-2.85
	-2.16
	-3.1
	-2.45
	-3.02
	-3.37
	-2.36
	-3.11
	-3.06
	-2.53
	-2.96
	-1.98
	-0.304
	-2.74
	-2.69
	-2.72
	-2.29
	-3.24
	-3.33
	-2.82
	-2.35
	-0.426
	-2.02
	-3.22
	-2.06
	-3.11
	-0.428
	-0.539
	-2.42
	-2.53
	-2.39
	-2.94
	-0.382
	-2.51
	-2.51
	-2.67
	-0.439
	-2.43
	-2.46
	-2.27
	-2.98
	-3.24
	-0.476
	-2.72
	-2.87
	-0.557
	-2.46
	-2.57
	-1.69
	-3.08
	-2.86
	-2.97
	-2.53
	-2.09
	-2.37
	-3.09
	-2.31
	-3.05
	-1.36
	-2.84
	-2.02
	-2.5
	-2.75
	-2.93
	-2.68
	-2.82
	-1.66
	-3.28
	-1.01
	-3.3
	-1.68
	-2.11
	-2.63
	-2.41
	-3.02
	-3.3
	-2.97
	-3.09
	-2.49
	-2.44
	-2.35
	-2.37
	-2.87
	-2.31
	-2.72
	-2.87
	-0.336
	-2.88
	-2.57
	-2.11
	-2.37
	-2.43
	-2.6
	-2.42
	-0.689
	-2.91
	-2.51
	-3.13
	-3.21
	-2.21
	-2.63
	-2.67
	-2.88
	-2.22
	-2.31
	-2.71
	-2.3
	-2.51
	-2.96
	-2.01
	-2.12
	-2.77
	-2.58
	-3.41
	-3.64
	-2.15
	-2.25
	-2.09
	-2.09
	-3.1
	-2.65
	-2.52
	-2.09
	-3.15
	-2.03
	-3.02
	-3.12
	-2.14
	-3.01
	-2.63
	-3.07
	-2.35
	-2.23
	-2.76
	-3.06
	-2.49
	-2.42
	-3.2
	-2.35
	-2.46
	-1.68
	-2.49
	-2.81
	-1.66
	-2.51
	-3.07
	-2.83
	-2.42
	-2.7
	-2.28
	-2.72
	-2.22
	-3.07
	-1.89
	-1.68
	-1.98
	-2.79
	-3.22
	-3.15
	-2.49
	-2.42
	-2.86
	-2.98
	-3.19
	-2.83
	-1.82
	-2.95
	-1.96
	-2.81
	-2.01
	-1.16
	-2.82
	-2.08
	-2.74
	-2.92
	-3.04
	-2.21
	-2.76
	-3.13
	-2.46
	-1.78
	-3.6
	-3.01
	-3.15
	-2.34
	-2.97
	-2.56
	-2.82
	-2.45
	-2.1
	-2.77
	-3.27
	-3.18
	-2.87
	-2.85
	-3.29
	-2.93
	-3.06
	-2.4
	-3.3
	-0.806
	-2.89
	-2.04
	-2.02
	-0.364
	-2.54
	-2.55
	-2.76
	-2.5
	-2.41
	-0.637
	-2.93
	-2.16
	-2.56
	-2.32
	-3
	-2.4
	-2.78
	-1.3
	-2.71
	-2.48
	-2.79
	-2.75
	-3.02
	-2.68
	-2.94
	-2.71
	-2.86
	-2.01
	-2.83
	-2.18
	-2.44
	-1.98
	-2.96
	-2.32
	-2.71
	-1.86
	-2.6
	-2.69
	-2.98
	-3.1
	-3.25
	-2.3
	-2.42
	-2.16
	-2.14
	-1.71
	-2.87
	-1.84
	-2.59
	-3.23
	-3.34
	-2.14
	-2.27
	-2.8
	-3.07
	-2.58
	-2.87
	-3.17
	-2.52
	-2.91
	-2.73
	-2.84
	-0.67
	-1.95
	-2.19
	-2.44
	-2.9
	-3.06
	-0.584
	-2.03
	-3.02
	-3.19
	-1.96
	-2.29
	-2.75
	-2.01
	-2.43
	-2.18
	-2.94
	-0.705
	-2.67
	-2.52
	-2.93
	-2.71
	-2.53
	-2.14
	-2.47
	-0.546
	-2.8
	-3.05
	-2.68
	-2.08
	-2.27
	-2.54
	-0.437
	-3.19
	-1.03
	-3.36
	-2.37
	-2.71
	-2.52
	-2.64
	-2.4
	-2.32
	-2.39
	-2.95
	-2.75
	-3.13
	-2.62
	-2.38
	-2.2
	-2.62
	-2.58
	-2.48
	-3.29
	-0.607
	-2.6
	-3.39
	-2.58
	-3.01
	-2.71
	-2.03
	-2.18
	-1.23
	-3.12
	-3.39
	-2.21
	-2.5
	-2.89
	-2.07
	-0.531
	-2.35
	-2.24
	-2.93
	-2.9
	-3.23
	-2.8
	-2.73
	-2.62
	-2.4
	-2.47
	-2.4
	-2.46
	-1.05
	-2.75
	-2.52
	-3.53
	-2.68
	-0.485
	-2.27
	-2.44
	-1.83
	-2.16
	-1.98
	-2.94
	-2.35
	-1.98
	-2.92
	-3.33
	-2.67
	-2.55
	-2.38
	-2.45
	-3.14
	-2.73
	-2.05
	-2.3
	-2.47
	-2.41
	-3.12
	-2.44
	-2.82
	-2.24
	-0.87
	-3.02
	-2.33
	-2.74
	-1.86
	-2.49
	-3.26
	-2.99
	-2.44
	-2.9
	-2.76
	-3.21
	-2.2
	-0.677
	-2.19
	-2.96
	-2.53
	-3.58
	-2.59
	-2.14
	-2.45
	-2.63
	-2.62
	-2.02
	-2.49
	-1.33
	-2.87
	-2.3
	-0.342
	-2.65
	-2.24
	-2.08
	-2.89
	-3.13
	-3.05
	-1.02
	-1.93
	-2.96
	-2.56
	-1.85
	-1.98
	-1.91
	-2.84
	-2.75
	-2.33
	-2.91
	-2.95
	-0.664
	-2.63
	-2.96
	-2.08
	-2.99
	-2.31
	-2.51
	-2.43
	-2.8
	-2.26
	-2.32
	-2.96
	-2.79
	-2.59
	-2.97
	-2.12
	-2.58
	-2.86
	-2.43
	-2.89
	-3.13
	-2.9
	-2.99
	-2.4
	-2.39
	-2.97
	-3.26
	-3
	-2.82
	-2.45
	-2.95
	-3.14
	-2.17
	-3.09
	-3.23
	-3
	-2.77
	-1.17
	-2.67
	-3.7
	-2.81
	-2.67
	-1.58
	-3
	-2.23
	-2.19
	-0.719
	-2.72
	-3.44
	-0.334
	-0.614
	-2.44
	-2.64
	-3.6
	-2.66
	-2.29
	-2.57
	-3.11
	-2.46
	-2.98
	-2.73
	-2.57
	-2.54
	-2.04
	-2.57
	-2.54
	-2.91
	-2.08
	-3.12
	-2.12
	-2.84
	-2.81
	-2.58
	-2.91
	-2.46
	-2.35
	-1.72
	-2.94
	-2.69
	-0.372
	-1.49
	-2.98
	-2.63
	-2.49
	-2.58
	-2.71
	-3.19
	-2.65
	-3.15
	-2.56
	-2.38
	-2.82
	-0.493
	-2.27
	-3.08
	-3.28
	-0.457
	-2.06
	-2.49
	-3.38
	-2.72
	-1.84
	-2.08
	-2.11
	-2.68
	-2.83
	-0.603
	-1.94
	-1.16
	-2.73
	-2.35
	-2.98
	-3.19
	-2.04
	-1.49
	-2
	-1.6
	-3.05
	-2.96
	-2.89
	-2.98
	-2.68
	-2.54
	-2.45
	-2.03
	-2.69
	-2.73
	-2.79
	-0.597
	-2.66
	-2.67
	-2.11
	-2.04
	-1.89
	-2.36
	-3.02
	-3.18
	-2.68
	-2.59
	-2.33
	-3.25
	-2.62
	-0.454
	-2.21
	-2.8
	-2.65
	-2.46
	-3.01
	-2.12
	-2.82
	-2.51
	-2.83
	-2.8
	-2.68
	-3.24
	-2.27
	-1.89
	-1.41
	-3.24
	-3.24
	-2.74
	-2.9
	-2.05
	-2.33
	-2.71
	-3.13
	-2.41
	-2.76
	-2.9
	-2.9
	-2.7
	-2.89
	-2.48
	-1.91
	-2.45
	-2.34
	-2.89
	-2.99
	-2.35
	-2.95
	-2.5
	-2.37
	-2.76
	-2.23
	-3.06
	-2.62
	-2.34
	-2.85
	-3.07
	-3.36
	-2.78
	-1.8
	-2
	-3.09
	-2.71
	-3.11
	-2.71
	-1.87
	-2.7
	-2.71
	-3.04
	-2.86
	-3.06
	-2.46
	-2.39
	-3.21
	-1.78
	-2.57
	-2.8
	-1.83
	-2.44
	-2.73
	-3.15
	-3
	-2.31
	-3.08
	-2.53
	-0.568
	-1.43
	-3.15
	-1.64
	-0.32
	-2.98
	-2.25
	-2.93
	-2.79
	-2.63
	-2.49
	-2.88
	-3.52
	-2.27
	-2.7
	-2.7
	-1.83
	-2.55
	-2.92
	-2.3
	-2.63
	-3
	-2.96
	-3.35
	-2.39
	-2.65
	-2.66
	-2.55
	-3.01
	-2.27
	-3.17
	-1.08
	-2.43
	-2.8
	-2.32
	-2.91
	-2.58
	-2.67
	-0.891
	-2.44
	-2.7
	-2.61
	-2.49
	-2.96
	-2.33
	-3.26
	-2.88
	-0.317
	-2.46
	-3.17
	-2.41
	-2.98
	-2.89
	-2.8
	-2.19
	-2.05
	-2.9
	-2.23
	-2.85
	-2.19
	-2.87
	-3.22
	-3.19
	-3.21
	-2.55
	-2.61
	-2.37
	-0.339
	-2.67
	-2.94
	-2.36
	-2.2
	-2.85
	-2.85
	-2.04
	-2.17
	-2.93
	-2.58
	-2.94
	-2.32
	-3.24
	-3.12
	-2.29
	-2.65
	-2.37
	-2.14
	-0.658
	-1.4
	-1.02
	-2.16
	-2.86
	-0.478
	-3.25
	-3.07
	-2.93
	-2.19
	-2.64
	-2.63
	-2.3
	-2.69
	-3.11
	-3.2
	-2.52
	-2.49
	-2.26
	-2.82
	-2.82
	-2.66
	-1.88
	-2.59
	-2.96
	-2.19
	-2.46
	-2.65
	-2.74
	-0.407
	-2.92
	-3.4
	-2.86
	-3.03
	-3.07
	-2.35
	-2.38
	-3.24
	-2.53
	-1.94
	-2.59
	-2.6
	-3.34
	-1.9
	-2.9
	-3.2
	-0.386
	-2.78
	-2.78
	-3.03
	-0.608
	-2.3
	-1.04
	-2.73
	-2.67
	-2.99
	-3.1
	-2.43
	-2.37
	-2.29
	-2.11
	-3.02
	-2.78
	-2.35
	-2.4
	-3.28
	-2.25
	-2.86
	-2
	-2.83
	-2.78
	-1.54
	-2.64
	-0.538
	-3.19
	-2.63
	-2.3
	-2.47
	-3.26
	-0.5
	-2.68
	-2.65
	-2.41
	-2.99
	-2.77
	-3.03
	-2.27
	-2.25
	-2.86
	-2.13
	-2.96
	-3.03
	-2.59
	-3.06
	-3.27
	-3.48
	-2.62
	-2.85
	-2.91
	-1.82
	-2.04
	-2.35
	-3.19
	-2.18
	-3.13
	-2.97
	-2.47
	-3.1
	-2.6
	-2.9
	-2.33
	-3.26
	-2.87
	-2.38
	-1.41
	-2.14
	-2.34
	-2.74
	-1.92
	-2.65
	-2.99
	-1.47
	-2.26
	-3.25
	-2.95
	-1.8
	-3.2
	-2.5
	-2.85
	-3.11
	-2.6
	-3
	-2.93
	-2.28
	-2.75
	-2.33
	-2.24
	-2.09
	-2.95
	-2.68
	-2.6
	-2.51
	-2.78
	-3.17
	-0.349
	-0.411
	-3.04
	-2.64
	-2.55
	-2.99
	-2.7
	-0.441
	-2.87
	-2.8
	-1.81
	-1.83
	-2.1
	-2.58
	-1.72
	-2.91
	-2.06
	-0.527
	-2.23
	-1.88
	-2.97
	-2.84
	-2.25
	-2.98
	-0.602
	-3.16
	-2.42
	-2.97
	-3.21
	-3.03
	-2.74
	-2.27
	-3.36
	-2.56
	-2.85
	-0.759
	-2.94
	-2.13
	-2.31
	-3
	-2.49
	-2.81
	-2.72
	-2.28
	-2.62
	-2.61
	-1.76
	-2.47
	-0.313
	-3.11
	-2.59
	-1.76
	-0.555
	-2.87
	-2.95
	-3.04
	-2.2
	-2.04
	-2.02
	-2.58
	-2.97
	-2.34
	-0.447
	-1.91
	-2.91
	-2.93
	-2
	-2.67
	-2.52
	-2.35
	-3.06
	-3.08
	-2.7
	-3.44
	-2.66
	-3.12
	-1.62
	-2.95
	-2.31
	-3.02
	-0.901
	-2.55
	-0.896
	-2.84
	-2.28
	-2.44
	-2.89
	-2.43
	-3.42
	-1.95
	-1.05
	-2.5
	-1.65
	-0.528
	-2.44
	-2.61
	-2.53
	-0.544
	-2.49
	-3.18
	-0.434
	-2.83
	-2.61
	-2.78
	-1.29
	-1.89
	-1.73
	-2.85
	-2.96
	-3.22
	-2.92
	-1.23
	-2.7
	-2.75
	-2.98
	-2.55
	-2.92
	-0.937
	-2.64
	-2.43
	-2.7
	-3.1
	-2.69
	-2.55
	-3.1
	-3.08
	-3.56
	-2.99
	-2.86
	-3.08
	-3.01
	-2.4
	-2.16
	-2.26
	-2.99
	-2.88
	-3.32
	-0.939
	-3.17
	-2.03
	-1.51
	-2.52
	-2.06
	-2.36
	-1.08
	-3.11
	-2.36
	-1.96
	-0.746
	-2.64
	-2.3
	-1.11
	-2.72
	-2.75
	-2.9
	-2.37
	-2.98
	-2.78
	-2.47
	-2.32
	-1.73
	-2.87
	-0.654
	-0.331
	-2.82
	-2.8
	-2.52
	-2.96
	-1.97
	-2.4
	-2.8
	-2.38
	-2.57
	-3.01
	-1.89
	-2.06
	-2.54
	-2.74
	-3.11
	-2.57
	-2.72
	-2.52
	-2.65
	-2.6
	-3.1
	-1.94
	-2.48
	-2.23
	-1.7
	-2.79
	-2.99
	-3.21
	-3.05
	-1.89
	-3.16
	-2.79
	-3.05
	-0.706
	-2.48
	-2.98
	-2.73
	-1.91
	-0.301
	-3.45
	-2.81
	-1.01
	-2.61
	-2.85
	-2.31
	-2.04
	-2.71
	-0.891
	-2.51
	-2.1
	-2.41
	-2.31
	-3.51
	-3.05
	-2.68
	-3.25
	-3.02
	-3.26
	-1.98
	-2.24
	-2.66
	-2.65
	-3.48
	-2.89
	-2.51
	-0.459
	-2.41
	-2.35
	-3.36
	-2.62
	-2.45
	-3.14
	-0.303
	-2.15
	-2.3
	-2.12
	-2.63
	-2.89
	-2.7
	-2.16
	-3.07
	-1.86
	-1.96
	-0.317
	-2.95
	-2.06
	-2.14
	-2.2
	-0.724
	-3.11
	-2.57
	-2.86
	-2.73
	-2.3
	-3.13
	-2.78
	-2.4
	-2.6
	-2.9
	-2.04
	-2.76
	-0.708
	-2.35
	-3.08
	-2.79
	-3.13
	-2.89
	-2.29
	-2.67
	-2.88
	-2.15
	-3.35
	-2.52
	-2.82
	-2.93
	-2.14
	-2.02
	-2.41
	-1.02
	-2.8
	-3.23
	-2.87
	-2.82
	-2.36
	-3
	-2.12
	-0.896
	-3.05
	-2.85
	-2.78
	-2.15
	-1.61
	-3.01
	-2.65
	-2.82
	-2.12
	-2.95
	-2.77
	-2.98
	-2.81
	-2.2
	-3.09
	-1.86
	-2.58
	-1.95
	-2.43
	-2.74
	-2.8
	-1.93
	-2.83
	-2.27
	-2.08
	-3.25
	-3.44
	-2.32
	-3.08
	-2.7
	-2
	-2.47
	-2.24
	-3.11
	-2.53
	-2.88
	-2.25
	-0.327
	-0.366
	-0.815
	-0.407
	-2.42
	-1.88
	-3.14
	-2.67
	-2.55
	-2.38
	-2.96
	-2.85
	-3.02
	-3.4
	-2.72
	-3.47
	-2.82
	-1.23
	-2.31
	-2.82
	-1.18
	-1.69
	-3.19
	-1.73
	-2.65
	-2.73
	-2.87
	-3.58
	-3.03
	-2.64
	-2.86
	-0.827
	-2.85
	-2.19
	-3.27
	-0.457
	-2.05
	-2.22
	-0.933
	-2.9
	-2.89
	-2.73
	-3.05
	-2.85
	-2.71
	-1.3
	-2.8
	-0.399
	-2.69
	-3.03
	-2.39
	-2.05
	-3.01
	-2.34
	-2.52
	-2.56
	-2.52
	-2.26
	-3.15
	-2.72
	-3.13
	-2.9
	-2.98
	-3.48
	-2.22
	-2.94
	-2.05
	-2.9
	-3.19
	-2.55
	-3.16
	-2.53
	-2.8
	-3.11
	-2.72
	-2.91
	-3.09
	-2.2
	-2.47
	-2.55
	-2.64
	-2.52
	-1.41
	-2.84
	-1.93
	-2.3
	-2.55
	-2.26
	-2.8
	-0.87
	-2.88
	-2.3
	-2.58
	-2.37
	-3.1
	-2.5
	-2.19
	-2.05
	-3
	-0.572
	-2.69
	-2.96
	-2.52
	-2.66
	-1.74
	-2.71
	-2.04
	-2.54
	-2.7
	-2.07
	-2.31
	-2.54
	-2.5
	-2.5
	-2.94
	-2.87
	-0.647
	-2.36
	-2.58
	-2.04
	-2.58
	-3.22
	-1.82
	-2.27
	-2.38
	-2.99
	-3.03
	-2.96
	-0.382
	-2.79
	-3.21
	-1.5
	-2.66
	-2.84
	-1.91
	-2.71
	-2.98
	-1.45
	-2.48
	-2.41
	-2.87
	-2.92
	-1.99
	-2.83
	-2.48
	-2.77
	-2.29
	-2.93
	-2.84
	-2.09
	-2.67
	-1.14
	-3.02
	-3.09
	-1.95
	-3.08
	-2.28
	-2.71
	-3.07
	-2.67
	-0.598
	-2.16
	-2.39
	-2.53
	-2.58
	-1.72
	-2.21
	-2.22
	-2.86
	-2.4
	-3.1
	-3.04
	-2.51
	-2.63
	-2.82
	-3.4
	-2.58
	-3.15
	-3.58
	-0.407
	-2.53
	-2.88
	-2.58
	-2.83
	-2.18
	-3.18
	-3.14
	-1.41
	-3.04
	-3.16
	-2.91
	-2.52
	-2.12
	-3.47
	-1.06
	-2.96
	-2.77
	-2.61
	-2.49
	-2.07
	-2.48
	-3.12
	-2.3
	-1.96
	-2.29
	-0.351
	-2.92
	-2.17
	-2.88
	-3.16
	-3.04
	-2.53
	-1.68
	-2.5
	-2.31
	-2.8
	-2.26
	-2.74
	-1.97
	-0.411
	-2.13
	-2.61
	-2.82
	-2.94
	-3.07
	-2.59
	-3.04
	-2.47
	-1.87
	-3.12
	-2.35
	-2.95
	-1.84
	-2.33
	-2.13
	-0.717
	-0.775
	-3.25
	-2.39
	-2.77
	-2.2
	-1.12
	-2.47
	-2.29
	-3.32
	-2.41
	-3.34
	-2.01
	-3.19
	-1.97
	-2.28
	-2.85
	-2.33
	-1.61
	-3.04
	-2.14
	-3.07
	-2.51
	-3.12
	-1.96
	-2.98
	-3.13
	-3.25
	-2.03
	-2.47
	-2.07
	-2.52
	-3.13
	-3.1
	-2.59
	-3.04
	-2.3
	-2.07
	-1.98
	-0.905
	-2.65
	-2.51
	-2.91
	-0.329
	-2.22
	-2.94
	-2.82
	-3.03
	-2.04
	-2.62
	-1.75
	-1.92
	-2.58
	-0.619
	-2.98
	-2.32
	-3.18
	-1.3
	-2.51
	-3.44
	-2.68
	-2.89
	-2.61
	-2.25
	-1.99
	-2.86
	-2.56
	-3.28
	-2.88
	-2.05
	-3.07
	-2.2
	-2.77
	-3.07
	-2.78
	-3.45
	-2.56
	-2.18
	-2.7
	-2.56
	-3.24
	-2.53
	-3.42
	-2.57
	-2.43
	-2.39
	-2.29
	-2.81
	-2.89
	-2.87
	-0.802
	-1.95
	-2.51
	-2.7
	-2.6
	-2.18
	-2.44
	-3.6
	-3.5
	-2.59
	-3.03
	-2.62
	-2.62
	-2.08
	-2.82
	-1.6
	-2.05
	-2.67
	-2.9
	-1.24
	-2.91
	-2.43
	-3.45
	-2.82
	-2.81
	-3
	-2.71
	-3.18
	-2.91
	-0.409
	-1.83
	-2.31
	-0.394
	-2.59
	-0.833
	-2.96
	-1.76
	-1.92
	-2.46
	-1.41
	-2.77
	-2.73
	-2.21
	-2.67
	-3.1
	-2.35
	-2.55
	-2.19
	-0.483
	-3
	-2.13
	-1.8
	-3.38
	-2.44
	-3.08
	-1.66
	-2.67
	-2.58
	-0.515
	-2.1
	-2.77
	-3.29
	-3.02
	-2.4
	-2.26
	-2.49
	-2.59
	-2.03
	-3.01
	-3.18
	-2.57
	-2.59
	-2.86
	-3.03
	-2.01
	-2.86
	-2.59
	-1.1
	-0.385
	-2.12
	-2.66
	-3.34
	-3.12
	-0.71
	-1.93
	-2.53
	-2.82
	-3.14
	-3.15
	-2.61
	-2.59
	-2.75
	-1.11
	-1.41
	-2.84
	-3.26
	-2.82
	-2.98
	-0.564
	-2.65
	-2.54
	-2.5
	-3.45
	-2.45
	-2.49
	-2.93
	-2.04
	-3.39
	-2.92
	-2.11
	-2.42
	-2.43
	-3.2
	-2.15
	-0.528
	-2.43
	-2.72
	-2.69
	-1.49
	-2.14
	-2.71
	-2.3
	-2.34
	-2.49
	-1.87
	-1.48
	-2.99
	-2.32
	-2.2
	-2.38
	-2.79
	-1.4
	-2.41
	-2.54
	-2.61
	-2.74
	-2.22
	-0.87
	-3.01
	-2.39
	-2.63
	-2.57
	-2.98
	-2.3
	-3.05
	-3.22
	-2.22
	-2.29
	-3.29
	-2.68
	-1.38
	-2.77
	-2.33
	-3.14
	-2.95
	-2.72
	-2.14
	-2.39
	-1.29
	-1.03
	-0.437
	-1.93
	-2.32
	-2.78
	-2.93
	-3
	-3.05
	-2.79
	-0.319
	-2.59
	-2.34
	-2.98
	-3.6
	-2.9
	-0.533
	-2.99
	-3.26
	-2.06
	-3.25
	-2.66
	-2.62
	-2.87
	-2.27
	-1.22
	-3.05
	-2.73
	-2.43
	-2.43
	-2.45
	-2.72
	-2.64
	-2.48
	-2.95
	-0.532
	-2.11
	-0.471
	-3.07
	-3.08
	-3.01
	-2.48
	-2.86
	-3.25
	-3.01
	-2.32
	-1.99
	-2.05
	-2.58
	-2.79
	-3.05
	-2.63
	-1.99
	-0.986
	-2.63
	-1.33
	-3.2
	-2.97
	-3.28
	-2.46
	-3
	-2.78
	-2.67
	-3.26
	-2.35
	-2.9
	-2.38
	-2.96
	-3.05
	-3.5
	-2.97
	-3.23
	-0.811
	-2.96
	-2.59
	-3.52
	-2.87
	-3.17
	-0.76
	-1.71
	-2.97
	-2.89
	-2.71
	-2.66
	-3.05
	-2.63
	-3.14
	-2.19
	-3.18
	-1.05
	-0.5
	-2.35
	-1.91
	-1.41
	-3
	-2.45
	-2.85
	-2.75
	-2.63
	-2.24
	-3.18
	-2.66
	-2.39
	-3.07
	-3.1
	-2.62
	-3.41
	-2.57
	-2.59
	-2.9
	-1.72
	-2.8
	-2.82
	-2.78
	-3.04
	-2.37
	-2.15
	-2.43
	-2.87
	-2.33
	-2.71
	-2.12
	-2.81
	-2.61
	-2.56
	-3.16
	-3.07
	-2.83
	-1.61
	-2.85
	-3.08
	-2.07
	-3.11
	-2.17
	-2.07
	-2.92
	-2.17
	-2.4
	-3.01
	-0.334
	-2.29
	-2.38
	-2.39
	-2.43
	-2.54
	-0.751
	-2.66
	-3.08
	-2.22
	-3.38
	-1.63
	-2.96
	-2.63
	-2.53
	-2.17
	-2.34
	-2.02
	-2.19
	-0.424
	-2.54
	-2.23
	-2.32
	-2.13
	-3.21
	-3.01
	-2.56
	-1.97
	-3.27
	-2.98
	-2.34
	-2.64
	-3.05
	-1.51
	-2.94
	-2.43
	-2.45
	-0.89
	-2.87
	-2.12
	-0.435
	-2.56
	-2.6
	-3.34
	-2.91
	-2.13
	-2.53
	-2.83
	-2.89
	-0.381
	-2.59
	-2.79
	-3.19
	-2.29
	-2.68
	-2.49
	-3.56
	-0.735
	-2.79
	-3.2
	-2.61
	-1.9
	-2.44
	-1.99
	-1.68
	-0.79
	-2.35
	-2.67
	-2.76
	-2.66
	-2.05
	-2.36
	-2.6
	-2.2
	-3.39
	-2.52
	-2.42
	-3.09
	-2.87
	-1.66
	-2.39
	-3.31
	-1.75
	-2.88
	-2.23
	-2.84
	-3.24
	-0.53
	-2.12
	-1.94
	-2.55
	-2.74
	-2.41
	-0.748
	-2.47
	-2.76
	-2.89
	-2.43
	-2.77
	-1.9
	-2.83
	-2.99
	-0.943
	-2.7
	-1.72
	-2.34
	-2.59
	-2.66
	-2.91
	-3.2
	-3.07
	-2.78
	-2.95
	-2.98
	-2.69
	-2.3
	-2.03
	-0.857
	-2.29
	-2.83
	-3.02
	-2.54
	-2.95
	-2.51
	-3.25
	-1.89
	-2.88
	-2.11
	-2.44
	-3.05
	-1.14
	-3
	-2.39
	-2.86
	-1.75
	-3.38
	-2.87
	-2.51
	-2.38
	-2.54
	-3.48
	-2.43
	-2.81
	-1.8
	-2.3
	-2.96
	-2.77
	-3.13
	-2.93
	-2.75
	-2.08
	-1.79
	-2.74
	-2.17
	-3.2
	-2.77
	-2.53
	-2.96
	-2.96
	-3.03
	-2.81
	-3.21
	-0.335
	-1.23
	-2.79
	-2.49
	-1.94
	-2.92
	-2.95
	-2.34
	-2.64
	-2.87
	-1.94
	-2.35
	-2.95
	-2.34
	-0.549
	-2.9
	-0.417
	-2.78
	-3.04
	-2.99
	-2.43
	-1.01
	-1.17
	-0.932
	-2.87
	-3.21
	-1.24
	-3.08
	-2.69
	-3
	-2.18
	-1.71
	-2.88
	-1.68
	-1.07
	-2.39
	-2.6
	-3.65
	-2.84
	-3.22
	-2.24
	-3.14
	-2.97
	-3.35
	-3.06
	-3.12
	-0.366
	-2.49
	-2.56
	-2.12
	-0.352
	-2.44
	-0.559
	-2.69
	-0.484
	-3.06
	-2.27
	-2.28
	-2.72
	-1.71
	-3.22
	-2.93
	-3.37
	-3.38
	-2.88
	-2.17
	-2.38
	-2.49
	-2.36
	-2.86
	-2.66
	-2.66
	-2.76
	-2.64
	-2.53
	-3.06
	-2.35
	-2.35
	-2.89
	-3.07
	-2.72
	-2.72
	-2.41
	-2.18
	-2.27
	-2.73
	-0.4
	-2.44
	-2.78
	-2.98
	-2.03
	-2.72
	-2.63
	-2.65
	-2.55
	-2.21
	-1.88
	-2.49
	-2.74
	-2.89
	-2.96
	-3.17
	-2.92
	-0.366
	-0.915
	-3.28
	-3.15
	-2.48
	-2.13
	-2.24
	-2.72
	-2.02
	-2.77
	-2.6
	-2.97
	-2.07
	-2.55
	-2.67
	-2.74
	-2.66
	-2.8
	-2.86
	-2.89
	-2.4
	-2.31
	-3.1
	-1.57
	-2.76
	-3.15
	-2.38
	-2.05
	-2.21
	-2.77
	-2.71
	-2.99
	-2.91
	-2.88
	-2.56
	-1.88
	-2.6
	-2.38
	-2.98
	-2.45
	-2.99
	-2.79
	-2.6
	-3.08
	-2.3
	-2.68
	-1.23
	-2.66
	-2.35
	-2.58
	-2.8
	-3.17
	-1.85
	-2.94
	-2.29
	-3.21
	-3.14
	-2.66
	-3.17
	-2.95
	-2.47
	-2.87
	-2.06
	-2.11
	-3.16
	-0.82
	-2.95
	-2.84
	-2.49
	-2.13
	-3.57
	-3.27
	-2.51
	-3.17
	-2.1
	-0.585
	-3.17
	-3.37
	-2.52
	-3.01
	-2.62
	-2.6
	-2.68
	-2.89
	-2.49
	-2.94
	-3.16
	-2.29
	-2.84
	-2
	-0.356
	-2.32
	-1.89
	-2.93
	-3.71
	-2.78
	-2.89
	-2.96
	-3.34
	-2.96
	-2.95
	-2.56
	-2.59
	-2.91
	-1.96
	-3.32
	-2.91
	-2.97
	-2.1
	-2.27
	-3.17
	-2.62
	-2.78
	-2.67
	-2.64
	-2.43
	-2.98
	-2.99
	-3.01
	-2.92
	-2.29
	-2.47
	-2.69
	-2.04
	-2.67
	-0.793
	-2.45
	-2.41
	-3.11
	-1.94
	-2.38
	-2.96
	-2.68
	-2.65
	-2.32
	-0.45
	-2.54
	-2.83
	-2.46
	-2.64
	-2.31
	-0.958
	-3.22
	-2.92
	-1.98
	-2.89
	-2.97
	-2.81
	-1.97
	-2.01
	-2.74
	-2.73
	-1.77
	-2.74
	-0.841
	-2.21
	-3.11
	-2.38
	-2.29
	-2.4
	-2.83
	-2.83
	-3.27
	-3.07
	-3.19
	-3.01
	-0.748
	-2.48
	-2.67
	-2.88
	-2.98
	-2.83
	-2.97
	-2.89
	-2.95
	-2.55
	-3.02
	-2.16
	-3
	-3.1
	-2.54
	-0.409
	-2.7
	-2.06
	-2.73
	-3.15
	-3.04
	-2.6
	-2.4
	-2.65
	-2.36
	-2.31
	-2.87
	-2.05
	-2.62
	-2.43
	-2.83
	-3.37
	-1.72
	-2.66
	-0.395
	-2.63
	-2.66
	-2.64
	-2.61
	-2.52
	-2.87
	-3.15
	-2.51
	-2.46
	-3.46
	-1.6
	-3.24
	-3.07
	-1.05
	-1.82
	-3.39
	-2.81
	-3.12
	-1.93
	-1.87
	-2.48
	-1.12
	-3.32
	-2.76
	-2.83
	-2.96
	-2.32
	-2.23
	-2.71
	-2.36
	-2.32
	-2.68
	-0.396
	-2.17
	-2.15
	-3.12
	-2.69
	-2.72
	-2.85
	-2.32
	-0.716
	-2.61
	-3.25
	-2.53
	-2.1
	-2.28
	-2.72
	-3.01
	-3.05
	-3.4
	-2.59
	-3.19
	-2.55
	-2.09
	-1.07
	-1.48
	-3.52
	-1.51
	-2.83
	-2.2
	-2.73
	-2.69
	-3.1
	-2.04
	-2.61
	-0.401
	-2.95
	-2.64
	-0.807
	-2.35
	-2.28
	-2.41
	-3.15
	-2.36
	-2.98
	-2.48
	-2.52
	-2.68
	-2.87
	-2.75
	-3.17
	-2.91
	-3.02
	-2.24
	-1.98
	-2.65
	-2.64
	-2.94
	-2.98
	-2.43
	-2.61
	-2.78
	-2.71
	-2.85
	-3.46
	-2.2
	-3.08
	-0.344
	-2.46
	-2.63
	-0.745
	-2.72
	-0.468
	-2.45
	-0.488
	-3.29
	-2.75
	-2.23
	-2.96
	-2.55
	-2.39
	-3.1
	-1.93
	-3
	-2.99
	-2.39
	-3.12
	-3.07
	-3.1
	-0.646
	-3.24
	-3.05
	-2.32
	-2.82
	-2.09
	-2
	-2.41
	-2.71
	-2.78
	-2.66
	-2.72
	-2.96
	-2.6
	-2.92
	-2.97
	-0.901
	-2.6
	-2.55
	-2.16
	-2.46
	-0.745
	-2.86
	-2.41
	-2.95
	-2.85
	-3.29
	-0.32
	-2.81
	-3.1
	-2.84
	-2.97
	-2.22
	-2.01
	-1.55
	-2.28
	-3.04
	-0.653
	-0.811
	-2.17
	-2.41
	-2.89
	-2.25
	-2.49
	-2.46
	-2.45
	-2.25
	-1.97
	-0.4
	-2.48
	-2.66
	-2.84
	-3.28
	-2.34
	-1.76
	-2.89
	-3
	-2.69
	-2.12
	-2.63
	-2.86
	-2.27
	-2.05
	-2.5
	-2.45
	-3.15
	-2.16
	-3.01
	-2.78
	-2.86
	-3.22
	-2.19
	-0.434
	-3.22
	-3.02
	-2.63
	-2.24
	-1.87
	-2.71
	-2.5
	-0.571
	-3.04
	-2.66
	-2.1
	-2.26
	-1.41
	-1.66
	-3.03
	-2.43
	-1.82
	-2.7
	-2.76
	-2.83
	-1.78
	-0.512
	-2.85
	-1.97
	-2.25
	-2.86
	-0.802
	-2.01
	-3
	-2.35
	-1.08
	-2.69
	-2.95
	-2.18
	-1.28
	-3.17
	-2.42
	-0.911
	-2.27
	-2.44
	-0.605
	-2.39
	-2.63
	-3.12
	-1.96
	-0.686
	-2.95
	-2.8
	-2.58
	-2.32
	-2.22
	-3.38
	-2.64
	-2.76
	-2.11
	-2.44
	-2.99
	-2.6
	-2.36
	-3.07
	-2.17
	-1.64
	-2.52
	-3.09
	-2.68
	-1.87
	-2.2
	-2.82
	-0.314
	-1.35
	-2.51
	-2.94
	-2.74
	-2.49
	-2.54
	-2.43
	-2.41
	-2.67
	-2.29
	-2.11
	-1.93
	-2.47
	-2.69
	-3.1
	-2.38
	-1.89
	-2.69
	-3.3
	-2.46
	-2.3
	-2.53
	-2.81
	-2.37
	-0.391
	-2.4
	-2.16
	-1.41
	-2.43
	-3.26
	-2.97
	-2.92
	-3.13
	-3.21
	-1.73
	-3.2
	-2.51
	-2.83
	-0.374
	-2.28
	-2.47
	-3.52
	-3.01
	-0.805
	-2.88
	-2.59
	-2.52
	-3.19
	-2.66
	-2.91
	-2.88
	-2.35
	-2.44
	-2.09
	-3.19
	-2.52
	-2.18
	-2.84
	-2.47
	-3.22
	-2.89
	-2.36
	-2.72
	-2.4
	-2.14
	-3.15
	-2.9
	-2.99
	-2.03
	-3.06
	-2.99
	-2.11
	-2.66
	-2.39
	-2.43
	-2.76
	-2.66
	-3.14
	-0.461
	-2.36
	-2.83
	-3.1
	-2.46
	-2.68
	-2.18
	-2.82
	-2.72
	-2.8
	-2.67
	-2.66
	-3.38
	-2.08
	-3.17
	-2.5
	-2.8
	-2.68
	-2.86
	-2.22
	-2.19
	-2.19
	-2.59
	-0.372
	-2.15
	-1.48
	-1.26
	-0.698
	-2.87
	-2.35
	-2.03
	-0.851
	-2.67
	-2.16
	-3.02
	-2.23
	-2.06
	-2.34
	-2.21
	-2.48
	-0.351
	-2.6
	-2.5
	-0.603
	-3.1
	-2.32
	-0.788
	-2.84
	-2.75
	-2.67
	-3.15
	-1.39
	-1.33
	-2.99
	-3.48
	-1.71
	-2.82
	-3.19
	-2.6
	-2.66
	-3.09
	-2.58
	-2.43
	-2.76
	-2.82
	-2.65
	-3.06
	-2.68
	-3.29
	-2.34
	-2.96
	-3.12
	-3.06
	-2.94
	-2.81
	-2.66
	-2.29
	-2.47
	-2.53
	-2.67
	-2.75
	-2.98
	-3.08
	-2.75
	-2.24
	-2.42
	-2.26
	-2.8
	-2.93
	-3.24
	-2.03
	-2.28
	-3.1
	-2.63
	-2.17
	-3.18
	-1.33
	-2.31
	-3.13
	-0.489
	-2.92
	-2.46
	-0.577
	-3.24
	-2.21
	-3.04
	-1.09
	-2.06
	-2.29
	-0.59
	-3.11
	-2.3
	-2.67
	-3.05
	-3.03
	-3.37
	-2.88
	-2.55
	-2.79
	-2.69
	-2.78
	-1.08
	-2.94
	-3.37
	-2.14
	-3.04
	-3.32
	-2.87
	-2.43
	-2.65
	-2.27
	-2.98
	-1.71
	-2.84
	-3.23
	-2.2
	-2.92
	-2.9
	-2.9
	-3.11
	-2.52
	-2.18
	-3.12
	-3.13
	-0.87
	-2.97
	-2.94
	-2.28
	-3.1
	-2.97
	-2.63
	-2.72
	-2.36
	-1.8
	-2.16
	-2.34
	-2.88
	-1.9
	-2.45
	-2.71
	-2.68
	-1.98
	-2.39
	-1.93
	-2.87
	-3.08
	-2.56
	-3.05
	-3.07
	-1.57
	-3.4
	-2.51
	-1.88
	-2.2
	-2.35
	-2.61
	-2.36
	-2.54
	-2.06
	-1.51
	-2.98
	-3.2
	-2.24
	-2.91
	-2.54
	-2.29
	-2.75
	-0.395
	-2.55
	-2.94
	-3.03
	-2.75
	-1.55
	-3.34
	-2.34
	-1.96
	-3.29
	-1.69
	-2.44
	-1.95
	-2.06
	-2.97
	-2.63
	-2.64
	-2.12
	-2.76
	-2.23
	-2.9
	-2.1
	-2.53
	-2.35
	-2.29
	-2.73
	-2.84
	-3.05
	-2.84
	-2.22
	-2.44
	-2.27
	-2.37
	-2.8
	-2.85
	-2.75
	-3.14
	-2.45
	-1.98
	-2.71
	-2.97
	-2.28
	-3.08
	-2.37
	-2.37
	-2.85
	-2.25
	-2.18
	-2.81
	-2.13
	-2.51
	-3.09
	-3.25
	-0.948
	-0.556
	-2.98
	-2.79
	-3.2
	-3.18
	-2.94
	-2.78
	-0.641
	-2.74
	-0.771
	-2.96
	-2.05
	-2.4
	-3.32
	-2.35
	-2.8
	-3.09
	-3.11
	-2.35
	-2.86
	-2.1
	-2
	-3.11
	-2.88
	-2.18
	-1.36
	-3.05
	-3.43
	-3.07
	-1.84
	-2.14
	-2.65
	-3.15
	-2.7
	-3.03
	-1.39
	-2.62
	-2.71
	-2.44
	-2.86
	-3.21
	-1.03
	-2.62
	-0.98
	-3.36
	-1.87
	-2.42
	-2.88
	-3.27
	-0.843
	-2.12
	-2.69
	-2.18
	-2.17
	-2.55
	-1.6
	-3.07
	-2.74
	-2.17
	-2.33
	-2.22
	-2.55
	-2.24
	-2.03
	-1.96
	-2.25
	-0.444
	-3
	-3.08
	-2.39
	-3.13
	-0.533
	-2.79
	-3.09
	-2.83
	-2.38
	-2.38
	-2.93
	-2.28
	-2.35
	-2.23
	-2.15
	-1.81
	-2.94
	-2.99
	-2.86
	-2.04
	-2.2
	-2.19
	-2.02
	-2.65
	-1.89
	-2.92
	-2.32
	-2.04
	-2.78
	-2.89
	-3.09
	-2.2
	-1.44
	-2.2
	-2.1
	-0.469
	-2.13
	-2.89
	-2.14
	-2.27
	-2.71
	-1.53
	-2.6
	-2.87
	-2.23
	-2.54
	-2.64
	-2.96
	-2.44
	-2.59
	-2.85
	-0.627
	-2.79
	-1.48
	-2.56
	-2.85
	-3.25
	-3.04
	-2.12
	-2.36
	-2.81
	-0.375
	-2.07
	-2.9
	-2.53
	-2.67
	-2.66
	-2.15
	-2.84
	-2.16
	-2.24
	-2
	-3.3
	-2.95
	-2.87
	-2.26
	-2.24
	-2.65
	-1.73
	-2.59
	-2.53
	-2.64
	-2.18
	-2.83
	-2.53
	-2.01
	-3.06
	-0.378
	-2.24
	-2.52
	-2.8
	-2.89
	-2.54
	-2.42
	-3.05
	-2.78
	-1.94
	-3.15
	-2.69
	-3.15
	-2.78
	-2.07
	-2.88
	-2.39
	-2.93
	-2.55
	-2.91
	-2.08
	-2.38
	-2.2
	-1.38
	-3.01
	-2.88
	-3.1
	-2.52
	-3.1
	-3.18
	-2.44
	-2.29
	-2.46
	-1.97
	-2.22
	-3.09
	-2.79
	-2.4
	-2.55
	-2.83
	-3.01
	-1.89
	-1.68
	-2.74
	-0.964
	-2.96
	-2.07
	-1.41
	-2.85
	-1.32
	-3.36
	-1.76
	-2.94
	-2.74
	-1.44
	-2.56
	-3.06
	-0.676
	-2.38
	-2.2
	-2.33
	-3.03
	-2.85
	-2.79
	-3.12
	-2.87
	-2.91
	-2.4
	-0.854
	-2.76
	-2.57
	-2.24
	-3.08
	-1.59
	-3.02
	-2.79
	-0.306
	-2.96
	-3.1
	-2.4
	-3.03
	-2.14
	-3
	-2.21
	-3.09
	-0.878
	-2.34
	-2.38
	-0.953
	-2.3
	-3.35
	-1.89
	-3.01
	-2.7
	-2.03
	-3.07
	-2.39
	-2.66
	-2.96
	-3.14
	-2.27
	-3.04
	-2.49
	-3.08
	-2.48
	-2.74
	-2.72
	-3.22
	-2.37
	-2.85
	-2.94
	-2.74
	-2.86
	-2.69
	-2.43
	-2.61
	-3.38
	-2.76
	-2.71
	-2.31
	-2.74
	-0.504
	-3.44
	-2.86
	-2.33
	-2.99
	-2.31
	-2.71
	-2.34
	-2.35
	-0.407
	-0.316
	-2.43
	-3.04
	-3.06
	-3.14
	-3.01
	-2.73
	-2.44
	-2.94
	-2.16
	-1.75
	-2.36
	-2.36
	-2.68
	-2.35
	-2.25
	-2.06
	-3.01
	-2.41
	-2.77
	-2.9
	-2.6
	-3.57
	-2.86
	-2.82
	-3.01
	-2.7
	-2.82
	-2.9
	-2
	-2.37
	-2.49
	-3.11
	-1.67
	-2.54
	-2.52
	-2.55
	-3.24
	-2.27
	-3.17
	-1.77
	-2.74
	-3.02
	-2.34
	-3.08
	-3.22
	-3.14
	-2.97
	-2.84
	-2.56
	-2.55
	-3.18
	-0.523
	-2.06
	-2.99
	-2.42
	-2.66
	-3.1
	-1.97
	-2.28
	-1.46
	-0.361
	-2.02
	-3.22
	-2.8
	-3.25
	-2.62
	-2.39
	-2.74
	-3.07
	-1.24
	-2.25
	-2.78
	-3.4
	-2.98
	-2.64
	-2.18
	-2.97
	-2.04
	-0.321
	-2.75
	-2.86
	-3.06
	-2.88
	-2.79
	-0.667
	-2.76
	-2.9
	-3.01
	-1.16
	-2.84
	-2.46
	-3.13
	-2.22
	-3.23
	-3.03
	-1.6
	-3.32
	-1.7
	-2.37
	-2.96
	-0.418
	-2.97
	-2.31
	-3.33
	-3.14
	-2.11
	-1.12
	-2.33
	-2.74
	-1.84
	-3.4
	-2.6
	-2.67
	-2.15
	-2.84
	-1.62
	-2.27
	-1.8
	-2.87
	-2.48
	-2.46
	-2.04
	-2.99
	-2.87
	-2.66
	-2.79
	-2.69
	-1.1
	-3
	-2.72
	-2.89
	-3.11
	-2.32
	-2.93
	-2.5
	-2.92
	-0.816
	-2.65
	-2.98
	-2.73
	-3.01
	-0.644
	-3.06
	-2.77
	-2.75
	-3.13
	-2.75
	-2.81
	-2.91
	-2.79
	-2.56
	-3.09
	-2.31
	-3.35
	-2.95
	-1.41
	-2.59
	-3.15
	-2.53
	-2.38
	-2.98
	-3.17
	-1.76
	-0.326
	-2.21
	-2.73
	-2.38
	-2.92
	-2.39
	-2.77
	-2.96
	-3.05
	-2.24
	-2.94
	-2.42
	-2.89
	-0.324
	-2.64
	-1.87
	-2.75
	-2.81
	-2.3
	-0.321
	-2.24
	-2.8
	-0.426
	-2.23
	-3.21
	-2.81
	-3.14
	-2.38
	-2.95
	-3.21
	-3.03
	-3.01
	-2.7
	-3.4
	-2.82
	-2.15
	-2.07
	-1.35
	-3.09
	-2.16
	-2.77
	-1.96
	-3.07
	-2.85
	-1.65
	-2.38
	-2.21
	-2.81
	-2.66
	-2.62
	-2.33
	-3.67
	-2.91
	-2.49
	-3.09
	-2.88
	-2.63
	-2.5
	-2.44
	-2.25
	-1.9
	-0.656
	-2.42
	-2.76
	-2.63
	-3.07
	-3.15
	-0.508
	-3.2
	-3.18
	-2.25
	-3.05
	-1.05
	-2.19
	-3.02
	-2.26
	-2.89
	-3
	-3.57
	-2.68
	-2.92
	-2.83
	-2.87
	-2.53
	-2.08
	-2.27
	-1.97
	-2.04
	-2.38
	-2.63
	-2.29
	-2.79
	-2.12
	-2.52
	-2.56
	-1.45
	-2.8
	-2.38
	-2.24
	-2.38
	-2.9
	-2.51
	-3.06
	-2.9
	-2.05
	-2.86
	-3.02
	-2.49
	-3.06
	-2.89
	-2.52
	-2.46
	-2.52
	-1.86
	-2.81
	-2.04
	-2.16
	-1.69
	-3.06
	-0.406
	-3.29
	-0.383
	-0.783
	-2.72
	-2.33
	-3.17
	-2.73
	-0.663
	-2.49
	-2.21
	-3.24
	-3.16
	-2.43
	-2.4
	-3.39
	-3.14
	-2.76
	-3.06
	-2.11
	-2.97
	-2.42
	-1.75
	-2.95
	-2.46
	-1.46
	-1.2
	-2.79
	-1.93
	-2.94
	-3.06
	-1.37
	-0.493
	-2.51
	-2.71
	-2.54
	-2.78
	-2.76
	-2.76
	-3.19
	-2.63
	-2.19
	-2.41
	-2.18
	-2.77
	-2.94
	-2.97
	-2.94
	-3.4
	-2.59
	-2.8
	-2.99
	-2.45
	-3.01
	-2.64
	-2.58
	-2.32
	-2.35
	-2.13
	-2.08
	-2.23
	-3
	-3.18
	-2.69
	-2.58
	-2.6
	-0.586
	-3.47
	-2.65
	-3.05
	-2.37
	-2.39
	-3.38
	-2.36
	-2.52
	-2.6
	-1.94
	-3.09
	-2.09
	-2.34
	-2.75
	-2.69
	-2.12
	-2.81
	-1.95
	-3.18
	-3.07
	-2.06
	-2.97
	-3.31
	-2.82
	-3.03
	-0.757
	-2.65
	-2.32
	-2.22
	-2.79
	-0.62
	-2.24
	-2.38
	-2.73
	-1.14
	-2.82
	-2.9
	-2.06
	-3.03
	-3.21
	-2.61
	-1.62
	-1.95
	-1.97
	-2.81
	-2.78
	-2.67
	-2.88
	-2.62
	-2.52
	-2.59
	-2.8
	-0.584
	-1.77
	-2.72
	-2.34
	-3.43
	-1.97
	-1.13
	-2.48
	-2.98
	-2.11
	-2.16
	-2.64
	-2.99
	-2.5
	-3.34
	-2.02
	-2.83
	-2.73
	-2.72
	-2.97
	-2.73
	-2.47
	-2.8
	-0.583
	-2.07
	-2.73
	-2.42
	-2.65
	-2.69
	-2.21
	-3.3
	-1.37
	-0.538
	-2.56
	-0.379
	-2.66
	-2.96
	-2.96
	-3.32
	-3.31
	-2.79
	-2.75
	-3.03
	-2.6
	-2.9
	-2.08
	-2.12
	-3.04
	-1.93
	-3.08
	-3.34
	-2.51
	-2.94
	-2.54
	-2.78
	-2.9
	-2.46
	-2.91
	-2.68
	-2.82
	-3.13
	-0.9
	-3.19
	-2.06
	-2.34
	-2.68
	-3.41
	-3.04
	-1.92
	-3.36
	-3.09
	-2.26
	-2.7
	-2.87
	-2.65
	-2.72
	-2.78
	-2.77
	-0.317
	-3.17
	-2.75
	-0.573
	-2.92
	-2.29
	-2.92
	-2.91
	-2.05
	-1.29
	-2.31
	-3.47
	-1.52
	-2.83
	-2.59
	-1.9
	-2.42
	-2.44
	-2.42
	-2.91
	-0.814
	-2.15
	-2.78
	-2.97
	-2.4
	-2.26
	-3.14
	-2.34
	-2.59
	-2.43
	-2.73
	-2.47
	-3.24
	-2.37
	-3.02
	-2.37
	-3.24
	-1.85
	-2.31
	-0.384
	-2.66
	-2.72
	-2.03
	-1.94
	-2.28
	-2.45
	-3.21
	-2.38
	-2.43
	-0.757
	-2.31
	-3.05
	-3.35
	-3.1
	-2.94
	-3.06
	-1.69
	-0.854
	-2.37
	-2.53
	-1.23
	-2.78
	-2.67
	-1.79
	-2.5
	-2.24
	-2.46
	-2.35
	-2.47
	-3.1
	-2.86
	-2.36
	-2.35
	-0.361
	-1.79
	-2.92
	-3.26
	-2.48
	-2.76
	-3.06
	-2.11
	-2.87
	-3.01
	-0.308
	-2.32
	-2.98
	-2.84
	-2.6
	-0.501
	-3.14
	-1.33
	-2.56
	-2.88
	-2.68
	-2.56
	-2.73
	-2.61
	-2.4
	-2.2
	-0.47
	-3.04
	-2.41
	-1.58
	-2.32
	-2.45
	-2.31
	-2.83
	-1.86
	-1.88
	-0.914
	-2.8
	-1.56
	-2.58
	-2.73
	-2.73
	-2.77
	-2.56
	-1.2
	-2.21
	-1.84
	-2.66
	-2.49
	-1.58
	-0.614
	-2.83
	-2.57
	-2.71
	-2.56
	-0.666
	-2.68
	-3.14
	-1.73
	-2.01
	-1.09
	-2.15
	-3.16
	-1.76
	-2.22
	-3.15
	-3.02
	-2.47
	-2.69
	-2.07
	-2.39
	-2.56
	-1.96
	-3.2
	-3
	-2.77
	-2.32
	-0.892
	-3.13
	-2.92
	-3.02
	-2.96
	-3.52
	-2.58
	-0.906
	-1.89
	-1.63
	-2.98
	-3.02
	-2.6
	-2.63
	-2.63
	-2.23
	-3.01
	-2.78
	-2.82
	-3.13
	-2.13
	-1.96
	-2.45
	-3.13
	-2.45
	-2.92
	-2.63
	-1.98
	-2.53
	-2.88
	-0.888
	-2.9
	-2.44
	-2.6
	-2.58
	-3.02
	-2.99
	-2.24
	-2.57
	-2.71
	-2.75
	-2.42
	-0.809
	-2.4
	-2.64
	-2.01
	-1.58
	-0.816
	-2.12
	-2.89
	-2.13
	-2.88
	-2.43
	-0.551
	-2.12
	-2.44
	-2.31
	-2.47
	-3.09
	-2.79
	-3.47
	-2.45
	-1.55
	-2.44
	-2.18
	-2.62
	-1.79
	-2.93
	-2.39
	-2.54
	-2.81
	-1.13
	-2.19
	-3.12
	-2.48
	-2.99
	-1.95
	-2.25
	-3.6
	-0.929
	-2.89
	-0.394
	-3.24
	-2.53
	-2.88
	-2.81
	-2.78
	-2.63
	-2.66
	-3.1
	-1.99
	-1.06
	-1.86
	-3
	-2.39
	-2.53
	-2.14
	-2.75
	-2.3
	-2.46
	-3.02
	-2.98
	-3.33
	-2.62
	-2.92
	-2.56
	-2.94
	-1.03
	-2.39
	-2.08
	-2.56
	-2.27
	-3.02
	-2.69
	-2.01
	-1.72
	-2.02
	-2.56
	-2.08
	-3.07
	-2.18
	-2.16
	-2.5
	-2.85
	-2.83
	-3.04
	-3.23
	-2.62
	-2.68
	-2.28
	-2.81
	-2.63
	-3.39
	-2.2
	-3.34
	-1.68
	-3.18
	-2.42
	-1.89
	-3.01
	-3
	-2.64
	-2.36
	-2.91
	-2.41
	-2.27
	-2.86
	-2.07
	-1.08
	-2.18
	-1.67
	-3
	-2.12
	-2.66
	-3.05
	-1.11
	-2.09
	-2.89
	-2.9
	-2.11
	-2.37
	-0.405
	-0.314
	-3
	-2.5
	-2.6
	-3.68
	-2.62
	-3.34
	-2.97
	-2.91
	-1.88
	-2.47
	-1.74
	-2.2
	-2.67
	-0.463
	-0.62
	-1.4
	-1.95
	-2.31
	-2.66
	-2.22
	-1.75
	-3.38
	-1.72
	-2.59
	-2.67
	-2.79
	-2.88
	-2.08
	-1.97
	-2.72
	-3.1
	-2.87
	-2.35
	-0.651
	-2.73
	-2.37
	-2.72
	-0.695
	-2.54
	-3.04
	-3.17
	-2.43
	-2.56
	-2.1
	-2.45
	-3.11
	-0.396
	-2.61
	-1.87
	-2.86
	-2.43
	-2.67
	-1.5
	-3.44
	-3.01
	-3.36
	-2.87
	-2.17
	-2.79
	-2.44
	-3.36
	-2.04
	-2.54
	-2.43
	-3.11
	-2.59
	-2.1
	-2.5
	-2.7
	-2.97
	-2.97
	-3.26
	-2.76
	-2.47
	-3.29
	-2.45
	-2.66
	-2.32
	-2.01
	-2.79
	-0.489
	-3.2
	-2.76
	-2.43
	-2.26
	-2.32
	-2.38
	-2.61
	-2.9
	-2.17
	-2.64
	-3
	-2.21
	-3.21
	-0.535
	-2.17
	-2.58
	-1.39
	-3.04
	-3.34
	-2.53
	-2.9
	-2.62
	-0.51
	-2.35
	-2.32
	-1.95
	-2.92
	-3.11
	-0.917
	-2.82
	-2.37
	-0.318
	-3.01
	-2.31
	-2.39
	-3.05
	-3.55
	-1.75
	-2.58
	-3.04
	-2.89
	-3.08
	-2.3
	-2.87
	-1.55
	-2.51
	-2.7
	-2.38
	-2.72
	-1.92
	-2.39
	-3.08
	-1.95
	-2.5
	-2.95
	-3.04
	-2.71
	-2.72
	-3.12
	-2.05
	-1.6
	-2.62
	-1.99
	-1.55
	-3.52
	-3.06
	-2.41
	-2.73
	-1.76
	-2.58
	-3.1
	-2.5
	-2.39
	-3.2
	-3.04
	-2.33
	-2.47
	-2.94
	-2.66
	-2.61
	-2.33
	-3.08
	-3.36
	-2.76
	-3.07
	-2.63
	-0.354
	-0.45
	-2.9
	-3.01
	-3.18
	-2.5
	-2.31
	-2.61
	-2.36
	-2.96
	-2.78
	-3.43
	-2.69
	-0.516
	-3.05
	-2.54
	-2.21
	-1.54
	-2.55
	-2.81
	-3.11
	-2.4
	-2.62
	-3.11
	-0.415
	-2.58
	-3.38
	-2.64
	-3
	-3.03
	-2.86
	-2.92
	-3.49
	-2.81
	-3.62
	-3.07
	-2.64
	-3.05
	-1.95
	-2.02
	-2.89
	-2.01
	-0.437
	-2.18
	-2.5
	-2.41
	-0.867
	-2.07
	-2.57
	-3.02
	-1.49
	-2.66
	-3.05
	-1.65
	-3.04
	-2.79
	-3.27
	-2.56
	-2.77
	-1.03
	-3.02
	-2.96
	-3.21
	-2.93
	-2.39
	-2.96
	-3
	-2.35
	-0.781
	-0.385
	-3.03
	-1.27
	-1.49
	-2.93
	-3.2
	-3.05
	-2.81
	-2.46
	-0.472
	-1.6
	-2.52
	-3.09
	-2.54
	-3.08
	-0.526
	-2.47
	-2.14
	-2.77
	-2.47
	-3.01
	-2.95
	-2.71
	-2.17
	-2.22
	-2
	-2.27
	-2.34
	-3.23
	-2.66
	-2.86
	-1.39
	-2.17
	-2.51
	-2.69
	-2.06
	-3.04
	-2.66
	-2.64
	-0.355
	-2.74
	-2.86
	-2.72
	-3.28
	-2.88
	-2.85
	-2.95
	-2.8
	-2.5
	-2.11
	-2.5
	-2.7
	-1.97
	-2.55
	-2.27
	-2.49
	-3.15
	-3.03
	-2.78
	-2.02
	-2.42
	-2.63
	-2.74
	-2.75
	-1.27
	-2.88
	-2.79
	-2.23
	-3.01
	-2.76
	-3.1
	-2.63
	-2.51
	-2.78
	-3.13
	-3.03
	-1.8
	-0.303
	-2.31
	-3.09
	-1.7
	-1.85
	-0.543
	-3.08
	-3.14
	-2.87
	-2.78
	-3.41
	-1.9
	-2.58
	-2.41
	-0.311
	-2.85
	-1.41
	-1.92
	-0.504
	-3.03
	-2.09
	-1.03
	-2.64
	-2.69
	-2.45
	-1.57
	-2.77
	-2.73
	-3.13
	-2.95
	-1.92
	-3.08
	-2.9
	-2.97
	-2.85
	-2.82
	-2.53
	-2.97
	-2.26
	-2.69
	-3.3
	-2.44
	-2.78
	-1.41
	-2.45
	-3.27
	-0.675
	-1.84
	-2.16
	-1.65
	-0.306
	-2.85
	-2.76
	-2.76
	-2.81
	-1.45
	-1.17
	-3.44
	-2.12
	-3.33
	-0.487
	-2.92
	-3.1
	-2.8
	-2.42
	-3.07
	-2.48
	-2.53
	-2.97
	-2.96
	-3.16
	-1.04
	-1.48
	-2.85
	-2.86
	-2.8
	-2.03
	-2.88
	-2.54
	-1.75
	-2.62
	-2.01
	-2.54
	-0.547
	-3.04
	-2.34
	-2.54
	-2.77
	-3.2
	-2.83
	-1.28
	-2.69
	-0.658
	-0.587
	-3.44
	-2.8
	-2.51
	-2.44
	-3.44
	-3.13
	-3.14
	-2.46
	-0.324
	-3.17
	-1.74
	-2.2
	-2.15
	-2.1
	-2.61
	-3.13
	-2.06
	-2.06
	-2.72
	-2.51
	-2.81
	-3.06
	-2.62
	-2.7
	-3.17
	-2.88
	-0.378
	-0.364
	-2.3
	-3.09
	-2.72
	-1.92
	-3.18
	-0.476
	-2.33
	-3.15
	-2.95
	-2.69
	-2.44
	-2.58
	-2.13
	-2.36
	-2.98
	-2.59
	-2.88
	-2.33
	-2.55
	-2.46
	-2.98
	-2.31
	-2.6
	-3.21
	-3.12
	-2.49
	-1.86
	-2.61
	-1.94
	-3.4
	-3.04
	-2.86
	-2.45
	-2.49
	-0.59
	-2.41
	-0.417
	-2.82
	-0.656
	-2.96
	-2.42
	-2.73
	-3.22
	-2.42
	-2.49
	-1.93
	-0.39
	-3.35
	-2.89
	-2.15
	-2.8
	-2.52
	-3.43
	-2.26
	-2.12
	-3.24
	-2.33
	-2.95
	-3.12
	-2.91
	-3
	-3
	-3.05
	-2.51
	-2.06
	-2.21
	-3.1
	-2
	-0.546
	-1.94
	-2.51
	-2.32
	-2.81
	-2.8
	-2.65
	-2.7
	-2.73
	-2.55
	-0.795
	-2.71
	-1.05
	-2
	-3.32
	-3.39
	-1.22
	-1.39
	-2.6
	-0.336
	-3.07
	-3.09
	-2.8
	-1.73
	-2.7
	-2.96
	-2.92
	-3.14
	-1.09
	-2.95
	-2
	-0.381
	-2.5
	-2.3
	-1.91
	-2.92
	-3.12
	-2.78
	-3.13
	-1.92
	-3.05
	-2.37
	-0.379
	-2.29
	-3.02
	-1.63
	-3.07
	-2.56
	-2.83
	-2.45
	-2.07
	-1.86
	-2.72
	-2.76
	-2.56
	-2.53
	-2.6
	-3.29
	-2.52
	-2.53
	-3.03
	-2.91
	-0.535
	-2.67
	-2.44
	-2.68
	-2.4
	-2.65
	-2.92
	-2.19
	-0.562
	-3.3
	-1.02
	-2.85
	-2.86
	-2.88
	-3.27
	-3.19
	-0.494
	-2.41
	-2.27
	-2.74
	-2.2
	-3.01
	-3.08
	-2.85
	-2.87
	-2.32
	-2.53
	-3.17
	-2.2
	-1.47
	-3.09
	-2.09
	-2.62
	-2.21
	-2.47
	-0.718
	-2.04
	-2.56
	-2.87
	-3.34
	-3.34
	-2.83
	-2.69
	-2.69
	-2.83
	-2.56
	-0.965
	-2.66
	-3.29
	-2.53
	-1.62
	-2.64
	-2.06
	-2.88
	-1.85
	-1.25
	-1.93
	-2.85
	-3.3
	-2.15
	-0.539
	-2.22
	-2.54
	-2.11
	-2.64
	-2.08
	-2.67
	-1.15
	-2.71
	-3.25
	-2.53
	-2.27
	-2.67
	-2.82
	-2.4
	-3.03
	-1.84
	-3.1
	-2.73
	-2.97
	-2.96
	-2.91
	-2.05
	-3.03
	-2.46
	-0.685
	-3.06
	-2.67
	-3.18
	-0.799
	-2.9
	-2.84
	-2.91
	-1.99
	-2.59
	-2.92
	-3.03
	-2.36
	-2.74
	-2.37
	-2.9
	-3.27
	-2.54
	-1.98
	-3.05
	-3.14
	-2.26
	-2.51
	-2.77
	-3.17
	-0.508
	-2.97
	-2.76
	-1.95
	-2.84
	-3.21
	-2.03
	-2.9
	-2.24
	-2.81
	-2.58
	-2.1
	-2.29
	-2.73
	-2.7
	-2.36
	-3.17
	-2.41
	-3.26
	-2.6
	-2.34
	-2.52
	-0.453
	-2.42
	-3.3
	-3.08
	-2.54
	-3.06
	-2.71
	-2.78
	-2.98
	-2.62
	-2.82
	-3.11
	-2.48
	-2.81
	-3.31
	-2.46
	-2.62
	-3
	-3.2
	-3.17
	-3.17
	-2.5
	-2.72
	-2.51
	-2.38
	-2.82
	-2.71
	-3.09
	-2.95
	-2.74
	-2.32
	-3.08
	-2.79
	-0.326
	-3.04
	-0.325
	-2.43
	-3.1
	-3.26
	-2.52
	-2.96
	-2.94
	-3.01
	-0.526
	-2.71
	-2.51
	-0.325
	-2.72
	-2.34
	-2.09
	-2.93
	-2.47
	-3.26
	-2.67
	-3.11
	-2.6
	-2.3
	-2.14
	-2.75
	-0.513
	-3.35
	-2.46
	-3.01
	-1.89
	-2.61
	-2.5
	-3.12
	-0.547
	-2.67
	-2.08
	-1.95
	-2.04
	-2.73
	-1.97
	-0.411
	-2.43
	-0.325
	-2.12
	-2.25
	-3.01
	-2.25
	-2.21
	-2.74
	-2.92
	-2.6
	-2.78
	-1.97
	-1.81
	-3.12
	-2.48
	-2.08
	-2.39
	-2.61
	-2.35
	-2.52
	-3.05
	-3.22
	-0.468
	-2.19
	-1.79
	-0.363
	-2.41
	-2.85
	-2.82
	-1.91
	-3.28
	-2.54
	-2.22
	-2.71
	-0.403
	-3.56
	-1.64
	-2.26
	-3.01
	-1.78
	-2.09
	-3.01
	-3.15
	-2.75
	-2.48
	-2.15
	-2.07
	-1.84
	-2.73
	-2.43
	-3.54
	-1.73
	-2.74
	-1.82
	-2.41
	-0.811
	-3.04
	-2.49
	-2.6
	-2.63
	-3.32
	-2.56
	-2.41
	-3.34
	-2.34
	-2.61
	-3.04
	-2.55
	-2.01
	-2.66
	-0.351
	-1.77
	-3.11
	-2.5
	-2.5
	-2.86
	-2.43
	-2.47
	-2.78
	-3.15
	-3.11
	-3.43
	-2.17
	-0.562
	-2.26
	-2.44
	-3.22
	-2.76
	-1.27
	-3.27
	-2.94
	-0.438
	-1.55
	-2.46
	-3.04
	-2.49
	-2.79
	-3.02
	-3.31
	-3.03
	-2.47
	-2.93
	-2.6
	-2.1
	-3.32
	-2.35
	-2.88
	-2.94
	-2.97
	-2.6
	-0.66
	-2.55
	-2.25
	-2.96
	-2.39
	-2.2
	-2.86
	-1.45
	-3.09
	-2.76
	-2.66
	-2.16
	-3.04
	-2.43
	-2.97
	-2.96
	-0.592
	-2.57
	-2.94
	-2.69
	-1.89
	-3.32
	-2.4
	-2.3
	-2.11
	-0.302
	-2.75
	-0.356
	-2.61
	-2.98
	-3
	-2.6
	-2.78
	-2.72
	-2.99
	-2.22
	-1.11
	-0.767
	-0.395
	-2.43
	-3.37
	-3.03
	-2.78
	-2.78
	-2.81
	-2.35
	-2.09
	-0.446
	-2.41
	-3.14
	-2.33
	-3.08
	-2.76
	-2.28
	-0.598
	-1.86
	-2.83
	-2.53
	-2.64
	-3.08
	-2.4
	-2.49
	-2.31
	-2.63
	-3.14
	-1.83
	-2.43
	-2.91
	-3.09
	-0.98
	-1.02
	-2.74
	-3.33
	-2.88
	-2.67
	-3.07
	-2.27
	-1.93
	-2.11
	-3.12
	-2.91
	-2.16
	-2.66
	-2.19
	-2.52
	-2.33
	-2.45
	-0.39
	-2.44
	-2.32
	-2.09
	-2.65
	-2.67
	-0.94
	-1.96
	-2.68
	-0.32
	-3.01
	-0.526
	-2.72
	-3.02
	-3.24
	-2.61
	-2.41
	-3.27
	-2.47
	-2.89
	-2.63
	-2.93
	-2.16
	-2.46
	-3.31
	-2.88
	-3.09
	-3.41
	-0.462
	-0.47
	-2
	-2.21
	-2.69
	-1.83
	-1.96
	-2.53
	-2.47
	-3.12
	-3.01
	-2.91
	-1.98
	-3.15
	-2.12
	-0.365
	-2.79
	-2.86
	-2.59
	-2.38
	-2.16
	-2.26
	-2.79
	-2.29
	-2.27
	-3.13
	-2.97
	-3.53
	-0.355
	-0.552
	-3.15
	-2.2
	-2.76
	-2.47
	-2.58
	-2.58
	-1.27
	-2.55
	-2.93
	-2.71
	-2.93
	-2.71
	-2.47
	-2.01
	-1.83
	-2.74
	-2.8
	-2.98
	-3.06
	-3.22
	-2.16
	-3.04
	-3.17
	-1.88
	-2.86
	-2.82
	-2.24
	-2.52
	-2.04
	-2.67
	-2.82
	-3.04
	-2.81
	-2.84
	-2.78
	-2.44
	-2.77
	-2.91
	-1.06
	-2.77
	-2.87
	-2.74
	-3.12
	-2.64
	-2.62
	-2.63
	-1.44
	-2.6
	-3.11
	-2.85
	-2.84
	-2.5
	-2.67
	-2.22
	-3.43
	-3
	-0.579
	-2.43
	-1.92
	-2.48
	-1.84
	-3.15
	-2.72
	-2.95
	-3.51
	-3.09
	-2.95
	-2.66
	-3.4
	-0.802
	-2.34
	-1.55
	-3.09
	-2.43
	-2.48
	-2.38
	-2.88
	-2.28
	-2.97
	-2.46
	-2.41
	-2.75
	-3.36
	-2.86
	-2.8
	-2.6
	-2.36
	-3.6
	-2.19
	-2.23
	-2.54
	-1.96
	-2.97
	-3.18
	-2.57
	-2.37
	-2.9
	-0.622
	-2.69
	-2.81
	-2.9
	-2.9
	-2.4
	-3.51
	-1.97
	-0.624
	-1.15
	-2.48
	-2.55
	-2.8
	-2.42
	-2.86
	-2.34
	-2.21
	-2.39
	-1.68
	-3.28
	-2.39
	-0.954
	-2.94
	-1.14
	-2.97
	-2.73
	-2.5
	-2.29
	-2.32
	-2.04
	-2.79
	-2.63
	-2.8
	-2.75
	-2.21
	-0.646
	-2.49
	-0.988
	-1.94
	-2.88
	-1.39
	-2.65
	-1.74
	-2.82
	-2.47
	-2.76
	-3.13
	-3.39
	-2.29
	-2.7
	-2.74
	-2.78
	-0.324
	-2.5
	-2.19
	-2.94
	-3.27
	-1.98
	-2.51
	-2.59
	-2.07
	-2.78
	-2.68
	-2.54
	-2.86
	-2.46
	-2.63
	-2.97
	-3.13
	-2.88
	-2.58
	-3.14
	-2.77
	-2.75
	-2.98
	-2.48
	-2.28
	-2.5
	-2.25
	-2.3
	-2.6
	-1.3
	-2.78
	-2.21
	-1.25
	-2.83
	-2.51
	-3.24
	-2.71
	-3.38
	-3.1
	-2.8
	-3.07
	-2.46
	-2.8
	-1.88
	-2.7
	-2.85
	-3.32
	-2.1
	-2.44
	-3.04
	-2.17
	-2.01
	-1.09
	-2.66
	-3.22
	-2.26
	-3.23
	-2.13
	-2.36
	-2.41
	-2.87
	-3.03
	-2.8
	-2.4
	-3.02
	-0.46
	-2.82
	-2.51
	-0.378
	-2.34
	-3.09
	-2.78
	-2.76
	-2.49
	-1.88
	-2.71
	-2.82
	-2.18
	-2.32
	-2.51
	-2.76
	-2.6
	-3.34
	-2.06
	-2.56
	-2.45
	-2.01
	-2.76
	-2.24
	-3.37
	-2.83
	-2.75
	-2.65
	-3.24
	-3.02
	-2.63
	-2.48
	-2.22
	-1.79
	-2.87
	-2.19
	-2.72
	-2.36
	-2.28
	-3.01
	-3.23
	-2.89
	-2.93
	-2.47
	-2.73
	-0.938
	-2.88
	-0.387
	-2.39
	-2.78
	-2.9
	-2.34
	-2.33
	-2.95
	-2.65
	-2.84
	-2.7
	-2.82
	-2.6
	-2.27
	-2.39
	-2.23
	-1.93
	-0.306
	-2.95
	-2.71
	-2.44
	-2.05
	-2.71
	-0.743
	-1.66
	-1.75
	-1.85
	-2.98
	-2.33
	-2.79
	-2.38
	-2.52
	-2.07
	-2.74
	-2.39
	-1.98
	-0.615
	-2.02
	-2.27
	-2.46
	-2.82
	-0.614
	-2.92
	-2.92
	-0.304
	-1.99
	-0.909
	-0.522
	-2.01
	-2.31
	-2.95
	-2.95
	-2.48
	-2.52
	-2.86
	-3.15
	-2.29
	-1.98
	-2.65
	-2.68
	-2.95
	-2.61
	-0.316
	-2.96
	-3.15
	-2.18
	-3.08
	-3.24
	-2.57
	-2.83
	-2.91
	-2.47
	-2.07
	-2.76
	-3
	-2.04
	-3.38
	-2.09
	-3.3
	-2.77
	-2.79
	-0.676
	-1.65
	-3.14
	-2.22
	-2.67
	-2.89
	-2.7
	-2.56
	-2.64
	-2.79
	-0.739
	-2.19
	-2.19
	-1.19
	-3.05
	-2.85
	-3.12
	-1.88
	-2.75
	-2.62
	-0.63
	-3.3
	-2.56
	-2.8
	-2.83
	-2.79
	-2.8
	-3.02
	-2.99
	-2.79
	-2.75
	-2.96
	-3.16
	-0.796
	-0.394
	-1.95
	-2.71
	-3.03
	-3.32
	-3.23
	-3.26
	-3.03
	-2.37
	-2.39
	-2.99
	-2.51
	-3.04
	-2.29
	-3.2
	-2.36
	-3.13
	-2.83
	-2.82
	-3.1
	-2.47
	-3.33
	-0.402
	-2
	-2.99
	-2.41
	-2.15
	-2.32
	-2.75
	-2.16
	-1.94
	-2.86
	-2.41
	-3.12
	-1.79
	-2.01
	-2.71
	-2.58
	-2.61
	-2.38
	-1.21
	-0.557
	-3.41
	-2.97
	-3.02
	-2.46
	-2.53
	-3.09
	-2.44
	-0.646
	-2.35
	-3.08
	-2.16
	-2.47
	-1.18
	-0.399
	-2.16
	-2.64
	-2.42
	-1.73
	-2.49
	-2.76
	-1.61
	-2.32
	-2.75
	-2.95
	-2.92
	-3.23
	-2.22
	-2.98
	-3.02
	-3
	-2.24
	-0.526
	-2.49
	-0.334
	-2.95
	-2.98
	-2.72
	-3.08
	-3.36
	-2.08
	-2.64
	-3.17
	-2.71
	-2.05
	-2.82
	-2.84
	-2.71
	-2.33
	-2.48
	-2.43
	-2.94
	-2.27
	-2.94
	-1.7
	-2.74
	-2.06
	-2.47
	-0.691
	-1.95
	-1.74
	-2.87
	-2.07
	-2.03
	-2.37
	-2.63
	-2.5
	-1.71
	-2.26
	-2.42
	-3.03
	-2.33
	-2.92
	-2.08
	-3.22
	-2.87
	-3.13
	-2.12
	-1.98
	-0.342
	-1
	-3.07
	-2.48
	-2.66
	-2.47
	-1.36
	-2.77
	-2.62
	-2.08
	-0.717
	-2.21
	-2.55
	-1.97
	-2.28
	-2.89
	-2.2
	-2.79
	-2.58
	-2.96
	-2.68
	-0.499
	-2.92
	-2.27
	-2.99
	-2.34
	-2.43
	-2.91
	-3.26
	-2.48
	-2.69
	-2.53
	-2.5
	-0.881
	-3.06
	-2.78
	-3.02
	-3.32
	-2.62
	-2.7
	-0.619
	-2.92
	-2.34
	-1.79
	-2.5
	-3.13
	-2.36
	-2.28
	-2.09
	-3.27
	-3.11
	-2.71
	-2.7
	-2.29
	-3.23
	-2.12
	-2.36
	-3.24
	-2.96
	-2.73
	-2.78
	-3.28
	-2.23
	-3.01
	-2.74
	-2.97
	-2.26
	-2.17
	-2.98
	-3.37
	-2.01
	-2.63
	-2.67
	-2.69
	-3.2
	-3.18
	-2.84
	-0.991
	-2.52
	-2.13
	-2.94
	-2.68
	-2.55
	-2.74
	-3.3
	-2.44
	-0.77
	-2.77
	-3.1
	-3.42
	-3.08
	-0.917
	-0.71
	-2.69
	-2.38
	-2.53
	-0.9
	-2.75
	-2.64
	-2.29
	-2.96
	-2.7
	-2.63
	-2.62
	-0.861
	-2.69
	-2.18
	-2.47
	-2.23
	-2.89
	-0.855
	-2
	-2.62
	-3.42
	-2.92
	-1.96
	-2.77
	-2.82
	-2.04
	-2.12
	-2.32
	-2.47
	-1.19
	-2.75
	-3.44
	-0.428
	-1.31
	-2.49
	-2.13
	-3.09
	-2.92
	-0.414
	-2.79
	-2.87
	-2.98
	-1.99
	-2.53
	-2.62
	-2.51
	-2.4
	-2.32
	-2.47
	-2.67
	-3.08
	-1.88
	-2.37
	-2.53
	-2.84
	-2.31
	-2.73
	-2.94
	-2.68
	-1.24
	-3.15
	-3.09
	-2.21
	-2.42
	-2.35
	-2.42
	-2.43
	-2.94
	-2.82
	-2.83
	-2.86
	-2.04
	-1.65
	-3.04
	-3.54
	-2.57
	-2.91
	-2.32
	-3.07
	-2.54
	-2.39
	-3.18
	-2.22
	-3.18
	-3.04
	-2.93
	-2.7
	-2.55
	-2.84
	-2.25
	-1.03
	-2.47
	-2.09
	-2.1
	-3.02
	-2.06
	-2.96
	-2.27
	-0.514
	-3.02
	-2.39
	-3.25
	-2.75
	-2.4
	-2.81
	-2.54
	-2.6
	-2.22
	-2.44
	-3.09
	-0.858
	-2.6
	-3.09
	-0.383
	-2.19
	-3.11
	-2.29
	-2.15
	-3.12
	-3.01
	-2.53
	-2.83
	-3.21
	-2.16
	-1.99
	-3.13
	-2.12
	-2.85
	-0.497
	-2.61
	-0.969
	-2.02
	-1.81
	-3.17
	-2.65
	-2.32
	-3.07
	-2.55
	-1.96
	-2.71
	-2.27
	-3.06
	-2.71
	-0.313
	-2.38
	-3.32
	-2.44
	-3.31
	-3.14
	-3.1
	-2.92
	-1.94
	-2.08
	-2.54
	-1.09
	-2.37
	-1.1
	-1.67
	-2.98
	-2.25
	-2.83
	-3.3
	-0.514
	-2.93
	-2.85
	-2.02
	-2.27
	-2.75
	-1.72
	-2.89
	-2.64
	-2.59
	-3.05
	-2.51
	-2.79
	-2.91
	-0.543
	-2.98
	-3.24
	-2.96
	-3.33
	-3.46
	-2.68
	-1.99
	-2.93
	-3.04
	-2.76
	-2.46
	-3.03
	-2.9
	-2.73
	-3.09
	-2.41
	-3.46
	-2.47
	-2.8
	-3.17
	-2.96
	-3.07
	-3.03
	-0.58
	-2.58
	-3.13
	-2.76
	-2.43
	-2.66
	-2.95
	-3.06
	-2.58
	-2.97
	-3.03
	-3.12
	-3.07
	-2.53
	-2.18
	-2.74
	-0.436
	-2.66
	-2.28
	-2.96
	-2.86
	-2.73
	-2.57
	-2.46
	-2.16
	-1.99
	-2.95
	-2.17
	-3.09
	-3.26
	-2.58
	-2.92
	-2.02
	-2.28
	-2.77
	-2.08
	-3.05
	-2.78
	-2.9
	-2.7
	-2.07
	-2.13
	-3.04
	-2.23
	-2.56
	-3.07
	-2.03
	-2.66
	-3.21
	-3.12
	-2.64
	-3.36
	-1.7
	-3.12
	-2.02
	-2.34
	-2.07
	-2.53
	-2.74
	-0.355
	-2.55
	-2.8
	-2.84
	-2.83
	-2.29
	-2.62
	-2.97
	-2.76
	-2.39
	-1.83
	-3.19
	-2.02
	-2.85
	-3.01
	-2.32
	-2.7
	-1.68
	-3.15
	-2.38
	-2.88
	-2.85
	-2.36
	-2.6
	-2.72
	-2.49
	-3.34
	-2.01
	-2.81
	-2.6
	-2.66
	-2.22
	-3.11
	-2.68
	-2.2
	-2.68
	-3.34
	-2.55
	-1.92
	-2.62
	-0.673
	-2.45
	-2.53
	-2.71
	-2.37
	-2.53
	-0.785
	-2.77
	-2.92
	-2.63
	-3.17
	-2.91
	-2.55
	-2.25
	-1.77
	-2.55
	-2.41
	-2.59
	-2.47
	-3.27
	-2.57
	-2.56
	-2.97
	-2.24
	-2.92
	-2.86
	-3.2
	-3.15
	-2.09
	-3.13
	-3.16
	-2.6
	-2.6
	-2.41
	-3.05
	-0.966
	-2.94
	-2.82
	-2.43
	-2.3
	-2.19
	-1.52
	-2.55
	-2.92
	-2.62
	-0.692
	-2.58
	-2.68
	-2.6
	-1.54
	-3.12
	-3.13
	-3.23
	-3.05
	-2.99
	-2.79
	-3.34
	-2.93
	-2.76
	-2.73
	-3.45
	-2.74
	-2.73
	-1.87
	-2.06
	-2.29
	-2.3
	-2.22
	-2.21
	-2.64
	-2.83
	-2.46
	-2.96
	-0.485
	-2.67
	-2.43
	-2.48
	-0.98
	-2.07
	-2.18
	-2.45
	-2.54
	-2.94
	-3.38
	-3.18
	-3.07
	-2.92
	-2.6
	-1.67
	-3.46
	-2.46
	-2.79
	-0.422
	-0.573
	-2.35
	-3.13
	-3.4
	-3.17
	-2.62
	-2.5
	-2.54
	-3.19
	-3.24
	-2.63
	-2.2
	-2.54
	-2.73
	-1.3
	-2.6
	-3.2
	-3.35
	-3.34
	-2.21
	-2.67
	-3.36
	-2.96
	-2.85
	-2.96
	-0.309
	-3.04
	-3.16
	-3.23
	-1.92
	-2.29
	-1.51
	-2.48
	-2.78
	-1.95
	-2.55
	-2.81
	-1.89
	-2.41
	-2.25
	-3.01
	-1.74
	-2.7
	-2.83
	-2.42
	-1.65
	-2.37
	-2.07
	-2.33
	-2.41
	-3
	-2.58
	-2.87
	-2.9
	-2.49
	-3.33
	-2.08
	-3.02
	-2.8
	-2.68
	-2.08
	-2.91
	-2.69
	-1.96
	-0.824
	-3.32
	-2.95
	-2.44
	-1.84
	-2.99
	-3.32
	-2.32
	-2.18
	-2.18
	-2.82
	-2.88
	-3.27
	-3.08
	-2.1
	-2.98
	-2.52
	-2.58
	-2.35
	-1.52
	-2.16
	-2.53
	-2.44
	-3.25
	-1.92
	-2.75
	-2.4
	-3.02
	-0.302
	-2.35
	-2.63
	-3.14
	-3.38
	-1.13
	-3.02
	-2.93
	-2.9
	-2.46
	-2.56
	-1.32
	-2.89
	-2.71
	-3
	-2.74
	-2.48
	-2.8
	-0.404
	-3.02
	-2.99
	-2.83
	-3.13
	-1.91
	-3.09
	-2.91
	-2.97
	-2.77
	-0.411
	-2.77
	-2.29
	-2.56
	-2.57
	-2.93
	-2.82
	-2.58
	-2.17
	-2.88
	-2.49
	-2.43
	-2.92
	-2.53
	-3.04
	-3.21
	-2.62
	-2.11
	-3.21
	-2.47
	-2.79
	-2.1
	-3.07
	-2.93
	-0.319
	-2.34
	-2.91
	-2.45
	-2.29
	-2.54
	-2.96
	-2.04
	-2.08
	-2.42
	-1.02
	-3.07
	-2.18
	-1.6
	-3.1
	-3.44
	-2.43
	-3.09
	-2.68
	-2.85
	-2.5
	-2.19
	-2.85
	-2.71
	-2.79
	-3.16
	-2.59
	-0.513
	-0.722
	-2.33
	-2.42
	-2.42
	-3.05
	-2.58
	-2.54
	-2.97
	-0.614
	-2.97
	-1.79
	-2.27
	-2.67
	-2.64
	-0.696
	-2.61
	-3.12
	-2.79
	-2.32
	-2.94
	-2.97
	-2.91
	-2.18
	-2.37
	-2.64
	-2.49
	-2.62
	-2.67
	-2.73
	-2.69
	-3.39
	-2.59
	-2.91
	-2.57
	-2.77
	-2.98
	-3.18
	-1.84
	-2.36
	-0.696
	-3.02
	-2.81
	-1.97
	-2.56
	-2.35
	-2.83
	-1.89
	-3.19
	-2.05
	-0.82
	-3.06
	-1.93
	-2.54
	-3
	-2.86
	-2.82
	-2.61
	-2.72
	-2.9
	-3.08
	-2.75
	-2.32
	-2.34
	-2.59
	-2.6
	-3.22
	-2.32
	-3.09
	-3.15
	-2.39
	-2.58
	-2.56
	-2.9
	-3.1
	-2.21
	-2.42
	-3.05
	-2.62
	-2.89
	-2.21
	-2.54
	-2.95
	-2.77
	-2.64
	-1.81
	-2.53
	-2.29
	-0.988
	-2.75
	-0.433
	-2.23
	-2.84
	-2.48
	-3.36
	-0.323
	-0.439
	-2.8
	-3.31
	-2.17
	-2.13
	-2.29
	-2.13
	-2.32
	-2.52
	-2.69
	-2.54
	-3.32
	-2.29
	-3.08
	-2.64
	-2.07
	-0.707
	-2.97
	-2.83
	-2.36
	-3.28
	-2.55
	-2.45
	-2.53
	-1.73
	-2.95
	-2.21
	-2.66
	-2.66
	-3
	-1.84
	-0.615
	-2.58
	-2.51
	-2.66
	-3
	-2.3
	-2.2
	-2.74
	-2.83
	-2.5
	-2.63
	-2.11
	-2.48
	-0.656
	-3.21
	-2.38
	-3.12
	-1.88
	-1.17
	-3.42
	-2.57
	-2.53
	-2.66
	-0.448
	-3.07
	-2.08
	-2.08
	-1.94
	-1.95
	-0.428
	-2.45
	-2.11
	-2.14
	-1.94
	-2.21
	-2.56
	-2.22
	-2.14
	-3.46
	-2.32
	-3.28
	-2.67
	-2.83
	-2.2
	-3
	-2.88
	-3.06
	-3
	-2.74
	-1.96
	-2.98
	-2.29
	-3
	-1.95
	-2.6
	-2.24
	-2.84
	-2.94
	-2.76
	-2.87
	-2.44
	-2.99
	-2.78
	-2.14
	-2.55
	-2.82
	-2.63
	-2.3
	-2.4
	-3.36
	-2.1
	-2.64
	-2.49
	-2.3
	-2.37
	-3.32
	-2.74
	-2.98
	-2.08
	-3
	-2.46
	-3.04
	-2.53
	-2.28
	-3.31
	-2.34
	-1.79
	-2.62
	-3.47
	-3.09
	-2.07
	-2.92
	-3.07
	-1.96
	-3.01
	-2.15
	-3.1
	-3.07
	-0.359
	-2.87
	-2.17
	-2.55
	-3.14
	-2.18
	-2.38
	-2.54
	-2.83
	-2.81
	-3.08
	-2.34
	-2.75
	-2.84
	-2.97
	-2.81
	-2.88
	-2.94
	-2.2
	-2.73
	-1.9
	-2.56
	-2.53
	-3.11
	-3.08
	-1.74
	-2.62
	-3.05
	-0.332
	-2.49
	-2.32
	-2.6
	-1.86
	-3.09
	-2.83
	-3.03
	-2.73
	-2.16
	-3.13
	-2.86
	-2.83
	-0.586
	-2.49
	-1.81
	-2.34
	-3.06
	-0.573
	-2.91
	-2.81
	-2.91
	-3.09
	-2.63
	-1.87
	-2.86
	-2.82
	-2.23
	-2.8
	-2.77
	-3.39
	-2.61
	-2.2
	-2.27
	-2.75
	-2.86
	-0.392
	-3.08
	-2.34
	-2.81
	-3.43
	-3.35
	-2.42
	-1.98
	-3.07
	-3.01
	-3.37
	-2.38
	-2.27
	-1.6
	-3.03
	-0.436
	-2.38
	-2.75
	-2.45
	-2.84
	-1.84
	-2.52
	-3.11
	-2.54
	-2.53
	-2.49
	-3.3
	-1.97
	-3.4
	-2.75
	-3.05
	-0.483
	-2.97
	-2.83
	-3.25
	-2.92
	-2.34
	-0.572
	-3.08
	-3.6
	-2.95
	-2.47
	-2.91
	-2.29
	-2.19
	-2.72
	-2.54
	-1.89
	-3.44
	-1.81
	-3.16
	-2.1
	-1.94
	-3.27
	-2.26
	-2.47
	-3.03
	-2.08
	-2.15
	-2.63
	-2.92
	-3.06
	-2.07
	-2.59
	-2.3
	-2.38
	-2.66
	-2.28
	-2.42
	-1.73
	-2.68
	-1.98
	-1.83
	-3.04
	-2.08
	-2.78
	-2.9
	-2.97
	-2.6
	-3.43
	-2.28
	-2.25
	-2.54
	-2.53
	-2.11
	-2.91
	-2.69
	-2.59
	-2.97
	-3.07
	-2.76
	-3
	-3.23
	-3.08
	-2.53
	-2.92
	-3.13
	-2.86
	-2.75
	-2.02
	-2.29
	-0.834
	-2.75
	-3.19
	-1.79
	-2.87
	-2.98
	-2.68
	-0.493
	-2.93
	-3.13
	-3.17
	-2.51
	-3.05
	-2.97
	-2.99
	-0.943
	-0.444
	-0.4
	-2.27
	-2.82
	-2.42
	-3
	-2.89
	-2.85
	-2.17
	-2.38
	-2.67
	-3.05
	-1.97
	-2.38
	-3.01
	-2.1
	-2.67
	-0.785
	-0.346
	-3.17
	-2.61
	-2.8
	-3.04
	-1.98
	-1.02
	-2.58
	-2.47
	-2.37
	-1.77
	-2.75
	-2.29
	-2.47
	-2.53
	-3
	-2.34
	-3.29
	-1.95
	-0.75
	-2.59
	-2.45
	-2.67
	-2.28
	-2.86
	-3.53
	-2.8
	-3.06
	-2.99
	-3
	-0.398
	-2.46
	-2.8
	-2.89
	-2.94
	-2.36
	-2.46
	-3.24
	-1.76
	-2.89
	-2.54
	-2.93
	-2.75
	-2.75
	-1.39
	-2.5
	-2.85
	-1.89
	-0.526
	-2.4
	-1.76
	-2.67
	-2.9
	-2.78
	-0.503
	-3.05
	-3.18
	-2.41
	-1.23
	-2.78
	-2.94
	-3.02
	-2.18
	-2.66
	-2.7
	-2.61
	-3.16
	-3
	-1.61
	-1.54
	-2.84
	-3.44
	-3.06
	-2.78
	-2.2
	-2.9
	-3.25
	-3.37
	-3.05
	-2.29
	-1.4
	-2.03
	-2.84
	-2.12
	-2.86
	-2.41
	-0.524
	-2.27
	-3.21
	-2.24
	-2.97
	-2.83
	-2.39
	-3.14
	-2.43
	-3.16
	-3
	-2.96
	-2.59
	-2.4
	-2.78
	-1.22
	-2.12
	-3.48
	-1.87
	-2.85
	-2.75
	-2.38
	-2.7
	-2.75
	-2.38
	-2.92
	-3.06
	-3.27
	-2.93
	-3.13
	-3.05
	-2.21
	-2.15
	-2.52
	-2.27
	-3.05
	-3.07
	-2.34
	-3.54
	-2.6
	-3.05
	-2.38
	-2.94
	-2.69
	-2.79
	-2.28
	-3.16
	-2.73
	-1.84
	-2.4
	-2.39
	-3.08
	-2.41
	-2.76
	-2.35
	-1.87
	-1.97
	-2.82
	-3.07
	-2.72
	-3.36
	-2.62
	-0.694
	-2.37
	-2.83
	-1.81
	-1.87
	-2.8
	-2.38
	-2.33
	-2.62
	-2.26
	-2.72
	-2.29
	-2.31
	-3.04
	-1.13
	-2.74
	-2.04
	-3.44
	-2.13
	-1.41
	-3.09
	-3.22
	-2.35
	-2.85
	-3.08
	-2.96
	-2.71
	-2.14
	-3.1
	-2.63
	-1.63
	-3.48
	-1.92
	-2.65
	-1.63
	-2.4
	-3.1
	-2.52
	-0.319
	-2.02
	-0.613
	-3.07
	-3.2
	-2.65
	-2.45
	-3.25
	-2.4
	-2.72
	-0.639
	-2.06
	-2.52
	-3.21
	-3.09
	-2.15
	-2.5
	-3.08
	-1.39
	-3.18
	-2.78
	-3.15
	-2.27
	-3.01
	-2.63
	-2.45
	-2.26
	-2.92
	-3.12
	-3.29
	-2.5
	-2.59
	-3.43
	-1.92
	-2.29
	-2.63
	-3.11
	-2.84
	-2.7
	-3.19
	-0.58
	-2.53
	-2.76
	-2.89
	-3.23
	-2.78
	-1.86
	-1.16
	-2.16
	-2.57
	-2.83
	-1.97
	-1.22
	-2.64
	-0.762
	-3.16
	-2.55
	-2.57
	-2.46
	-2.62
	-2.56
	-1.05
	-0.61
	-2.87
	-3.21
	-2.53
	-0.684
	-2.74
	-2.54
	-2.73
	-3.4
	-2.75
	-2.88
	-0.757
	-2.97
	-2.68
	-0.38
	-1.16
	-2.81
	-2.13
	-2.88
	-0.534
	-3.04
	-0.476
	-2.2
	-3.2
	-2.44
	-2.06
	-2.81
	-2.51
	-2.77
	-2.59
	-3.24
	-2.13
	-2.91
	-2.8
	-3.16
	-2.37
	-2.47
	-2.05
	-2.32
	-3.47
	-3.42
	-2.23
	-2.43
	-2.91
	-3.37
	-2.12
	-2.35
	-3.04
	-2.07
	-2.54
	-2.9
	-2.22
	-3.03
	-2.63
	-2.22
	-2.18
	-2.21
	-3.18
	-2.5
	-2.11
	-2.96
	-2.75
	-3.23
	-2.34
	-0.907
	-1.67
	-2.91
	-2.38
	-2.42
	-1.9
	-2.23
	-1.94
	-2.13
	-2.49
	-2.8
	-1.14
	-2.57
	-3.37
	-2.12
	-2.62
	-2.81
	-2.04
	-2.36
	-2.52
	-2.21
	-2.93
	-2.45
	-2.18
	-2.41
	-1.4
	-3.05
	-2.36
	-2.6
	-2.34
	-2.88
	-0.513
	-2.39
	-3.15
	-2.18
	-3.04
	-2.96
	-2.12
	-2.5
	-2.41
	-1.93
	-2.37
	-3.1
	-2.63
	-2.76
	-2.72
	-3.16
	-2.2
	-2.89
	-3.04
	-2.65
	-3.1
	-3.02
	-2.7
	-3.25
	-2.63
	-3.54
	-2.65
	-1.88
	-2.73
	-3.25
	-2.97
	-2.83
	-3.09
	-1.96
	-2.8
	-3.28
	-2.3
	-2.01
	-2.87
	-3.02
	-2.58
	-2.87
	-2.22
	-2.96
	-2.46
	-2.2
	-2.36
	-2.96
	-2.49
	-2.53
	-3.26
	-2.72
	-3.19
	-2.63
	-0.761
	-0.55
	-2.38
	-2.68
	-2.57
	-2.17
	-2.58
	-2.62
	-2.55
	-2.93
	-3.3
	-2.68
	-2.36
	-3.01
	-2.65
	-2.88
	-2.28
	-2.93
	-2.68
	-3.07
	-2.27
	-2.91
	-1.16
	-3.38
	-3.21
	-3
	-3
	-2.2
	-3.32
	-2.37
	-2.34
	-1.32
	-2.07
	-0.327
	-2.68
	-2.76
	-1.74
	-1.99
	-2.73
	-2.14
	-1.58
	-2.74
	-2.21
	-1.86
	-2.73
	-1.14
	-3.15
	-3.14
	-2.65
	-2.24
	-2.5
	-2.69
	-2.43
	-1.98
	-2.99
	-3.03
	-2.03
	-2.28
	-2.82
	-2.41
	-2.56
	-2.28
	-3.45
	-2.37
	-3.11
	-2.62
	-2.76
	-2.22
	-2.36
	-2.7
	-2.67
	-2.94
	-0.352
	-2.45
	-1.94
	-2.66
	-2.84
	-2.95
	-2.9
	-1.83
	-2.88
	-2.36
	-2.59
	-2.16
	-2.74
	-2.3
	-0.991
	-3.13
	-1.96
	-3.02
	-0.513
	-3.08
	-2.39
	-2.22
	-1.24
	-2.29
	-2.48
	-2.15
	-0.313
	-3.29
	-0.785
	-1.72
	-2.64
	-3.21
	-0.505
	-0.303
	-2.39
	-2.04
	-2.54
	-2.42
	-2.43
	-3.09
	-2.68
	-2.96
	-2.84
	-2.48
	-2.42
	-2.53
	-2.11
	-2.54
	-2.83
	-3.35
	-1.8
	-2.45
	-3.32
	-2.55
	-2.73
	-2.52
	-2.63
	-3.35
	-2.1
	-2.58
	-0.599
	-2.55
	-1.83
	-2.79
	-2.63
	-2.46
	-2.74
	-2.55
	-2.73
	-2.89
	-2.41
	-2.55
	-1.94
	-2.99
	-2.85
	-2.5
	-2.06
	-2.65
	-2.13
	-2.9
	-2.93
	-2.77
	-2.55
	-2.1
	-2.6
	-2.25
	-2.18
	-2.62
	-0.946
	-2.73
	-2.98
	-2.56
	-2.49
	-2.56
	-1.14
	-3.09
	-2.9
	-2.22
	-2.23
	-3.04
	-1.49
	-2.87
	-2.69
	-2.77
	-2.65
	-2.84
	-3.06
	-2.68
	-1.65
	-2.08
	-2.87
	-3
	-2.2
	-2.2
	-2.78
	-2.25
	-2.72
	-0.968
	-3.11
	-2.63
	-2.24
	-3.08
	-2.71
	-2.39
	-2.76
	-2.7
	-1.06
	-3.21
	-2.66
	-0.473
	-2.69
	-3.1
	-2.72
	-2.81
	-0.469
	-2.43
	-2.25
	-2.52
	-2.83
	-0.38
	-2.68
	-2.88
	-3.38
	-3.02
	-2.71
	-0.93
	-3
	-2.6
	-2.94
	-2.41
	-3
	-2.44
	-2.34
	-3.08
	-3.42
	-2.56
	-2.61
	-2.36
	-3.35
	-1.92
	-2.42
	-3.07
	-2.78
	-3.11
	-3.02
	-1.94
	-2.57
	-3.04
	-2.49
	-1.99
	-2.84
	-2.99
	-2.23
	-2.96
	-2.35
	-2.65
	-1.49
	-3.2
	-2.94
	-2.52
	-2.94
	-0.616
	-2.54
	-1.17
	-2.99
	-3.26
	-2.49
	-2.32
	-2.09
	-2.95
	-2.8
	-1.85
	-2.82
	-2.28
	-2.56
	-2.31
	-2.23
	-2.8
	-2.58
	-2.23
	-1.97
	-2.12
	-1.99
	-2.51
	-2.57
	-2.88
	-3.03
	-2.68
	-2.42
	-3.11
	-2.26
	-2.91
	-0.365
	-3.15
	-0.769
	-2.61
	-2.95
	-2.66
	-2.88
	-2.68
	-2.87
	-2.34
	-2.57
	-2.94
	-1.98
	-2.07
	-2.23
	-1.56
	-2.49
	-1.64
	-2.13
	-2.47
	-3.05
	-3.31
	-2.73
	-3.07
	-3.02
	-3.59
	-3
	-2.23
	-2.65
	-3.25
	-2.26
	-2.32
	-2.25
	-2.92
	-3.28
	-2.58
	-3.14
	-2.31
	-2.83
	-2.1
	-1.84
	-2.53
	-1.74
	-2.84
	-2.35
	-2.71
	-3.26
	-2.33
	-2.25
	-2.54
	-3.03
	-3.12
	-3.27
	-3.03
	-2.54
	-1.99
	-2.36
	-2.69
	-2.21
	-2.76
	-2.94
	-3.02
	-3.49
	-0.765
	-1.21
	-2.57
	-2.16
	-2.88
	-2.52
	-0.618
	-2.91
	-1.41
	-2.52
	-2.67
	-2.72
	-3.03
	-2.96
	-3.26
	-3.36
	-3.03
	-2.46
	-1.82
	-0.768
	-0.639
	-2.4
	-3.19
	-3.16
	-3.02
	-2.53
	-2.12
	-3.23
	-2.22
	-2.53
	-2.8
	-2.55
	-2.8
	-2.97
	-1.41
	-3.27
	-2.71
	-3.2
	-2.94
	-1.97
	-2.12
	-3.02
	-2.41
	-3.21
	-2.37
	-1.82
	-2.74
	-2.3
	-2.16
	-2.6
	-2.12
	-0.652
	-3.1
	-2
	-2.84
	-2.03
	-2.63
	-2.76
	-2.48
	-2.56
	-0.653
	-1.81
	-2.51
	-2.97
	-1.89
	-2.19
	-3.19
	-3.18
	-2.17
	-3.54
	-2.67
	-2.82
	-2.7
	-2.5
	-3.02
	-2.7
	-2.75
	-2.15
	-1.87
	-2.77
	-2.93
	-2.34
	-2.86
	-3.05
	-2.42
	-2.89
	-2.67
	-2.28
	-2.19
	-1.5
	-3.2
	-3.1
	-0.443
	-2.79
	-3
	-2.35
	-2.01
	-0.324
	-1.94
	-2.33
	-2.87
	-2.7
	-2.94
	-2.44
	-3
	-2.91
	-2.98
	-2.65
	-2.41
	-2.12
	-1.98
	-3.29
	-2.74
	-2.57
	-2.38
	-3.17
	-1.96
	-2.66
	-1.91
	-0.747
	-3
	-0.512
	-2.75
	-2.41
	-1.03
	-2.99
	-2.41
	-3.09
	-2.51
	-1.56
	-3.16
	-2.15
	-2.79
	-2.55
	-2.81
	-2.74
	-2.55
	-3.17
	-2.92
	-2.86
	-3.13
	-2.58
	-2.53
	-2.52
	-1.94
	-2.45
	-3.32
	-0.604
	-0.307
	-2.73
	-2.53
	-2.45
	-3.02
	-2.1
	-2.69
	-2.59
	-2.83
	-2.2
	-2.57
	-0.957
	-3.19
	-2.17
	-2.85
	-2.95
	-2.4
	-2.59
	-3.04
	-1.77
	-2.85
	-2.76
	-2.55
	-2.57
	-2.37
	-1.95
	-2.81
	-2.41
	-2.58
	-2.77
	-2.1
	-0.561
	-3.13
	-2.26
	-2.75
	-3.01
	-2.04
	-2.21
	-0.372
	-3.01
	-2.77
	-2.9
	-2.51
	-2.5
	-0.796
	-3.23
	-0.328
	-2.8
	-2.53
	-2.94
	-1.82
	-2.74
	-3.44
	-3.04
	-2.64
	-2.24
	-3.14
	-2.85
	-1.95
	-2.47
	-2.37
	-0.841
	-2.1
	-1.79
	-2.31
	-2.62
	-1.96
	-3.05
	-2.91
	-1.67
	-1.11
	-2.46
	-2.71
	-2.31
	-2.83
	-2.87
	-2.94
	-2.63
	-2.26
	-2.97
	-2.19
	-3.16
	-1.15
	-2.17
	-1.88
	-2.38
	-2.14
	-3.04
	-2.57
	-2.86
	-2.46
	-2.62
	-2.05
	-2.37
	-2.53
	-2.83
	-2.96
	-2.65
	-2.36
	-2.14
	-2.81
	-1.05
	-2.9
	-3.13
	-3.19
	-2.71
	-2.75
	-3.15
	-2.62
	-2.84
	-2.77
	-2.48
	-2.14
	-2.99
	-3.24
	-2.91
	-3.09
	-2.06
	-3.07
	-2.71
	-2.82
	-3.1
	-1.72
	-2.24
	-1.97
	-0.773
	-2.04
	-2.08
	-2.48
	-3.12
	-2.58
	-2.32
	-3.2
	-2.59
	-3.02
	-3.42
	-2.73
	-1.72
	-3.06
	-2.9
	-3.06
	-3.19
	-3.19
	-2.71
	-2.76
	-3.21
	-0.48
	-2.83
	-2.32
	-2.59
	-3.04
	-3.24
	-2.7
	-0.452
	-2.24
	-2.86
	-3.47
	-2.42
	-2.2
	-2.64
	-2.17
	-2.23
	-2.81
	-2.69
	-2.25
	-2.69
	-2.55
	-1.98
	-3
	-3.12
	-2.47
	-2.84
	-2.83
	-2.68
	-2.76
	-2.78
	-2.2
	-2.28
	-2.41
	-3
	-2.91
	-3.06
	-3.3
	-3.31
	-3.02
	-0.311
	-2.55
	-2.63
	-3.13
	-2.92
	-2.65
	-2.2
	-2.66
	-3.15
	-3.04
	-2.66
	-3.3
	-2.54
	-2.59
	-2.33
	-0.859
	-1.35
	-3.16
	-2.8
	-2
	-2.19
	-1
	-2.14
	-1.95
	-2.97
	-0.82
	-2.78
	-2.79
	-2.96
	-2.73
	-2.37
	-2.02
	-1.8
	-2.31
	-3.15
	-2.31
	-2.69
	-2.22
	-2.72
	-1.93
	-1.25
	-2.73
	-3.15
	-0.32
	-3.06
	-2.91
	-3
	-3.24
	-2.69
	-2.85
	-2.61
	-2.25
	-2.42
	-0.836
	-2.7
	-2.84
	-3.15
	-2.96
	-2.67
	-2.82
	-2.89
	-2.39
	-2.39
	-3.4
	-2.59
	-3.05
	-1.19
	-0.918
	-2.7
	-1.93
	-2.53
	-3.07
	-0.654
	-3.09
	-0.427
	-2.95
	-3.09
	-2.37
	-2.6
	-2.89
	-2.93
	-2.84
	-3.1
	-2.61
	-3.09
	-2.77
	-2.17
	-2.19
	-3.14
	-2.56
	-2.77
	-3.03
	-0.399
	-2.77
	-2.13
	-3.01
	-2.35
	-2.44
	-1.98
	-2.08
	-1.94
	-2.96
	-2.45
	-3.16
	-2.64
	-2.52
	-2.81
	-1.71
	-2.62
	-2.69
	-2.65
	-2.58
	-2.37
	-2.52
	-2.37
	-2.41
	-2.94
	-3.05
	-2.56
	-2.63
	-2.79
	-2.51
	-2.24
	-3.47
	-2.52
	-3.32
	-2.86
	-2.61
	-2.01
	-2.73
	-3.18
	-2.75
	-2.88
	-1.04
	-2.39
	-1.33
	-2
	-2.39
	-2.04
	-2.99
	-2.69
	-2.93
	-2.4
	-3.52
	-2.2
	-2.19
	-3.14
	-3.1
	-2.77
	-2.7
	-1.49
	-1.63
	-2
	-2.37
	-2.08
	-2.28
	-1.92
	-2.07
	-2.23
	-2.88
	-0.402
	-2.69
	-2.92
	-2.12
	-3.13
	-2.15
	-3.24
	-2.39
	-2.18
	-1.23
	-2.39
	-3.35
	-2.39
	-1.2
	-2.85
	-3.47
	-2.55
	-2.96
	-2.52
	-2.07
	-2.32
	-2.76
	-1.07
	-2.3
	-2.49
	-3.04
	-2.31
	-2.13
	-2.63
	-2.57
	-2.37
	-3.16
	-2.13
	-1.68
	-2.43
	-2.08
	-2.47
	-0.362
	-2.66
	-3.13
	-2.13
	-1.87
	-2.02
	-2.21
	-2.44
	-3.14
	-1.84
	-2.89
	-0.833
	-3.22
	-2.94
	-2.94
	-2.17
	-2.87
	-3.14
	-3.05
	-3.54
	-2.6
	-1.95
	-2.85
	-2.78
	-2.57
	-0.894
	-2.26
	-2.8
	-2.5
	-2.4
	-0.412
	-2.9
	-2.47
	-2.12
	-2.94
	-1.72
	-2.65
	-2.47
	-3.17
	-3.37
	-2.25
	-2.52
	-3.15
	-0.353
	-1.64
	-3
	-2.74
	-2.78
	-3.05
	-2.67
	-2.36
	-2.2
	-2.53
	-3.01
	-2.55
	-0.524
	-2.79
	-2.73
	-2.68
	-1.95
	-2.48
	-1.97
	-3
	-3.04
	-2.94
	-1.56
	-2.51
	-3.48
	-3.21
	-2.25
	-2.92
	-3.02
	-3.26
	-3.17
	-2.78
	-2.61
	-2.43
	-2.55
	-2.32
	-3.07
	-2.63
	-2.35
	-3.32
	-2.81
	-3.12
	-1.92
	-2.72
	-2.25
	-1.88
	-2.69
	-1.9
	-2.77
	-2.02
	-2.57
	-0.933
	-2.38
	-2.15
	-3.52
	-2.24
	-2.06
	-3.14
	-2.63
	-3.09
	-2.63
	-2.6
	-2.46
	-1.83
	-2.99
	-2.87
	-1.12
	-2.31
	-3.1
	-2.16
	-2.19
	-2.68
	-2.96
	-1.89
	-2.15
	-2.75
	-3.06
	-0.739
	-3.46
	-1.9
	-3.29
	-2.5
	-2.34
	-2.92
	-3.03
	-2.54
	-2.11
	-0.445
	-2.07
	-3.08
	-2.28
	-2.6
	-2.81
	-2.23
	-3.08
	-2.94
	-3.46
	-2.31
	-0.824
	-2.26
	-0.435
	-3.11
	-3.21
	-2.62
	-2.17
	-2.68
	-2.89
	-1.1
	-0.365
	-2.25
	-2.96
	-1.68
	-2.92
	-2.43
	-3.04
	-2.73
	-2.45
	-2.44
	-2.95
	-3.01
	-3.21
	-1.26
	-2.23
	-2.07
	-2.61
	-0.333
	-2.68
	-2.09
	-1.87
	-2.29
	-2.38
	-2.76
	-3.06
	-2.39
	-0.64
	-1.38
	-2.43
	-0.717
	-2.99
	-2.97
	-3.25
	-2.87
	-2.58
	-2.15
	-2.53
	-2.58
	-2.29
	-2.78
	-2.86
	-1.95
	-3.08
	-3.06
	-2.93
	-2.26
	-2.69
	-2.6
	-2.29
	-2.19
	-2.93
	-2.07
	-2.93
	-2.84
	-3.12
	-2.54
	-3.21
	-2.86
	-2.37
	-2.14
	-1.57
	-3
	-2.59
	-2.7
	-2.37
	-2.86
	-2.15
	-3.08
	-2.76
	-0.614
	-3.07
	-2.14
	-2.53
	-0.339
	-1.53
	-2.09
	-1.67
	-3.11
	-2.9
	-3.06
	-2.69
	-3.29
	-3.18
	-2.91
	-2.9
	-3.36
	-3.32
	-2.88
	-2.13
	-2.62
	-2.81
	-2.55
	-2.58
	-2.55
	-2.45
	-2.65
	-2.21
	-2.13
	-2.67
	-0.644
	-3.11
	-2.76
	-2.96
	-0.492
	-0.584
	-2.96
	-2.25
	-2.44
	-2.92
	-2.98
	-2.36
	-0.32
	-0.646
	-3.29
	-2.5
	-2.66
	-2.66
	-2.78
	-2.94
	-2.21
	-3.36
	-2.92
	-3.03
	-3.36
	-2.08
	-1.95
	-2.28
	-2.96
	-2.23
	-2.67
	-2.65
	-2.15
	-3.04
	-3.15
	-2.03
	-3.06
	-2.04
	-2.22
	-2.32
	-3.17
	-2.87
	-2.51
	-2.17
	-2.37
	-2.89
	-0.477
	-2.55
	-3.13
	-3.02
	-3.47
	-2.26
	-2.18
	-3.56
	-2.89
	-2.81
	-2.08
	-3.25
	-2.29
	-2.55
	-3.06
	-2.27
	-2.1
	-3.43
	-2.79
	-3.13
	-2.99
	-2.44
	-3.09
	-2.45
	-2.74
	-1.51
	-3.04
	-2.56
	-3.44
	-2.68
	-3.24
	-2.26
	-2.71
	-2.81
	-3.08
	-2.36
	-2.09
	-1.54
	-2.5
	-2.87
	-3.03
	-3.16
	-2.5
	-2.72
	-2.83
	-3.03
	-2.26
	-2.91
	-2.5
	-2.26
	-2.31
	-2.94
	-0.671
	-2.1
	-2.76
	-2.2
	-2.11
	-3.05
	-2.44
	-2.4
	-2.27
	-1.97
	-1.87
	-2.58
	-2.24
	-3.18
	-2.71
	-3
	-3.01
	-2.47
	-2.27
	-3.06
	-2.96
	-2.37
	-2.79
	-0.58
	-3.05
	-3.39
	-0.511
	-1.81
	-2.34
	-2.7
	-2.36
	-2.78
	-2.62
	-2.64
	-2.04
	-1.36
	-2.23
	-2.74
	-3.13
	-2.66
	-2.36
	-2.32
	-3.34
	-2.44
	-3.5
	-2.5
	-2.76
	-3.13
	-2.05
	-3.09
	-2
	-2.88
	-2.86
	-3.07
	-2.62
	-1.01
	-2.79
	-3.03
	-2.61
	-2.99
	-2.35
	-2.23
	-0.99
	-1.53
	-0.889
	-2.98
	-0.544
	-2.48
	-3.08
	-1.56
	-2.76
	-2.91
	-1.93
	-3.01
	-1.93
	-3.17
	-2.25
	-1.43
	-1.97
	-2.78
	-1.13
	-2.83
	-2.46
	-2.4
	-2.56
	-2.02
	-2.79
	-2.66
	-0.837
	-2.22
	-2.85
	-2.38
	-3.03
	-2.65
	-2.55
	-2.33
	-2.84
	-2.47
	-3.12
	-1.03
	-2.55
	-1.64
	-3.41
	-2.58
	-2.17
	-2.09
	-2.65
	-3.02
	-2.24
	-2.96
	-3.09
	-2.82
	-0.321
	-2.33
	-2.6
	-2.54
	-2.66
	-2.37
	-2.59
	-1.23
	-2.28
	-2.73
	-2.61
	-3.44
	-2.67
	-2.18
	-2.96
	-2.52
	-2.79
	-2.48
	-0.552
	-2.22
	-0.645
	-2.49
	-0.49
	-0.992
	-2.61
	-2.26
	-3.34
	-2.03
	-2.47
	-0.489
	-2.03
	-0.83
	-2.82
	-2.6
	-2.02
	-2.76
	-1.7
	-2.35
	-2.21
	-2.83
	-2.6
	-2.83
	-2.23
	-3.05
	-2.54
	-2.5
	-3.15
	-1.34
	-0.984
	-3.05
	-2.14
	-3.12
	-2.95
	-3.05
	-2.93
	-2.82
	-2.84
	-3.08
	-2.63
	-0.496
	-2
	-2.39
	-2.74
	-2.75
	-1.17
	-2.6
	-2.61
	-0.362
	-3.04
	-2.96
	-2.6
	-2.42
	-2.72
	-2.87
	-2.7
	-2.74
	-2.96
	-3.22
	-0.355
	-2.96
	-2.08
	-0.31
	-2.56
	-2.74
	-2.96
	-0.829
	-2.7
	-2.49
	-2.8
	-1.85
	-2.32
	-3.07
	-2.34
	-2.55
	-3.03
	-2.91
	-1.81
	-2.46
	-2.66
	-2.65
	-2.61
	-2.29
	-2.11
	-0.358
	-2.19
	-2.96
	-0.424
	-3.2
	-0.895
	-2.85
	-3.19
	-2.01
	-2.91
	-1.48
	-2.31
	-2.75
	-0.723
	-2.6
	-2.11
	-2.91
	-2.75
	-2.28
	-3
	-2.44
	-1.96
	-1.46
	-2.44
	-2.76
	-2.87
	-2.64
	-2.49
	-3.01
	-2.85
	-3.36
	-2.37
	-2.39
	-2.93
	-2.84
	-2.83
	-3.33
	-3.22
	-2.67
	-3.19
	-2.86
	-0.428
	-2.59
	-2.79
	-3.09
	-2.8
	-0.317
	-2.62
	-2.82
	-0.531
	-2.7
	-2.64
	-2.7
	-2.95
	-2.9
	-2.3
	-2.38
	-2.62
	-3.37
	-3.14
	-2.35
	-2.08
	-0.48
	-2.09
	-2.46
	-2.62
	-2.42
	-2.59
	-0.408
	-2.99
	-2.59
	-2.85
	-1.89
	-3.37
	-2.5
	-2.51
	-2.52
	-1.97
	-2.25
	-2.82
	-2.74
	-0.32
	-2.81
	-3.21
	-2.66
	-2.37
	-2.05
	-3.05
	-2.42
	-2.55
	-3.07
	-2.34
	-2.45
	-1.9
	-2.76
	-2.62
	-2.94
	-2.89
	-1.23
	-2.36
	-2.42
	-3.06
	-2.7
	-2.43
	-2.09
	-2.42
	-2.83
	-2.3
	-0.58
	-3.13
	-2.76
	-2.62
	-2.83
	-3.02
	-2.47
	-3.02
	-0.548
	-2.53
	-3.12
	-2.45
	-2.86
	-2.16
	-1.98
	-2.59
	-2.9
	-2.91
	-3.32
	-2.76
	-2.25
	-2.03
	-2.7
	-2.89
	-0.593
	-2.93
	-3.06
	-2.89
	-2.87
	-2.69
	-2.1
	-2.9
	-2.3
	-2.35
	-2.82
	-2.38
	-2.35
	-2.8
	-2.73
	-2.21
	-2.19
	-2.63
	-2.24
	-3.16
	-3.24
	-2.81
	-2.74
	-3.25
	-2.85
	-2.42
	-2.46
	-2.85
	-2.66
	-2.46
	-2.21
	-2.85
	-1.9
	-3.01
	-2.51
	-2.61
	-1.92
	-2.85
	-2.73
	-2.03
	-3.35
	-2.42
	-2.16
	-2.62
	-2.14
	-3.11
	-2.49
	-0.903
	-0.395
	-2.72
	-1.92
	-2.1
	-0.649
	-2.8
	-2.38
	-2.33
	-2.52
	-3.15
	-2.15
	-2.94
	-3.06
	-0.615
	-2.61
	-2.86
	-2.87
	-2.8
	-2.21
	-2.46
	-2.7
	-2.08
	-3.1
	-1.94
	-2.16
	-2.42
	-0.672
	-3.53
	-3.04
	-3.14
	-2.9
	-0.427
	-3.05
	-2.1
	-2.42
	-3.09
	-2.77
	-3.33
	-2.81
	-2.83
	-0.659
	-2.92
	-2.28
	-2.55
	-2.86
	-2.4
	-2.42
	-1.51
	-2.54
	-1.99
	-1.21
	-2.79
	-2.86
	-3.08
	-2.59
	-2.71
	-0.402
	-1.02
	-2.14
	-2.88
	-2.38
	-2.95
	-0.832
	-0.397
	-2.83
	-3.24
	-2.25
	-2.66
	-1.91
	-0.737
	-2.71
	-3.03
	-1.87
	-2.49
	-2.32
	-3.38
	-2.21
	-2.27
	-2.42
	-3.17
	-2.71
	-2.35
	-2.98
	-3.1
	-2.14
	-2.46
	-2.67
	-2.71
	-0.515
	-2.43
	-3.08
	-2.71
	-2.58
	-1.74
	-2.39
	-2.77
	-0.524
	-2.17
	-3.18
	-0.494
	-2.89
	-2.78
	-3.06
	-2.53
	-1.93
	-1.67
	-0.669
	-2.72
	-2.08
	-3.31
	-1.95
	-3.29
	-3.29
	-2.42
	-2.59
	-0.766
	-2.79
	-2.51
	-2.96
	-2.84
	-2.68
	-3.07
	-2.8
	-2.97
	-2.5
	-0.716
	-2.34
	-2.91
	-2.7
	-2.5
	-0.605
	-2.72
	-2.86
	-2.91
	-3
	-0.382
	-2.3
	-0.8
	-3.09
	-1.96
	-2.04
	-2.79
	-2.87
	-0.709
	-2.42
	-2.48
	-2.5
	-0.698
	-3.02
	-2.95
	-2.84
	-1.82
	-2.1
	-1.77
	-2.64
	-1.92
	-2.73
	-0.356
	-1.76
	-2.8
	-2.58
	-1.89
	-2.82
	-2.88
	-2.58
	-2.88
	-2.5
	-3.02
	-2.64
	-2.8
	-2.57
	-2.97
	-1.61
	-3.02
	-2.41
	-3.07
	-0.632
	-2.12
	-0.428
	-3.25
	-2.05
	-1.86
	-2.87
	-3.39
	-2.8
	-2.41
	-3.7
	-2.93
	-2.77
	-2.9
	-2.27
	-2
	-3.47
	-1.76
	-2.36
	-2.7
	-2.7
	-3.08
	-2.6
	-2.66
	-0.613
	-2.33
	-3.04
	-2.8
	-3.02
	-2.62
	-2.24
	-3.38
	-2.29
	-2.31
	-1.72
	-2.94
	-1.7
	-2.43
	-2.78
	-2.26
	-2.82
	-0.379
	-2.86
	-2.6
	-2.52
	-3.04
	-2.7
	-2.73
	-2.66
	-2.22
	-2.56
	-2.02
	-1.62
	-0.451
	-0.392
	-2.35
	-2.4
	-2.68
	-2.5
	-2.92
	-3.02
	-3.12
	-1.98
	-3.16
	-3.04
	-2.13
	-0.718
	-2.57
	-0.605
	-2.61
	-2.74
	-2.78
	-1.52
	-1.72
	-2.64
	-1.86
	-2.78
	-2.19
	-2.76
	-2.7
	-2.96
	-2
	-0.319
	-3.11
	-2.74
	-2.56
	-2.02
	-3.23
	-2
	-2.84
	-2.54
	-2.37
	-2.98
	-0.673
	-2.12
	-1.94
	-2.94
	-3.15
	-2.41
	-1.8
	-2.92
	-3.26
	-2.86
	-2.69
	-2.09
	-2.79
	-0.369
	-2.52
	-2.65
	-1.95
	-2.49
	-2.63
	-2.55
	-1.6
	-1.81
	-2.62
	-2.31
	-3.2
	-1.95
	-2.63
	-2.02
	-2.74
	-2.66
	-2.09
	-2.43
	-1.68
	-2.62
	-2.33
	-3.21
	-2.46
	-3.06
	-2.48
	-2.45
	-1.9
	-2.11
	-2.78
	-3.24
	-1.4
	-2.62
	-2.3
	-2.13
	-2.57
	-2.77
	-2.11
	-0.315
	-2.02
	-2.59
	-2.32
	-2.86
	-2.59
	-2.71
	-3.06
	-2.71
	-2.99
	-2.92
	-2.19
	-2.31
	-2.79
	-3.53
	-2.78
	-2.06
	-2.21
	-2.79
	-0.61
	-1.54
	-1.29
	-3.28
	-2.2
	-1.75
	-3.23
	-1.25
	-2.27
	-2.75
	-2.5
	-3.14
	-3.2
	-2.2
	-3.05
	-2.43
	-2.31
	-0.86
	-2.64
	-2.49
	-2.4
	-2.58
	-2.24
	-2.63
	-1.99
	-2.32
	-1.99
	-2.42
	-3.63
	-1.36
	-3.04
	-2.94
	-2.58
	-2.37
	-0.58
	-2.94
	-2.1
	-1.81
	-0.716
	-3.07
	-2.43
	-2.86
	-2.15
	-1.95
	-3.03
	-3.23
	-2.77
	-2.39
	-2.5
	-0.572
	-2.59
	-2.59
	-2.67
	-1.15
	-2.62
	-3.42
	-2.87
	-2.62
	-2.65
	-1.72
	-3.02
	-2.25
	-2.41
	-0.349
	-0.407
	-3.27
	-2.85
	-3.06
	-2.99
	-2.42
	-3.13
	-2.85
	-2.99
	-2.61
	-2.8
	-2.15
	-2.21
	-1.88
	-1.31
	-2.47
	-3.26
	-2.86
	-3.18
	-3.33
	-3.12
	-2.21
	-3.16
	-1.19
	-3.01
	-2.4
	-2.69
	-2.54
	-0.755
	-0.457
	-1.95
	-3.11
	-2.73
	-2.86
	-3.23
	-3.1
	-1.99
	-2.96
	-2.29
	-2.41
	-3.51
	-2.14
	-2.91
	-2.62
	-1.96
	-2.41
	-2.84
	-2.48
	-2.91
	-3.34
	-3.03
	-1.62
	-2.52
	-2.52
	-0.74
	-2.55
	-2.84
	-2.42
	-0.754
	-3.14
	-0.307
	-0.779
	-2.83
	-2.32
	-2.85
	-2.43
	-2.41
	-3.18
	-2.38
	-2.94
	-2.11
	-3.16
	-2.09
	-2.63
	-2.04
	-2.81
	-2.31
	-2.84
	-3
	-2.69
	-2.86
	-2.72
	-2.41
	-2.11
	-2.32
	-2.75
	-2.43
	-1.69
	-2.1
	-2.82
	-3
	-2.29
	-2.9
	-0.628
	-2.88
	-2.8
	-1.87
	-2.48
	-1.56
	-2
	-2.41
	-2.27
	-3.46
	-2.28
	-2.7
	-2.59
	-3.08
	-2.51
	-0.36
	-3.29
	-2.91
	-2.02
	-2.85
	-2.79
	-2.94
	-2.81
	-0.568
	-2.64
	-2.91
	-1.68
	-2.58
	-0.802
	-3.09
	-2.21
	-2.22
	-1.09
	-3.13
	-2.95
	-2.27
	-1.9
	-1.84
	-2.51
	-2.84
	-0.379
	-3.5
	-0.893
	-3.2
	-2.83
	-0.377
	-2.82
	-3.47
	-2.37
	-2.87
	-1.93
	-2.6
	-2.57
	-3.32
	-2.83
	-2.26
	-0.453
	-2.41
	-3.27
	-0.363
	-2.89
	-2.92
	-2.12
	-3.26
	-0.387
	-3.37
	-3.1
	-2.71
	-1.69
	-2.82
	-2.66
	-2.53
	-3.2
	-0.879
	-0.648
	-3.22
	-2.57
	-2.63
	-0.782
	-3.04
	-2.67
	-2.91
	-2.7
	-2.36
	-2.97
	-2.26
	-2.71
	-3.01
	-3.35
	-0.558
	-2.66
	-1.23
	-1.87
	-2.57
	-0.427
	-2.77
	-2.33
	-3.15
	-2.23
	-2.27
	-2.58
	-2.42
	-1.14
	-2.59
	-2.46
	-2.3
	-1.88
	-3.16
	-2.62
	-1.08
	-2.6
	-3.08
	-2.19
	-2.47
	-2.28
	-2.61
	-2.58
	-2.67
	-2.44
	-2.91
	-2.62
	-2.49
	-2.75
	-0.343
	-2.16
	-2.59
	-2.72
	-3.23
	-0.742
	-2.69
	-2.75
	-2.84
	-2.35
	-2.95
	-3.15
	-2.4
	-2.34
	-2.9
	-2.55
	-3.03
	-2.26
	-3.02
	-3.36
	-2.9
	-1.07
	-2.07
	-2.39
	-2.54
	-2.45
	-2.87
	-2.95
	-1.8
	-2.31
	-2.27
	-2.89
	-2.8
	-2.62
	-1.96
	-2.94
	-2.97
	-1.84
	-2.05
	-2.19
	-2.17
	-0.606
	-1.99
	-1.32
	-2.54
	-2.18
	-2.3
	-2.83
	-2.26
	-2.07
	-2.32
	-3.21
	-2.04
	-2.97
	-2.63
	-0.634
	-0.575
	-2.5
	-2.58
	-0.349
	-2.95
	-3.16
	-2.36
	-0.411
	-2.87
	-3.02
	-2.34
	-3.03
	-1.19
	-2.27
	-2.05
	-2.61
	-3.11
	-3.06
	-2.12
	-2.02
	-2.97
	-2.47
	-2.67
	-3.17
	-2.99
	-2.75
	-2.74
	-3.37
	-2.28
	-2.43
	-2
	-3.29
	-2.79
	-2.24
	-2.3
	-1.93
	-2.63
	-2.64
	-3.01
	-2.23
	-1.93
	-2.05
	-2.13
	-2.96
	-2.8
	-2.02
	-3.13
	-2.91
	-1.03
	-2.53
	-2.98
	-2.96
	-2.32
	-2.74
	-2.74
	-2.67
	-0.837
	-1.93
	-1.87
	-2.81
	-2.57
	-2.57
	-2.18
	-0.376
	-1.8
	-2.21
	-2.38
	-3.5
	-3.31
	-2.26
	-2.58
	-1.88
	-0.635
	-1.96
	-2.03
	-2.73
	-2.6
	-2.09
	-1.91
	-2.48
	-2.5
	-2.5
	-2.65
	-2.65
	-3.26
	-2.47
	-3.16
	-0.458
	-2.42
	-3.46
	-3.27
	-2.74
	-2.41
	-2.88
	-2.28
	-2.81
	-2.16
	-2.42
	-3.33
	-3.22
	-2.28
	-2.95
	-2.14
	-2.67
	-2.57
	-2.73
	-2.83
	-3.23
	-2.78
	-3.16
	-3.15
	-2.65
	-3.02
	-2.93
	-2.63
	-2.51
	-2.96
	-2.37
	-1.51
	-2.65
	-1.7
	-0.371
	-3.5
	-3.44
	-3.15
	-1.86
	-2.42
	-2.68
	-2.96
	-2.8
	-2.79
	-2.05
	-0.623
	-2.31
	-2.75
	-1.72
	-2.61
	-2.43
	-2.91
	-2.54
	-3.38
	-2.62
	-2.5
	-2.2
	-2.87
	-2.46
	-2.78
	-3.05
	-2.39
	-0.337
	-2.68
	-2.39
	-2.62
	-0.934
	-2.51
	-2.94
	-1.25
	-2.59
	-3.02
	-2.5
	-2.35
	-2.13
	-2.59
	-1.79
	-2.45
	-0.822
	-2.04
	-2.79
	-2.52
	-2.5
	-2.72
	-2.11
	-1.93
	-2.77
	-2.47
	-1.9
	-2.66
	-2.62
	-2.41
	-3.17
	-2.72
	-3.13
	-2.67
	-3.23
	-2.18
	-2.9
	-2.95
	-2.58
	-2.35
	-2.98
	-2.12
	-2.18
	-0.914
	-1.8
	-3.31
	-2.33
	-2.68
	-1.67
	-3.17
	-2.85
	-2.63
	-2.25
	-2.97
	-2.35
	-3.36
	-2.15
	-0.323
	-1.69
	-2.78
	-2.18
	-2.31
	-2.8
	-3.58
	-1.33
	-3.02
	-2.29
	-2.32
	-2.78
	-2.87
	-3.31
	-3.52
	-2.53
	-2.86
	-2.78
	-2.11
	-2.18
	-0.441
	-2.95
	-2.92
	-2.2
	-2.65
	-2.61
	-2.59
	-2.94
	-2.46
	-2.89
	-1.83
	-1.14
	-3.13
	-2.68
	-2.75
	-2.52
	-2.18
	-2.91
	-2.81
	-2.8
	-3.03
	-2.54
	-2.24
	-3.02
	-3.14
	-2.26
	-3.25
	-3.13
	-3.06
	-3.48
	-3.03
	-2.14
	-2.61
	-2.49
	-3.64
	-2.05
	-2.81
	-3.36
	-2.38
	-2.54
	-3.2
	-2.41
	-3.12
	-2.14
	-2.93
	-3.1
	-2.42
	-1.96
	-0.583
	-2.93
	-3.15
	-3.51
	-2.3
	-2.25
	-2.68
	-3.03
	-3.15
	-3.02
	-3.25
	-3.25
	-2.88
	-2.7
	-3.2
	-1.91
	-3.04
	-0.65
	-2.97
	-2.99
	-2.98
	-2.87
	-2.85
	-2.62
	-2.13
	-2.87
	-2.05
	-0.397
	-1.85
	-3.63
	-3.03
	-2.73
	-2.74
	-2.59
	-2.27
	-2.53
	-3.24
	-2.46
	-2.78
	-2.21
	-3.06
	-3.04
	-2.9
	-0.377
	-2.32
	-3.07
	-2.08
	-3.05
	-2.48
	-2.08
	-3.04
	-2.1
	-0.336
	-2.45
	-2.22
	-0.973
	-2.4
	-2.84
	-2.23
	-2.2
	-2.12
	-0.498
	-2.59
	-2.92
	-2.88
	-2.05
	-2.13
	-2.92
	-3.11
	-2.93
	-2.88
	-2.53
	-3.13
	-2.85
	-2.17
	-0.489
	-1.95
	-1.61
	-2.41
	-3.58
	-2.89
	-2.46
	-2.37
	-2.07
	-3.31
	-2.66
	-3.15
	-2.58
	-2.92
	-2.85
	-0.369
	-2.05
	-3.02
	-3.07
	-2.74
	-2.18
	-2.25
	-0.316
	-2.69
	-3.09
	-2.85
	-3.05
	-2.2
	-2.16
	-1.72
	-3.07
	-2.3
	-2.1
	-2.44
	-3.02
	-3.19
	-3.14
	-2.93
	-3.29
	-2.75
	-2.3
	-2.37
	-2.6
	-2.65
	-2.16
	-3.28
	-2.66
	-1.83
	-3.05
	-1.32
	-2.8
	-2.26
	-2.58
	-2.89
	-2.77
	-0.922
	-3.05
	-2.4
	-2.29
	-2.79
	-2.17
	-3.19
	-2.38
	-2.39
	-2.69
	-0.574
	-2.59
	-2.26
	-1.94
	-3.23
	-2.38
	-2.67
	-3.01
	-2.52
	-3.05
	-2.38
	-2.99
	-2.29
	-2.66
	-2.6
	-2.55
	-3.44
	-1.97
	-0.639
	-1.8
	-2.24
	-2.66
	-3.71
	-2.48
	-1.98
	-2.25
	-3.14
	-3.08
	-1.92
	-2.81
	-0.441
	-0.52
	-2.91
	-2.87
	-2.47
	-2.11
	-0.315
	-2.82
	-2.89
	-1.46
	-0.947
	-2.55
	-2.85
	-3.39
	-2.32
	-1.85
	-2.46
	-2.94
	-3.05
	-1.88
	-3.21
	-2.47
	-2.37
	-2.93
	-3
	-2.08
	-2.3
	-3.21
	-2.27
	-2.55
	-2.82
	-3.15
	-2.62
	-2.25
	-1.3
	-2
	-2.5
	-2.73
	-2.35
	-2.99
	-3.09
	-2.22
	-2.5
	-2.46
	-2.97
	-1.88
	-2.38
	-2.32
	-2.75
	-2.53
	-2.63
	-2.42
	-2.64
	-3.25
	-2.52
	-2.84
	-0.383
	-2.79
	-2.52
	-2.57
	-2.43
	-0.367
	-2.76
	-3.06
	-2.25
	-2.98
	-2.27
	-2.02
	-2.75
	-3.08
	-3.48
	-2.27
	-2.6
	-2.63
	-0.744
	-2.4
	-2.75
	-0.483
	-2.1
	-1.26
	-2.32
	-0.305
	-2.06
	-2.2
	-0.894
	-2.91
	-2.79
	-0.518
	-2.58
	-2.82
	-2.08
	-2.44
	-2.19
	-3.1
	-2.28
	-2.09
	-2.81
	-2.44
	-2.19
	-2.22
	-2.98
	-2.93
	-2.44
	-3.11
	-3.03
	-2.78
	-0.315
	-2.39
	-3.04
	-0.672
	-3.29
	-2.43
	-2.46
	-2.56
	-2.7
	-2.18
	-2.49
	-2.17
	-2.79
	-1.75
	-3.03
	-2.88
	-2.85
	-2.82
	-2.88
	-0.476
	-2.73
	-1.64
	-2.47
	-2.69
	-3.25
	-2.79
	-2.78
	-2.16
	-1.77
	-0.679
	-3.06
	-1.94
	-2.64
	-3.19
	-1.71
	-2.66
	-1.85
	-2.57
	-2.04
	-2.92
	-2.65
	-2.48
	-2.47
	-0.436
	-3.08
	-2.26
	-3.05
	-2.67
	-2.73
	-2.73
	-2.59
	-2.54
	-3.01
	-2.74
	-1.7
	-2.6
	-0.736
	-3.19
	-2.6
	-3.07
	-2.28
	-2.52
	-2.8
	-1.75
	-2.3
	-3.14
	-2.99
	-2.69
	-1.5
	-0.754
	-2.84
	-2.71
	-2.42
	-2.15
	-2.34
	-2.89
	-1.25
	-2.37
	-3.31
	-2.22
	-2.65
	-1.98
	-2.34
	-2.73
	-2.46
	-2.81
	-2.9
	-2.61
	-0.595
	-2.38
	-2.36
	-3.73
	-2.96
	-2.73
	-2.47
	-2.69
	-2.89
	-2.89
	-2.3
	-1.82
	-2.36
	-0.418
	-2.46
	-3.12
	-3.4
	-2.55
	-3.03
	-0.372
	-1.74
	-2.51
	-2.82
	-2.41
	-2.38
	-3.31
	-2.96
	-3.04
	-2.58
	-3.26
	-0.708
	-1.88
	-3.11
	-0.329
	-1.28
	-2.93
	-0.467
	-2.76
	-2.85
	-3.03
	-0.403
	-2.81
	-0.673
	-2.39
	-3.03
	-1.06
	-1.06
	-0.777
	-3.5
	-3.11
	-2.84
	-3.03
	-2.15
	-2.28
	-2.89
	-3.29
	-2.2
	-0.447
	-2.3
	-1.66
	-0.468
	-3.3
	-2.66
	-2.99
	-2.51
	-2.69
	-2.98
	-2.1
	-2.85
	-2.63
	-2.85
	-2.22
	-1.7
	-2.76
	-3.03
	-3.11
	-2.55
	-2.48
	-2.07
	-3.08
	-2.69
	-2.79
	-3.01
	-2.04
	-2.46
	-1.26
	-2.63
	-3.49
	-1.96
	-3.24
	-0.322
	-2.62
	-2.57
	-2.36
	-2.46
	-2.39
	-2.4
	-2.71
	-1.68
	-3.13
	-2.83
	-3.15
	-2.46
	-2.7
	-2.38
	-1.79
	-0.626
	-2.42
	-3.17
	-3.37
	-2.08
	-2.82
	-2.44
	-2.56
	-2.98
	-3.16
	-3.35
	-2.51
	-2.45
	-0.484
	-3.31
	-3.32
	-2.76
	-2
	-2.73
	-2.87
	-2.34
	-1.89
	-2.89
	-2.04
	-0.496
	-2.76
	-2.66
	-2.41
	-1.92
	-1.56
	-3.29
	-2.77
	-2.73
	-2.38
	-0.65
	-2.64
	-2.47
	-2.97
	-2.54
	-2.17
	-0.45
	-2.94
	-2.95
	-2.78
	-2.09
	-3
	-2.97
	-2.98
	-2.75
	-2.06
	-0.686
	-3.12
	-3.24
	-2.89
	-2.75
	-2.12
	-2.15
	-3.22
	-2.51
	-1.98
	-2.69
	-2.64
	-2.71
	-2.98
	-2.65
	-2.46
	-3.27
	-1.86
	-3.01
	-2.18
	-2.34
	-2.93
	-2.53
	-1.97
	-2.53
	-3.14
	-0.303
	-2.37
	-2.53
	-2.93
	-2.53
	-2.56
	-1.9
	-3.3
	-0.542
	-1.04
	-3.36
	-0.887
	-3.08
	-2.92
	-0.971
	-2.89
	-0.549
	-0.665
	-2.22
	-2.93
	-1.48
	-2.41
	-0.758
	-1.74
	-2.62
	-2.88
	-3.06
	-2.18
	-2.94
	-3.23
	-2.1
	-2.99
	-3.27
	-2.59
	-3.12
	-2.77
	-3.02
	-2.62
	-2.15
	-2.38
	-3.05
	-2.5
	-2.14
	-2.64
	-2.43
	-2.95
	-2.55
	-2.18
	-2.22
	-3.21
	-2.23
	-2.81
	-2.9
	-2.46
	-3.52
	-2.33
	-2.92
	-2.08
	-3.57
	-2.52
	-2.11
	-1.75
	-1.86
	-2.73
	-2.4
	-2.85
	-3
	-2.78
	-3.04
	-2.6
	-2.56
	-2.91
	-2.37
	-2.53
	-1.92
	-2.8
	-2.67
	-2.66
	-2.73
	-2.08
	-3.03
	-2.14
	-3.34
	-2.61
	-2.99
	-2.95
	-3.03
	-2.99
	-2.62
	-1.61
	-3.2
	-2.17
	-2.87
	-1.87
	-2.78
	-2.54
	-2.54
	-2.16
	-2.85
	-2.48
	-2.35
	-2.56
	-2.76
	-1.98
	-2.47
	-0.329
	-2.92
	-2.26
	-2.71
	-2.46
	-2.54
	-2.62
	-2.39
	-2.12
	-0.722
	-2.5
	-2.02
	-1.78
	-2.94
	-0.858
	-2.07
	-2.68
	-2.64
	-2.22
	-1.81
	-2.92
	-2.32
	-2.83
	-2.78
	-2.91
	-2.92
	-2.48
	-2.19
	-3.07
	-2.29
	-0.361
	-2.67
	-2.42
	-2.38
	-2.85
	-2.28
	-3.26
	-2.76
	-2.2
	-3.12
	-2.46
	-3
	-2.66
	-0.559
	-0.586
	-2.93
	-3.21
	-2.06
	-2.32
	-3.4
	-2.03
	-3.41
	-0.735
	-2.85
	-2.25
	-3.24
	-0.609
	-2.8
	-3.16
	-3.18
	-2.73
	-2.13
	-0.885
	-2.73
	-3.01
	-3.13
	-2.42
	-2.06
	-2.08
	-2.57
	-2.14
	-0.461
	-2.29
	-3.09
	-0.486
	-2.51
	-2.75
	-2.17
	-0.573
	-2.59
	-1.97
	-2.89
	-2.35
	-3.03
	-2.61
	-2.18
	-2.63
	-3.14
	-2.14
	-2.42
	-2.42
	-1.77
	-2.26
	-0.471
	-2.87
	-2.61
	-2.72
	-0.39
	-2.17
	-3.01
	-0.389
	-1.68
	-2.64
	-0.41
	-1.54
	-3
	-3.09
	-2.13
	-2.97
	-2.68
	-1.45
	-2.29
	-2.73
	-2.68
	-3.16
	-2.28
	-2.72
	-2.61
	-2.24
	-2.41
	-3.31
	-2.99
	-1.76
	-2.69
	-3.12
	-2.05
	-2.42
	-3.33
	-2.75
	-2.84
	-2.48
	-2.85
	-2.45
	-3
	-1.92
	-3.07
	-3
	-3.02
	-2.71
	-2.3
	-2.53
	-2.7
	-2.48
	-2.63
	-2.59
	-2.63
	-2.48
	-0.471
	-3.39
	-2.09
	-2.11
	-2.54
	-0.659
	-2.98
	-2.57
	-2.65
	-1.49
	-2.81
	-3.07
	-3.09
	-2.43
	-2.94
	-2.73
	-3.13
	-2.88
	-3.1
	-0.495
	-1.4
	-3.46
	-3.02
	-2.84
	-2.99
	-2.16
	-2.04
	-2.41
	-2.16
	-3.32
	-3.28
	-0.919
	-3.26
	-2.51
	-2.54
	-0.508
	-3.09
	-2.19
	-1.82
	-2.91
	-2.52
	-0.404
	-2.83
	-2.11
	-2.24
	-3.02
	-3.1
	-2.4
	-3.13
	-3.24
	-2.2
	-3.02
	-2.12
	-2.74
	-2.99
	-2.87
	-2.6
	-3.03
	-2.56
	-2.39
	-1.92
	-3.1
	-2.99
	-3.12
	-0.818
	-2.24
	-1.8
	-2.62
	-2.52
	-3.02
	-2.49
	-3.02
	-0.63
	-0.43
	-3.35
	-3.02
	-2.76
	-2.81
	-0.776
	-3.14
	-1.73
	-3.03
	-2.74
	-3.07
	-2.67
	-2.48
	-2.11
	-2.54
	-2.71
	-2.76
	-2.66
	-1
	-2.92
	-2.57
	-2.11
	-0.557
	-2.46
	-2.69
	-2.77
	-2.64
	-2.28
	-2.97
	-2.92
	-0.508
	-2.65
	-2.13
	-0.831
	-1.12
	-2.89
	-3.04
	-0.574
	-1.58
	-2.51
	-2.32
	-2.5
	-0.345
	-3.04
	-2.95
	-2.51
	-0.43
	-3.46
	-2.46
	-2.69
	-3.05
	-2.77
	-3.02
	-1.82
	-0.322
	-2.72
	-1.43
	-1.92
	-2.98
	-2.63
	-2.87
	-1.59
	-1.37
	-2.68
	-2.68
	-2.32
	-2.73
	-2.5
	-2.49
	-1.19
	-1.69
	-3.08
	-3.12
	-2.54
	-2.01
	-0.44
	-3.06
	-2.62
	-3.18
	-2.81
	-2.7
	-2.58
	-0.615
	-1.12
	-3.1
	-1.9
	-2.69
	-3.02
	-2.66
	-3.13
	-2.6
	-2.98
	-2.37
	-1.77
	-2.55
	-2.56
	-2.49
	-2.38
	-2.5
	-2.3
	-2.72
	-3.17
	-2.1
	-2.79
	-3.29
	-0.608
	-2.73
	-1.97
	-2.35
	-2.35
	-3.15
	-1.61
	-2.87
	-3.39
	-2.26
	-2.63
	-2.41
	-3.07
	-2.9
	-2.35
	-2.24
	-2.5
	-2.2
	-2.18
	-0.933
	-2.5
	-2.67
	-3.24
	-2.52
	-2.17
	-2.78
	-2.81
	-3.27
	-2.74
	-2.79
	-2.67
	-2.54
	-2.39
	-2.43
	-3.07
	-2.56
	-2.11
	-2.32
	-3.2
	-2.59
	-3.37
	-2.86
	-2.14
	-0.654
	-2.75
	-2.71
	-0.984
	-2.71
	-2.84
	-2.15
	-2.92
	-2.92
	-2.86
	-3.17
	-2.24
	-2.97
	-1.36
	-2.64
	-2.48
	-1.64
	-1.21
	-3.23
	-2.88
	-2.85
	-2.61
	-2.4
	-2.41
	-3.1
	-0.713
	-2.46
	-2.96
	-2.21
	-3.28
	-3.11
	-2.85
	-3.03
	-2.06
	-3.05
	-1.98
	-3.4
	-3.08
	-3.13
	-2.85
	-2.5
	-2.91
	-0.992
	-2.34
	-2.56
	-2.46
	-2.88
	-2.55
	-2.87
	-2.56
	-1.47
	-2.73
	-1.96
	-0.65
	-2.06
	-0.631
	-3.04
	-2.13
	-2.94
	-0.873
	-2.45
	-2.78
	-2.81
	-2.3
	-2.86
	-2.47
	-2.98
	-3.2
	-2.33
	-2.81
	-2.81
	-2.34
	-3.52
	-2.53
	-2.93
	-2.56
	-3.12
	-2.84
	-2.68
	-2.58
	-2.37
	-0.555
	-2.75
	-2.58
	-1.42
	-2.86
	-3.06
	-3.14
	-2.11
	-1.11
	-2.17
	-2.84
	-2.86
	-2.49
	-2.48
	-0.33
	-2.53
	-2.93
	-2.4
	-2
	-2.95
	-1.77
	-2.85
	-3.23
	-3.41
	-1.87
	-2.87
	-2.56
	-2.87
	-1.96
	-3.02
	-2.33
	-1.85
	-0.434
	-2.39
	-1.72
	-2.81
	-2.51
	-2.47
	-2.21
	-2.99
	-2.53
	-0.63
	-2.96
	-2.42
	-0.747
	-2.66
	-2.81
	-2.76
	-2.18
	-1.9
	-0.38
	-2.54
	-0.96
	-2.44
	-2.42
	-2.08
	-2.46
	-2.42
	-3.18
	-3.07
	-0.536
	-3.19
	-2.07
	-2.86
	-3.06
	-2.76
	-2.69
	-2.61
	-2.42
	-2.41
	-2.85
	-3.05
	-2.4
	-2.53
	-2.78
	-1.63
	-2.25
	-1.05
	-2.24
	-2.88
	-3.03
	-3.1
	-2.74
	-2.27
	-2.79
	-2.63
	-2.18
	-2.31
	-2.16
	-3.3
	-1.09
	-2.03
	-2.73
	-2.76
	-0.855
	-2.87
	-0.518
	-2.38
	-3.37
	-2.31
	-2.75
	-0.33
	-2.89
	-2.08
	-3.16
	-2.95
	-2.84
	-3.07
	-2.99
	-3
	-3.47
	-2.78
	-2.11
	-2.92
	-3.14
	-0.519
	-2.76
	-3.03
	-0.962
	-2.42
	-0.516
	-2.48
	-0.536
	-2.52
	-2.36
	-2.43
	-2.87
	-2.98
	-2.53
	-3.12
	-3.32
	-3.2
	-2.28
	-3
	-3.02
	-2.32
	-2.83
	-3.29
	-2.31
	-3.05
	-2.55
	-2.51
	-2.36
	-2.19
	-2.99
	-3.43
	-3.17
	-2.57
	-2.62
	-3.18
	-2.22
	-2.19
	-2.5
	-2.83
	-2.11
	-2.19
	-0.683
	-2.56
	-1.84
	-2.81
	-1.28
	-1.67
	-2.81
	-2.52
	-2.99
	-2.01
	-1.97
	-2.6
	-3.45
	-2.75
	-2.7
	-1.73
	-0.309
	-2.99
	-2.78
	-2.83
	-2.68
	-2.05
	-2.13
	-3.14
	-2.26
	-0.966
	-2.39
	-1.96
	-2.12
	-3.37
	-1.96
	-2.3
	-1.23
	-3.07
	-2.32
	-2.2
	-3.3
	-2.77
	-2.97
	-2.89
	-2.58
	-2.51
	-1.94
	-1.91
	-2.44
	-3.06
	-2.3
	-2.15
	-2.9
	-2.82
	-0.412
	-3.3
	-2.55
	-3.09
	-2.9
	-2.48
	-3.04
	-2.78
	-2.74
	-2.98
	-2.83
	-0.79
	-2.91
	-1.81
	-2.39
	-2.64
	-3.47
	-2.58
	-2.44
	-2.27
	-3.24
	-2.92
	-2.42
	-2.24
	-0.316
	-1.95
	-2.55
	-2.58
	-2.68
	-2.96
	-2.76
	-2.33
	-0.956
	-2.33
	-1.5
	-2.28
	-2.54
	-3.32
	-2.56
	-2.44
	-2.16
	-3.2
	-2.87
	-2.97
	-2.4
	-2.9
	-3.1
	-2.95
	-3.2
	-2.22
	-3.38
	-2.39
	-3.04
	-2.85
	-2.86
	-2.17
	-2.35
	-3.06
	-2.73
	-3.09
	-2.85
	-2.66
	-0.448
	-2.35
	-0.725
	-2.37
	-2.6
	-0.764
	-2.83
	-3.02
	-3.05
	-2.52
	-2.39
	-2.05
	-2.99
	-2.67
	-3.11
	-1.87
	-2.87
	-3.07
	-2.82
	-3.33
	-2.76
	-2.61
	-2.23
	-3.18
	-0.357
	-1.94
	-2.77
	-2.73
	-0.427
	-2.56
	-1.99
	-2.51
	-3.22
	-3.05
	-2.96
	-0.822
	-2.26
	-2.24
	-2.45
	-2.42
	-3.34
	-0.596
	-2.84
	-2.07
	-2.52
	-2
	-2.47
	-2.89
	-3.04
	-3.2
	-2.84
	-2.49
	-2.69
	-2.81
	-3.14
	-2.52
	-3.06
	-0.364
	-3.25
	-2.72
	-2.22
	-2.15
	-2.47
	-1.13
	-2.6
	-2.75
	-1.27
	-2.01
	-2.87
	-2.54
	-2.38
	-3.12
	-2.96
	-2.47
	-2.63
	-2.63
	-2.97
	-2.82
	-2.26
	-3
	-3.16
	-0.808
	-3.22
	-2.87
	-2.24
	-3.09
	-2.94
	-3.29
	-0.627
	-1.92
	-2.77
	-3.18
	-3.23
	-2.4
	-2.26
	-2.35
	-2.22
	-2.65
	-2.67
	-2.13
	-2.51
	-2.47
	-2.81
	-1.39
	-2.25
	-3.13
	-2.37
	-1.81
	-2.82
	-3.18
	-2.2
	-2.78
	-2.55
	-2.66
	-3.34
	-3.03
	-2.67
	-2.21
	-2.85
	-3.26
	-0.544
	-2.32
	-2.37
	-3.19
	-2.39
	-0.614
	-2.78
	-3.02
	-3.11
	-1.17
	-2.41
	-2.39
	-1.99
	-2.24
	-3.1
	-1.98
	-2.67
	-2.18
	-3
	-2
	-1.91
	-2.42
	-2.64
	-2.9
	-2.82
	-0.357
	-2.68
	-2.89
	-3.14
	-0.355
	-3.01
	-3.01
	-2.5
	-2.77
	-1.66
	-2.22
	-2.12
	-1.91
	-1.81
	-3.12
	-2.41
	-1.67
	-2.38
	-2.66
	-3.28
	-2.86
	-2.72
	-2.39
	-2.8
	-2.22
	-2.92
	-1.92
	-0.713
	-2.62
	-2.26
	-2.71
	-2.42
	-3.34
	-0.309
	-2.48
	-2.74
	-2.13
	-0.756
	-2.48
	-2.54
	-3.37
	-2.21
	-2.58
	-2.86
	-1.83
	-0.418
	-3.02
	-2.95
	-2.35
	-2.71
	-1.98
	-3.01
	-2.5
	-3.12
	-2.39
	-1.83
	-1.76
	-2.42
	-2.63
	-3.29
	-2.37
	-2.84
	-1.17
	-2.79
	-2.12
	-2.25
	-2.65
	-3.05
	-2.3
	-3.01
	-2.62
	-2.66
	-1.94
	-1.03
	-2.66
	-2.22
	-2.7
	-2.87
	-2.88
	-2.88
	-1.68
	-3.47
	-2.74
	-2.51
	-3.42
	-1.69
	-2.39
	-3.06
	-3.19
	-2.93
	-3.13
	-2.43
	-2.56
	-2.46
	-3.31
	-2.67
	-3.03
	-3
	-0.505
	-2.72
	-2.77
	-2.3
	-1.03
	-2.26
	-3.02
	-2.63
	-3.06
	-2.84
	-2.56
	-2.48
	-2.28
	-2.36
	-2.97
	-2.26
	-2.28
	-2.29
	-2.18
	-2.1
	-2.16
	-2.36
	-2.89
	-3.01
	-1.93
	-2.93
	-2.63
	-2.25
	-2.29
	-2.1
	-3.04
	-2.94
	-2.08
	-2.6
	-3.16
	-3.1
	-0.453
	-2.77
	-2.34
	-3.31
	-3.24
	-2.59
	-2.38
	-2.42
	-1.43
	-0.475
	-3.29
	-3.05
	-2.42
	-2.72
	-2.93
	-2.46
	-3.09
	-3.04
	-0.302
	-2.4
	-2.49
	-0.862
	-3.17
	-3
	-3.36
	-3.13
	-3.17
	-1.82
	-2.57
	-2.97
	-1.83
	-1.3
	-2.8
	-3.33
	-2.01
	-2.79
	-0.378
	-2.54
	-2.02
	-2.65
	-0.313
	-2.73
	-2.17
	-2.87
	-0.559
	-3.01
	-2.06
	-2.53
	-2.7
	-3
	-2.58
	-2.65
	-2.1
	-2.72
	-2.73
	-3.37
	-2.74
	-2.64
	-2.29
	-2.54
	-3.02
	-0.636
	-2.45
	-3.28
	-2.55
	-2.2
	-3.21
	-2.73
	-0.399
	-2.53
	-2.88
	-2.21
	-2.19
	-2.9
	-1.92
	-2.96
	-2.79
	-3.04
	-2.74
	-2.91
	-2.55
	-2.96
	-2.77
	-3.02
	-2.7
	-2.74
	-3.58
	-1.98
	-2.69
	-3.19
	-2.98
	-1.96
	-3.15
	-2.56
	-2.1
	-3
	-2.45
	-2.52
	-2.93
	-2.16
	-2.95
	-1.47
	-2.71
	-2.47
	-3.15
	-1.43
	-3.09
	-0.523
	-2.87
	-2.67
	-2.9
	-2.58
	-2.91
	-2.75
	-2.98
	-2.81
	-3.09
	-0.672
	-2.58
	-2.82
	-3.06
	-2.86
	-2.6
	-2.53
	-2.33
	-0.647
	-2.73
	-2.74
	-2.37
	-2.83
	-2.51
	-2.6
	-2.23
	-2.88
	-2.62
	-2.47
	-3.09
	-2.38
	-2.93
	-2.39
	-2.62
	-1.64
	-3.07
	-3.22
	-1.97
	-3.31
	-2.29
	-2.63
	-2.18
	-0.426
	-2.94
	-3.51
	-2.37
	-2.4
	-2.18
	-2.26
	-2.68
	-2.53
	-2.37
	-2.5
	-2.3
	-2.27
	-2.52
	-2.17
	-2.7
	-2.12
	-2.85
	-2.99
	-2.89
	-2.38
	-2.47
	-2.79
	-2.39
	-2.71
	-2.82
	-2.42
	-2.68
	-2.58
	-2.62
	-2.66
	-3.45
	-2.71
	-2.73
	-2.6
	-2.47
	-2.19
	-2.67
	-2.19
	-2.96
	-2.66
	-2.75
	-2.28
	-2.31
	-3.45
	-2.63
	-2.47
	-2.71
	-2.54
	-0.815
	-2.2
	-2.91
	-1.2
	-2.95
	-2.72
	-2.65
	-2.61
	-3.22
	-2.74
	-3.01
	-2.59
	-0.466
	-3.23
	-2.77
	-3.18
	-2.56
	-3.2
	-1.17
	-2.58
	-2.83
	-2.32
	-2.79
	-2.93
	-2.64
	-2.65
	-2.91
	-3
	-2.93
	-2.77
	-2.71
	-3.4
	-2.32
	-2.57
	-2.42
	-2.24
	-2.58
	-2.79
	-2.45
	-3.07
	-3.12
	-3.06
	-2.6
	-3.21
	-2.49
	-2.81
	-2.35
	-3.09
	-3.06
	-2.24
	-2.65
	-1.41
	-3.15
	-3.1
	-0.303
	-0.422
	-2.91
	-2.48
	-2.14
	-3.06
	-3.28
	-2.58
	-2.29
	-2.36
	-2.67
	-3.11
	-2.77
	-2.43
	-2.94
	-2.31
	-2.91
	-3.08
	-3.12
	-2.42
	-3.35
	-2.98
	-2.77
	-0.442
	-2.23
	-2.68
	-3.12
	-0.474
	-2.95
	-2.32
	-3.08
	-2.44
	-3.53
	-0.411
	-2.61
	-2.18
	-0.395
	-2.61
	-2.55
	-2.6
	-0.78
	-2.65
	-2.65
	-2.63
	-2.04
	-3.34
	-1.62
	-2.42
	-2.5
	-3
	-2.74
	-2.99
	-2.37
	-0.394
	-2.33
	-2.43
	-2.92
	-2.99
	-2.87
	-3.06
	-1.28
	-2.55
	-0.49
	-2.57
	-2.77
	-2.15
	-2.06
	-3.49
	-2.8
	-2.12
	-1.49
	-3.07
	-2.59
	-3.04
	-2.53
	-2.34
	-2.66
	-2.52
	-3.07
	-0.935
	-2.54
	-1.95
	-2.49
	-2.72
	-3
	-2.29
	-2.08
	-2.87
	-1.44
	-2.37
	-2.39
	-2.61
	-2.9
	-2.48
	-2.49
	-2.29
	-2.7
	-3.18
	-2.7
	-2.2
	-2.15
	-2.17
	-2.97
	-2.67
	-3.08
	-2.07
	-2.36
	-3.3
	-1.83
	-2.78
	-3.62
	-2.7
	-2.67
	-1.69
	-2.63
	-1.59
	-3.2
	-3.1
	-2.6
	-2.34
	-2.44
	-2.45
	-0.464
	-1.13
	-2.98
	-1.89
	-2.74
	-2.38
	-3.16
	-3
	-2.32
	-2.61
	-2.69
	-1.71
	-0.549
	-0.512
	-0.431
	-2.9
	-0.405
	-2.5
	-3.06
	-2.52
	-2.52
	-2.42
	-2.22
	-1.6
	-2.77
	-2.47
	-2.58
	-2.61
	-2.85
	-2.34
	-2.59
	-2.16
	-2.79
	-3.01
	-0.832
	-2.54
	-2.83
	-0.368
	-0.432
	-3.14
	-2.87
	-0.734
	-3.02
	-2.42
	-2.23
	-3.05
	-2.93
	-2.78
	-2.93
	-2.31
	-2.46
	-2.89
	-3.08
	-2.78
	-3.01
	-1.12
	-2.18
	-3.08
	-2.75
	-2.83
	-2.24
	-2.98
	-2.67
	-2.89
	-2.6
	-2.75
	-3.25
	-2.74
	-2.68
	-2.68
	-2.26
	-3.22
	-2.57
	-3.17
	-2.46
	-1.6
	-3.09
	-3.11
	-3.05
	-3.07
	-2.86
	-3.13
	-2.35
	-1.02
	-2
	-2.39
	-2.26
	-2.95
	-0.885
	-2.05
	-2.07
	-2.78
	-2.83
	-1.1
	-2.36
	-2.76
	-2.45
	-3.36
	-2.29
	-2.23
	-3.29
	-2.67
	-3.21
	-3.07
	-2.73
	-2.37
	-2.64
	-2.91
	-2.42
	-3.08
	-3.2
	-2.51
	-2.34
	-0.57
	-0.691
	-2.35
	-2.92
	-2.84
	-2.91
	-2.92
	-2.16
	-3.02
	-2.58
	-2.87
	-2.15
	-3.31
	-3.05
	-2.87
	-2.99
	-1.27
	-1.63
	-2.82
	-2.49
	-2.24
	-2.2
	-3.15
	-2.11
	-2.88
	-2.95
	-2.68
	-3.24
	-2.99
	-2.52
	-0.541
	-2.15
	-2.55
	-1.88
	-1.3
	-1.16
	-2.86
	-2.23
	-2.26
	-3.08
	-3.18
	-3.23
	-2.39
	-2.1
	-2.5
	-1.88
	-2.51
	-3.06
	-2.4
	-2.9
	-2.61
	-2.35
	-2.52
	-3.56
	-3.37
	-2.76
	-2.85
	-3.27
	-2.84
	-2.98
	-2.23
	-2.74
	-2.25
	-2.99
	-2.34
	-0.338
	-2.62
	-2.8
	-2.76
	-1.16
	-0.789
	-2.71
	-2.82
	-2.73
	-2.32
	-2.32
	-2.77
	-2.25
	-3.05
	-3.36
	-1.01
	-2.04
	-2.47
	-2.62
	-3.01
	-2.1
	-2.02
	-2.96
	-2.24
	-3.14
	-2.14
	-2.76
	-2.66
	-0.411
	-1.79
	-2.92
	-2.38
	-2.07
	-3.22
	-2.28
	-2.86
	-3.02
	-2.85
	-2.7
	-2.28
	-3.08
	-2.73
	-2.28
	-3.22
	-3.09
	-2.96
	-2.19
	-2.88
	-2.95
	-3.01
	-3.1
	-2.91
	-2.42
	-3.37
	-2.94
	-3
	-2.59
	-2.09
	-2.76
	-1.83
	-3.18
	-2.57
	-3.06
	-2.9
	-0.756
	-0.637
	-2.66
	-0.883
	-2.19
	-0.606
	-3.42
	-0.354
	-2.87
	-2.18
	-0.778
	-2.41
	-0.65
	-2.79
	-2.16
	-3.21
	-2.3
	-3.04
	-3.2
	-2.89
	-2.31
	-2.43
	-1.16
	-2.73
	-3.21
	-2.04
	-2.7
	-2.1
	-2.38
	-2.14
	-2.78
	-0.774
	-2.26
	-2.88
	-2.96
	-2.37
	-2.45
	-2.5
	-2.93
	-2.09
	-2.88
	-2.2
	-2.44
	-2.74
	-2.98
	-0.522
	-3.04
	-2.21
	-2.2
	-1.79
	-0.92
	-2.84
	-3.04
	-2.75
	-2.21
	-2.27
	-1.95
	-3.17
	-2.35
	-2.97
	-3.21
	-2.53
	-2.86
	-2.29
	-2.92
	-2.81
	-2.44
	-0.595
	-2.44
	-2.45
	-2.94
	-2.34
	-0.45
	-2.32
	-3.16
	-3.06
	-0.896
	-2.73
	-2.97
	-2.15
	-3.34
	-3.05
	-2.38
	-3.19
	-2.61
	-3.47
	-0.862
	-2.97
	-3.13
	-1.96
	-2.76
	-3.06
	-2.2
	-2.06
	-2.98
	-2.54
	-2.66
	-2.98
	-2.53
	-3.09
	-2.87
	-2.53
	-2.57
	-1.42
	-2.39
	-1.46
	-3.24
	-3.32
	-3.15
	-2.32
	-0.814
	-2.15
	-3.17
	-2.31
	-1.91
	-3.09
	-2.29
	-3.14
	-2.15
	-3.29
	-2.17
	-2.26
	-2.81
	-2.47
	-2.45
	-2.21
	-3.27
	-2.93
	-1.76
	-2.16
	-3.06
	-2.31
	-2.88
	-1.04
	-0.766
	-3.18
	-1.29
	-2.93
	-1.49
	-2.75
	-3.11
	-3.01
	-3.01
	-1.96
	-1.93
	-2.32
	-2.22
	-2.75
	-2.97
	-2.65
	-2.9
	-3.21
	-2.45
	-2.8
	-2.57
	-2.28
	-2.87
	-0.623
	-2.4
	-2.83
	-1.92
	-2.73
	-0.336
	-2.7
	-0.366
	-2.04
	-2.82
	-2.01
	-2.74
	-2.36
	-3.1
	-2.12
	-2.77
	-2.79
	-2.48
	-0.563
	-2.73
	-3.25
	-1.76
	-2.5
	-3.04
	-0.33
	-2.06
	-1.89
	-2.63
	-1.86
	-1.26
	-3.18
	-2.86
	-2.48
	-2.38
	-3.27
	-3.03
	-2.54
	-2.37
	-2.15
	-2.81
	-2.48
	-2.3
	-2.91
	-0.948
	-2.99
	-2.96
	-2.34
	-2.81
	-2.92
	-2.72
	-2.58
	-3.29
	-2.72
	-1.91
	-3.32
	-3.14
	-2.32
	-2.15
	-2.08
	-2.03
	-2.37
	-3.04
	-0.514
	-1.95
	-2.55
	-3.03
	-1.56
	-2.53
	-3.07
	-2.18
	-2.8
	-2.98
	-2.07
	-3.03
	-2.45
	-2.11
	-2.88
	-3.01
	-2.84
	-2.67
	-2.11
	-2.86
	-2.15
	-1.96
	-2.73
	-0.593
	-1.61
	-2.44
	-2.75
	-0.324
	-2.28
	-1.55
	-3.12
	-1.98
	-2.17
	-1.84
	-2.92
	-2.26
	-2.33
	-2.65
	-2.43
	-2.75
	-2.2
	-2.67
	-2.65
	-2.96
	-2.55
	-2.31
	-2.51
	-3.06
	-2.8
	-2.91
	-2
	-2.35
	-3
	-0.375
	-0.687
	-1.88
	-2.73
	-1.83
	-2.97
	-2.11
	-2.35
	-2.15
	-1.58
	-2.08
	-1.15
	-2.62
	-0.876
	-2.83
	-2.66
	-2.67
	-1.69
	-2.76
	-0.382
	-1.14
	-3.48
	-2.55
	-3.06
	-3.34
	-2.75
	-3.2
	-1.84
	-2.33
	-2.38
	-1.03
	-2.91
	-2.85
	-2.91
	-2.31
	-3.02
	-2.34
	-2.33
	-2.33
	-0.372
	-0.872
	-0.682
	-2.62
	-2.27
	-3.31
	-2.1
	-2.07
	-2.64
	-2.94
	-2.6
	-3.22
	-2.77
	-2.09
	-2.47
	-2.67
	-2.2
	-3
	-2.59
	-3.2
	-2.99
	-1.95
	-0.833
	-2.55
	-2.76
	-2.25
	-2.79
	-2.8
	-2.87
	-2.13
	-2.41
	-3.29
	-2.06
	-2.99
	-2.71
	-1.77
	-1.94
	-0.675
	-2.57
	-1.13
	-3.1
	-3.12
	-2.29
	-2.65
	-0.473
	-2.16
	-1.82
	-2.94
	-2.61
	-1.95
	-1.67
	-1.83
	-2.44
	-2.68
	-0.977
	-2.98
	-2.88
	-3.45
	-2.58
	-1.94
	-3.32
	-3.12
	-2.87
	-2.45
	-3.09
	-1.89
	-2.89
	-1.04
	-2.23
	-3.23
	-2.8
	-3.27
	-2.23
	-2.79
	-2.69
	-2.78
	-3.04
	-2.07
	-3.3
	-3.22
	-2.47
	-2.97
	-2.96
	-3.25
	-2.27
	-2.56
	-3.21
	-3.54
	-2.85
	-2.82
	-3.09
	-2.38
	-2.64
	-3.2
	-2.54
	-2.52
	-2.95
	-2.6
	-2.13
	-1.73
	-2.91
	-3.06
	-2.94
	-2.88
	-3.21
	-3.17
	-2.63
	-2.7
	-2.41
	-1.58
	-2.4
	-1.01
	-0.908
	-2.49
	-2.91
	-3.14
	-2.97
	-1.66
	-2.58
	-2.46
	-2.74
	-2.24
	-3
	-2.24
	-2.73
	-2.28
	-3.06
	-0.33
	-2.99
	-2.73
	-2.05
	-2.36
	-0.686
	-2.45
	-2.91
	-3.01
	-3.3
	-3.02
	-2.61
	-1.92
	-2.32
	-2.55
	-1.25
	-2.41
	-1.96
	-2.27
	-2.85
	-2.04
	-2.73
	-3.25
	-2.15
	-2.92
	-2.64
	-1.1
	-3.04
	-3.2
	-0.534
	-2.85
	-1.76
	-0.598
	-2.3
	-3.1
	-2.42
	-2.85
	-2.91
	-3.57
	-2.98
	-2.69
	-2.42
	-2.9
	-2.15
	-3.16
	-3.17
	-3.15
	-2.75
	-2.03
	-1.15
	-2.74
	-0.537
	-2.5
	-3.06
	-2.16
	-2.72
	-1.62
	-2.79
	-3.15
	-2.66
	-3.61
	-2.98
	-3.07
	-2.74
	-1.88
	-2.42
	-2.51
	-2.65
	-2.32
	-1.67
	-2.61
	-3.64
	-2.14
	-2.5
	-3.15
	-2.42
	-3.05
	-2.36
	-2.85
	-2.37
	-2
	-2.16
	-3.01
	-2.19
	-2.79
	-2.9
	-3.09
	-2.77
	-2.82
	-2.13
	-2.78
	-2.61
	-2.54
	-2.67
	-3.24
	-2.86
	-2.18
	-2.51
	-2.02
	-3.02
	-2.28
	-2.47
	-2.99
	-2.7
	-2.44
	-2.67
	-3.05
	-2.87
	-2.05
	-2.59
	-2.95
	-2.65
	-0.451
	-3.03
	-0.392
	-2.7
	-1.21
	-2.43
	-2.2
	-2.22
	-2.95
	-2.9
	-2.56
	-3.01
	-2.73
	-1.54
	-3.58
	-1.09
	-3.11
	-3.22
	-2.39
	-2.55
	-2.5
	-3.34
	-1.96
	-2.97
	-2.47
	-2.76
	-2.66
	-0.825
	-3.01
	-2.61
	-2.75
	-3.09
	-2.43
	-2.08
	-2.36
	-2.95
	-2.83
	-2.94
	-3.13
	-1.98
	-2.69
	-2.28
	-2.63
	-2.93
	-0.485
	-2.7
	-3.01
	-2.53
	-2.11
	-3.58
	-2.94
	-2.21
	-2.59
	-2.85
	-2.41
	-2.47
	-0.661
	-1.64
	-2.55
	-2.27
	-1.99
	-3.01
	-2.9
	-0.882
	-3.11
	-2.4
	-1.8
	-3.17
	-1.2
	-2.12
	-2.68
	-2.34
	-3.48
	-2.51
	-2.58
	-2.29
	-2.54
	-3
	-2.43
	-2.85
	-2.54
	-3.05
	-2.7
	-2.78
	-2.8
	-2.4
	-3.02
	-0.557
	-2.01
	-2.01
	-2.21
	-2.73
	-1.33
	-2.06
	-1.99
	-2.38
	-2.34
	-2.3
	-2.91
	-3.02
	-2.1
	-1.95
	-2.68
	-3.13
	-0.809
	-3.62
	-0.71
	-3.08
	-3.16
	-3.03
	-2.96
	-2.84
	-2.7
	-2.27
	-0.835
	-2.47
	-2.28
	-3.12
	-0.974
	-3.2
	-3.04
	-2.98
	-2.91
	-3.13
	-2.06
	-2.88
	-2.75
	-2.8
	-2.74
	-3.15
	-2.31
	-2.28
	-0.687
	-2.9
	-2.57
	-2.85
	-2.7
	-2.42
	-0.376
	-3.01
	-2
	-3.14
	-1.92
	-2.52
	-2.34
	-2.28
	-2.91
	-2.35
	-3.1
	-2.92
	-2.85
	-2.73
	-2.75
	-2.9
	-2.88
	-1.15
	-3.17
	-1.99
	-2.18
	-2.71
	-2.29
	-2.91
	-0.441
	-2.17
	-3.2
	-1.83
	-3.37
	-3.12
	-1.78
	-3.28
	-2.56
	-2.44
	-3.14
	-2.6
	-2.52
	-1.96
	-2.91
	-2.88
	-2.77
	-3.12
	-0.737
	-2.2
	-2.53
	-2.72
	-3.52
	-2.61
	-2.28
	-2.97
	-0.335
	-2.17
	-2.18
	-1.55
	-2.05
	-2.17
	-2.8
	-1.38
	-2.28
	-3.1
	-3.58
	-3.22
	-0.428
	-0.629
	-2.98
	-0.931
	-1.66
	-2.77
	-2.49
	-2.66
	-0.467
	-2.39
	-3.11
	-2.86
	-2.92
	-3.06
	-0.695
	-2.72
	-3.34
	-2.44
	-1.74
	-2.73
	-2.94
	-2.76
	-2.15
	-2.14
	-2.78
	-2.78
	-0.655
	-3.28
	-0.49
	-1.22
	-2.71
	-2.29
	-2.96
	-2.43
	-2.94
	-2.22
	-2.26
	-3
	-2.36
	-2.63
	-2.15
	-3.26
	-2.25
	-2
	-2.6
	-2.98
	-0.705
	-1.82
	-2.65
	-3.07
	-2.32
	-1.57
	-2.56
	-2.91
	-1.6
	-2.38
	-2.92
	-2.17
	-3.19
	-0.439
	-2.87
	-2.46
	-2.1
	-1.54
	-1.57
	-2.85
	-2.29
	-2.1
	-2.32
	-2.19
	-2.48
	-3.4
	-2.31
	-2.47
	-1.93
	-2.25
	-2.58
	-2.13
	-2.32
	-2.63
	-1.49
	-2.94
	-1.57
	-2.61
	-2.48
	-2.81
	-2.31
	-2.43
	-0.361
	-3.02
	-1.16
	-2.83
	-2.68
	-2.51
	-2.73
	-2.57
	-3.17
	-3.03
	-0.832
	-2.72
	-0.418
	-2.09
	-2.29
	-2.28
	-2.96
	-2.2
	-3.08
	-2.23
	-2.71
	-0.701
	-0.621
	-2.71
	-2.88
	-2.73
	-2.73
	-2.75
	-1.37
	-2.25
	-2.67
	-2.65
	-2.48
	-3.17
	-2.33
	-2.57
	-2.37
	-3.32
	-2.5
	-2.7
	-2.01
	-1.95
	-2.72
	-2.47
	-2.07
	-1.56
	-2.48
	-2.46
	-2.45
	-3.11
	-2.88
	-2.96
	-2.7
	-2.68
	-2.58
	-2.66
	-1.01
	-2.18
	-2.56
	-2.93
	-3.14
	-2.78
	-3.04
	-2.24
	-2.02
	-3.29
	-2.37
	-1.92
	-3.59
	-2.07
	-2.7
	-2.27
	-0.665
	-3.01
	-2.95
	-2.1
	-2.86
	-2.82
	-2.82
	-2.06
	-2.72
	-1.9
	-0.563
	-2.91
	-1.98
	-3.07
	-3.04
	-0.355
	-1.9
	-2.42
	-3.02
	-1.48
	-0.481
	-2.34
	-2.71
	-0.33
	-0.656
	-2.41
	-2.9
	-2.89
	-3.05
	-2.85
	-2.16
	-3.06
	-2.62
	-2.77
	-3.31
	-2.3
	-1.21
	-2.92
	-2.37
	-2.9
	-2.22
	-3.55
	-2.22
	-2.39
	-2.47
	-2.95
	-2.57
	-1.7
	-3.07
	-2.02
	-3.33
	-0.345
	-3.02
	-2.56
	-2.85
	-3.47
	-3.25
	-0.858
	-2.88
	-1.31
	-2.12
	-2.13
	-1.99
	-2.56
	-0.306
	-3.17
	-2.66
	-3.05
	-2.76
	-1.33
	-2.41
	-2.76
	-2.44
	-0.311
	-2.94
	-2.61
	-0.41
	-2.27
	-1.93
	-1.73
	-2.66
	-2
	-2.18
	-3.13
	-2.03
	-2.16
	-0.809
	-2.74
	-2.17
	-2.29
	-1.92
	-1.97
	-1.56
	-3.32
	-1.79
	-2.63
	-2.32
	-3.34
	-2.31
	-2.55
	-1.93
	-3.15
	-3.01
	-2.06
	-3.16
	-2.95
	-2.57
	-2.46
	-3.02
	-3.07
	-2.98
	-1.9
	-2.69
	-2.17
	-2.39
	-2.92
	-2.75
	-3.29
	-2.49
	-2.45
	-2.28
	-2.99
	-2.68
	-2.79
	-0.416
	-3.23
	-2.52
	-2.45
	-3.19
	-2.66
	-3
	-2.6
	-2.46
	-2.97
	-2.65
	-2.78
	-3.1
	-3.18
	-2.21
	-2.11
	-2.9
	-2.61
	-3.11
	-2.48
	-2.98
	-2.52
	-2.32
	-2.25
	-2.5
	-1.56
	-2.55
	-3.05
	-2.19
	-2.2
	-3.18
	-2.83
	-1.19
	-2.1
	-3.08
	-2.87
	-2.78
	-1.38
	-3.06
	-2.36
	-1.56
	-2.22
	-2.73
	-2.16
	-2.63
	-3.01
	-2.39
	-3.48
	-2.99
	-2.13
	-3.21
	-1.88
	-2.02
	-2.23
	-2.6
	-2.48
	-3.15
	-2.87
	-2.93
	-3.56
	-0.349
	-2.27
	-1.9
	-0.56
	-1.97
	-2.38
	-1.83
	-2.78
	-2.61
	-2.73
	-2.86
	-2.97
	-2.88
	-2.94
	-2.37
	-2.51
	-2.84
	-2.28
	-2.25
	-2.19
	-2.53
	-2.55
	-3.09
	-2.88
	-2.97
	-1.81
	-2.51
	-0.463
	-2.38
	-0.662
	-1.94
	-2.68
	-2.56
	-3.01
	-2.5
	-2.28
	-2.6
	-2.22
	-2.77
	-3.09
	-2.72
	-2.55
	-3.16
	-1.88
	-3.34
	-0.31
	-0.431
	-2.7
	-2.76
	-2.16
	-2.85
	-2.4
	-1.92
	-3.09
	-2.86
	-0.92
	-2.54
	-3.12
	-1.88
	-1.63
	-3.16
	-3.15
	-2.21
	-3.16
	-3.08
	-2.7
	-2.01
	-3.07
	-2.19
	-2.67
	-2.53
	-2.35
	-2.82
	-3.02
	-2.68
	-2.52
	-2.85
	-2.27
	-2.75
	-2.25
	-2.74
	-2.37
	-1
	-2.51
	-2.3
	-2.43
	-1.79
	-2.87
	-3.02
	-2.56
	-2.59
	-2.95
	-2.93
	-2.76
	-2.4
	-2.11
	-2.35
	-3.01
	-0.66
	-2.7
	-2.68
	-2.01
	-2.37
	-2.86
	-3.05
	-3.07
	-1.88
	-3.11
	-3.06
	-2.51
	-2.92
	-2.81
	-2.99
	-1.03
	-3.29
	-3.09
	-2.39
	-0.653
	-2.65
	-2.54
	-2.28
	-2.94
	-2.55
	-2.33
	-2.39
	-2.8
	-1.32
	-2.61
	-2.98
	-2.73
	-2.84
	-2.11
	-2.96
	-2.09
	-2.49
	-2.49
	-3.05
	-2.78
	-2.74
	-2.81
	-2.72
	-0.485
	-2.4
	-3.11
	-0.944
	-2.85
	-1.58
	-2.33
	-2.85
	-3.42
	-2.85
	-0.467
	-2.57
	-3.06
	-2.96
	-2.87
	-2.86
	-3.14
	-2.5
	-2.35
	-0.637
	-0.671
	-2.65
	-2.99
	-2.14
	-2.27
	-2.87
	-2.91
	-2.35
	-2.81
	-2.59
	-1.76
	-2.61
	-2.23
	-2.2
	-1.93
	-1.94
	-0.997
	-2.03
	-2.68
	-0.392
	-3.01
	-2.97
	-2.56
	-1.8
	-2.6
	-2.62
	-3.02
	-2.25
	-2.82
	-2.42
	-2.46
	-2.41
	-2.93
	-3.12
	-0.612
	-2.66
	-1.98
	-0.335
	-2.78
	-2.8
	-2.84
	-2.69
	-2.78
	-2.49
	-1.9
	-3.14
	-2.45
	-3.02
	-3.02
	-2.88
	-3.31
	-2.85
	-2.9
	-2.01
	-2.93
	-2.83
	-3.15
	-2.33
	-0.392
	-2.1
	-2.8
	-2.56
	-3
	-1.48
	-1.79
	-2.54
	-2.41
	-2.6
	-2.09
	-2.31
	-3
	-2.46
	-2.81
	-2.49
	-2.74
	-0.396
	-3.15
	-3.17
	-1.81
	-3.43
	-1.76
	-2.95
	-2.42
	-0.393
	-3.06
	-3
	-2.57
	-3.18
	-2.7
	-3.02
	-2.98
	-2.26
	-2.83
	-2.56
	-1.89
	-1.84
	-3.1
	-2.12
	-2.16
	-2.73
	-2.56
	-2.72
	-0.616
	-2.44
	-2.42
	-2.7
	-0.329
	-2.39
	-0.721
	-2.56
	-1.68
	-2.58
	-2.94
	-2.39
	-2.37
	-0.868
	-3.36
	-1.67
	-3.44
	-2.91
	-2.02
	-3.01
	-2.04
	-1.55
	-2.99
	-1.95
	-2.82
	-3
	-1.05
	-2.21
	-2.81
	-0.752
	-3.23
	-2.41
	-2
	-2.86
	-2.84
	-3.31
	-1.9
	-2.52
	-2.78
	-1.26
	-2.46
	-2.67
	-1.69
	-2.76
	-2.68
	-2.62
	-2.99
	-0.412
	-2.78
	-3.07
	-3.36
	-2.59
	-1.89
	-2.92
	-2.05
	-2.27
	-2.14
	-3.09
	-2.88
	-2.97
	-2.68
	-2.01
	-3.19
	-2.71
	-2.92
	-2.89
	-1.73
	-2.78
	-3.24
	-2.79
	-2.51
	-2.56
	-2.52
	-1.79
	-0.404
	-2.91
	-2.25
	-2.92
	-2.37
	-2.25
	-2.98
	-2.85
	-2.92
	-2.65
	-3.14
	-3.35
	-3.04
	-3.42
	-1.78
	-1.85
	-2.63
	-2.85
	-2.93
	-2.27
	-2.86
	-2.55
	-2.43
	-2.67
	-2.87
	-3.28
	-2.92
	-2.79
	-0.309
	-2.29
	-3.35
	-2.39
	-3.02
	-3.1
	-3.01
	-2.71
	-3.16
	-2.42
	-3.39
	-2.51
	-2.91
	-2.46
	-3.04
	-2.88
	-0.494
	-2.79
	-2.2
	-3.29
	-3.09
	-1.88
	-2.51
	-2.69
	-2.67
	-2.48
	-2.99
	-2.55
	-2.43
	-0.399
	-1.88
	-2.29
	-0.467
	-2.74
	-1.68
	-2.35
	-1.59
	-2.68
	-3.48
	-2.83
	-2.85
	-2.84
	-2.45
	-1.85
	-2.05
	-1.94
	-2.91
	-2.24
	-2.5
	-0.405
	-2.67
	-2.83
	-2.15
	-2.11
	-2.63
	-2.93
	-2.89
	-2.44
	-0.439
	-3.08
	-2.77
	-2.6
	-2.14
	-2.46
	-0.527
	-2.68
	-2.21
	-2.29
	-2
	-2.85
	-2.21
	-3.11
	-2.72
	-3.07
	-2
	-3.38
	-2.6
	-3.05
	-2.61
	-2.98
	-3.21
	-3.1
	-1.73
	-3.3
	-2.52
	-2.92
	-2.51
	-3.17
	-1.04
	-3.1
	-3
	-2.71
	-2.78
	-2.79
	-3.24
	-2.32
	-1.09
	-2.91
	-2.54
	-2.7
	-2.59
	-2.03
	-2.88
	-2.58
	-2.91
	-2.3
	-3.09
	-3.16
	-2.08
	-2.38
	-1.42
	-3.23
	-2.11
	-2.58
	-3.13
	-2.96
	-2.6
	-1.83
	-2.08
	-2.65
	-2.57
	-2.81
	-1.63
	-3.19
	-2.71
	-2.61
	-1.05
	-2.91
	-2.19
	-2.05
	-2.75
	-2.44
	-2.54
	-2.22
	-3.37
	-1.2
	-3.13
	-2.32
	-2.33
	-2.31
	-3.33
	-2.29
	-3.1
	-2.29
	-1.96
	-2.44
	-2.73
	-2.85
	-0.345
	-2.66
	-2.71
	-2.41
	-0.544
	-2.59
	-2.99
	-3.28
	-0.479
	-2.65
	-2.88
	-2.32
	-2.86
	-2.22
	-3.01
	-2.47
	-0.33
	-2.29
	-3
	-3.23
	-2.49
	-2.75
	-2.95
	-2.25
	-2.64
	-2.46
	-2.57
	-2.97
	-2.81
	-3.42
	-0.437
	-2.99
	-2.01
	-2.68
	-3.12
	-2.41
	-2.04
	-2.45
	-2.76
	-2.63
	-2.37
	-0.398
	-0.735
	-1.83
	-3.19
	-2.39
	-2.86
	-2.66
	-2.58
	-3.09
	-1.78
	-2.86
	-2.93
	-2.76
	-2.02
	-3.16
	-2.82
	-0.406
	-2.73
	-2.74
	-2.41
	-3.07
	-2.66
	-2.64
	-3.11
	-1.76
	-0.337
	-2.85
	-2.01
	-3.02
	-3.21
	-2.21
	-2.95
	-3.38
	-3.26
	-2.68
	-2.84
	-2.9
	-2.52
	-3.19
	-2.35
	-2.9
	-1.83
	-2.52
	-2.7
	-1.89
	-2.68
	-2
	-2.05
	-3.04
	-2.69
	-0.737
	-3.18
	-2.49
	-3.36
	-0.786
	-1.91
	-2.64
	-2.16
	-2.95
	-0.467
	-2.81
	-0.855
	-0.866
	-3.1
	-2.71
	-0.385
	-2.13
	-3.16
	-1.11
	-2.88
	-3.15
	-2.63
	-2.25
	-1.18
	-2.19
	-2.18
	-2.93
	-2.46
	-2.5
	-2.57
	-2.97
	-2.21
	-2.99
	-2.69
	-2.73
	-2.9
	-2.88
	-2.65
	-3.43
	-2.4
	-0.626
	-2.47
	-1.76
	-2.99
	-3.37
	-3.05
	-2.79
	-3.07
	-2.97
	-2.06
	-1.74
	-3.01
	-1.7
	-2.92
	-2.33
	-2.48
	-3
	-0.527
	-2.87
	-2.42
	-0.73
	-2.15
	-2.37
	-2.8
	-3.04
	-2.86
	-2.23
	-2.1
	-0.445
	-3.19
	-1.94
	-2.6
	-2.08
	-2.48
	-2.38
	-2.56
	-2.37
	-2.05
	-3.08
	-1.95
	-2.88
	-2.83
	-2.97
	-2.38
	-2.86
	-2.48
	-0.415
	-3.18
	-2.43
	-2.49
	-2.82
	-1.08
	-0.521
	-0.837
	-2.84
	-1.56
	-2.74
	-2.15
	-2.59
	-0.61
	-2.85
	-2.82
	-2.34
	-2.16
	-2.92
	-2.69
	-2.43
	-2.24
	-2.31
	-2.8
	-2.63
	-2.94
	-2.84
	-2.69
	-1.82
	-2.85
	-2.71
	-2.47
	-2.53
	-0.481
	-1.79
	-2.54
	-2.41
	-2.74
	-2.6
	-2.77
	-0.678
	-3.01
	-1.02
	-2.17
	-3.38
	-2.17
	-2.36
	-2.14
	-3.21
	-1.87
	-2.6
	-1.97
	-0.495
	-2.05
	-2.63
	-2.37
	-2.47
	-2.4
	-3.02
	-2.79
	-2.29
	-2.13
	-3.1
	-2.57
	-2.51
	-3.22
	-3.07
	-3.46
	-2.77
	-2.79
	-3.01
	-2.89
	-2.15
	-3.33
	-2.92
	-2.4
	-3.14
	-2.53
	-2.58
	-2.48
	-2.74
	-2.66
	-1.08
	-2.38
	-2.99
	-2.34
	-2.54
	-0.388
	-2.39
	-2.94
	-1.94
	-3.19
	-2.62
	-2.77
	-2.45
	-3.38
	-2.38
	-2.89
	-2.02
	-2.7
	-2.76
	-2.51
	-3.06
	-2.78
	-0.771
	-2.15
	-2.16
	-2.2
	-2.6
	-2.85
	-2.87
	-2.46
	-3.16
	-0.428
	-2.83
	-2.73
	-3.01
	-3.34
	-2.56
	-2.56
	-2.45
	-2.14
	-2.14
	-2.47
	-2.57
	-2.76
	-3.09
	-2.18
	-2.05
	-3.03
	-2.11
	-2.19
	-2.78
	-1.4
	-2.84
	-3.02
	-3.07
	-2.57
	-2.74
	-2.76
	-1.36
	-0.685
	-1.3
	-2.4
	-0.917
	-2.66
	-0.941
	-0.856
	-2.37
	-2.34
	-2.44
	-3.04
	-2.01
	-3.03
	-2.83
	-2.33
	-1.74
	-3.29
	-2.83
	-1.92
	-3.41
	-3.48
	-2.93
	-2.37
	-3.44
	-0.689
	-3.15
	-3.38
	-2.27
	-3.5
	-2.34
	-3.15
	-2.55
	-2.63
	-3.28
	-2.64
	-2.99
	-2.25
	-3.24
	-2.71
	-0.979
	-2.94
	-3.36
	-1.5
	-2.86
	-2.25
	-2.56
	-3.27
	-3.3
	-2.33
	-3.24
	-2.76
	-2.33
	-2.21
	-2.49
	-2.5
	-3.04
	-2.88
	-2.42
	-1.38
	-3.07
	-2.71
	-3.16
	-2.21
	-2.9
	-1.91
	-3.08
	-3
	-2.5
	-2.47
	-2.62
	-3.06
	-3.02
	-1.7
	-1.63
	-2.98
	-2.11
	-1.1
	-3.05
	-2.4
	-2.95
	-2.62
	-2.01
	-2.4
	-2.32
	-2.58
	-2.3
	-2.55
	-2.82
	-1.91
	-2.68
	-3.07
	-2.86
	-3.06
	-2.06
	-3.23
	-1.93
	-3.69
	-3.13
	-2.78
	-2.14
	-2.69
	-2.34
	-2.24
	-3.16
	-2.37
	-3.31
	-2.86
	-2.53
	-3.17
	-2.51
	-2.63
	-3.09
	-2.41
	-2.02
	-2.83
	-3.37
	-3.07
	-2.79
	-3.36
	-2.81
	-2.76
	-2.78
	-0.362
	-2.39
	-2.95
	-1.75
	-2.89
	-0.672
	-2.39
	-2.45
	-3.05
	-2.42
	-2.64
	-2.45
	-2.71
	-2.69
	-2.23
	-3.17
	-3.33
	-2.34
	-1.55
	-2.3
	-2.47
	-2.3
	-3.13
	-2.98
	-2.65
	-2.07
	-3.21
	-2.63
	-2.26
	-0.442
	-2.62
	-2.52
	-2.84
	-2.48
	-1.36
	-2.41
	-2.03
	-2.54
	-2.27
	-2.21
	-0.333
	-2.25
	-0.431
	-1.83
	-3.35
	-1.9
	-2.04
	-2.61
	-2.48
	-2.81
	-3.51
	-2.89
	-2.7
	-1.21
	-2.3
	-2.96
	-2.78
	-2.36
	-2.84
	-3.12
	-2.21
	-3.16
	-3.03
	-2.36
	-1.42
	-3.27
	-2.52
	-0.613
	-2.51
	-3.15
	-2.53
	-2.81
	-2.77
	-2.38
	-2.86
	-2.73
	-2.18
	-2.83
	-2.68
	-2.83
	-3.26
	-2.31
	-2.81
	-2.99
	-3.27
	-1.81
	-0.704
	-2.95
	-2.31
	-3.02
	-2.59
	-2.54
	-2.28
	-2.88
	-2.68
	-0.972
	-2.48
	-2.63
	-2.54
	-2.6
	-2.05
	-3.05
	-2.11
	-2.29
	-2.91
	-1.83
	-2.6
	-0.568
	-2.94
	-2.34
	-2.53
	-2.08
	-2.2
	-2.6
	-2.93
	-2.59
	-2.85
	-2.62
	-2.01
	-2.63
	-2.79
	-2.92
	-2.84
	-2.47
	-3.22
	-1.97
	-2.29
	-0.463
	-2.92
	-2.93
	-1.55
	-2.71
	-2.82
	-2.15
	-2.73
	-3.32
	-1.94
	-3.09
	-3.15
	-2.39
	-2.42
	-2.19
	-2.82
	-2.41
	-1.75
	-2.6
	-2.29
	-3.05
	-2.35
	-2.22
	-0.934
	-2.28
	-1.97
	-2.87
	-2.61
	-2.66
	-3.08
	-2.8
	-3.13
	-3.13
	-3
	-2.36
	-2.11
	-2.76
	-0.312
	-2.16
	-2.28
	-3.02
	-3.31
	-2.58
	-2.46
	-3.02
	-2.34
	-1.51
	-2.51
	-2.24
	-2.9
	-2.95
	-2.89
	-2.54
	-2.93
	-2.96
	-3.07
	-2.32
	-2.85
	-2.91
	-2.83
	-2.93
	-2.98
	-0.415
	-2.37
	-0.393
	-2.03
	-2.9
	-2.7
	-2.64
	-2.93
	-2.1
	-3.11
	-2.89
	-2.26
	-2.96
	-3.05
	-2.62
	-3.11
	-2.91
	-2.62
	-1.58
	-2.5
	-2.09
	-2.6
	-0.791
	-2.09
	-3.18
	-2.4
	-3.01
	-3.11
	-3.28
	-2.72
	-2.07
	-3.04
	-2.25
	-0.345
	-1.85
	-3.01
	-2.7
	-2.83
	-0.45
	-2.63
	-2.05
	-2.65
	-2.69
	-0.313
	-2.77
	-2.36
	-2.96
	-1.99
	-3.08
	-0.346
	-2.65
	-0.38
	-2.93
	-2.25
	-2.51
	-3.02
	-3.07
	-2.48
	-2.51
	-0.913
	-2.93
	-2.53
	-3.02
	-0.641
	-2.24
	-2.77
	-3.17
	-2.53
	-2.67
	-2.67
	-1.68
	-1.4
	-2.47
	-3.23
	-2.63
	-2.6
	-2.25
	-2.56
	-0.736
	-2.39
	-3.37
	-0.958
	-2.28
	-0.322
	-2.28
	-2.8
	-2.1
	-3.11
	-3.19
	-3.02
	-2.61
	-2.92
	-2.67
	-2.29
	-1.92
	-2.38
	-0.325
	-2.91
	-1.03
	-3.53
	-1.99
	-2.58
	-2.92
	-2.39
	-3.24
	-2.3
	-2.94
	-3.08
	-3.12
	-2.34
	-2.24
	-1.99
	-2.46
	-2.92
	-2.43
	-0.6
	-0.371
	-3.12
	-1.85
	-2.5
	-1.31
	-0.944
	-3.07
	-2.42
	-2.04
	-2.62
	-0.578
	-2.56
	-3.17
	-2.35
	-2.23
	-2
	-2.12
	-3.1
	-1.64
	-0.653
	-2.7
	-2.68
	-3.02
	-2.59
	-2.53
	-2.7
	-3.43
	-2.58
	-2.78
	-2.65
	-2.95
	-3.15
	-2.54
	-2.3
	-2.51
	-2.57
	-3
	-2.55
	-3.06
	-3.11
	-2.34
	-1.91
	-3.21
	-2.26
	-2.73
	-3.25
	-2.26
	-3
	-1.05
	-2.26
	-2.37
	-2.88
	-2.33
	-3.08
	-2.23
	-2.58
	-2.85
	-2.69
	-2.23
	-2.82
	-0.632
	-2.9
	-1.18
	-2.38
	-0.348
	-2.82
	-0.456
	-3.42
	-1.96
	-2.08
	-3.04
	-1.75
	-2.26
	-2.93
	-2.76
	-2.55
	-2.04
	-3.07
	-3.13
	-2.77
	-3.27
	-2.74
	-3.09
	-2.55
	-2.59
	-3.33
	-2.89
	-2.2
	-2.6
	-2.35
	-2.38
	-2.32
	-3.13
	-2.94
	-3.02
	-2.92
	-0.403
	-1.95
	-2.2
	-3.11
	-3.12
	-1.5
	-1.71
	-2.11
	-3.07
	-2.72
	-2.18
	-1.48
	-3.12
	-2.89
	-0.593
	-2.88
	-2.95
	-2.7
	-2.12
	-2.38
	-2.3
	-2.7
	-2.76
	-2.65
	-2.58
	-2.79
	-2.46
	-3.18
	-0.683
	-2.74
	-2.59
	-2.79
	-2.92
	-0.319
	-2.47
	-2.83
	-3.32
	-0.744
	-3.09
	-2.3
	-1.98
	-2.73
	-3.18
	-2.61
	-1.95
	-2
	-1.97
	-1.95
	-2.77
	-3.05
	-2.55
	-2.44
	-2.33
	-3.59
	-2.89
	-2.45
	-2.95
	-2.67
	-2.96
	-2.75
	-2.37
	-0.649
	-2
	-2.84
	-2.79
	-2.41
	-3.05
	-0.982
	-3.6
	-1.14
	-2.78
	-2.11
	-3.06
	-2.75
	-2.79
	-2.52
	-2.66
	-3.04
	-2.7
	-1.97
	-2.33
	-3.12
	-2.3
	-2.42
	-2.32
	-2.41
	-2.71
	-2.63
	-3.38
	-2.26
	-1.99
	-3.04
	-3.02
	-3.14
	-0.491
	-2.5
	-0.364
	-2.78
	-2.72
	-2.9
	-0.458
	-2.12
	-2.9
	-1.73
	-0.574
	-2.56
	-2.35
	-2.83
	-2.87
	-2.69
	-1.58
	-2.97
	-2.9
	-2.52
	-3.05
	-0.784
	-1.81
	-2.62
	-1.3
	-2.2
	-1.64
	-2.55
	-1.32
	-1.53
	-2.71
	-2.5
	-3.23
	-2.98
	-2.17
	-2.93
	-2.67
	-2.38
	-3.29
	-2.94
	-2.82
	-2.45
	-2.9
	-1.12
	-1.85
	-2.9
	-2.16
	-3.32
	-1.96
	-2.74
	-3.44
	-2.4
	-3.06
	-2.35
	-3.19
	-2.63
	-2.57
	-3.2
	-2.73
	-2.45
	-2.07
	-1.85
	-2.73
	-2.41
	-1.69
	-3.37
	-2.67
	-1.86
	-2.5
	-2.24
	-2.46
	-3.26
	-1.05
	-2.48
	-0.623
	-2.65
	-3.03
	-0.67
	-2.97
	-2.48
	-2.94
	-2.71
	-2.65
	-2.83
	-2.65
	-2.8
	-2.77
	-3.11
	-2.08
	-2.68
	-2.47
	-2.41
	-1.51
	-2.72
	-2.81
	-2.16
	-2.6
	-3.08
	-3.06
	-0.744
	-2
	-2.57
	-2.87
	-2.92
	-3.43
	-2.45
	-2.34
	-2.64
	-2.49
	-0.412
	-2.88
	-2.21
	-2.03
	-2.52
	-2.83
	-2.44
	-2.91
	-0.991
	-2.74
	-2.15
	-3.12
	-2.5
	-2.21
	-3.19
	-0.613
	-2.54
	-2.49
	-2.49
	-2.22
	-2.65
	-2.24
	-1.49
	-2.9
	-2.67
	-2.55
	-3.2
	-2.45
	-2.07
	-0.337
	-1.09
	-2.84
	-2.34
	-2.6
	-2.35
	-1.93
	-1.96
	-2.86
	-0.538
	-3.23
	-1.25
	-3.4
	-3.12
	-2.15
	-2.81
	-2.64
	-2.4
	-0.333
	-2.96
	-2.09
	-2.45
	-2.75
	-3.03
	-2.5
	-1.16
	-3
	-3.52
	-3.24
	-2.42
	-2.29
	-2.67
	-2.27
	-3.5
	-2.68
	-2.14
	-3.01
	-3.18
	-2.46
	-3.06
	-2.96
	-1.79
	-1.33
	-1.99
	-2.98
	-2.19
	-2.65
	-2.08
	-2.32
	-3.24
	-2.97
	-2.92
	-2.54
	-2.69
	-2.87
	-2.95
	-2.53
	-2.51
	-2.21
	-0.424
	-2.46
	-2.05
	-2.66
	-0.619
	-2.94
	-3.24
	-3.2
	-2.39
	-2.49
	-2.81
	-3.5
	-1.84
	-0.537
	-1.97
	-2.47
	-2.55
	-2.55
	-2.14
	-1.96
	-3.1
	-2.7
	-2.86
	-0.863
	-0.376
	-3.01
	-2.1
	-2.57
	-2.01
	-3.03
	-3.21
	-1.91
	-3.26
	-3.05
	-3.11
	-2.75
	-0.595
	-2.49
	-3.36
	-3.1
	-1.86
	-2.43
	-3.21
	-3.13
	-2.5
	-2.47
	-3.04
	-2.32
	-3.13
	-2.15
	-0.481
	-2.64
	-2.73
	-2.54
	-2.06
	-2.99
	-2.51
	-0.538
	-2.22
	-0.456
	-1.94
	-3.06
	-1.81
	-1.5
	-2.66
	-2.82
	-2.95
	-2.02
	-3.19
	-2.85
	-2.15
	-2.78
	-1.91
	-2.36
	-2.86
	-3.06
	-2.78
	-2.4
	-2.57
	-2.9
	-2.46
	-2.37
	-3.04
	-3.04
	-3.05
	-1.76
	-3.04
	-2.48
	-2.72
	-2.1
	-2.01
	-2.54
	-3.2
	-2.8
	-0.75
	-2.97
	-2.97
	-3.06
	-1.88
	-2.75
	-3.04
	-2.48
	-3.44
	-3.32
	-2.48
	-1.34
	-2.89
	-2.76
	-2.97
	-2.68
	-2.41
	-2.5
	-2.66
	-2.49
	-3.06
	-2.79
	-0.389
	-1.07
	-1.8
	-2.53
	-2.7
	-2.72
	-2.54
	-2.88
	-3.42
	-2.88
	-2.98
	-3.01
	-3.3
	-2.5
	-2.34
	-2.54
	-3.24
	-2.98
	-1.67
	-2.94
	-2.59
	-2.54
	-2.38
	-2.74
	-1.74
	-1.61
	-2.76
	-3.16
	-3.01
	-1.16
	-0.705
	-2.91
	-0.329
	-0.392
	-3.42
	-2.02
	-2.58
	-2.95
	-2.74
	-2.93
	-2.15
	-2.94
	-3.41
	-1.97
	-2.77
	-2.66
	-2.3
	-2.52
	-2.73
	-2.77
	-2.41
	-3.04
	-2.13
	-3.12
	-2.47
	-2.85
	-3.08
	-2.7
	-2.99
	-2.59
	-2.8
	-2.77
	-2.33
	-2.32
	-2.7
	-1.89
	-1.94
	-2.09
	-3.31
	-2.38
	-1.73
	-2.24
	-0.359
	-2.39
	-2.64
	-2.58
	-2.4
	-2.35
	-2.12
	-3.05
	-3.23
	-2.94
	-0.583
	-3.16
	-0.741
	-1.8
	-2.26
	-2.38
	-2.24
	-2.88
	-2.74
	-2.36
	-2.32
	-2.87
	-2.1
	-2.69
	-2.85
	-2.99
	-3
	-1.25
	-2.91
	-2.04
	-2.43
	-2.1
	-2.85
	-3.06
	-3.25
	-3.28
	-2.13
	-3.6
	-0.374
	-3.16
	-2.13
	-2.28
	-3.26
	-2.23
	-2.82
	-2.33
	-2.68
	-3.02
	-1.4
	-2.91
	-2.69
	-2.94
	-2.18
	-2.19
	-2.85
	-2.89
	-2.7
	-2.43
	-1.73
	-2.79
	-2.37
	-2.9
	-2.67
	-3.07
	-2.09
	-2.61
	-3.02
	-0.354
	-3.08
	-2.17
	-2.88
	-1.18
	-2.64
	-2.87
	-3.08
	-0.592
	-0.664
	-3.2
	-2.57
	-2.98
	-0.801
	-2.84
	-2.28
	-0.858
	-2.18
	-2.13
	-2.31
	-2.65
	-2.06
	-2.66
	-2.45
	-2.8
	-1.42
	-0.631
	-2.21
	-2.26
	-2.32
	-2.97
	-2.76
	-3.01
	-3.18
	-2.16
	-2.65
	-1.59
	-3.32
	-2.53
	-2.17
	-2.65
	-2.64
	-1.44
	-1.86
	-2.82
	-2.39
	-1.77
	-2.72
	-2.9
	-2.56
	-2.49
	-2.53
	-2.89
	-0.64
	-2.43
	-2.35
	-0.61
	-2.4
	-2.54
	-2.62
	-2.03
	-2.93
	-2.8
	-1.81
	-2.83
	-3.41
	-2.45
	-2.08
	-2.81
	-2.31
	-2.6
	-2.96
	-3.19
	-3
	-2.85
	-2.33
	-2.55
	-3.17
	-2.06
	-0.806
	-2.48
	-3.11
	-2.58
	-2.14
	-2.6
	-2.31
	-2.93
	-2.72
	-3.26
	-2.4
	-2.57
	-2.44
	-2.21
	-2.14
	-1.06
	-2.15
	-2.23
	-2.84
	-2.92
	-2.07
	-3.53
	-0.549
	-2.77
	-2.79
	-2.87
	-2.44
	-2.86
	-1.02
	-2.36
	-2.48
	-3.14
	-2.38
	-2.15
	-0.433
	-2.64
	-2.41
	-0.83
	-3.42
	-2.82
	-2.42
	-2.9
	-0.663
	-2.63
	-2.8
	-2.94
	-2.38
	-0.682
	-2.36
	-1.95
	-2.51
	-2.62
	-2.43
	-3.06
	-2.81
	-2.21
	-1.83
	-3.22
	-2.76
	-3.05
	-1.85
	-3.02
	-1.76
	-2.77
	-2.07
	-3.49
	-2.97
	-2.08
	-2.99
	-1.77
	-3.09
	-2.92
	-2.68
	-3.4
	-2.18
	-2.55
	-1.47
	-2.16
	-2.29
	-2.74
	-2.42
	-0.586
	-2.71
	-2.34
	-2.65
	-3.08
	-2.96
	-2.97
	-1.56
	-3.3
	-2.63
	-2.72
	-2.38
	-2.52
	-3.14
	-3.19
	-2.62
	-2.67
	-2.83
	-2.32
	-2.58
	-2.73
	-2.42
	-1.17
	-2.8
	-2.08
	-2.44
	-2.8
	-3.25
	-2.75
	-3.18
	-2.34
	-1.04
	-2.62
	-2.1
	-2.69
	-2.76
	-2.25
	-2.9
	-0.366
	-2.99
	-3.14
	-2.92
	-2.9
	-3.24
	-2.69
	-2.61
	-3.09
	-2.64
	-2.26
	-3.05
	-2.46
	-2.49
	-3.18
	-0.383
	-2.17
	-2.69
	-2.31
	-2.18
	-2.95
	-2.34
	-2.84
	-2.71
	-3.13
	-2.22
	-2.85
	-2.41
	-3.02
	-1.93
	-2.55
	-2.95
	-2.22
	-0.646
	-2.96
	-2.4
	-2.39
	-3
	-3.33
	-2.93
	-2.67
	-2.76
	-0.43
	-2.5
	-2.66
	-2.17
	-2.69
	-2.93
	-2.81
	-2.28
	-2.26
	-2.06
	-3.04
	-3.41
	-2.59
	-2.98
	-2.79
	-2.74
	-3.06
	-2.42
	-3.2
	-2.33
	-2.27
	-2.32
	-2.93
	-3.14
	-2.77
	-2.02
	-2.72
	-2.96
	-3.28
	-2.74
	-3.1
	-3.29
	-3.21
	-2.1
	-2.87
	-2.71
	-3
	-2.8
	-3.1
	-3.12
	-2.35
	-2.96
	-2.82
	-0.602
	-2.25
	-2.35
	-3.07
	-0.319
	-2.54
	-2.65
	-2.56
	-2.6
	-0.364
	-2.73
	-2.25
	-2.36
	-2.37
	-2.42
	-3.15
	-2.86
	-0.616
	-3.02
	-2.79
	-3.27
	-3.33
	-2.6
	-2.52
	-2.44
	-0.933
	-2.79
	-2.61
	-3.01
	-2.43
	-2.55
	-2.66
	-0.852
	-0.746
	-2.21
	-2.53
	-1.96
	-0.433
	-2.77
	-2.56
	-2.77
	-1.88
	-2.37
	-3.47
	-2.88
	-3.26
	-2.55
	-2.45
	-3.33
	-3.17
	-3.22
	-2.73
	-0.486
	-2.5
	-1.74
	-2.86
	-2.69
	-2.86
	-3
	-1.49
	-2.37
	-2.51
	-2.59
	-2.81
	-1.04
	-3.17
	-3.42
	-2.42
	-2.39
	-2.42
	-0.628
	-1.4
	-0.325
	-2.73
	-1.95
	-2.72
	-2.15
	-2.28
	-3.03
	-1.99
	-2.73
	-2.42
	-0.894
	-2.34
	-3.24
	-3.72
	-2.71
	-1.88
	-2.53
	-2.92
	-2.87
	-3.05
	-2.59
	-2.36
	-3.16
	-0.34
	-2.51
	-2.7
	-2.38
	-3.29
	-3.46
	-3.12
	-2.15
	-2.2
	-2.35
	-2.12
	-2.43
	-2.85
	-1.89
	-0.411
	-1.24
	-2.34
	-2.68
	-2.47
	-2.69
	-3.28
	-2.98
	-2.1
	-2.97
	-2.98
	-0.489
	-2.5
	-2.23
	-2.56
	-2.39
	-2.27
	-2.88
	-2.63
	-3.32
	-2.35
	-2.58
	-2.85
	-2.37
	-3.21
	-2.22
	-3.28
	-1.91
	-2.57
	-2.19
	-2.91
	-2.51
	-3.02
	-0.361
	-3
	-2.35
	-2.6
	-2.79
	-2.04
	-2.26
	-2.78
	-0.562
	-2.94
	-1.26
	-2.71
	-2.52
	-3.04
	-2.91
	-2.86
	-2.08
	-2.26
	-2.35
	-2.89
	-3.21
	-0.307
	-2.26
	-2.52
	-3.06
	-2.67
	-2.43
	-2.83
	-2.6
	-2.4
	-2.01
	-1.09
	-2.31
	-2.3
	-2.47
	-0.627
	-1.84
	-2.06
	-2.36
	-2.56
	-2.58
	-2.71
	-2.92
	-3.18
	-2.12
	-2.88
	-1.87
	-2.14
	-2.22
	-2.37
	-2.77
	-2.64
	-1.43
	-2.5
	-2.91
	-3.18
	-1.87
	-1.68
	-3.25
	-2.74
	-2.63
	-3.04
	-3.07
	-2.67
	-3.37
	-2.79
	-2.01
	-3.15
	-2.03
	-2.57
	-2.89
	-2.69
	-2.27
	-2.45
	-2.92
	-3.57
	-3.33
	-2.3
	-2.92
	-2.71
	-3.05
	-2.8
	-3.13
	-3.22
	-3.08
	-2.19
	-2.43
	-2.11
	-1.93
	-3.24
	-3.22
	-2.53
	-3.3
	-2.85
	-2.46
	-3.53
	-3.34
	-2.47
	-2.63
	-2.91
	-2.65
	-2.64
	-2.54
	-2.39
	-2.68
	-2.97
	-2.48
	-2.12
	-0.773
	-1.95
	-2.71
	-2.5
	-2.78
	-2.67
	-3.22
	-2.04
	-2
	-2.46
	-2.95
	-2.95
	-2.55
	-1.99
	-2.28
	-2.28
	-2.89
	-2.82
	-2.5
	-2.95
	-1.18
	-2.24
	-1.98
	-2.68
	-2.56
	-2.42
	-2.68
	-2.59
	-2.44
	-1.99
	-2.91
	-0.786
	-2.55
	-2.85
	-2.16
	-2.73
	-2.79
	-1.97
	-2.47
	-3.01
	-2.9
	-3.03
	-2.16
	-2.59
	-3.22
	-2.63
	-2.82
	-2.53
	-2.27
	-1.97
	-1.94
	-1.74
	-1.85
	-2.7
	-2.75
	-0.314
	-2.75
	-2.75
	-2.97
	-2.88
	-2.55
	-2.63
	-3.12
	-2.94
	-2.83
	-2.75
	-2.04
	-3.21
	-2.31
	-0.304
	-0.74
	-2.46
	-2.62
	-2.29
	-2.36
	-2.77
	-2.37
	-1.46
	-3.04
	-2.91
	-2.91
	-3.46
	-3.15
	-2.59
	-2.93
	-2.04
	-0.662
	-2.35
	-3.15
	-0.325
	-0.999
	-2.56
	-2.8
	-3.02
	-2.75
	-2.88
	-2.79
	-2.97
	-2.77
	-2.83
	-2.23
	-1.82
	-2.6
	-3.18
	-2.97
	-2.7
	-2.07
	-1.98
	-3.06
	-3.07
	-2.61
	-3.23
	-2.35
	-3.04
	-3
	-2.24
	-2.81
	-2.95
	-3.33
	-2.61
	-1.98
	-3.13
	-2.52
	-2.24
	-2.46
	-3.31
	-2.78
	-2
	-2.27
	-3.08
	-2.08
	-2.43
	-2.52
	-0.38
	-1.83
	-0.376
	-3.03
	-3.34
	-3
	-3.08
	-2.78
	-3.09
	-2.28
	-2.35
	-2.58
	-1.55
	-2.21
	-2.94
	-3.42
	-2.2
	-2.83
	-2.62
	-2.98
	-2.95
	-2.59
	-2.87
	-2.6
	-0.302
	-2.69
	-2.09
	-2.89
	-3.32
	-2.8
	-2.93
	-1.95
	-2.84
	-2.7
	-2.42
	-2.05
	-3.11
	-3.54
	-3.1
	-0.412
	-2.68
	-2.6
	-3.2
	-2.45
	-2.31
	-2.27
	-2.54
	-2.43
	-3.15
	-1.63
	-2.48
	-1.02
	-2.25
	-3.08
	-2.68
	-3.02
	-3.09
	-2.73
	-2.53
	-2.15
	-2.14
	-2.46
	-2.51
	-2.77
	-2.17
	-1.47
	-2.24
	-2.8
	-1.65
	-2.49
	-2.77
	-0.52
	-3.27
	-2.52
	-2.74
	-0.408
	-2.4
	-1.87
	-2.93
	-2.45
	-2.51
	-1.92
	-2.03
	-1.31
	-2.29
	-3.13
	-2.95
	-2.26
	-1.85
	-2.14
	-2.36
	-0.485
	-2.61
	-2.99
	-0.635
	-2.75
	-1.93
	-3.09
	-2.23
	-2.86
	-3.11
	-0.326
	-2.09
	-2.61
	-1.21
	-2.41
	-2.71
	-2.66
	-3.03
	-2.49
	-2.68
	-2.57
	-2.53
	-2.94
	-3
	-0.765
	-3.45
	-2.77
	-3.21
	-2.29
	-2.91
	-3.25
	-2.79
	-2.43
	-2.79
	-0.525
	-3.18
	-2.18
	-0.54
	-3.09
	-3.04
	-2.39
	-2.4
	-2.25
	-2.71
	-3.06
	-2.44
	-2.96
	-3.27
	-3.46
	-2.78
	-0.569
	-2.09
	-2.7
	-3.2
	-2.53
	-2.91
	-3.53
	-2.66
	-2.61
	-3.1
	-1.66
	-2.03
	-2.08
	-2.82
	-2.79
	-0.335
	-2.52
	-1.18
	-2.54
	-0.966
	-3.65
	-2.02
	-2.28
	-2.16
	-3.16
	-2.89
	-2.58
	-0.513
	-2.43
	-2.99
	-2.98
	-3.18
	-1.77
	-0.695
	-3.41
	-1.9
	-3.38
	-2.38
	-3.27
	-2
	-2.17
	-3.01
	-0.988
	-0.768
	-2.1
	-3.3
	-1.35
	-2.88
	-2.38
	-2.89
	-3.47
	-2.19
	-2.98
	-2.59
	-1.53
	-2.64
	-2.47
	-2.08
	-1.96
	-2.82
	-2.6
	-2.71
	-2.83
	-2.65
	-2.72
	-0.624
	-2.24
	-2.79
	-3.46
	-2.55
	-2.79
	-2.43
	-2.44
	-2.56
	-2.13
	-1.93
	-2.73
	-0.563
	-2.49
	-2.04
	-2.55
	-1.84
	-2.99
	-2.72
	-1.78
	-1.43
	-2.64
	-2.82
	-2.49
	-2.39
	-2.57
	-2.95
	-3.18
	-3.11
	-2.52
	-2.94
	-2.99
	-2.52
	-3.09
	-2.83
	-2.54
	-2.67
	-2.04
	-0.475
	-2.37
	-2.89
	-2.86
	-2.36
	-2.46
	-1.97
	-2.67
	-2.83
	-2.98
	-3.02
	-2.74
	-2.22
	-2.37
	-0.635
	-2.92
	-3.44
	-2.85
	-3.16
	-1.61
	-2.4
	-2.2
	-3.08
	-2.17
	-3.3
	-2.33
	-0.689
	-1.94
	-2.17
	-2.51
	-3.07
	-0.35
	-0.371
	-2.84
	-2.73
	-0.881
	-3.22
	-2.91
	-2.59
	-3.02
	-1.51
	-2.86
	-3.03
	-2.78
	-2.11
	-2.91
	-1.69
	-2.3
	-3.46
	-2.36
	-2.83
	-2.04
	-2.46
	-2.52
	-2.18
	-2.35
	-1.2
	-2.37
	-0.873
	-2.68
	-2.21
	-2.68
	-2.88
	-2.55
	-0.839
	-2.66
	-2.72
	-2.06
	-2.61
	-2.71
	-2.21
	-2.04
	-3.1
	-3.31
	-2.66
	-3.17
	-2.42
	-3.03
	-2.55
	-2.69
	-2.9
	-2.77
	-2.88
	-2.16
	-2.24
	-2.91
	-2.84
	-2.6
	-2.79
	-2.68
	-0.97
	-2.98
	-2.81
	-2.1
	-2.76
	-3.24
	-2.4
	-3.05
	-2.27
	-3.22
	-3.2
	-2.18
	-2.41
	-2.77
	-2.8
	-2.81
	-3.45
	-3.13
	-3.34
	-3.23
	-1.02
	-2.64
	-3.06
	-2.69
	-1.95
	-3.2
	-3.16
	-2.36
	-0.67
	-1.99
	-2.34
	-3.1
	-0.98
	-2.55
	-2.83
	-3.12
	-1.94
	-2.77
	-2.2
	-2.55
	-2.53
	-2.19
	-2.49
	-2.99
	-3.71
	-3.08
	-2.89
	-2.99
	-2.69
	-2.56
	-2.31
	-1.43
	-2.03
	-2.84
	-3.16
	-2
	-2.67
	-0.931
	-2.88
	-3.37
	-3.34
	-2.97
	-2.95
	-1.84
	-0.336
	-0.317
	-3.08
	-2.78
	-3.15
	-2.78
	-2.31
	-3.28
	-2.37
	-2.24
	-2.32
	-2.08
	-2.34
	-2.68
	-0.54
	-3.42
	-1.87
	-3.16
	-3.24
	-2.75
	-3.08
	-3.14
	-2.44
	-0.752
	-2.88
	-2.86
	-2.82
	-2.67
	-3
	-3.16
	-2.54
	-2.4
	-1.85
	-2.9
	-3.25
	-2.92
	-2.26
	-2.41
	-1.88
	-2.63
	-2.67
	-2.02
	-2.6
	-0.665
	-2.58
	-2.99
	-2.84
	-2.62
	-2.92
	-2.57
	-2.62
	-2.51
	-2.91
	-2.76
	-2.3
	-2.58
	-2.8
	-2.86
	-2.9
	-2.07
	-2.4
	-2.61
	-2.93
	-2.49
	-1.64
	-2.58
	-1.6
	-2.94
	-2.52
	-2.02
	-2.51
	-2.32
	-3.06
	-2.88
	-2.57
	-2.76
	-2.91
	-3.25
	-2.68
	-2.36
	-3.07
	-2.13
	-2.65
	-2.59
	-2.28
	-2.72
	-1.63
	-3.27
	-2.92
	-2.28
	-1.85
	-2.8
	-0.587
	-2.89
	-1.77
	-3.43
	-2.83
	-0.693
	-2.97
	-2.96
	-2.66
	-2.3
	-0.326
	-2.9
	-2.38
	-3.01
	-2.37
	-3.07
	-3.15
	-3.36
	-2.79
	-2.68
	-2.24
	-2.7
	-3.39
	-0.327
	-2.62
	-2.05
	-2.8
	-2.68
	-2.28
	-0.949
	-3.21
	-2.54
	-2.22
	-2.97
	-2.36
	-0.339
	-3.08
	-2.38
	-2.57
	-1.8
	-2.82
	-2.46
	-2.59
	-2.05
	-2.85
	-3.03
	-2.09
	-3.23
	-2.75
	-3.05
	-2.47
	-2.97
	-2.59
	-2.56
	-0.441
	-0.986
	-2.83
	-2.92
	-2.71
	-2.68
	-3.1
	-2.85
	-1.68
	-2.36
	-1.96
	-0.56
	-0.431
	-2.72
	-2.59
	-2.35
	-1.74
	-3.12
	-2.59
	-2.6
	-2.41
	-2.82
	-3.37
	-3.34
	-2.52
	-3.13
	-2.65
	-1.81
	-2.11
	-2.63
	-3.04
	-2.75
	-2.52
	-2.84
	-3.22
	-2.86
	-2.05
	-1.97
	-0.433
	-2.57
	-3.07
	-2.36
	-2.79
	-2.98
	-2.72
	-2.47
	-2.7
	-2.83
	-1.91
	-1.49
	-2.5
	-3.04
	-2.65
	-2.73
	-2.24
	-2.84
	-2.48
	-1.96
	-2.96
	-0.305
	-3.21
	-2.47
	-3.19
	-2.89
	-3.39
	-3.27
	-2.93
	-2.45
	-3.47
	-2.34
	-2.5
	-2.51
	-2.49
	-1.59
	-2.8
	-2.13
	-3.38
	-2.57
	-2.86
	-2.41
	-3.06
	-2.27
	-2
	-2.86
	-3.02
	-2.15
	-2.98
	-3.52
	-2
	-3.21
	-3.08
	-2.62
	-2.46
	-3.48
	-2.41
	-2.27
	-2.59
	-2.39
	-3.06
	-2.92
	-2.59
	-2.53
	-3.37
	-2.05
	-2.85
	-2.41
	-2.96
	-0.525
	-1.84
	-2.83
	-2.01
	-2.61
	-2.43
	-2.76
	-2.49
	-1.35
	-2.74
	-2.5
	-2.74
	-3.15
	-2.82
	-1.8
	-2.58
	-3.12
	-0.649
	-2.34
	-2.8
	-1.77
	-2.03
	-0.372
	-2.17
	-2.72
	-2.76
	-3.06
	-2.04
	-2.78
	-2.21
	-2.46
	-2.9
	-2.93
	-3.15
	-2.07
	-2.73
	-3.18
	-2.23
	-2.51
	-2.49
	-2.23
	-2.3
	-2.35
	-3.07
	-2.35
	-2.98
	-2.97
	-0.944
	-2.74
	-2.87
	-2.84
	-3.48
	-2.54
	-2.78
	-3.21
	-2.53
	-2.23
	-2.92
	-2.46
	-2.52
	-2.14
	-2.9
	-2.32
	-2.01
	-2.83
	-3.07
	-2.56
	-2.17
	-1.66
	-3.4
	-2.79
	-2.85
	-2.78
	-3.05
	-2.46
	-2.19
	-2.74
	-2.98
	-2.73
	-3.18
	-0.436
	-2.67
	-2.98
	-3.25
	-1.77
	-2.42
	-2.97
	-2.89
	-2.52
	-2.76
	-2.82
	-1.06
	-2.92
	-0.785
	-0.685
	-2.51
	-2.73
	-0.549
	-2.89
	-0.427
	-3.08
	-3.28
	-2.89
	-3.08
	-0.33
	-2.05
	-2.88
	-1.82
	-2.86
	-2.82
	-2.23
	-2.89
	-2.56
	-3.01
	-2.27
	-1.03
	-2.62
	-2.31
	-2.44
	-2.2
	-2.75
	-3.1
	-2.41
	-2.64
	-3.61
	-2.96
	-1.57
	-3.61
	-3.27
	-1.32
	-2.69
	-2.87
	-1.75
	-2.38
	-2.76
	-3.15
	-2.59
	-2.13
	-3.3
	-2.83
	-2.33
	-0.905
	-0.335
	-0.364
	-2.07
	-2.61
	-3.11
	-2.55
	-2.43
	-3.06
	-2.78
	-2.71
	-2.76
	-2.41
	-2.33
	-2.77
	-2.23
	-2.46
	-2.85
	-2.16
	-1.91
	-3.03
	-3.28
	-0.332
	-2.68
	-2.59
	-3.29
	-2.49
	-2.16
	-3.06
	-0.418
	-2.47
	-3.25
	-3.04
	-2.93
	-2.92
	-2.62
	-2.97
	-2.99
	-2.43
	-2.08
	-0.837
	-2.17
	-2.5
	-3.2
	-3.53
	-2.16
	-1.91
	-2.75
	-2.97
	-2.1
	-2.6
	-3.16
	-2.48
	-2.27
	-3.33
	-0.58
	-3.29
	-3.02
	-0.325
	-3
	-0.503
	-2.69
	-3.04
	-2.59
	-1.63
	-1.51
	-3.08
	-2.22
	-2.95
	-3.05
	-2.33
	-2.2
	-2
	-2.13
	-2.5
	-2.84
	-2.41
	-1.31
	-2.92
	-2.48
	-2.79
	-3.06
	-2.99
	-1.79
	-1.48
	-3.34
	-2.23
	-2.46
	-2.52
	-0.431
	-3.07
	-2.89
	-0.489
	-2.34
	-2.09
	-2.82
	-1.93
	-2.97
	-2.19
	-2.42
	-0.739
	-2.54
	-2.94
	-3.02
	-2.41
	-2.78
	-3.01
	-3.07
	-2.53
	-2.84
	-2.88
	-1.1
	-3.01
	-2.97
	-0.633
	-2.76
	-2.75
	-2.08
	-1.72
	-2.99
	-1.78
	-2.75
	-2.87
	-3.35
	-2.6
	-2.6
	-2.27
	-2.98
	-2.86
	-1.22
	-0.492
	-2.16
	-2.79
	-2.51
	-2.61
	-2.94
	-2.21
	-2.92
	-2.46
	-0.866
	-3.21
	-2.5
	-1.8
	-2.34
	-2.69
	-2.24
	-0.787
	-2.93
	-1.8
	-2.99
	-2.35
	-2.93
	-2.74
	-2.92
	-0.961
	-2.35
	-2.33
	-3.1
	-2.23
	-2.77
	-2.81
	-2.46
	-2.36
	-2.25
	-2.46
	-2.81
	-2.62
	-2.27
	-3.15
	-2.83
	-2.48
	-1.81
	-2.99
	-3.16
	-2.92
	-2.21
	-2.31
	-2.04
	-3.05
	-2.32
	-3.04
	-2.53
	-2.44
	-2.93
	-2.45
	-3.04
	-2.96
	-2.61
	-3.13
	-2.96
	-3.06
	-2.75
	-2.43
	-2.35
	-1.43
	-3.01
	-1.62
	-2.79
	-3.02
	-2.25
	-2.8
	-2.3
	-1.96
	-2.11
	-2.57
	-0.758
	-3.5
	-2.08
	-1.64
	-2.38
	-0.691
	-2.33
	-3.57
	-0.938
	-2.9
	-2.36
	-0.568
	-3.28
	-2.56
	-2.73
	-3.24
	-2.39
	-2.4
	-2.86
	-1.35
	-3.18
	-0.507
	-2.99
	-2.53
	-2.11
	-2.53
	-2.54
	-0.512
	-3.22
	-3.16
	-2.4
	-2.65
	-2.78
	-3.08
	-3.09
	-1.76
	-2
	-2.9
	-2.29
	-0.675
	-2.96
	-0.768
	-1.93
	-2.76
	-2.53
	-2.75
	-3.18
	-3.48
	-2.53
	-3.08
	-2.81
	-2.88
	-1.23
	-1.89
	-0.734
	-1.93
	-2.35
	-0.326
	-3.08
	-2.8
	-1.87
	-1.78
	-3.35
	-3.06
	-1.97
	-2.24
	-3.08
	-2.77
	-2.53
	-2.35
	-2.96
	-2.63
	-2.95
	-3.04
	-3.09
	-2.31
	-2.74
	-3.17
	-2.32
	-0.431
	-1.87
	-3.58
	-2.53
	-2.84
	-2.94
	-1.05
	-1.71
	-2.9
	-3
	-3.04
	-2.36
	-2.09
	-2.18
	-2.18
	-2.59
	-2.76
	-2.44
	-2.77
	-3.23
	-3.11
	-2.05
	-1.64
	-3.26
	-2.87
	-2.96
	-2.88
	-3.02
	-2.64
	-2.67
	-2.93
	-2.04
	-1.38
	-0.602
	-3.31
	-2.32
	-2.71
	-1.67
	-2.63
	-2.26
	-2.53
	-2.11
	-2.94
	-3.09
	-2.63
	-2.89
	-2.7
	-2.05
	-3.06
	-3.11
	-3.32
	-2.92
	-3.01
	-3.12
	-0.385
	-2.76
	-0.437
	-1.94
	-2.34
	-2.05
	-3.19
	-2.4
	-3.22
	-1.31
	-2.93
	-2.59
	-2.3
	-2.9
	-2.64
	-2.77
	-2.33
	-2.91
	-2.75
	-3.13
	-2.52
	-0.378
	-0.777
	-0.802
	-2.05
	-2.45
	-1.8
	-2.24
	-2.52
	-2.5
	-3.3
	-2.19
	-2.8
	-3
	-2.43
	-2.09
	-2.85
	-3.1
	-0.381
	-2.36
	-2.54
	-2.77
	-1.13
	-2.47
	-2.23
	-3.18
	-2.73
	-2.8
	-2.21
	-0.968
	-1.82
	-3.07
	-2.33
	-3.24
	-0.453
	-3.28
	-2.37
	-2.77
	-2.58
	-2.31
	-2.09
	-3.13
	-2.93
	-2.9
	-3.06
	-3.05
	-2.82
	-1.12
	-2.85
	-2.33
	-3.19
	-2.33
	-2.44
	-2.89
	-1.94
	-0.336
	-2.77
	-2.29
	-3.04
	-2.86
	-3.03
	-2.29
	-0.334
	-2.33
	-2.66
	-2.28
	-3.36
	-0.534
	-3.64
	-2.44
	-3.19
	-2.97
	-3.04
	-3.05
	-3.07
	-2.33
	-1.51
	-2.34
	-2.04
	-2.91
	-1.82
	-2.06
	-2.7
	-2.08
	-0.345
	-0.627
	-3.04
	-1.7
	-3.08
	-2.85
	-3.21
	-1.97
	-2.1
	-3.34
	-2.21
	-3.03
	-2.84
	-2.37
	-2.75
	-2.42
	-2.54
	-2.85
	-3.07
	-2.79
	-2.23
	-3.35
	-2.46
	-3.46
	-1.76
	-2.39
	-2.84
	-2.95
	-3.44
	-1.96
	-3.08
	-2.94
	-2.95
	-1.93
	-2.87
	-2.47
	-3.25
	-2.46
	-3.07
	-2.4
	-2.75
	-1.84
	-2.32
	-2.23
	-2.06
	-0.336
	-2.94
	-2.69
	-1.82
	-0.451
	-2.9
	-0.442
	-3.05
	-2.86
	-2.87
	-2.84
	-2.29
	-3.25
	-1.85
	-2.79
	-2.71
	-2.2
	-2.54
	-0.986
	-2.05
	-2.99
	-3.08
	-2.9
	-2.1
	-2.21
	-2.75
	-2.31
	-2.32
	-3.06
	-1.56
	-2.68
	-2.79
	-2.81
	-3.14
	-2.96
	-2.48
	-2.41
	-2.16
	-0.353
	-2.97
	-2.92
	-1.26
	-0.401
	-2.17
	-2.54
	-3.33
	-3.07
	-2.99
	-2.6
	-2.61
	-2.52
	-3.33
	-2.07
	-3.05
	-2.37
	-2.12
	-0.701
	-3.14
	-2.89
	-2.79
	-2.41
	-2.61
	-2.76
	-3.28
	-3.28
	-3.09
	-3.12
	-3.05
	-3.35
	-2.45
	-2.8
	-2.48
	-2.94
	-3.24
	-2.3
	-2.52
	-0.417
	-2.4
	-0.33
	-3.13
	-2.84
	-2.24
	-3.11
	-2.67
	-2.69
	-2.2
	-2.63
	-2.95
	-2.04
	-2.23
	-2.44
	-2.88
	-2.5
	-3.14
	-2.29
	-2.45
	-2.4
	-2.54
	-0.348
	-2.21
	-2.48
	-2.64
	-2.36
	-2.84
	-2.82
	-2.41
	-2.07
	-2.77
	-2.67
	-1.78
	-2.74
	-0.387
	-0.388
	-2.82
	-2.75
	-2.71
	-1.86
	-2.92
	-0.492
	-2.61
	-2.56
	-3.04
	-2.04
	-1.92
	-2.26
	-2.56
	-2.49
	-2.3
	-2.12
	-2.01
	-2.58
	-2.02
	-3.19
	-2.47
	-3
	-2.61
	-2.53
	-2.98
	-2.55
	-2.5
	-2.7
	-2.95
	-2.12
	-2.57
	-2.72
	-2.38
	-3
	-2.92
	-2.94
	-2.91
	-3
	-2.47
	-2.18
	-1.41
	-2.28
	-2.25
	-2.97
	-2.33
	-2.44
	-2.61
	-3.18
	-3.19
	-2.6
	-3.27
	-3.16
	-2.03
	-2.14
	-2.67
	-2.94
	-2.2
	-3.14
	-2.4
	-1.69
	-2.57
	-2.22
	-1.35
	-2.45
	-2.52
	-2.41
	-2.3
	-3.01
	-3.31
	-2.02
	-1.59
	-1.22
	-2.99
	-3.2
	-2.94
	-2.43
	-2.88
	-2.78
	-3.06
	-2.09
	-2.27
	-2.04
	-1.2
	-1.29
	-3.02
	-2.79
	-2.14
	-3.24
	-2.08
	-2.29
	-2.98
	-2.72
	-2.91
	-2.86
	-2.74
	-2.26
	-2.95
	-3.34
	-3.03
	-2.12
	-2.46
	-2.27
	-2.48
	-2.92
	-2.86
	-2.33
	-1.93
	-2.15
	-2.94
	-2.34
	-2.44
	-2.89
	-3.09
	-2.69
	-2.1
	-2.36
	-3.18
	-2.57
	-3.16
	-2.39
	-2.75
	-2.29
	-2.87
	-3.08
	-0.415
	-2.76
	-0.64
	-2.34
	-3.13
	-2.13
	-2.3
	-2.7
	-2.48
	-2.99
	-2.24
	-2.82
	-2.38
	-3.43
	-2.59
	-3.18
	-2.89
	-1.9
	-2.97
	-3.36
	-2.88
	-2.62
	-2.92
	-0.612
	-3.22
	-2.81
	-0.724
	-3.17
	-1.92
	-2.39
	-2.78
	-2.51
	-2.34
	-2.54
	-2.58
	-2.22
	-3.16
	-2.84
	-2.41
	-2.99
	-0.722
	-2.98
	-3.17
	-3.13
	-3.19
	-2.25
	-3.33
	-0.67
	-0.683
	-2.5
	-2.07
	-2.32
	-3.23
	-2.87
	-2.55
	-2.82
	-2.91
	-0.314
	-2.78
	-2.62
	-2.96
	-2.28
	-3.31
	-2.84
	-2.21
	-2.52
	-1.76
	-2.68
	-2.81
	-3.03
	-2.92
	-2.68
	-2.22
	-0.73
	-2.79
	-2.64
	-2.76
	-0.429
	-1.43
	-2.96
	-2.35
	-2.46
	-2.29
	-2.84
	-2.88
	-3.01
	-3.29
	-2.54
	-1.26
	-2.84
	-2.9
	-2.56
	-3.27
	-2.67
	-2.66
	-3.11
	-1.81
	-0.6
	-2.16
	-2.91
	-2.71
	-2.64
	-0.431
	-2.25
	-2.73
	-2.39
	-2.78
	-2.16
	-3.32
	-2.51
	-2.8
	-2.84
	-2.08
	-2.65
	-2.63
	-2.6
	-2.2
	-2.55
	-3.05
	-2.63
	-0.491
	-3.13
	-2.68
	-2.91
	-2.84
	-3.17
	-3.21
	-0.809
	-3.24
	-2.86
	-2.99
	-2.99
	-2.53
	-2.89
	-1.39
	-2.59
	-2.6
	-2.67
	-2.29
	-2.21
	-2.74
	-2.43
	-3.03
	-3.36
	-2.27
	-2.9
	-2.85
	-2.54
	-2.34
	-3.01
	-2.4
	-2.33
	-3.11
	-2.98
	-2.21
	-2.07
	-3.19
	-2.93
	-2.63
	-2.89
	-2.51
	-1.92
	-3.04
	-2.35
	-0.526
	-3.14
	-2.82
	-2.35
	-0.982
	-2.42
	-2.5
	-2.75
	-2.6
	-2.35
	-2.57
	-2.27
	-2.8
	-0.68
	-0.744
	-2.5
	-2.93
	-2.51
	-2.05
	-2.1
	-2.15
	-0.949
	-3.15
	-0.598
	-1.76
	-2.87
	-2.69
	-3.31
	-2.16
	-2.12
	-2.38
	-2.83
	-1.21
	-2.99
	-2.74
	-2.64
	-2.71
	-2.33
	-2.19
	-2.91
	-1.2
	-2.25
	-2.66
	-2.63
	-2.97
	-3.05
	-2.71
	-2.48
	-2.26
	-0.723
	-2.36
	-2.63
	-2.83
	-3.3
	-2.27
	-2.99
	-2.41
	-0.767
	-2.93
	-2.96
	-2.55
	-1.11
	-2.47
	-2.9
	-2.83
	-0.312
	-2.29
	-3.12
	-1.09
	-2.95
	-2.18
	-2.81
	-2.11
	-3.23
	-3.01
	-3.07
	-2.88
	-3.04
	-2.68
	-2.79
	-2.68
	-2.1
	-2.64
	-3.01
	-1.27
	-2.59
	-2.42
	-0.367
	-2.87
	-2.36
	-2.22
	-2.52
	-2.6
	-1.48
	-2.99
	-2.55
	-0.839
	-2.04
	-2.63
	-1.21
	-3.33
	-2.4
	-2.13
	-2.93
	-2.55
	-2.91
	-2.52
	-2.16
	-1.28
	-0.761
	-2.9
	-2.61
	-2.28
	-2.11
	-1.71
	-3.1
	-1.06
	-2.33
	-2.41
	-3.21
	-2.33
	-2.53
	-2.53
	-0.421
	-2.54
	-2.95
	-2.55
	-1.87
	-2.85
	-3
	-2.56
	-2.45
	-3.29
	-2.02
	-2.81
	-0.684
	-2.99
	-3.01
	-2.42
	-2.3
	-3.1
	-2.85
	-2.78
	-1.78
	-2.12
	-1.45
	-2.31
	-1.3
	-0.308
	-2.8
	-2.68
	-0.526
	-2.45
	-2.81
	-2.25
	-2.66
	-2.18
	-2.81
	-2.14
	-2.19
	-2.93
	-3.34
	-2.8
	-2.97
	-2.44
	-1.14
	-1.87
	-0.347
	-3.1
	-2.46
	-2.5
	-2.42
	-1.86
	-3.14
	-0.562
	-3.09
	-3.19
	-2.63
	-2.43
	-2.73
	-2.21
	-2.94
	-1
	-0.879
	-3.02
	-2.86
	-2.47
	-3.21
	-2.41
	-2.91
	-2.38
	-3.18
	-2.61
	-2.87
	-2.25
	-2.52
	-2.49
	-2.66
	-2.69
	-2.52
	-3.07
	-2.48
	-3.12
	-2.08
	-3.2
	-2.58
	-1.94
	-3.27
	-0.353
	-2.48
	-2.1
	-2.68
	-2.65
	-2.68
	-2.48
	-2.64
	-3.04
	-2.87
	-2.58
	-2.47
	-3.01
	-2.78
	-3.08
	-3.17
	-2.77
	-2.56
	-3.27
	-2.32
	-2.94
	-1.89
	-2.66
	-3.02
	-1.69
	-1.56
	-2.45
	-2.01
	-2.76
	-2.67
	-2.19
	-2.97
	-2.32
	-2.89
	-2.85
	-3.45
	-2.78
	-3.23
	-2.36
	-2.56
	-2.14
	-3.1
	-1.7
	-2.38
	-2.66
	-0.764
	-3.02
	-2.62
	-2.91
	-2.92
	-2.85
	-3.31
	-3.08
	-2.87
	-3.35
	-2.64
	-3.04
	-2.64
	-2.65
	-2.56
	-2.22
	-2.91
	-2.62
	-2.53
	-1.95
	-3.08
	-2.31
	-2.2
	-2.12
	-1.62
	-3.09
	-2.98
	-0.411
	-2.36
	-2.64
	-3.35
	-2.88
	-2.03
	-2.95
	-0.661
	-3
	-3.19
	-2.84
	-2.98
	-3.34
	-2.92
	-3.28
	-2.54
	-0.368
	-3.23
	-2.66
	-2.93
	-2.64
	-3.57
	-3.06
	-2.38
	-2.46
	-2.62
	-2.49
	-0.75
	-3.04
	-2.66
	-2.32
	-3.08
	-3.07
	-2.96
	-2.47
	-0.673
	-2.49
	-2.29
	-2.09
	-3.02
	-2.12
	-1.83
	-2.76
	-1.92
	-3.09
	-2.72
	-2.8
	-3.04
	-3.01
	-2.54
	-2.28
	-2.22
	-2.44
	-2.4
	-2.25
	-3.13
	-2.28
	-2.98
	-1.94
	-0.579
	-3.14
	-3.08
	-3.02
	-3.56
	-2.88
	-2.16
	-3.32
	-1.64
	-3.17
	-2.3
	-2.99
	-2.31
	-0.856
	-2.39
	-1.97
	-2.8
	-2.95
	-1.8
	-2.63
	-2.11
	-1.6
	-3.17
	-1.06
	-3.45
	-3.08
	-2.44
	-2.8
	-2.74
	-0.855
	-2.9
	-2.78
	-2.94
	-2.07
	-1.38
	-2.03
	-2.08
	-2.85
	-3.09
	-2.08
	-2.19
	-3.3
	-2.29
	-2.57
	-2.75
	-2.54
	-2.95
	-3.08
	-0.77
	-2.64
	-2.54
	-2.22
	-2.23
	-3.09
	-2.49
	-1.72
	-2.24
	-2.29
	-0.808
	-0.362
	-2.26
	-2.86
	-2.83
	-2.98
	-2.76
	-2.55
	-2.63
	-2.69
	-2.49
	-2.51
	-2.91
	-2.65
	-2.58
	-3.05
	-2.11
	-1.87
	-1.74
	-3.33
	-2.51
	-1.79
	-2.73
	-0.557
	-2.01
	-2.15
	-2.75
	-2.63
	-2.49
	-2.58
	-3.29
	-1.6
	-2.58
	-0.419
	-2.61
	-2.06
	-3.39
	-2.89
	-1.52
	-0.482
	-2.07
	-2.84
	-2.91
	-3.35
	-2.56
	-3.09
	-2.89
	-2.29
	-3.11
	-2.63
	-2.86
	-3.01
	-3.24
	-2.94
	-2.65
	-1.79
	-0.324
	-2.49
	-2.1
	-2.87
	-2.37
	-2.48
	-2.26
	-3.26
	-2.66
	-2.33
	-2.79
	-2.66
	-3.14
	-3.08
	-2.5
	-2.68
	-2.58
	-2.99
	-2.9
	-3.08
	-2.91
	-3.01
	-2.54
	-2.05
	-0.638
	-2.99
	-1.46
	-2.15
	-2.53
	-0.639
	-2.65
	-2.79
	-2.65
	-2.64
	-2.69
	-2.02
	-2.09
	-1.05
	-2.63
	-2.97
	-3.46
	-2.33
	-2.47
	-2.16
	-2.94
	-2.86
	-2.32
	-2.38
	-2.06
	-2.42
	-3.05
	-2.8
	-3.22
	-2.09
	-0.975
	-2.78
	-1.82
	-0.4
	-3.24
	-2.85
	-2.23
	-2.46
	-2.4
	-2.95
	-2.13
	-2.46
	-2.43
	-2.5
	-2.73
	-2.3
	-2.11
	-2.4
	-2.04
	-1.3
	-2.53
	-2.75
	-2.97
	-2.74
	-2.27
	-3.16
	-3.24
	-3.15
	-2.23
	-2.88
	-0.338
	-2.9
	-2.63
	-2.67
	-2.42
	-3.04
	-2.63
	-0.772
	-2.04
	-2.91
	-2.57
	-2.13
	-1.77
	-2.48
	-2.65
	-3.45
	-0.343
	-2.28
	-2.61
	-2.94
	-2.32
	-2.61
	-0.452
	-1.76
	-2.97
	-2.37
	-1.79
	-1.88
	-2.93
	-2.95
	-1.91
	-2.59
	-2.44
	-2.13
	-2.42
	-3.3
	-2.72
	-2.96
	-2.23
	-2.43
	-2.36
	-2.38
	-2.3
	-2.78
	-2
	-2.11
	-2.04
	-2.67
	-2.77
	-2.08
	-3.2
	-1.37
	-2.63
	-2.28
	-2.18
	-3.07
	-2.97
	-2.6
	-2.09
	-2.78
	-2.58
	-2.81
	-2.97
	-2.99
	-2.39
	-3.18
	-1.13
	-0.668
	-2.71
	-2.47
	-2.58
	-2.03
	-2.23
	-2.3
	-2.92
	-2.86
	-3.04
	-2.3
	-2.39
	-2.28
	-3.01
	-2.88
	-1.06
	-2.8
	-1.86
	-3.05
	-2.25
	-2.5
	-2.99
	-2.51
	-2.26
	-3.09
	-2.97
	-3.12
	-3.07
	-2.26
	-0.341
	-3.26
	-2.41
	-2.71
	-3.17
	-2.2
	-2.34
	-2.41
	-3.41
	-1.27
	-1.88
	-2.54
	-2.91
	-0.48
	-2.24
	-2.8
	-2.68
	-2.16
	-2.89
	-2.23
	-2.75
	-3.03
	-2.87
	-1.6
	-2.72
	-3.14
	-2.2
	-2.54
	-3.21
	-2.71
	-3.41
	-2.9
	-2.39
	-2.89
	-2.8
	-2.9
	-2.84
	-2.39
	-3.3
	-2.85
	-2.23
	-2.92
	-2.86
	-3.26
	-0.844
	-2.75
	-2.67
	-0.851
	-2.58
	-2.83
	-3.17
	-1.03
	-0.986
	-0.727
	-2.99
	-3.46
	-2.5
	-2.69
	-2.15
	-2.54
	-2.77
	-2.93
	-2.32
	-2.83
	-2.1
	-3.29
	-3.35
	-2.66
	-2.43
	-2.76
	-2.19
	-2.81
	-2.57
	-3.14
	-3.09
	-3.19
	-0.396
	-2.46
	-2.89
	-2.71
	-2.66
	-2.26
	-2.19
	-3.04
	-2.22
	-2.97
	-2.35
	-2.8
	-2.44
	-2.93
	-2.5
	-2.22
	-3.06
	-2.2
	-2.24
	-1.99
	-2.91
	-2.26
	-3.22
	-3.16
	-2.61
	-3.64
	-1.91
	-2.15
	-2.06
	-2.6
	-3.1
	-2.85
	-2.29
	-3.16
	-2.75
	-2.86
	-2.04
	-0.658
	-2.53
	-2.19
	-2.11
	-3.33
	-2.39
	-2.4
	-1.91
	-3
	-2.39
	-0.624
	-2.1
	-2.64
	-2.58
	-1.73
	-0.819
	-2.48
	-3.22
	-0.703
	-2.23
	-2.43
	-2.09
	-2.65
	-2.03
	-2.1
	-2.21
	-2.46
	-2.66
	-3.32
	-2.49
	-0.701
	-2.66
	-1.93
	-2.89
	-3.37
	-1.42
	-0.844
	-2.71
	-2.66
	-2.99
	-3.09
	-2.35
	-3.13
	-2.65
	-2.52
	-3.19
	-3.27
	-3.03
	-2.37
	-2.56
	-0.744
	-3.19
	-3.21
	-2.43
	-2.57
	-2.77
	-2.75
	-2.3
	-1.2
	-0.304
	-2.11
	-2.97
	-1.46
	-2.79
	-2.5
	-2.47
	-1.12
	-2.49
	-1.99
	-2.38
	-2.69
	-2.18
	-2.4
	-2.95
	-2.81
	-2.22
	-3.02
	-2.5
	-2.81
	-2.81
	-1.99
	-3
	-2.25
	-3.14
	-1.81
	-0.422
	-2.2
	-2.31
	-3.06
	-2.41
	-2.38
	-3.11
	-2.4
	-2.82
	-2.77
	-2.24
	-3.04
	-2.87
	-2.43
	-1.04
	-2.35
	-1.18
	-2.66
	-3.26
	-2.96
	-2.56
	-3.05
	-2.32
	-2.37
	-1.21
	-3.08
	-3.2
	-2.85
	-2.48
	-0.907
	-2.39
	-3.04
	-2.92
	-3.15
	-3.49
	-2.24
	-3.01
	-0.967
	-2.17
	-2
	-2.91
	-2.75
	-2.26
	-2.65
	-2.76
	-2.29
	-2.89
	-2.91
	-2.97
	-1.98
	-2.85
	-2.62
	-2.46
	-2.35
	-2.98
	-2.2
	-2.61
	-2.97
	-2
	-2.97
	-3.01
	-0.516
	-3.19
	-2.1
	-2.92
	-2.51
	-2.67
	-2.51
	-2.71
	-0.747
	-2.85
	-3.19
	-0.531
	-2.18
	-2.6
	-0.323
	-0.893
	-2.79
	-2.08
	-2.48
	-2.3
	-2.99
	-2.75
	-2.29
	-1.95
	-2.39
	-2.66
	-2
	-2.44
	-1.82
	-0.568
	-2.08
	-2.99
	-2.69
	-2.77
	-2.56
	-2.95
	-3.01
	-3.05
	-2.46
	-3.37
	-2.52
	-0.846
	-1.33
	-2.17
	-2.72
	-0.42
	-2.98
	-2.95
	-2.11
	-2.26
	-2.72
	-2.18
	-2.99
	-2.64
	-3.45
	-0.379
	-2.86
	-0.639
	-2.76
	-0.343
	-3.25
	-3.18
	-3.14
	-2.41
	-2.83
	-2.45
	-2.38
	-0.492
	-3.31
	-2.53
	-2.48
	-2.2
	-2.93
	-1.87
	-2.96
	-2.31
	-1.54
	-2.73
	-1.61
	-2.76
	-3
	-2.05
	-2.59
	-2.24
	-0.312
	-2.41
	-3.16
	-2.93
	-2.69
	-2.49
	-3.06
	-2.69
	-2.31
	-0.359
	-1.94
	-2.89
	-0.335
	-2.4
	-2.87
	-2.36
	-0.931
	-2.95
	-2.49
	-3.03
	-2.84
	-2.98
	-2.83
	-2.88
	-2.01
	-1.84
	-2.78
	-1.75
	-2.55
	-2.86
	-2.42
	-1.52
	-1.84
	-2.25
	-2.41
	-3.11
	-1.84
	-2.45
	-1.08
	-2.76
	-2.93
	-2.84
	-2.77
	-2.51
	-3.22
	-2.19
	-3.05
	-2.81
	-2.45
	-0.502
	-2.5
	-2.86
	-3.02
	-1.48
	-2.59
	-1.99
	-2.63
	-2.84
	-2.3
	-2.49
	-2.51
	-2.58
	-1.31
	-2.54
	-2.97
	-2.59
	-2.61
	-2
	-3.13
	-0.363
	-2.49
	-2.07
	-0.746
	-3.21
	-3.29
	-3.17
	-2.63
	-0.907
	-2.76
	-2.08
	-2.8
	-2.5
	-0.889
	-2.08
	-3.07
	-2.71
	-2.67
	-2.06
	-1.93
	-2.83
	-2.18
	-2.26
	-2.48
	-2.55
	-2.73
	-2.94
	-3.24
	-2.64
	-2.71
	-2.6
	-1.81
	-2.97
	-2.61
	-2.7
	-3.04
	-2.47
	-3.01
	-2.74
	-2.24
	-2.9
	-2.49
	-1.61
	-2.51
	-0.557
	-2.78
	-0.576
	-2.59
	-2.09
	-1.97
	-1.24
	-3.01
	-2.8
	-2.47
	-2.98
	-2.64
	-2.53
	-1.73
	-2.75
	-2.22
	-2.83
	-2.79
	-2.95
	-3.06
	-3.06
	-2.47
	-2.12
	-2.42
	-2.47
	-2.1
	-2.1
	-3.52
	-2.59
	-0.74
	-2.75
	-2.85
	-3.14
	-2.98
	-2.55
	-2.1
	-2.79
	-1.47
	-2.66
	-2.94
	-2.96
	-3
	-3.12
	-2.17
	-2.29
	-2.76
	-2.86
	-2.96
	-2.99
	-3.07
	-2.42
	-2.32
	-2.59
	-2.49
	-2.32
	-2.5
	-0.771
	-2.64
	-2.59
	-2.84
	-0.92
	-3.4
	-2.66
	-2.12
	-2.12
	-1.39
	-2.73
	-2.9
	-2.64
	-2.98
	-3.19
	-2.58
	-2.62
	-2.81
	-1.96
	-3.06
	-3.03
	-3.09
	-2.88
	-2.36
	-2.89
	-2.99
	-2.92
	-3.3
	-2.67
	-2.78
	-2.87
	-3.13
	-2.95
	-0.52
	-2.36
	-2.98
	-2.67
	-3.19
	-0.544
	-3.14
	-2.69
	-1.94
	-3.04
	-2.51
	-0.943
	-3.02
	-1.72
	-3.01
	-2.77
	-2.55
	-2.75
	-2.14
	-3.09
	-3.28
	-2.78
	-2.59
	-2.3
	-2.4
	-3.35
	-1.03
	-2.96
	-3.19
	-2.31
	-2.91
	-2.02
	-2.39
	-2.33
	-2.4
	-2.87
	-2.65
	-1.56
	-2.33
	-2.57
	-1.06
	-2.01
	-2.03
	-2.69
	-2.91
	-2.75
	-2.84
	-2.42
	-2.45
	-2.58
	-2.72
	-1.92
	-2.53
	-2.89
	-2.15
	-2.6
	-1.97
	-2.38
	-2.16
	-2.22
	-3.11
	-3.36
	-2.52
	-2.75
	-3
	-2.94
	-3.18
	-2.1
	-2.45
	-1.98
	-3.47
	-2.65
	-2.78
	-2.57
	-0.566
	-2.67
	-1.13
	-0.43
	-2.69
	-2.52
	-2.94
	-2.52
	-0.589
	-3.57
	-2.93
	-0.619
	-2.73
	-2.71
	-2.42
	-2
	-1.95
	-0.639
	-2.78
	-2.76
	-3.09
	-2.94
	-2.62
	-3.12
	-3.17
	-3.03
	-3.2
	-2.37
	-3.04
	-3.24
	-3.04
	-2.93
	-0.725
	-2.37
	-3.29
	-2.79
	-2.85
	-0.522
	-3.16
	-2.49
	-2.4
	-0.467
	-2.63
	-2.84
	-2.95
	-2.94
	-0.363
	-2.08
	-2.86
	-1.86
	-2.43
	-0.675
	-0.801
	-2.17
	-2.4
	-2.3
	-2.88
	-2.89
	-3.42
	-2.45
	-3.12
	-2.82
	-2.65
	-3.09
	-1.81
	-3.25
	-2.88
	-2.65
	-3.16
	-2.33
	-2.92
	-2.22
	-2.9
	-2.59
	-0.795
	-2.11
	-2.97
	-3.04
	-2.78
	-2.9
	-2.96
	-2.39
	-3.14
	-2.82
	-2.05
	-3.1
	-2.49
	-2.29
	-2.42
	-2.87
	-2.1
	-2.6
	-3.2
	-2.78
	-2.99
	-2.87
	-2.26
	-2.91
	-2.55
	-1.25
	-2.54
	-2.88
	-3.23
	-2.31
	-1.84
	-2.7
	-1.45
	-3.06
	-2.91
	-1.4
	-0.771
	-2.5
	-1.78
	-2.5
	-1.91
	-2.11
	-2.45
	-3.22
	-2.16
	-2.22
	-2.81
	-2.98
	-3.14
	-3.48
	-2.81
	-2.45
	-0.581
	-2.65
	-2.66
	-2.58
	-3.06
	-2.35
	-2.12
	-2.73
	-2.02
	-3.27
	-2.92
	-3.02
	-2.21
	-2.82
	-2.14
	-2.36
	-2.96
	-2.86
	-2.34
	-2.44
	-1.81
	-1.6
	-2.57
	-2.64
	-2.65
	-2.66
	-3.14
	-2.09
	-2.51
	-3.47
	-2.51
	-3.06
	-3.02
	-1.28
	-1.97
	-2.91
	-1.62
	-2.6
	-2.69
	-1.97
	-3.05
	-2.82
	-3.4
	-2.88
	-3.15
	-2.47
	-2.64
	-0.329
	-2.74
	-2.42
	-3.18
	-3.05
	-2.51
	-0.525
	-2.25
	-2.67
	-2.19
	-2.98
	-3
	-2.49
	-0.565
	-3.26
	-2.64
	-2.98
	-2.2
	-2.01
	-2.16
	-2.2
	-3.31
	-1.26
	-2.61
	-3.11
	-2.27
	-2.7
	-3.09
	-1.53
	-3.08
	-2.58
	-2.89
	-2.28
	-0.761
	-2.51
	-2.49
	-2.55
	-3.37
	-3.07
	-2.81
	-3.24
	-1.87
	-2.67
	-0.554
	-2.25
	-2.65
	-2.5
	-2.82
	-3.07
	-3.3
	-2.69
	-3.24
	-1.81
	-2.79
	-2.39
	-2.68
	-2.57
	-3.02
	-2.65
	-3.01
	-2.92
	-2.31
	-2.21
	-2.54
	-3.04
	-0.303
	-0.319
	-2.4
	-0.636
	-0.434
	-2.72
	-2.21
	-1.98
	-3.11
	-2.62
	-2.97
	-2.89
	-2.11
	-2.41
	-2.72
	-2.32
	-2.42
	-2.3
	-2.78
	-0.615
	-1.98
	-2.17
	-2.51
	-2.81
	-2.31
	-3.09
	-3.5
	-2.76
	-2.27
	-1.63
	-3.11
	-2.66
	-0.347
	-2.33
	-3.4
	-3.19
	-1.97
	-2.7
	-2.76
	-2.88
	-2.51
	-2.95
	-2.86
	-3.09
	-2.36
	-2.33
	-0.801
	-2.58
	-2.28
	-2.26
	-0.965
	-0.401
	-2.13
	-1.73
	-3.27
	-2.39
	-2.49
	-2.53
	-2.24
	-3.12
	-1.93
	-2.72
	-1.88
	-2.03
	-2.56
	-3.49
	-1.53
	-2.85
	-2.97
	-2.17
	-3.06
	-3.02
	-3.07
	-2.81
	-2.12
	-1.72
	-2.48
	-1.95
	-3.09
	-2.98
	-2.51
	-0.357
	-1.92
	-2.6
	-1.37
	-2.28
	-2.52
	-2.46
	-2.46
	-3.29
	-2.45
	-2.87
	-3.2
	-2.46
	-2.41
	-2.27
	-2.89
	-2.98
	-3.16
	-2.45
	-1.67
	-2.68
	-2.24
	-2.93
	-2.98
	-3.25
	-2.12
	-1.78
	-1.9
	-2.38
	-1.66
	-2.47
	-3.22
	-2.66
	-2.35
	-2.86
	-0.489
	-2.62
	-2.16
	-2.19
	-2.75
	-2.12
	-3.13
	-2.09
	-2.39
	-2.68
	-2.52
	-2.52
	-2.65
	-1.42
	-2.51
	-2.29
	-2.65
	-2.26
	-3.16
	-1.14
	-2.38
	-2.55
	-3.18
	-2.72
	-2.8
	-2.53
	-3.17
	-0.336
	-2.87
	-3.47
	-2.48
	-1.91
	-2.59
	-2.84
	-2.35
	-2.65
	-0.669
	-3.11
	-2.86
	-1.8
	-2.74
	-2.48
	-2.22
	-2.85
	-2.38
	-2.53
	-2.63
	-2.48
	-1.39
	-3.02
	-2.24
	-1.53
	-2.73
	-0.958
	-2.81
	-2.39
	-2.92
	-2.56
	-0.947
	-1.97
	-1.79
	-2.57
	-3.25
	-0.664
	-2.8
	-3.71
	-3.26
	-2.44
	-2.8
	-2.63
	-2.81
	-2.14
	-3
	-3.11
	-2.23
	-2.48
	-2.75
	-2.44
	-2.82
	-2.74
	-2.27
	-3.28
	-2.73
	-3.16
	-1.23
	-2.92
	-1.9
	-2.25
	-2.67
	-1.84
	-2.08
	-2.25
	-2.91
	-2.49
	-0.828
	-2.52
	-1.29
	-2.6
	-0.825
	-3.06
	-2.65
	-1.65
	-1.67
	-2.66
	-2
	-2.73
	-2.45
	-1.97
	-0.541
	-1.41
	-2.67
	-2.58
	-3.11
	-1.91
	-2.35
	-2.74
	-2.46
	-2.68
	-2.72
	-3.01
	-2.88
	-0.867
	-3.32
	-1.14
	-3.17
	-2.93
	-3.19
	-0.587
	-2.44
	-3.14
	-2.66
	-1.61
	-2.21
	-3.22
	-3.28
	-1.8
	-2.63
	-2.4
	-2.72
	-2.24
	-3.04
	-1.83
	-3.05
	-2.36
	-2.23
	-3.28
	-1.08
	-1.85
	-2.36
	-3.08
	-2.45
	-2.4
	-2.46
	-3.33
	-2.47
	-2.62
	-3.07
	-2.81
	-3.06
	-3.07
	-2.23
	-2.54
	-2.36
	-2.45
	-2.03
	-2.86
	-0.696
	-2.04
	-2.79
	-1.25
	-3.12
	-2.93
	-2.19
	-1.96
	-1.9
	-3.04
	-2.97
	-2.67
	-2.41
	-2.81
	-1.78
	-1.98
	-2.49
	-2.72
	-2.27
	-2.97
	-2.9
	-0.569
	-2.62
	-2.96
	-1.44
	-1.96
	-3.51
	-3.42
	-2.65
	-3.11
	-2.5
	-2.11
	-2.25
	-2.41
	-2.65
	-2.03
	-2.43
	-3.07
	-2.5
	-2.48
	-2.82
	-2.9
	-0.688
	-2.73
	-2.29
	-0.737
	-2.92
	-0.788
	-2.31
	-2.47
	-3.02
	-2.34
	-1.26
	-2.7
	-3.21
	-2.28
	-1.37
	-3.17
	-2.19
	-0.373
	-2.52
	-2.79
	-0.731
	-3.21
	-3.37
	-2.63
	-2.5
	-2.79
	-2.39
	-2.21
	-2.84
	-0.89
	-3.3
	-2.85
	-2.58
	-2.34
	-2.65
	-2.05
	-3.35
	-2.5
	-2.92
	-2.87
	-2.33
	-1.65
	-1.51
	-2.35
	-2.43
	-1.77
	-3.08
	-2.69
	-2.95
	-2.28
	-2.99
	-2.7
	-1.01
	-2.2
	-2.56
	-2.97
	-2.76
	-2.19
	-2.51
	-2.81
	-2.29
	-3.37
	-2.9
	-2.1
	-2.43
	-2.56
	-2.47
	-2.23
	-2.01
	-2.85
	-2.11
	-0.677
	-0.612
	-3.07
	-2.07
	-2.66
	-2.86
	-1.89
	-0.468
	-2.66
	-2.8
	-2.77
	-3.15
	-2.43
	-1.83
	-2.62
	-2.34
	-2.5
	-1.39
	-3.38
	-3.16
	-2.92
	-3.14
	-2.05
	-1.03
	-2.02
	-2.07
	-2.36
	-2.46
	-2.75
	-2.88
	-2.86
	-3.01
	-2.86
	-2.76
	-2.87
	-2.63
	-2.42
	-2.94
	-2.67
	-1.6
	-2.82
	-2.9
	-2.19
	-2.63
	-2.6
	-2.09
	-2.4
	-3.49
	-2.62
	-2.47
	-2.22
	-3.13
	-2.85
	-3.13
	-2.28
	-0.781
	-3.27
	-2.68
	-2.76
	-0.587
	-2.62
	-2.44
	-2.7
	-3.05
	-2.59
	-2.35
	-2.9
	-2.95
	-2.82
	-2.55
	-2.75
	-0.945
	-2.28
	-1.7
	-2.22
	-0.562
	-3.29
	-3.41
	-2.33
	-3.21
	-2.42
	-2.3
	-2.53
	-2.88
	-2.22
	-1.36
	-3.17
	-1.83
	-2.65
	-3.31
	-1.97
	-3.08
	-2.35
	-3.56
	-2.54
	-0.414
	-2.81
	-3.26
	-2.71
	-2.96
	-2.06
	-3.21
	-0.626
	-3.06
	-1.81
	-2.74
	-2.63
	-2.52
	-2.72
	-0.431
	-1.95
	-2.65
	-2.36
	-2.41
	-2.4
	-2.41
	-2.56
	-3.18
	-2.15
	-2.68
	-2.38
	-2.48
	-3.07
	-2.13
	-2.34
	-3.07
	-2.79
	-2.33
	-2.05
	-2.95
	-2.89
	-2.28
	-0.496
	-2.37
	-3.03
	-2.86
	-2.55
	-3.44
	-2.94
	-2.55
	-0.532
	-0.712
	-3.16
	-3.09
	-2.62
	-2.84
	-0.913
	-0.43
	-3.38
	-2.5
	-2.66
	-2.1
	-3.27
	-1.76
	-2.31
	-2.54
	-2.79
	-1.34
	-2.56
	-2.72
	-2.15
	-2.73
	-2.39
	-2.78
	-1.71
	-2.76
	-0.963
	-2.86
	-2.21
	-3.09
	-3.31
	-2.18
	-1.72
	-2.56
	-0.308
	-2.66
	-3.26
	-2.86
	-3.25
	-3.14
	-2.4
	-2.48
	-2.72
	-2.83
	-2.77
	-2.45
	-3.24
	-2.12
	-2.86
	-2.32
	-2.08
	-1.81
	-0.378
	-2.27
	-2.25
	-2.72
	-2.15
	-1.35
	-2.51
	-2.51
	-0.852
	-3.1
	-1.98
	-2.27
	-3.11
	-2.82
	-2.32
	-1.38
	-2.4
	-3.17
	-3.01
	-2.98
	-2.16
	-2.66
	-2.88
	-2.32
	-0.569
	-2.87
	-2.34
	-2.21
	-0.996
	-2.66
	-3.64
	-2.9
	-3.04
	-3.45
	-2.09
	-2.33
	-1.93
	-1.59
	-0.499
	-3.06
	-2.32
	-2.74
	-2.54
	-1.81
	-2.64
	-0.98
	-2.61
	-2.44
	-2.56
	-2.09
	-2.79
	-0.323
	-2.73
	-3.16
	-2.77
	-2.78
	-2.9
	-2.8
	-2.83
	-2.85
	-0.981
	-2.37
	-2.09
	-2.45
	-2
	-2.97
	-1.94
	-1.15
	-3.08
	-2.55
	-2.12
	-2.41
	-2.69
	-2
	-2.91
	-2.99
	-1.9
	-2.89
	-2.46
	-2.93
	-2.17
	-3.02
	-3.37
	-1.96
	-0.425
	-3.21
	-2.09
	-2.24
	-3.2
	-2.82
	-2.07
	-2.8
	-2.13
	-3.37
	-0.422
	-2.4
	-2.47
	-1.81
	-3.07
	-2.69
	-2.76
	-2.84
	-2.04
	-2.58
	-2.51
	-2.23
	-1.89
	-2.2
	-0.493
	-3.17
	-3.3
	-2.78
	-2.83
	-2.04
	-3
	-2.62
	-3.09
	-2
	-2.92
	-2.31
	-1.36
	-3.34
	-0.893
	-2.24
	-2.63
	-2.36
	-3.2
	-2.43
	-1.91
	-2.63
	-2.65
	-2.82
	-0.307
	-2.47
	-2.17
	-0.844
	-2.92
	-2.68
	-2.89
	-2.78
	-2.65
	-3.08
	-2.51
	-2.59
	-1.93
	-2.67
	-2.44
	-2.56
	-2.37
	-2.13
	-3.14
	-2.22
	-2.81
	-2.94
	-0.347
	-2.7
	-3.32
	-2.63
	-2.92
	-3.3
	-2.47
	-2.96
	-0.674
	-2.92
	-2.43
	-2.98
	-2.55
	-2.63
	-2.93
	-3.4
	-1.9
	-2.67
	-2.26
	-3.3
	-1.33
	-3.31
	-0.654
	-3.09
	-2.99
	-2.55
	-1.94
	-2.1
	-2.75
	-2.75
	-2.74
	-2.49
	-2.26
	-3.22
	-3.01
	-3.12
	-2.12
	-1.54
	-2.58
	-2.97
	-3.07
	-2.99
	-2.12
	-2.88
	-3
	-2.5
	-3.25
	-2.19
	-2.23
	-0.315
	-2.53
	-2.79
	-2.44
	-3.36
	-1.85
	-2.56
	-1.36
	-0.359
	-3.27
	-0.42
	-3.02
	-2.86
	-3.14
	-2.51
	-2.33
	-3.36
	-2.7
	-3.18
	-1.98
	-0.703
	-2.36
	-1.97
	-2.76
	-1.1
	-2.59
	-2.76
	-2.24
	-2.49
	-2.86
	-2.19
	-2.88
	-2.28
	-2.08
	-3.1
	-2.84
	-0.551
	-2.94
	-2.18
	-2.44
	-1.06
	-2.2
	-0.572
	-3.05
	-3.08
	-2
	-2.71
	-2.28
	-1.75
	-3.15
	-2.82
	-2.61
	-0.53
	-2.99
	-2.26
	-3.01
	-2.1
	-1.72
	-2.69
	-3.03
	-0.676
	-2.84
	-2.11
	-2.66
	-2.45
	-3.07
	-0.896
	-1.12
	-0.479
	-1.39
	-2.52
	-3.06
	-2.4
	-2.72
	-2.76
	-3.04
	-2.74
	-2.48
	-2.12
	-2.59
	-0.405
	-2.61
	-2.27
	-0.313
	-3
	-1.01
	-2.4
	-3.13
	-1.48
	-2.59
	-2.41
	-3.01
	-2.61
	-2.83
	-2.55
	-2.58
	-2.57
	-2.25
	-3.39
	-2.77
	-3.17
	-0.741
	-2.54
	-2.13
	-0.587
	-2.11
	-0.786
	-2.51
	-2.05
	-2.22
	-2.68
	-2.92
	-2.84
	-2.97
	-2.69
	-1.88
	-3.02
	-2.07
	-2.06
	-2.34
	-2.11
	-2.17
	-2.13
	-2.67
	-3.02
	-3.08
	-1.97
	-2.78
	-2.65
	-2.08
	-2.25
	-2.74
	-3.31
	-2.79
	-2.47
	-3.01
	-2.55
	-3.12
	-3.45
	-3.06
	-0.82
	-2.95
	-2.69
	-1.98
	-2.62
	-2.73
	-2.34
	-2.45
	-2.17
	-3.02
	-2.64
	-2.55
	-2.69
	-0.601
	-3.25
	-2.87
	-2.6
	-2.68
	-2.29
	-2.06
	-2.66
	-2.72
	-2.75
	-3.38
	-2.5
	-2.44
	-2.61
	-3.26
	-2.54
	-2.34
	-2.52
	-2.86
	-3.27
	-3.01
	-2.27
	-3
	-2.58
	-2.13
	-3.24
	-2.08
	-2.97
	-2.87
	-2.32
	-1.98
	-2.09
	-3.15
	-0.378
	-2.68
	-3.44
	-2.73
	-2.78
	-2.84
	-2.84
	-2.73
	-2.99
	-1.69
	-2.88
	-3.06
	-2.88
	-2.65
	-2.36
	-2.43
	-2.84
	-3.42
	-3.2
	-3
	-2.82
	-2.82
	-0.413
	-2.29
	-0.372
	-2.3
	-2.06
	-0.723
	-2.04
	-1.73
	-2.54
	-1.81
	-2.16
	-2.72
	-2.41
	-1.21
	-2.72
	-2.88
	-1.69
	-2.97
	-2.04
	-2.78
	-3.34
	-2.75
	-2.77
	-2.96
	-2.44
	-3.02
	-3.05
	-3.44
	-3.26
	-2.92
	-2.83
	-3.23
	-2.94
	-2.67
	-2.29
	-2.79
	-3.01
	-2.78
	-3.23
	-2.9
	-3.07
	-3.14
	-2.24
	-2.77
	-2.89
	-2.84
	-2.77
	-2.97
	-2.25
	-2.33
	-2.49
	-2.76
	-2.91
	-2.35
	-2.66
	-1.33
	-2.34
	-0.554
	-2.3
	-2.39
	-3.45
	-0.456
	-2.58
	-2.46
	-2.59
	-1.01
	-3.03
	-2.61
	-2.49
	-3.18
	-1.9
	-2.52
	-2.86
	-0.531
	-1.75
	-3.53
	-3.06
	-2.6
	-2.91
	-2.86
	-2.38
	-2.3
	-3.31
	-2.98
	-2.44
	-2.42
	-2.64
	-2.3
	-2.84
	-2.63
	-0.433
	-3.18
	-0.589
	-2.85
	-2.82
	-1.02
	-2.89
	-2.45
	-3.28
	-3.2
	-2.82
	-3.1
	-2.95
	-2.9
	-3.01
	-2.68
	-3.11
	-2.87
	-2.83
	-1.94
	-2.51
	-2.83
	-1.06
	-2.34
	-2.57
	-2.37
	-1.95
	-2.99
	-2.62
	-2.52
	-2.88
	-3.39
	-2.58
	-0.952
	-2.89
	-2.66
	-3.04
	-2.05
	-2.55
	-3.06
	-2.75
	-2.5
	-2.96
	-2.63
	-2.84
	-2.24
	-3.23
	-3.16
	-2.3
	-2.22
	-2.89
	-2.23
	-0.824
	-3.01
	-1.68
	-2.78
	-3.31
	-2.55
	-2.64
	-2.62
	-2.39
	-2.03
	-3.09
	-2.97
	-3.23
	-3.04
	-3.15
	-1.82
	-0.376
	-2.46
	-0.433
	-2.72
	-2.48
	-3.06
	-1.28
	-3.52
	-1
	-3.09
	-2.59
	-2.38
	-1.82
	-2.86
	-2
	-2.28
	-2.44
	-2.63
	-2.83
	-2.14
	-2.91
	-3.28
	-2.02
	-3.03
	-2.76
	-2.77
	-2.53
	-2.98
	-2.5
	-2.98
	-2.57
	-2.85
	-3
	-2.12
	-2.27
	-3.07
	-2.38
	-2.73
	-2.83
	-2.84
	-2.82
	-0.373
	-2.32
	-1.92
	-3.11
	-2.62
	-1.01
	-3.15
	-3.16
	-1.49
	-2.64
	-1.43
	-2.86
	-0.475
	-2.91
	-2.2
	-2.32
	-2.82
	-1.23
	-1.82
	-2.72
	-0.422
	-1.6
	-0.419
	-3.01
	-3.02
	-2.37
	-2.5
	-3.25
	-3
	-2.44
	-3.03
	-2.34
	-3.08
	-2.1
	-2.75
	-2.17
	-3.04
	-2.15
	-0.947
	-0.795
	-3.1
	-2.86
	-2.05
	-1.1
	-2.71
	-2.43
	-2.36
	-0.912
	-2.39
	-2.24
	-2.35
	-2.76
	-3.12
	-2.7
	-3.34
	-2.14
	-2.91
	-2.15
	-2.56
	-3.23
	-1.97
	-1.86
	-3
	-3.32
	-3.35
	-2.78
	-2.63
	-2.88
	-2.01
	-2.59
	-2.71
	-2.15
	-2.94
	-3.01
	-3.43
	-3.52
	-2.29
	-2.34
	-2.45
	-1.98
	-3.18
	-2.59
	-2.85
	-2.29
	-2.46
	-1.98
	-3.02
	-2.48
	-2.97
	-0.922
	-0.353
	-3.01
	-0.344
	-3.02
	-2.37
	-1.94
	-2.2
	-2.59
	-2.52
	-0.433
	-3.08
	-2.94
	-2.37
	-2.93
	-2.93
	-2.86
	-1.72
	-2.89
	-3.04
	-3.27
	-2.68
	-1.9
	-0.961
	-2.65
	-2.99
	-2.57
	-1.65
	-3.07
	-2.87
	-2.58
	-2.94
	-2.48
	-2.5
	-3.19
	-2.63
	-2.41
	-0.43
	-2.7
	-2.72
	-3.33
	-0.9
	-2.76
	-2.87
	-2.68
	-2.75
	-2.84
	-0.4
	-2.02
	-0.804
	-2.19
	-2.94
	-2.78
	-2.79
	-2.62
	-2.51
	-2.08
	-2.62
	-2.04
	-3.08
	-3.32
	-3.13
	-3.01
	-3.04
	-2.25
	-3.4
	-2.44
	-3.19
	-2.89
	-2.77
	-1.97
	-0.372
	-2.01
	-2.72
	-2.88
	-2.71
	-2.6
	-3.29
	-1.64
	-2.95
	-1.95
	-2.42
	-3.03
	-0.331
	-0.994
	-0.793
	-2.66
	-2.52
	-2.41
	-2.68
	-2.91
	-3.21
	-1.94
	-2.5
	-2.6
	-2.8
	-2.26
	-2.48
	-2.32
	-0.894
	-3.53
	-3.01
	-2.73
	-2.59
	-2.9
	-0.315
	-1.35
	-2.83
	-3.22
	-2.65
	-3.45
	-1.6
	-2.85
	-3.27
	-2.67
	-2.72
	-2.15
	-2.72
	-2.02
	-2.87
	-3.09
	-2.51
	-2.42
	-3.53
	-2.75
	-2.71
	-2.3
	-2
	-2.69
	-2.79
	-2.37
	-3.01
	-1.91
	-2.68
	-2.29
	-3.06
	-1.53
	-1.84
	-2.22
	-2.47
	-2.38
	-2.46
	-2.93
	-2.22
	-3.18
	-2.21
	-2.76
	-1.94
	-3.22
	-2.77
	-3
	-2.48
	-2.44
	-1.81
	-2.75
	-0.974
	-0.52
	-2.76
	-0.968
	-3.03
	-2.54
	-1.88
	-2.81
	-2.74
	-3.13
	-2.57
	-2.07
	-2.14
	-2.96
	-2.82
	-2.48
	-2.96
	-2.61
	-2.78
	-2.3
	-2.34
	-2.34
	-2.41
	-0.788
	-2.97
	-2.86
	-2.83
	-1.47
	-2.32
	-2.71
	-2.97
	-2.32
	-3.14
	-0.805
	-2.76
	-2.25
	-2.89
	-2.98
	-0.77
	-2.04
	-1.21
	-2.36
	-2.88
	-1.99
	-2.12
	-2.41
	-2.59
	-2.81
	-2.93
	-3.04
	-2.92
	-2.59
	-2.97
	-2.42
	-1.31
	-2.96
	-3.1
	-1.04
	-2.73
	-2.8
	-3.11
	-2.33
	-1.54
	-0.614
	-2.74
	-3.21
	-2.37
	-0.637
	-0.392
	-2.33
	-3.07
	-2.51
	-2.97
	-3.34
	-3.12
	-2.2
	-3.5
	-2.58
	-3.15
	-3.18
	-2.83
	-1.99
	-2.34
	-2.74
	-2.82
	-2.61
	-2.84
	-2.86
	-2.47
	-2.93
	-2.11
	-2.17
	-2.69
	-3.1
	-1.96
	-2.7
	-2.96
	-3.02
	-2.98
	-2.82
	-3.24
	-3.01
	-3.19
	-3.09
	-1.83
	-0.332
	-2.43
	-3.25
	-2.01
	-2.37
	-2.93
	-3.02
	-2.92
	-2.84
	-2.17
	-2.6
	-2.67
	-2.92
	-2.95
	-0.586
	-2.07
	-1.98
	-3.37
	-2.53
	-2.91
	-2.6
	-2.81
	-2.67
	-1.11
	-3.27
	-2.15
	-2.68
	-2.5
	-2.09
	-2.09
	-2.34
	-3.02
	-1.8
	-2.15
	-1.29
	-2.37
	-2.95
	-2.76
	-1.95
	-2.74
	-2.12
	-2.14
	-2.1
	-2.95
	-2.39
	-2.27
	-3.54
	-3.12
	-3
	-2.64
	-2.85
	-2.78
	-2.3
	-2.59
	-1.99
	-1.33
	-3.18
	-2.1
	-1.6
	-2.2
	-2.26
	-2.63
	-2.87
	-2.21
	-2.57
	-2.96
	-2.87
	-3.01
	-2.98
	-1.1
	-0.871
	-2.49
	-3.06
	-3.38
	-2.39
	-2.99
	-2.2
	-2.44
	-2.74
	-2.44
	-2.29
	-2.02
	-2.91
	-3.19
	-2.85
	-2.44
	-2.42
	-3.3
	-2.64
	-2.14
	-2.72
	-2.82
	-2.66
	-2.68
	-2.96
	-2.43
	-1.9
	-3.26
	-2.39
	-0.824
	-2.74
	-2.05
	-2.27
	-1.45
	-2.7
	-2.86
	-3.06
	-1.71
	-1.8
	-3.21
	-2.85
	-2.86
	-3.29
	-2.65
	-2.64
	-2.18
	-2.38
	-1.94
	-2.31
	-3.09
	-2.81
	-2.45
	-2.72
	-2.46
	-2.53
	-2.67
	-2.45
	-1.93
	-2.42
	-2.62
	-2.57
	-2.36
	-2.85
	-0.704
	-3.26
	-2.48
	-2.22
	-3.05
	-2.76
	-2.65
	-2.29
	-2.03
	-1.96
	-3.3
	-1.94
	-2.04
	-2.85
	-2.4
	-2.74
	-2.52
	-1.39
	-2.04
	-3.37
	-2.79
	-2.9
	-2.72
	-2.41
	-3.11
	-2.79
	-2.36
	-2.64
	-2.96
	-2.52
	-2.8
	-3.15
	-3.18
	-2.98
	-2.8
	-2.86
	-3.04
	-2.37
	-2.86
	-2.87
	-0.703
	-2.7
	-2.2
	-3.07
	-3.07
	-2.47
	-2.75
	-3
	-2.87
	-2.33
	-2.78
	-2.37
	-3.07
	-2.84
	-2.04
	-2.6
	-2.81
	-1.88
	-2.23
	-2.82
	-2.23
	-2.67
	-2.74
	-2.39
	-2.51
	-2.14
	-2
	-2.87
	-2.35
	-2.96
	-2.21
	-2.36
	-2.61
	-2.58
	-1.62
	-3.52
	-2.51
	-2.4
	-1.35
	-2.36
	-2.22
	-3.09
	-2.17
	-1.43
	-2.93
	-2.85
	-2.43
	-2.7
	-1.6
	-2.39
	-2.54
	-2.54
	-3.31
	-2.53
	-2.56
	-2.58
	-3.1
	-2.81
	-2
	-3.24
	-2.05
	-2.5
	-0.456
	-2.24
	-2.45
	-2.19
	-3.14
	-2.35
	-0.68
	-3.06
	-2.45
	-2.41
	-2.72
	-2.83
	-2.89
	-0.723
	-2.49
	-1.8
	-2.54
	-2.85
	-2.62
	-2.79
	-2.82
	-2.76
	-3.02
	-2.88
	-3.07
	-2.43
	-2.94
	-2.14
	-2.14
	-3.07
	-3.34
	-2.66
	-2.83
	-2.4
	-2.1
	-3.5
	-2.52
	-0.485
	-1.94
	-2.61
	-1.08
	-1.95
	-2.84
	-2.53
	-2.57
	-2.65
	-0.893
	-3.1
	-1.03
	-2.21
	-1.98
	-2.03
	-2.41
	-2.03
	-2.9
	-3.26
	-2.9
	-1.3
	-0.415
	-1.93
	-2.5
	-0.351
	-1.58
	-2.3
	-2.02
	-2.7
	-2.83
	-1.91
	-2.83
	-0.705
	-2.69
	-2.48
	-3.32
	-3.04
	-2.1
	-2.31
	-2.62
	-1.74
	-2.05
	-2.17
	-2.53
	-1.75
	-0.487
	-2.95
	-2.73
	-2.66
	-2.52
	-2.44
	-1.96
	-2.34
	-2.49
	-2.59
	-2.24
	-2.46
	-2.63
	-3.25
	-2.15
	-3
	-2.88
	-1.68
	-1.41
	-2.08
	-2.82
	-2.43
	-3.02
	-2.93
	-2.33
	-2.65
	-2.72
	-0.664
	-0.532
	-2.74
	-2.43
	-2.98
	-2.63
	-2.66
	-2.88
	-2.71
	-1.98
	-2.87
	-2.66
	-2.56
	-3.04
	-0.433
	-1.12
	-0.453
	-3.08
	-2.34
	-3.31
	-2.73
	-2.44
	-3.02
	-2.37
	-1.95
	-2.08
	-3
	-0.694
	-2.63
	-2.81
	-3.16
	-2.48
	-3.14
	-3.02
	-1.97
	-2.49
	-2.82
	-2.45
	-2.67
	-2.25
	-3.3
	-2.46
	-3.3
	-2.25
	-2.44
	-3.13
	-1.86
	-3.23
	-1.95
	-1.78
	-1.5
	-2.68
	-1.82
	-0.458
	-3.15
	-3.34
	-2.76
	-2.62
	-2.88
	-2.74
	-1.14
	-2.12
	-3.11
	-1.67
	-2.44
	-2.48
	-2.47
	-2.99
	-3.34
	-2.39
	-2.62
	-2.5
	-2.67
	-2.55
	-2.66
	-2.49
	-2.17
	-3.18
	-2.25
	-2.69
	-2.64
	-1.77
	-2.19
	-2.45
	-2.77
	-2.53
	-1.31
	-3.06
	-2.21
	-2.71
	-3.29
	-2.64
	-2.33
	-2.66
	-2.67
	-2.91
	-0.97
	-2.6
	-2.54
	-2.66
	-2.68
	-2.77
	-2.95
	-0.783
	-2.56
	-0.518
	-0.426
	-2.53
	-2.56
	-3.08
	-2.94
	-2.7
	-2.85
	-3.01
	-2.8
	-2.56
	-2.58
	-2.89
	-2.72
	-0.346
	-3.04
	-2.31
	-2.23
	-2.76
	-2.16
	-2.66
	-2.84
	-2.82
	-2.24
	-2.61
	-3.07
	-2.18
	-2.63
	-1.62
	-2.55
	-2.27
	-2.35
	-2.47
	-0.529
	-0.603
	-3.28
	-1.71
	-2.99
	-2.99
	-3.09
	-2.9
	-2.36
	-2.33
	-2.57
	-2.57
	-2.81
	-2.04
	-2.72
	-2.98
	-2.08
	-2.88
	-2.73
	-3.24
	-2.97
	-2
	-2.37
	-2.57
	-2.03
	-3.02
	-0.85
	-2.18
	-2.62
	-2.73
	-1.94
	-2.89
	-2.22
	-2.74
	-2.37
	-2.58
	-3.07
	-2.92
	-2.31
	-2.65
	-3.48
	-3.11
	-3.03
	-3.3
	-2.49
	-2.27
	-2.72
	-2.98
	-2.43
	-2.78
	-2.53
	-0.399
	-0.84
	-2.22
	-3.18
	-2.31
	-3.33
	-3.11
	-3.05
	-2.59
	-2.62
	-2.05
	-2.88
	-2.9
	-1.99
	-1.82
	-2.41
	-3.06
	-2.41
	-2.75
	-0.918
	-2.99
	-2.31
	-2.96
	-3.31
	-0.87
	-2.36
	-3.11
	-2.86
	-3.13
	-2.06
	-3
	-2.7
	-2.15
	-3.06
	-2.52
	-2.81
	-2.31
	-3.04
	-2.23
	-0.382
	-1.85
	-2.75
	-1.33
	-0.507
	-2.57
	-2.21
	-2.68
	-2.46
	-3.14
	-1.93
	-2.9
	-2.27
	-2.64
	-3.18
	-2.85
	-2.84
	-2.81
	-2.94
	-1.82
	-2.81
	-2.99
	-2.16
	-2.44
	-2.71
	-0.773
	-2.46
	-2.34
	-1.79
	-2.66
	-2.26
	-2.5
	-2.52
	-1.46
	-3.06
	-2.61
	-2.89
	-2.82
	-3.14
	-2.45
	-1.85
	-0.353
	-2.3
	-3.09
	-3.28
	-2.39
	-3.19
	-2.14
	-0.462
	-2.65
	-2.86
	-2.9
	-2.32
	-2.53
	-3.21
	-3.18
	-2.27
	-2.18
	-2.94
	-2.63
	-2.9
	-2.65
	-0.705
	-2.52
	-2.98
	-2.05
	-2.87
	-2.79
	-2.66
	-2.52
	-2.69
	-2.08
	-2.53
	-2.03
	-2.15
	-2.39
	-2.72
	-1.04
	-1.72
	-2.68
	-3.29
	-2.5
	-2.17
	-2.63
	-2.84
	-2.69
	-3.06
	-2.12
	-2.94
	-2.31
	-2.78
	-2.2
	-1.96
	-2.56
	-3.05
	-2.58
	-2.77
	-2.88
	-1.82
	-2.63
	-2.49
	-2.78
	-3.06
	-1.88
	-2.89
	-3.47
	-2.59
	-2.77
	-2.09
	-0.309
	-2.98
	-2.7
	-2.18
	-0.48
	-2.25
	-0.381
	-0.433
	-0.439
	-2
	-2.91
	-2.72
	-0.972
	-1.8
	-2.81
	-2.37
	-2.88
	-0.781
	-2.33
	-2.75
	-2.62
	-2.56
	-2.57
	-3.1
	-2.87
	-2.11
	-2.43
	-2.68
	-3.02
	-0.478
	-1.81
	-2.24
	-2.87
	-2.99
	-3.16
	-0.737
	-3.02
	-2.22
	-2.98
	-2.61
	-2.23
	-2.72
	-1.93
	-2.59
	-3.02
	-2.39
	-1.82
	-3.14
	-2.42
	-2.15
	-2.37
	-2.16
	-2.61
	-2.22
	-3.48
	-2.12
	-2.59
	-3.14
	-2.61
	-2.9
	-3.06
	-2.79
	-3.16
	-2.95
	-0.578
	-2.87
	-2.9
	-3.17
	-0.532
	-0.625
	-3
	-0.318
	-2.93
	-0.952
	-2.45
	-2.91
	-2.05
	-2.13
	-2.6
	-2.93
	-1.92
	-1.1
	-1.35
	-2.99
	-0.332
	-1.97
	-2.84
	-1.18
	-2.94
	-2.75
	-0.313
	-3.6
	-3.02
	-3.46
	-2.98
	-3.03
	-2.39
	-2.6
	-2.02
	-1.97
	-2.8
	-1.55
	-2.43
	-2.17
	-3.27
	-2.35
	-2.18
	-2.66
	-2.87
	-2.35
	-3.03
	-2.75
	-2.76
	-2.04
	-0.587
	-2.9
	-1.87
	-2.24
	-2.49
	-3.11
	-2.92
	-3.28
	-2.53
	-3.18
	-2.92
	-2.62
	-0.44
	-2.99
	-2.38
	-2.88
	-2.42
	-2.64
	-3.52
	-2.67
	-3.08
	-3.08
	-2.96
	-2.42
	-3.18
	-2.32
	-2.31
	-2.63
	-3.3
	-2.22
	-2.55
	-2.84
	-2.19
	-2.84
	-2.34
	-0.388
	-3.29
	-2.72
	-2.75
	-2.83
	-2.14
	-2.37
	-2.16
	-1.92
	-2.6
	-2.89
	-2.17
	-0.593
	-0.687
	-3.33
	-2.1
	-2.53
	-2.64
	-2.53
	-3
	-2.51
	-1.56
	-2.47
	-2.57
	-2.52
	-2.88
	-2.76
	-2.71
	-2.93
	-2.83
	-2.94
	-3.01
	-2.98
	-1.83
	-3.34
	-2.65
	-2.89
	-2.48
	-1.88
	-0.555
	-2.4
	-2.45
	-2.64
	-1.14
	-2.74
	-2.64
	-2.51
	-3.28
	-3.08
	-2.89
	-3.61
	-2.01
	-2.4
	-3.03
	-3.49
	-2.12
	-2.27
	-0.569
	-2.24
	-2.59
	-3.05
	-2.68
	-3.14
	-2.84
	-2.84
	-2.2
	-2.95
	-2.59
	-2.46
	-2.83
	-2.86
	-0.938
	-2.99
	-2.42
	-2.66
	-1.2
	-2.88
	-2.82
	-2.02
	-2.48
	-2.3
	-2.79
	-2.65
	-1.9
	-2.81
	-1.77
	-2.31
	-1.92
	-2.21
	-2.83
	-2.96
	-2.16
	-3.19
	-3.02
	-2.88
	-2.49
	-2.12
	-2.27
	-2.95
	-0.59
	-3.33
	-2.81
	-2.26
	-2.27
	-2.35
	-2.95
	-2.7
	-1.76
	-2.96
	-2.39
	-3.39
	-2.81
	-1.15
	-3.15
	-2.45
	-3.36
	-3
	-3.64
	-2.52
	-2.09
	-3.15
	-2.91
	-2.37
	-2.33
	-2.08
	-1.91
	-2.16
	-2.11
	-1.86
	-1.49
	-3.13
	-3.19
	-2.23
	-1.98
	-2.2
	-2.95
	-2.79
	-2.9
	-2.24
	-2.29
	-2.53
	-2.52
	-0.575
	-2.96
	-2.65
	-3
	-3.21
	-0.966
	-2.54
	-2.88
	-2.3
	-2.56
	-2.99
	-2.23
	-2.97
	-2.5
	-2.19
	-2.52
	-2.47
	-2.23
	-0.541
	-2.95
	-3.06
	-3
	-2.75
	-2.67
	-3.36
	-3.19
	-3.18
	-2.6
	-2.04
	-2.98
	-2.95
	-3.13
	-2.08
	-0.546
	-2.24
	-2.35
	-0.507
	-2.49
	-0.654
	-3.49
	-1.93
	-2.06
	-2.53
	-2.06
	-2.95
	-2.46
	-2.8
	-2.5
	-2.93
	-0.382
	-2.46
	-2.25
	-1.37
	-0.655
	-2.63
	-3.05
	-2.96
	-2.4
	-2.94
	-2.47
	-1.93
	-2.91
	-2.55
	-2.69
	-2.21
	-2.81
	-2.23
	-3.05
	-3.09
	-3.02
	-2.19
	-2.47
	-2.32
	-3.13
	-3.02
	-0.985
	-2.96
	-2.15
	-2.75
	-2.69
	-2.64
	-2.87
	-3.03
	-1.1
	-0.62
	-2.91
	-2.84
	-2.64
	-2.55


==> anc/lambdaj_spin1_40GeV.txt <==
	-2.69
	-0.721
	-0.857
	-2.8
	-0.62
	-0.392
	-0.421
	-0.821
	-0.962
	-0.821
	-0.496
	-3.13
	-0.516
	-2.12
	-0.346
	-1.09
	-0.5
	-0.349
	-0.592
	-0.314
	-0.514
	-0.756
	-0.821
	-0.93
	-3.08
	-0.374
	-0.353
	-1.05
	-3.11
	-0.501
	-0.592
	-3.18
	-1.06
	-0.428
	-0.403
	-0.334
	-1.16
	-1.51
	-0.493
	-0.764
	-2.7
	-2.52
	-0.503
	-1.01
	-2.19
	-0.879
	-1.15
	-0.603
	-1.08
	-0.416
	-0.382
	-2.63
	-2.23
	-0.365
	-0.52
	-0.563
	-0.922
	-0.634
	-0.514
	-2.74
	-3.27
	-0.374
	-3.05
	-2.2
	-0.56
	-0.511
	-0.798
	-0.359
	-0.364
	-0.6
	-1.2
	-0.418
	-0.911
	-0.902
	-2.28
	-2.02
	-1.96
	-0.693
	-0.344
	-1
	-0.815
	-0.929
	-0.963
	-0.392
	-2.4
	-0.549
	-2.25
	-0.397
	-2.7
	-0.304
	-0.598
	-0.752
	-0.409
	-2.99
	-0.448
	-2.95
	-0.683
	-3.52
	-0.316
	-3.23
	-0.339
	-0.536
	-2.3
	-0.759
	-0.918
	-0.375
	-0.709
	-0.498
	-0.85
	-0.628
	-0.943
	-2.79
	-0.789
	-2.6
	-0.326
	-0.323
	-1.29
	-0.395
	-2.12
	-0.674
	-0.994
	-0.573
	-2.32
	-0.559
	-0.375
	-0.49
	-0.412
	-0.547
	-0.337
	-1.21
	-0.44
	-2.76
	-3.37
	-2.32
	-0.516
	-0.725
	-0.335
	-0.682
	-0.702
	-1.06
	-2.76
	-0.963
	-2.16
	-2.59
	-2.8
	-0.469
	-0.893
	-0.625
	-0.761
	-0.422
	-0.4
	-2.28
	-1.98
	-2.3
	-2.95
	-0.415
	-0.822
	-3.09
	-0.751
	-0.521
	-0.381
	-2.99
	-0.685
	-0.882
	-0.813
	-0.595
	-0.613
	-0.363
	-0.579
	-2.96
	-2.53
	-2.74
	-0.584
	-1.29
	-0.372
	-3.07
	-0.656
	-1.11
	-3.15
	-3.18
	-0.324
	-1.02
	-1.97
	-0.64
	-0.365
	-1.38
	-0.928
	-1.43
	-0.665
	-0.629
	-0.653
	-0.362
	-0.791
	-2.57
	-0.956
	-0.447
	-0.365
	-2.78
	-0.524
	-1.38
	-1.52
	-0.33
	-0.672
	-1.29
	-2.44
	-0.987
	-3.39
	-0.485
	-0.395
	-1.18
	-3.1
	-1.29
	-1.03
	-0.806
	-2.84
	-0.304
	-3.24
	-0.505
	-0.414
	-1.89
	-3.11
	-0.433
	-2.61
	-0.499
	-2.56
	-0.307
	-2.41
	-0.346
	-0.359
	-0.335
	-2.2
	-3.4
	-0.834
	-0.688
	-0.468
	-0.397
	-0.615
	-2.78
	-2.63
	-0.407
	-0.409
	-1.28
	-0.656
	-0.365
	-2.69
	-2.83
	-0.482
	-2.36
	-0.581
	-2.79
	-2.6
	-0.505
	-0.727
	-0.305
	-2.81
	-0.426
	-0.309
	-0.403
	-2.51
	-0.623
	-0.382
	-2.67
	-3.5
	-0.438
	-0.404
	-0.442
	-1.32
	-2.43
	-3
	-0.353
	-0.382
	-2.47
	-3.25
	-0.365
	-0.58
	-2.39
	-0.516
	-0.45
	-2.49
	-2.06
	-3.04
	-2.64
	-0.863
	-0.322
	-2.82
	-0.599
	-3.02
	-2.85
	-0.718
	-0.345
	-2.74
	-0.662
	-2.53
	-0.326
	-1.99
	-0.878
	-2.14
	-3.01
	-0.434
	-2.51
	-0.334
	-2.81
	-2.33
	-0.627
	-0.801
	-2.19
	-2.04
	-1.1
	-0.966
	-1.01
	-0.899
	-1.1
	-2.81
	-2.9
	-3.26
	-2.23
	-2.27
	-0.388
	-0.717
	-0.588
	-2.41
	-2.83
	-3.06
	-1.23
	-0.431
	-0.387
	-0.337
	-0.408
	-0.424
	-2.77
	-1.2
	-3.06
	-0.447
	-0.505
	-0.959
	-0.428
	-0.64
	-0.569
	-0.773
	-2.6
	-0.349
	-3.04
	-0.315
	-0.645
	-2.74
	-1.13
	-0.332
	-0.62
	-1.41
	-2.73
	-0.476
	-0.694
	-2.66
	-3.22
	-0.53
	-0.333
	-1.12
	-0.419
	-0.345
	-0.793
	-0.322
	-0.377
	-1.05
	-0.307
	-2.36
	-0.473
	-0.359
	-0.308
	-0.767
	-2.89
	-0.337
	-0.487
	-0.308
	-0.755
	-1.81
	-3.15
	-0.864
	-1.3
	-1.18
	-2.15
	-0.307
	-2.88
	-1.22
	-2.92
	-0.316
	-0.917
	-0.48
	-1.97
	-0.809
	-0.522
	-0.658
	-1.05
	-0.991
	-0.328
	-2.56
	-0.875
	-0.805
	-1.02
	-0.746
	-2.13
	-0.617
	-0.898
	-0.676
	-0.464
	-2.79
	-0.7
	-1.03
	-2.88
	-2.43
	-0.333
	-0.337
	-0.469
	-0.946
	-3.11
	-2.69
	-0.754
	-0.413
	-3.14
	-1.02
	-0.59
	-1.06
	-0.324
	-0.655
	-2.72
	-3.11
	-0.592
	-0.741
	-1.83
	-3.18
	-2.22
	-0.977
	-0.338
	-0.801
	-0.654
	-1.03
	-0.507
	-0.417
	-1.55
	-0.654
	-2.99
	-1.98
	-0.547
	-3.06
	-1.13
	-0.776
	-0.967
	-1.17
	-2.24
	-1.37
	-2.71
	-0.954
	-0.412
	-2.46
	-3.11
	-2.22
	-0.927
	-0.462
	-1.22
	-1.79
	-0.528
	-0.399
	-0.661
	-0.714
	-1.47
	-0.319
	-1.61
	-0.614
	-0.86
	-2.88
	-0.779
	-2.15
	-2.18
	-0.326
	-0.337
	-3.23
	-0.376
	-0.522
	-1.21
	-2.12
	-0.795
	-0.693
	-1.02
	-2
	-0.314
	-0.349
	-0.587
	-0.608
	-0.39
	-0.643
	-3.3
	-0.384
	-0.927
	-0.383
	-0.4
	-2.96
	-0.599
	-3.16
	-3.14
	-0.396
	-0.868
	-0.739
	-0.627
	-2.62
	-0.373
	-0.58
	-0.487
	-0.307
	-0.427
	-0.422
	-0.583
	-0.834
	-2.31
	-0.726
	-1.18
	-1.13
	-0.599
	-0.792
	-0.954
	-0.415
	-1.13
	-3.01
	-2.66
	-0.391
	-0.584
	-0.92
	-0.333
	-0.886
	-0.784
	-0.64
	-0.626
	-2.28
	-0.438
	-0.646
	-0.643
	-0.528
	-0.728
	-2.04
	-2.86
	-0.754
	-0.976
	-0.629
	-0.666
	-0.421
	-0.549
	-0.35
	-3.48
	-3.17
	-0.493
	-0.617
	-0.384
	-0.311
	-0.387
	-0.771
	-0.581
	-0.389
	-2.23
	-0.571
	-1.06
	-2.28
	-0.621
	-0.804
	-0.319
	-1.3
	-1.98
	-0.753
	-0.68
	-2.88
	-2.88
	-0.915
	-0.315
	-0.363
	-1.01
	-0.643
	-2.6
	-0.398
	-1.84
	-3.24
	-2.9
	-0.314
	-2
	-0.463
	-0.642
	-3.04
	-2.73
	-0.423
	-1.72
	-1.32
	-2.66
	-0.632
	-0.537
	-0.86
	-0.43
	-0.471
	-0.524
	-2.52
	-0.369
	-0.907
	-0.37
	-0.388
	-0.461
	-0.461
	-0.492
	-3.09
	-0.356
	-0.372
	-2.62
	-2.92
	-0.627
	-2.09
	-2.75
	-0.428
	-0.647
	-2.48
	-0.753
	-0.459
	-0.441
	-0.338
	-0.646
	-2.77
	-3.01
	-2.14
	-3.03
	-0.408
	-0.543
	-0.919
	-0.83
	-2.51
	-0.637
	-2.63
	-0.324
	-2.86
	-0.371
	-0.557
	-2.57
	-2.41
	-1.03
	-0.385
	-3.09
	-0.845
	-1.15
	-2.42
	-2.14
	-0.58
	-0.321
	-0.336
	-0.484
	-0.502
	-0.932
	-0.432
	-0.444
	-3.53
	-0.377
	-0.682
	-0.33
	-0.335
	-0.334
	-2.82
	-3.24
	-0.721
	-2.78
	-0.86
	-0.495
	-2.46
	-0.47
	-0.477
	-2.82
	-0.387
	-3.27
	-0.681
	-0.351
	-0.565
	-3.23
	-2.92
	-0.839
	-0.595
	-0.826
	-0.885
	-1.41
	-0.812
	-1.97
	-0.972
	-0.317
	-2.57
	-2.84
	-0.837
	-0.954
	-0.358
	-0.348
	-0.569
	-0.538
	-2.16
	-0.781
	-3.54
	-0.844
	-0.945
	-0.583
	-0.589
	-2.51
	-0.684
	-0.58
	-0.621
	-0.843
	-0.896
	-0.401
	-0.499
	-0.6
	-0.791
	-0.528
	-0.566
	-0.446
	-0.862
	-2.31
	-0.81
	-2.55
	-0.429
	-2.19
	-0.875
	-2.97
	-0.882
	-0.703
	-0.483
	-3.25
	-0.552
	-0.313
	-2.55
	-0.312
	-2.84
	-3.08
	-0.862
	-3.1
	-2.75
	-0.5
	-3.08
	-0.356
	-0.389
	-0.391
	-1.21
	-0.314
	-0.688
	-2.86
	-2.37
	-2.39
	-0.494
	-0.727
	-0.761
	-0.705
	-0.556
	-0.493
	-0.581
	-2.5
	-0.526
	-0.302
	-0.76
	-0.355
	-0.336
	-0.508
	-0.543
	-1.05
	-2.13
	-2.47
	-0.796
	-1.95
	-0.403
	-0.404
	-0.898
	-0.719
	-0.628
	-0.642
	-0.469
	-1.38
	-2.93
	-0.675
	-0.654
	-0.802
	-1.01
	-0.932
	-0.721
	-1.27
	-0.846
	-0.416
	-0.695
	-0.952
	-2.74
	-0.76
	-2.7
	-1.21
	-0.932
	-2.55
	-0.764
	-3.17
	-0.528
	-0.76
	-0.53
	-2.65
	-2.45
	-0.39
	-2.95
	-2.01
	-1.12
	-0.46
	-0.635
	-0.886
	-0.551
	-0.674
	-2.29
	-0.319
	-0.744
	-2.26
	-2.67
	-2.54
	-3.13
	-0.741
	-0.345
	-0.615
	-0.467
	-0.814
	-1
	-3.08
	-1.06
	-0.76
	-0.762
	-1.06
	-0.302
	-0.731
	-0.53
	-0.752
	-0.613
	-0.565
	-0.668
	-1.04
	-3.12
	-1.23
	-2.55
	-0.615
	-2.86
	-0.387
	-3.36
	-0.739
	-0.567
	-0.535
	-0.387
	-1.45
	-1
	-0.549
	-0.428
	-0.875
	-2.76
	-0.398
	-0.343
	-0.946
	-1.02
	-2.44
	-0.599
	-0.901
	-0.83
	-2.65
	-0.428
	-0.397
	-3.21
	-0.515
	-0.831
	-0.421
	-2.28
	-0.586
	-3.12
	-0.576
	-0.775
	-1
	-1.01
	-1.67
	-0.858
	-0.57
	-0.592
	-0.505
	-0.608
	-3.05
	-0.387
	-0.502
	-2.85
	-0.482
	-0.325
	-0.467
	-2.01
	-3.27
	-0.373
	-1.12
	-2.12
	-0.366
	-0.68
	-2.44
	-2.56
	-3.06
	-2.89
	-2.07
	-0.51
	-0.812
	-0.511
	-2.59
	-0.353
	-0.38
	-0.935
	-0.709
	-1.65
	-0.598
	-0.335
	-0.767
	-0.989
	-0.389
	-2.9
	-2.5
	-0.503
	-0.604
	-0.303
	-0.645
	-0.672
	-0.421
	-2.39
	-0.576
	-0.414
	-3.18
	-1.36
	-0.331
	-2.87
	-2.11
	-2.07
	-0.374
	-3.06
	-2.48
	-0.703
	-0.43
	-3.52
	-0.389
	-0.911
	-0.385
	-0.403
	-0.695
	-0.496
	-0.746
	-0.73
	-0.436
	-1.19
	-0.384
	-2.45
	-0.343
	-0.317
	-0.887
	-0.907
	-0.351
	-2.52
	-1.77
	-0.657
	-0.362
	-1.39
	-3.11
	-0.99
	-3.12
	-2.64
	-2.48
	-3.21
	-0.592
	-0.351
	-2.03
	-0.827
	-2.64
	-1.25
	-0.654
	-0.361
	-0.514
	-0.501
	-3.34
	-0.723
	-1.03
	-0.689
	-0.886
	-2.96
	-0.627
	-0.542
	-2.47
	-2.78
	-0.506
	-2.37
	-2.17
	-2.97
	-0.856
	-0.399
	-2.89
	-0.364
	-0.42
	-0.576
	-3.24
	-0.411
	-0.346
	-0.607
	-0.35
	-0.42
	-0.958
	-0.781
	-0.92
	-0.4
	-0.568
	-3.05
	-0.645
	-0.393
	-0.572
	-2.44
	-2.64
	-0.305
	-0.735
	-1.69
	-0.433
	-2.4
	-0.359
	-0.391
	-0.675
	-0.596
	-0.404
	-2.18
	-2.22
	-2.21
	-0.317
	-0.407
	-0.722
	-1.16
	-0.635
	-0.623
	-3.15
	-1.28
	-0.79
	-1.04
	-0.47
	-0.366
	-0.925
	-0.716
	-0.689
	-0.56
	-3.14
	-0.592
	-0.49
	-0.342
	-0.432
	-2.28
	-2.65
	-0.35
	-0.934
	-0.701
	-0.333
	-0.501
	-0.316
	-2.51
	-2.41
	-0.44
	-2.6
	-2.81
	-0.697
	-0.527
	-1.84
	-2.98
	-0.372
	-0.349
	-0.46
	-0.761
	-2.43
	-1.43
	-0.543
	-0.327
	-0.533
	-0.466
	-2.84
	-1.92
	-0.482
	-0.439
	-0.672
	-0.913
	-1.2
	-3.55
	-0.894
	-0.374
	-2.82
	-2.41
	-0.351
	-0.387
	-0.307
	-0.764
	-2.49
	-0.441
	-2.88
	-0.889
	-0.349
	-0.971
	-0.825
	-1.43
	-2.17
	-0.375
	-0.715
	-2.76
	-2.56
	-3.31
	-2.23
	-0.5
	-0.331
	-2.7
	-2.99
	-2.45
	-0.443
	-0.845
	-0.612
	-1.96
	-0.355
	-0.856
	-2.65
	-2.1
	-0.339
	-0.449
	-0.348
	-2.47
	-0.536
	-2.73
	-1.5
	-0.317
	-1.35
	-0.944
	-0.743
	-0.923
	-0.36
	-0.442
	-2.86
	-2.77
	-0.576
	-3
	-0.622
	-0.536
	-2.79
	-1.43
	-1.01
	-3.03
	-2.1
	-0.349
	-2.93
	-2.12
	-0.546
	-0.758
	-2.28
	-2.47
	-2.22
	-0.744
	-0.618
	-0.345
	-1.14
	-0.986
	-0.736
	-0.527
	-0.666
	-2.24
	-0.367
	-0.732
	-1.43
	-2.79
	-1.06
	-1.46
	-1.05
	-2.8
	-0.309
	-2.07
	-2.46
	-3.2
	-2.79
	-0.632
	-0.362
	-2.12
	-0.783
	-0.665
	-2.38
	-0.912
	-0.666
	-0.499
	-0.312
	-1.55
	-2.41
	-0.387
	-0.401
	-0.315
	-0.379
	-0.329
	-3.66
	-0.322
	-0.32
	-0.343
	-0.358
	-1.42
	-2.47
	-3.12
	-0.349
	-0.751
	-0.46
	-0.847
	-0.388
	-0.783
	-0.816
	-0.37
	-2.66
	-0.648
	-2.23
	-0.396
	-1.68
	-0.315
	-2.62
	-1
	-2.67
	-0.623
	-0.344
	-0.435
	-1.2
	-2.74
	-0.475
	-2.16
	-0.389
	-0.451
	-0.415
	-0.341
	-3.2
	-0.9
	-2.28
	-0.502
	-0.319
	-0.387
	-2.64
	-0.927
	-0.419
	-3.01
	-0.669
	-0.653
	-1.13
	-2.94
	-0.594
	-1.14
	-0.483
	-0.974
	-0.712
	-0.592
	-0.545
	-2.91
	-2.42
	-0.328
	-0.563
	-0.483
	-0.351
	-3.01
	-3.06
	-2.53
	-0.448
	-2.29
	-2.17
	-0.436
	-2.23
	-0.526
	-0.422
	-2.9
	-0.48
	-2.66
	-0.781
	-0.645
	-0.391
	-0.598
	-2.66
	-0.749
	-0.491
	-0.679
	-0.349
	-1.01
	-2.78
	-0.728
	-0.331
	-0.692
	-0.555
	-0.408
	-2.67
	-0.563
	-2.91
	-0.833
	-0.559
	-3.16
	-0.739
	-0.884
	-2.04
	-2.99
	-2.8
	-0.995
	-2.69
	-2.69
	-0.723
	-0.502
	-0.366
	-0.8
	-0.374
	-0.302
	-0.582
	-2.43
	-0.533
	-0.772
	-0.724
	-2.76
	-1.53
	-0.649
	-0.545
	-2.23
	-0.41
	-0.797
	-2.31
	-0.448
	-0.659
	-0.856
	-0.582
	-0.615
	-2.62
	-2.44
	-0.31
	-2.67
	-2.1
	-2.65
	-2.38
	-2.49
	-0.599
	-0.657
	-0.964
	-2.79
	-0.743
	-0.324
	-0.955
	-0.736
	-0.309
	-0.435
	-2.53
	-0.373
	-2.85
	-2.54
	-0.605
	-0.369
	-2.2
	-3.04
	-0.451
	-0.551
	-0.407
	-0.382
	-0.664
	-0.715
	-0.738
	-0.953
	-0.504
	-2.24
	-2.39
	-0.447
	-0.894
	-1.33
	-0.487
	-0.982
	-1.81
	-2.67
	-0.473
	-0.554
	-2.54
	-0.817
	-2.83
	-0.947
	-1
	-0.431
	-0.352
	-2.63
	-0.848
	-0.397
	-2.07
	-0.373
	-3.52
	-0.604
	-3.1
	-0.378
	-0.717
	-0.455
	-2.35
	-1.05
	-2.93
	-0.554
	-0.404
	-3.01
	-3.41
	-2.43
	-0.938
	-0.531
	-0.626
	-0.813
	-0.436
	-0.632
	-2.48
	-0.696
	-1.01
	-3.18
	-2.32
	-2.4
	-0.661
	-2.22
	-0.807
	-0.734
	-3.29
	-0.408
	-0.705
	-0.604
	-1.32
	-3.12
	-3.19
	-2.57
	-1.96
	-0.44
	-2.99
	-0.303
	-0.533
	-0.353
	-0.978
	-0.362
	-0.347
	-0.332
	-0.519
	-1.11
	-0.803
	-0.472
	-0.431
	-0.898
	-0.326
	-0.537
	-0.482
	-0.976
	-3.01
	-0.719
	-0.387
	-0.754
	-1.12
	-0.317
	-0.569
	-1.23
	-0.571
	-2.26
	-0.971
	-3.25
	-0.37
	-0.518
	-0.537
	-0.656
	-0.387
	-0.579
	-2.36
	-0.498
	-2.56
	-0.391
	-2.62
	-2.99
	-0.505
	-0.402
	-0.572
	-0.636
	-3.1
	-0.739
	-0.578
	-2.37
	-0.49
	-2.54
	-0.412
	-0.817
	-0.322
	-2.49
	-0.594
	-0.468
	-0.455
	-0.327
	-2.87
	-0.841
	-0.592
	-0.451
	-2.88
	-1.15
	-0.75
	-0.789
	-2.72
	-1.03
	-0.467
	-2.54
	-0.9
	-0.588
	-0.735
	-1.89
	-0.344
	-2.98
	-0.776
	-0.749
	-0.68
	-0.405
	-0.919
	-0.776
	-2.63
	-0.843
	-2.64
	-2.21
	-0.374
	-0.461
	-2.5
	-2.79
	-0.465
	-0.382
	-0.628
	-0.429
	-0.758
	-0.616
	-0.852
	-2.89
	-0.56
	-3.12
	-0.403
	-2.08
	-2.86
	-2.21
	-0.508
	-1.13
	-0.587
	-0.992
	-0.636
	-2.52
	-1.01
	-0.331
	-3.03
	-0.723
	-0.523
	-0.554
	-0.412
	-0.498
	-1.34
	-0.52
	-1.59
	-0.329
	-2.96
	-2.32
	-2.28
	-0.728
	-0.458
	-0.518
	-3.02
	-1.02
	-0.447
	-0.677
	-0.346
	-0.525
	-2.55
	-0.354
	-0.693
	-0.901
	-0.303
	-1.24
	-0.616
	-0.726
	-2.25
	-0.377
	-2.05
	-0.689
	-2.9
	-2.68
	-0.588
	-0.409
	-2.54
	-2.38
	-0.438
	-0.32
	-2.21
	-0.857
	-0.718
	-2.88
	-1.24
	-0.687
	-2.5
	-0.68
	-0.777
	-2.14
	-0.752
	-0.337
	-1.32
	-2.2
	-0.944
	-1.84
	-2.6
	-2.87
	-0.885
	-3.23
	-2.97
	-0.887
	-2.97
	-0.441
	-0.81
	-2.23
	-2.66
	-2.85
	-0.695
	-3.3
	-0.607
	-0.633
	-2.86
	-0.418
	-0.366
	-2.47
	-2.94
	-0.727
	-0.373
	-3.03
	-2.35
	-3.18
	-3.14
	-1.98
	-0.55
	-0.647
	-2.66
	-0.546
	-0.341
	-0.547
	-0.862
	-0.985
	-2.28
	-0.494
	-3.5
	-0.363
	-0.409
	-0.521
	-0.324
	-2.81
	-0.381
	-0.315
	-2.09
	-0.402
	-0.726
	-0.359
	-2.85
	-1.16
	-1.22
	-3.27
	-1.72
	-0.376
	-0.518
	-2.23
	-2.09
	-2.77
	-0.355
	-0.572
	-0.436
	-2.11
	-0.921
	-2.88
	-2.19
	-3.13
	-0.336
	-0.323
	-0.837
	-0.493
	-0.767
	-0.8
	-0.739
	-2.91
	-1.12
	-0.427
	-2.45
	-3.05
	-2.99
	-0.4
	-3.11
	-2.6
	-0.862
	-0.89
	-0.501
	-2.93
	-2.46
	-1.93
	-2.35
	-0.768
	-0.948
	-2.58
	-0.501
	-0.384
	-2.78
	-0.332
	-2.82
	-2.42
	-0.614
	-0.827
	-2.82
	-3.41
	-0.7
	-0.352
	-0.429
	-0.524
	-0.637
	-0.803
	-3.41
	-3.03
	-0.763
	-0.86
	-0.88
	-0.399
	-3.1
	-1.29
	-2.68
	-0.439
	-0.731
	-3.38
	-2.62
	-0.404
	-1.01
	-1.26
	-0.451
	-0.863
	-0.599
	-0.356
	-0.584
	-2.12
	-0.341
	-0.81
	-0.817
	-2.61
	-1.33
	-0.565
	-1.09
	-0.566
	-0.406
	-0.352
	-0.663
	-0.625
	-0.347
	-0.843
	-0.704
	-0.546
	-3.07
	-0.325
	-0.748
	-0.318
	-2.56
	-2.05
	-3
	-0.72
	-0.69
	-0.71
	-0.426
	-1.04
	-0.421
	-0.313
	-0.341
	-2.47
	-1.59
	-1.05
	-1.13
	-0.903
	-0.99
	-3.09
	-0.367
	-0.432
	-0.403
	-2.19
	-1.12
	-0.44
	-1.04
	-0.414
	-2.83
	-0.467
	-0.68
	-2.82
	-2.91
	-0.822
	-0.811
	-0.417
	-0.837
	-1.93
	-0.672
	-0.366
	-0.331
	-2.52
	-2.45
	-2.37
	-0.939
	-0.499
	-0.632
	-0.501
	-2.31
	-0.371
	-0.386
	-0.674
	-3.21
	-2.56
	-3.08
	-0.439
	-0.919
	-2.65
	-2.97
	-0.33
	-3.2
	-2.76
	-0.829
	-2.47
	-2.84
	-0.314
	-0.322
	-2.71
	-0.988
	-0.326
	-0.403
	-0.616
	-0.394
	-0.414
	-0.739
	-0.687
	-0.675
	-2.4
	-0.618
	-2.71
	-3.2
	-3.17
	-0.582
	-0.47
	-0.504
	-1.07
	-0.495
	-0.58
	-0.659
	-2.51
	-3.12
	-0.592
	-0.358
	-0.389
	-1.16
	-2.29
	-2.64
	-1.23
	-0.88
	-0.638
	-0.437
	-0.621
	-0.32
	-2.98
	-0.85
	-0.475
	-0.982
	-0.497
	-0.822
	-0.861
	-0.667
	-0.482
	-0.476
	-0.744
	-0.33
	-1.3
	-0.512
	-0.429
	-0.313
	-0.422
	-0.442
	-2.66
	-0.383
	-2.37
	-2.11
	-0.588
	-0.347
	-0.439
	-2.91
	-2.88
	-0.736
	-2.65
	-0.327
	-0.516
	-0.328
	-2.48
	-2.44
	-3.22
	-0.683
	-2.92
	-2.32
	-2.69
	-0.738
	-0.46
	-1.19
	-0.56
	-0.676
	-2.49
	-0.94
	-0.38
	-2.91
	-0.682
	-0.698
	-1.13
	-2.95
	-0.632
	-0.863
	-0.501
	-0.342
	-0.334
	-0.353
	-0.512
	-0.896
	-2.42
	-0.531
	-0.793
	-0.7
	-0.36
	-0.997
	-0.533
	-0.626
	-0.678
	-2.14
	-0.631
	-2.59
	-0.371
	-0.305
	-2.05
	-0.371
	-0.904
	-0.675
	-0.827
	-0.444
	-0.603
	-0.459
	-1.72
	-0.833
	-2.95
	-0.749
	-1.34
	-3.26
	-1.01
	-0.51
	-2.86
	-2.82
	-0.387
	-0.345
	-0.477
	-0.31
	-2.81
	-2.9
	-0.963
	-0.806
	-0.514
	-1.35
	-0.438
	-0.679
	-3.18
	-0.575
	-2.61
	-0.324
	-0.809
	-0.748
	-3.13
	-0.833
	-3.47
	-0.44
	-0.308
	-0.418
	-0.563
	-0.317
	-2.09
	-0.354
	-0.373
	-2.42
	-2.67
	-2.71
	-2.45
	-0.323
	-2.68
	-1.24
	-2.85
	-0.346
	-2.97
	-0.828
	-0.462
	-2.18
	-1.48
	-0.787
	-0.559
	-0.355
	-0.595
	-3.04
	-0.569
	-0.422
	-0.331
	-2.68
	-0.688
	-0.501
	-1.31
	-0.513
	-2.86
	-2.42
	-0.521
	-0.945
	-2.43
	-2.03
	-2.67
	-0.387
	-2.29
	-0.354
	-0.373
	-0.498
	-0.366
	-0.365
	-0.54
	-0.709
	-0.474
	-0.68
	-0.307
	-0.768
	-1.13
	-0.379
	-3.17
	-0.877
	-0.602
	-2.89
	-0.442
	-0.408
	-0.591
	-2.4
	-0.437
	-0.423
	-2.6
	-1.01
	-0.695
	-2.66
	-0.911
	-2.43
	-0.806
	-2.57
	-3.04
	-0.503
	-0.666
	-0.341
	-1.01
	-0.454
	-0.492
	-0.548
	-0.702
	-1.38
	-0.722
	-3.38
	-0.326
	-0.476
	-0.806
	-0.389
	-2.74
	-0.47
	-0.555
	-0.409
	-3
	-2.31
	-0.626
	-0.316
	-2.56
	-0.442
	-0.358
	-0.349
	-0.585
	-0.442
	-1.93
	-0.635
	-0.969
	-0.329
	-2.11
	-0.779
	-2.65
	-2.56
	-2.92
	-0.447
	-2.22
	-1.1
	-0.455
	-0.505
	-3.08
	-0.311
	-0.916
	-0.488
	-1.99
	-0.922
	-3.16
	-2.34
	-0.365
	-0.305
	-0.656
	-0.545
	-0.482
	-2.98
	-0.868
	-0.979
	-0.415
	-3.01
	-0.675
	-0.683
	-0.412
	-3.06
	-0.911
	-3.47
	-2.24
	-0.418
	-0.381
	-2.64
	-0.339
	-0.632
	-2.81
	-3.11
	-0.501
	-1.44
	-0.303
	-0.896
	-0.532
	-2.67
	-0.865
	-0.623
	-0.469
	-0.538
	-3.32
	-1.27
	-2.38
	-0.682
	-2.35
	-0.601
	-0.316
	-2.25
	-0.5
	-0.648
	-0.973
	-1.85
	-2.92
	-2.68
	-0.363
	-0.458
	-2.26
	-0.598
	-0.937
	-0.338
	-0.391
	-0.483
	-0.644
	-0.327
	-0.692
	-0.342
	-0.658
	-0.348
	-0.562
	-1.15
	-2.41
	-2.44
	-2.23
	-0.359
	-1.54
	-0.607
	-0.443
	-2.47
	-0.415
	-0.498
	-0.647
	-0.63
	-0.301
	-2.61
	-0.637
	-2.96
	-2.05
	-2.61
	-0.582
	-0.325
	-2.02
	-2.33
	-0.338
	-2.06
	-3.33
	-3.1
	-0.981
	-0.527
	-1.86
	-0.953
	-2.29
	-1.31
	-0.327
	-0.646
	-2.39
	-0.942
	-2.17
	-0.576
	-1.42
	-0.83
	-0.307
	-0.585
	-2.81
	-0.554
	-0.986
	-0.339
	-0.727
	-0.422
	-0.455
	-2.8
	-0.483
	-0.911
	-0.308
	-0.541
	-0.476
	-0.54
	-0.451
	-2.84
	-0.551
	-0.644
	-2.76
	-2.67
	-0.351
	-0.587
	-2.9
	-0.528
	-1.1
	-2.7
	-0.406
	-1.69
	-0.569
	-2.45
	-2.46
	-0.744
	-0.577
	-0.743
	-1.46
	-2.46
	-0.958
	-2.13
	-2.9
	-0.471
	-0.452
	-0.881
	-0.575
	-2.65
	-0.317
	-0.603
	-1.29
	-3.32
	-3.19
	-0.45
	-2.77
	-0.34
	-0.858
	-2.9
	-2.91
	-0.663
	-2.81
	-0.564
	-0.63
	-1.11
	-0.796
	-0.57
	-1.06
	-0.329
	-0.531
	-2.25
	-2.91
	-3.05
	-0.619
	-0.365
	-0.489
	-0.606
	-0.668
	-0.476
	-2.7
	-0.511
	-2.93
	-2.08
	-0.514
	-2.05
	-0.536
	-2.55
	-1.04
	-0.52
	-2.29
	-2.92
	-0.619
	-0.43
	-0.413
	-0.723
	-2.35
	-0.388
	-3.04
	-0.866
	-1.44
	-0.352
	-0.451
	-0.316
	-0.324
	-0.403
	-2.97
	-0.56
	-0.355
	-2.84
	-0.501
	-2.45
	-2.53
	-0.87
	-2.26
	-2.42
	-0.559
	-3.14
	-0.412
	-0.959
	-0.829
	-2.83
	-0.739
	-0.382
	-2.86
	-2.93
	-0.383
	-0.578
	-3.3
	-0.378
	-0.512
	-2.22
	-3.31
	-0.548
	-0.572
	-2.96
	-0.473
	-1.79
	-0.884
	-0.513
	-2.35
	-1.02
	-2.66
	-0.398
	-0.385
	-3.32
	-3.09
	-2.84
	-0.85
	-2.44
	-0.561
	-3.15
	-0.965
	-0.374
	-0.696
	-2.33
	-0.751
	-0.355
	-2.53
	-2.99
	-0.36
	-0.314
	-0.306
	-0.662
	-0.335
	-2.68
	-0.479
	-0.494
	-2.98
	-0.95
	-2.31
	-0.509
	-2.77
	-0.84
	-2.89
	-1.27
	-0.625
	-0.743
	-3.1
	-0.69
	-0.322
	-0.686
	-0.624
	-2.86
	-1.05
	-0.891
	-0.876
	-0.417
	-2.47
	-0.337
	-0.645
	-3
	-1.04
	-2.69
	-3.04
	-0.843
	-3.16
	-0.827
	-0.548
	-2.62
	-0.681
	-0.901
	-0.764
	-0.596
	-1.06
	-3.26
	-0.478
	-2.38
	-2.22
	-1.13
	-0.575
	-2.68
	-1.88
	-0.441
	-0.482
	-0.9
	-0.76
	-2.95
	-2.52
	-0.333
	-0.588
	-2.99
	-0.302
	-1.96
	-0.669
	-0.405
	-0.583
	-2.38
	-1.06
	-1.08
	-3.33
	-0.731
	-2.66
	-0.317
	-0.839
	-3.24
	-0.98
	-3.03
	-3.05
	-2.66
	-0.673
	-0.82
	-0.931
	-1.24
	-0.324
	-2.98
	-2.35
	-0.617
	-2.86
	-1.46
	-2.8
	-0.649
	-2.77
	-3.11
	-0.461
	-2.75
	-0.701
	-0.308
	-0.422
	-0.389
	-0.636
	-1.96
	-1.01
	-0.567
	-0.593
	-0.335
	-0.689
	-2.65
	-0.493
	-0.848
	-0.385
	-0.31
	-1.97
	-0.326
	-0.474
	-0.583
	-2.77
	-0.526
	-0.65
	-0.35
	-0.31
	-3.21
	-2.61
	-0.931
	-0.556
	-3.23
	-2.31
	-2.58
	-3.26
	-3.22
	-0.56
	-0.438
	-1.6
	-0.33
	-0.537
	-1.01
	-0.393
	-2
	-2.84
	-1.05
	-0.316
	-2.36
	-0.372
	-0.632
	-2.1
	-0.439
	-1.66
	-0.344
	-0.527
	-1.62
	-1.54
	-0.584
	-0.648
	-0.455
	-0.564
	-0.605
	-1.05
	-1.18
	-3.01
	-3.06
	-0.341
	-1.95
	-3.07
	-1.35
	-2.57
	-2.62
	-2.82
	-0.564
	-0.481
	-0.567
	-2.52
	-0.402
	-0.363
	-1.76
	-0.376
	-0.347
	-0.463
	-0.363
	-3.07
	-0.945
	-0.755
	-0.496
	-0.717
	-0.308
	-0.92
	-0.443
	-0.578
	-2.35
	-0.557
	-0.901
	-0.353
	-0.347
	-2.23
	-1.03
	-3.1
	-2.63
	-1.24
	-0.407
	-0.492
	-1.06
	-0.865
	-2.65
	-1.35
	-0.755
	-2.89
	-2.63
	-0.585
	-0.385
	-0.523
	-0.375
	-0.505
	-1.37
	-0.581
	-0.498
	-2.57
	-3.43
	-0.326
	-0.689
	-2.91
	-0.474
	-0.533
	-0.439
	-0.321
	-1.97
	-0.403
	-0.361
	-0.343
	-1.76
	-0.309
	-0.384
	-0.375
	-2.09
	-2.96
	-1.01
	-3.13
	-0.667
	-3.05
	-0.338
	-0.756
	-0.348
	-2.48
	-2.98
	-0.325
	-0.451
	-2.83
	-0.578
	-0.367
	-0.968
	-2.09
	-0.747
	-2.97
	-2.79
	-1.01
	-1.86
	-2.59
	-0.325
	-0.316
	-0.7
	-0.497
	-0.453
	-2.88
	-0.402
	-0.374
	-3.5
	-0.716
	-0.343
	-0.397
	-0.653
	-2.13
	-0.392
	-1.92
	-3.34
	-2.4
	-2.82
	-2.51
	-1.01
	-0.345
	-0.576
	-0.74
	-0.476
	-3.28
	-2.09
	-2.04
	-3.25
	-2.93
	-0.574
	-0.578
	-0.31
	-1.94
	-0.335
	-1.14
	-1.13
	-0.33
	-3.46
	-1.47
	-0.963
	-0.351
	-0.419
	-0.37
	-1
	-0.692
	-0.377
	-2.51
	-0.57
	-0.389
	-1.48
	-2.76
	-1.03
	-0.581
	-0.765
	-0.437
	-0.451
	-0.77
	-0.303
	-0.459
	-0.934
	-2.27
	-0.581
	-0.681
	-0.978
	-1.15
	-0.769
	-2.64
	-2.94
	-0.482
	-0.505
	-0.347
	-0.333
	-0.351
	-0.768
	-2.78
	-2.31
	-0.617
	-0.609
	-1.33
	-0.304
	-0.404
	-0.318
	-1.13
	-2.8
	-0.571
	-0.381
	-2.79
	-0.676
	-0.803
	-1.22
	-2.22
	-0.355
	-2.73
	-0.302
	-2.41
	-0.324
	-0.491
	-2.54
	-0.449
	-0.897
	-2.9
	-0.776
	-2.29
	-2.58
	-0.992
	-1.1
	-0.39
	-0.928
	-2.27
	-1.21
	-0.434
	-2.75
	-0.804
	-0.931
	-3.64
	-0.37
	-0.728
	-1.22
	-2.34
	-2.69
	-0.976
	-3.51
	-0.308
	-0.784
	-0.53
	-1.03
	-2.78
	-0.524
	-0.346
	-2.5
	-2.75
	-2.71
	-0.757
	-3
	-0.448
	-0.363
	-2.32
	-0.993
	-0.68
	-1.1
	-1.24
	-0.397
	-0.635
	-3.27
	-0.852
	-2.56
	-2.58
	-0.401
	-0.371
	-0.572
	-0.762
	-0.817
	-0.706
	-0.964
	-0.71
	-1.32
	-0.72
	-0.637
	-1.47
	-2.96
	-0.57
	-0.58
	-0.689
	-0.397
	-0.368
	-2.68
	-0.566
	-0.537
	-2.91
	-1.04
	-0.307
	-2.71
	-2.33
	-0.338
	-0.869
	-0.389
	-0.392
	-0.445
	-2.49
	-2.65
	-1.23
	-0.416
	-0.784
	-0.624
	-0.608
	-2.82
	-2.89
	-0.718
	-1.45
	-2.41
	-0.652
	-0.781
	-0.474
	-0.853
	-0.561
	-0.718
	-0.925
	-0.635
	-3.4
	-0.304
	-2.92
	-0.519
	-3.18
	-0.567
	-0.916
	-0.332
	-0.604
	-3.3
	-0.564
	-0.523
	-2.77
	-0.638
	-0.731
	-2.64
	-1.15
	-2.93
	-0.353
	-0.372
	-0.543
	-0.477
	-0.667
	-0.512
	-2.49
	-0.571
	-0.386
	-0.376
	-0.433
	-0.486
	-1.1
	-0.908
	-0.472
	-0.504
	-1.03
	-0.444
	-3.05
	-2.6
	-1.16
	-0.635
	-0.799
	-0.432
	-0.506
	-0.35
	-0.373
	-0.639
	-2.38
	-0.449
	-2.21
	-1.04
	-3.12
	-0.389
	-0.756
	-2.61
	-0.571
	-0.35
	-1.21
	-0.659
	-0.999
	-2.99
	-0.565
	-0.338
	-0.488
	-2.41
	-0.389
	-2.57
	-2.73
	-0.562
	-0.417
	-0.596
	-0.766
	-2.75
	-0.792
	-0.454
	-0.452
	-0.526
	-0.399
	-2.3
	-0.599
	-0.722
	-0.657
	-0.602
	-2.64
	-0.327
	-0.711
	-0.353
	-0.553
	-0.415
	-0.777
	-0.319
	-0.33
	-2.93
	-2.7
	-0.571
	-0.627
	-2.52
	-0.626
	-2.43
	-0.357
	-0.496
	-0.306
	-0.478
	-0.702
	-2.59
	-1.98
	-0.36
	-0.412
	-0.949
	-0.785
	-0.587
	-0.605
	-1.53
	-0.416
	-2.3
	-0.639
	-0.341
	-2.9
	-1.17
	-3.13
	-0.416
	-0.443
	-0.645
	-0.332
	-1.01
	-2.46
	-0.576
	-0.622
	-0.546
	-0.819
	-0.541
	-0.551
	-0.579
	-0.549
	-2.58
	-0.799
	-0.318
	-0.748
	-0.629
	-2.34
	-0.324
	-0.885
	-1.17
	-2.27
	-0.387
	-0.413
	-1.02
	-2.04
	-3.31
	-2.28
	-1.59
	-0.394
	-1.99
	-3.16
	-2.27
	-0.382
	-0.409
	-0.402
	-0.381
	-0.603
	-1.29
	-0.404
	-0.39
	-0.74
	-2.61
	-3.06
	-0.631
	-0.832
	-3.19
	-0.361
	-0.695
	-2.48
	-0.472
	-0.565
	-0.882
	-3.15
	-2.43
	-2.3
	-0.393
	-0.409
	-0.597
	-1.05
	-2.45
	-1.42
	-1.44
	-3
	-0.374
	-0.61
	-2.51
	-0.591
	-0.688
	-2.72
	-1.9
	-2.93
	-0.515
	-0.762
	-0.821
	-0.5
	-0.622
	-0.849
	-2.69
	-1.06
	-0.778
	-0.314
	-0.35
	-0.364
	-0.71
	-1.05
	-0.362
	-2.4
	-0.89
	-0.627
	-0.519
	-0.689
	-0.6
	-3.4
	-0.345
	-0.474
	-0.512
	-2.44
	-0.423
	-2.42
	-2.27
	-2.94
	-0.468
	-1.22
	-0.317
	-0.337
	-2.4
	-0.329
	-0.348
	-0.416
	-3.12
	-0.306
	-1.15
	-1.88
	-2.5
	-0.645
	-1.05
	-2.67
	-2.24
	-0.62
	-0.418
	-1.2
	-2.37
	-0.808
	-0.519
	-0.461
	-0.382
	-0.944
	-3.05
	-0.942
	-0.42
	-3.22
	-0.311
	-0.502
	-1.06
	-1.41
	-0.945
	-0.725
	-2.93
	-2.62
	-0.99
	-3.02
	-0.367
	-0.508
	-3.24
	-2.89
	-0.381
	-1.5
	-2.12
	-0.603
	-0.672
	-0.589
	-0.804
	-1.09
	-0.413
	-0.33
	-1.12
	-0.743
	-3.05
	-0.31
	-2.05
	-0.383
	-0.807
	-0.737
	-0.505
	-0.67
	-2.16
	-2.4
	-0.336
	-2.93
	-0.427
	-0.866
	-0.449
	-0.716
	-0.421
	-0.483
	-0.367
	-0.531
	-0.554
	-0.602
	-0.536
	-0.474
	-1.05
	-0.432
	-0.713
	-0.332
	-0.333
	-2.46
	-0.838
	-2.72
	-0.849
	-0.836
	-0.892
	-1.03
	-2.55
	-0.375
	-0.621
	-2.77
	-0.607
	-0.467
	-0.398
	-3.33
	-0.44
	-1.53
	-0.4
	-0.699
	-0.666
	-0.501
	-0.717
	-0.682
	-2.55
	-2.26
	-0.452
	-2
	-0.509
	-0.303
	-0.652
	-1.13
	-0.336
	-0.722
	-0.375
	-0.45
	-0.684
	-0.844
	-2.89
	-0.566
	-0.394
	-2.71
	-0.472
	-2.38
	-1.03
	-0.431
	-0.345
	-3.12
	-0.607
	-2.06
	-2.9
	-0.649
	-0.346
	-0.837
	-0.571
	-0.57
	-1.17
	-0.387
	-1
	-0.389
	-0.537
	-0.315
	-3.16
	-0.73
	-0.394
	-0.479
	-2.57
	-0.391
	-3.14
	-0.341
	-0.961
	-0.448
	-0.976
	-0.393
	-2.16
	-2.95
	-0.564
	-0.608
	-0.335
	-0.362
	-2.86
	-3.02
	-0.747
	-0.595
	-0.544
	-1.19
	-0.893
	-0.791
	-0.411
	-0.468
	-0.585
	-0.423
	-2.47
	-2.12
	-2.45
	-1.35
	-1.4
	-0.46
	-3.14
	-0.334
	-2.99
	-0.508
	-2.19
	-0.401
	-0.934
	-2.2
	-0.824
	-2.48
	-0.498
	-0.464
	-3.22
	-0.566
	-0.632
	-3.19
	-0.906
	-2.72
	-0.77
	-1.33
	-0.375
	-0.702
	-0.621
	-0.422
	-2.58
	-0.932
	-0.452
	-0.428
	-2.65
	-0.707
	-0.919
	-0.343
	-1.42
	-0.375
	-0.421
	-0.444
	-2.93
	-0.56
	-0.519
	-0.86
	-2.69
	-0.449
	-0.761
	-2.8
	-0.817
	-2
	-0.615
	-0.303
	-3.08
	-0.742
	-0.335
	-2.23
	-0.711
	-0.485
	-0.515
	-0.943
	-2.33
	-0.389
	-2.52
	-1.45
	-0.586
	-0.527
	-0.845
	-3.28
	-2.26
	-0.391
	-1.21
	-0.303
	-0.374
	-2.53
	-1.24
	-1.74
	-0.909
	-2.49
	-0.316
	-0.371
	-0.598
	-1.24
	-2.52
	-0.535
	-0.699
	-0.675
	-0.754
	-0.889
	-2.47
	-0.434
	-0.612
	-0.382
	-1.1
	-0.828
	-3.04
	-0.446
	-0.36
	-1
	-1.98
	-0.613
	-0.536
	-3.28
	-1.27
	-0.783
	-2.82
	-2.68
	-0.422
	-0.525
	-1.88
	-0.537
	-0.539
	-0.342
	-0.391
	-2.74
	-0.434
	-1.01
	-0.491
	-3.15
	-0.329
	-0.948
	-0.356
	-0.435
	-0.347
	-0.511
	-3.41
	-0.505
	-3.01
	-0.463
	-2.41
	-0.358
	-0.395
	-2.91
	-0.864
	-0.49
	-0.585
	-2.91
	-0.569
	-0.559
	-0.372
	-1.01
	-0.367
	-0.371
	-0.317
	-0.533
	-0.37
	-3.21
	-0.537
	-0.447
	-0.504
	-2.78
	-0.937
	-1.21
	-1.11
	-2.1
	-0.779
	-2.51
	-3.05
	-2.25
	-0.429
	-0.315
	-0.327
	-0.486
	-0.837
	-2.77
	-0.474
	-2.25
	-0.439
	-1.07
	-2.74
	-0.535
	-0.444
	-0.47
	-2.76
	-0.83
	-0.34
	-1.1
	-0.463
	-0.997
	-2.37
	-3.13
	-2.53
	-0.617
	-0.874
	-3.08
	-2.06
	-0.514
	-1.08
	-2.86
	-3.55
	-2.09
	-0.396
	-0.36
	-0.667
	-0.311
	-2.21
	-2.02
	-1.32
	-0.506
	-0.441
	-2.2
	-0.706
	-3.23
	-0.753
	-0.564
	-0.39
	-0.673
	-0.664
	-0.436
	-1.21
	-3.01
	-0.454
	-0.378
	-0.77
	-0.343
	-2.5
	-1.22
	-0.506
	-3.16
	-0.419
	-0.379
	-0.48
	-0.963
	-2.49
	-0.356
	-1.65
	-0.334
	-0.401
	-0.82
	-2.61
	-1.13
	-0.977
	-0.597
	-2.58
	-0.58
	-2.7
	-0.538
	-0.658
	-0.569
	-0.673
	-0.388
	-3.03
	-0.388
	-0.841
	-1.29
	-3.01
	-0.364
	-3.19
	-1.4
	-0.373
	-0.487
	-0.524
	-2.21
	-0.663
	-0.657
	-0.575
	-0.691
	-1.41
	-2.43
	-1.99
	-2.5
	-0.477
	-2.64
	-3.26
	-2.94
	-0.709
	-0.615
	-0.641
	-0.786
	-0.672
	-0.653
	-0.728
	-0.807
	-0.398
	-2.42
	-0.673
	-0.549
	-0.356
	-0.379
	-2.57
	-0.558
	-0.804
	-1.32
	-2.69
	-2.63
	-0.31
	-2.76
	-2.56
	-0.621
	-1.04
	-0.905
	-0.451
	-3.22
	-2.86
	-3.22
	-0.456
	-0.457
	-1.18
	-0.544
	-0.848
	-3.04
	-0.516
	-2.29
	-0.814
	-2.59
	-2.74
	-2.84
	-2.62
	-1.2
	-2.27
	-0.553
	-0.867
	-2.81
	-0.45
	-1.94
	-0.378
	-0.388
	-0.385
	-3.39
	-2.18
	-1.31
	-1.5
	-0.387
	-0.594
	-0.953
	-1.07
	-0.383
	-0.679
	-0.773
	-0.495
	-0.891
	-2.62
	-0.52
	-0.783
	-0.357
	-1.29
	-0.688
	-0.625
	-0.395
	-1.42
	-0.538
	-0.544
	-3.05
	-0.363
	-0.522
	-1.05
	-0.332
	-0.739
	-2.81
	-0.692
	-2.8
	-2.74
	-0.517
	-0.801
	-0.369
	-0.738
	-2.41
	-0.555
	-0.423
	-0.432
	-1.79
	-0.349
	-2.72
	-0.358
	-0.313
	-0.599
	-0.601
	-2.05
	-0.582
	-0.538
	-0.72
	-0.607
	-0.689
	-0.444
	-2.2
	-0.411
	-0.455
	-1.36
	-1.23
	-2.31
	-3.08
	-3.14
	-0.526
	-2.51
	-2.72
	-0.325
	-1.42
	-3.2
	-0.39
	-0.879
	-2.27
	-0.33
	-0.565
	-0.911
	-0.921
	-0.442
	-2.91
	-0.396
	-3.01
	-0.618
	-0.325
	-0.476
	-1.1
	-0.49
	-2.25
	-0.833
	-0.35
	-0.596
	-0.357
	-0.59
	-0.859
	-0.864
	-0.46
	-3.59
	-1.06
	-2.61
	-0.505
	-0.423
	-0.328
	-2.97
	-0.874
	-0.423
	-2.43
	-1.05
	-1.29
	-0.476
	-0.31
	-0.659
	-1.19
	-2.14
	-2.58
	-1.02
	-1.25
	-0.55
	-0.753
	-0.473
	-0.873
	-1.12
	-3.07
	-0.726
	-0.365
	-2.37
	-2.46
	-3.32
	-0.765
	-0.412
	-2.7
	-0.866
	-2.77
	-0.946
	-2.59
	-0.595
	-0.316
	-2.89
	-3.07
	-0.843
	-0.623
	-0.538
	-2.73
	-0.98
	-0.607
	-0.323
	-1.75
	-3.06
	-0.73
	-0.773
	-0.636
	-0.376
	-0.659
	-0.562
	-0.303
	-0.905
	-0.726
	-0.347
	-2.77
	-1.04
	-0.346
	-0.807
	-0.309
	-0.807
	-3.26
	-2.71
	-0.351
	-1.09
	-0.398
	-0.505
	-0.536
	-2.9
	-0.444
	-0.658
	-0.854
	-0.826
	-0.733
	-0.429
	-0.362
	-0.477
	-2.75
	-2.84
	-0.813
	-0.39
	-0.781
	-2.4
	-0.403
	-3.4
	-0.714
	-2.52
	-1.05
	-0.607
	-0.359
	-0.383
	-2.77
	-0.703
	-2.46
	-0.958
	-1.1
	-0.627
	-0.454
	-0.414
	-0.61
	-2.4
	-2.68
	-0.454
	-0.69
	-2.67
	-0.396
	-2.69
	-2.81
	-2.8
	-0.512
	-0.437
	-2.93
	-1.01
	-2.96
	-3.05
	-0.602
	-2.66
	-0.306
	-1.21
	-2.54
	-0.988
	-0.422
	-2.87
	-2.8
	-1.19
	-0.846
	-0.416
	-0.546
	-1.06
	-0.65
	-3.05
	-2.44
	-1
	-2.91
	-0.375
	-0.837
	-2.81
	-0.601
	-0.725
	-2.68
	-3.03
	-0.73
	-0.341
	-0.426
	-0.744
	-0.567
	-1.01
	-0.698
	-0.411
	-2.5
	-0.882
	-0.383
	-2.59
	-2.1
	-0.648
	-0.768
	-2.99
	-0.423
	-0.54
	-0.476
	-0.69
	-0.525
	-0.535
	-2.24
	-3.15
	-2.9
	-2.54
	-0.654
	-2.06
	-3.01
	-2.95
	-0.95
	-1.45
	-2.76
	-0.445
	-1.9
	-2.9
	-2.31
	-1.15
	-0.518
	-2.98
	-0.582
	-0.927
	-0.917
	-0.849
	-0.773
	-0.73
	-3.44
	-0.976
	-0.981
	-0.326
	-0.452
	-0.571
	-0.928
	-2.61
	-0.511
	-0.997
	-1.1
	-2.06
	-2.37
	-1.77
	-0.439
	-0.959
	-0.668
	-0.506
	-0.72
	-3.05
	-0.307
	-0.387
	-0.793
	-0.788
	-0.655
	-2.18
	-1.32
	-0.495
	-0.451
	-0.483
	-1.17
	-0.377
	-0.314
	-0.416
	-2.64
	-3.74
	-0.528
	-0.979
	-0.388
	-0.871
	-0.716
	-2.88
	-3.54
	-1.19
	-1.31
	-0.675
	-0.694
	-0.568
	-1.74
	-0.714
	-3.04
	-0.543
	-0.579
	-0.324
	-0.355
	-0.483
	-0.403
	-2.86
	-0.672
	-0.408
	-1.19
	-0.62
	-0.583
	-0.597
	-0.861
	-0.394
	-2.85
	-0.459
	-0.633
	-0.36
	-0.306
	-2.63
	-1.41
	-1.02
	-1.07
	-0.841
	-0.313
	-0.339
	-0.57
	-1.04
	-0.563
	-0.706
	-1.23
	-1.12
	-0.823
	-0.986
	-0.411
	-2.94
	-0.525
	-1.03
	-0.598
	-0.543
	-0.34
	-1.35
	-0.56
	-3.32
	-0.609
	-2.29
	-0.443
	-1.29
	-1.21
	-0.857
	-0.627
	-0.584
	-0.537
	-0.925
	-0.891
	-0.32
	-0.654
	-0.816
	-0.36
	-2.56
	-1.12
	-1.64
	-0.353
	-2.98
	-1.42
	-0.362
	-1.96
	-0.49
	-0.634
	-0.486
	-3.07
	-0.802
	-2.22
	-3.27
	-2.31
	-0.489
	-2.11
	-0.651
	-2.41
	-1.11
	-0.659
	-0.765
	-1.17
	-0.656
	-0.714
	-0.352
	-0.599
	-0.445
	-0.406
	-0.675
	-2.99
	-0.446
	-1.12
	-3
	-2.04
	-2.61
	-0.679
	-0.351
	-0.94
	-0.508
	-0.91
	-2
	-0.852
	-0.312
	-0.321
	-2.53
	-2.56
	-0.317
	-2.34
	-0.353
	-2.16
	-0.659
	-0.875
	-0.753
	-0.717
	-2.8
	-0.573
	-0.429
	-0.306
	-0.43
	-0.312
	-0.384
	-1.04
	-2.83
	-0.645
	-2.57
	-2.8
	-0.792
	-1.2
	-2.71
	-2.97
	-2.69
	-0.846
	-0.491
	-0.394
	-2.47
	-0.815
	-2.01
	-2.02
	-0.347
	-0.637
	-0.927
	-2.98
	-0.492
	-2.73
	-0.345
	-2.87
	-0.398
	-0.866
	-2.79
	-2.43
	-0.452
	-0.468
	-2.51
	-1.97
	-3.08
	-1.57
	-2.96
	-0.516
	-2.51
	-2.56
	-0.748
	-0.822
	-2.65
	-2.96
	-0.741
	-0.622
	-0.315
	-2.14
	-0.356
	-0.349
	-2.85
	-0.37
	-0.336
	-0.54
	-0.549
	-2.68
	-0.557
	-0.757
	-0.318
	-0.381
	-0.422
	-0.562
	-0.63
	-2.18
	-3.2
	-0.504
	-0.311
	-0.399
	-2.24
	-0.596
	-0.364
	-0.701
	-2.69
	-3.3
	-2.42
	-0.408
	-0.732
	-0.806
	-0.474
	-0.324
	-2.65
	-3.21
	-0.679
	-1.23
	-2.71
	-0.371
	-2.69
	-0.371
	-0.694
	-0.419
	-1.08
	-3.59
	-0.966
	-1.3
	-0.678
	-1.08
	-0.604
	-2.18
	-2.7
	-0.51
	-0.318
	-0.656
	-0.696
	-0.429
	-0.364
	-0.395
	-0.653
	-2.74
	-0.746
	-2.4
	-0.775
	-0.458
	-3.17
	-2.95
	-0.311
	-0.506
	-0.521
	-2.16
	-0.345
	-3.28
	-2.9
	-3.09
	-0.657
	-2.58
	-0.49
	-2.45
	-2.66
	-0.503
	-2.87
	-0.693
	-1.64
	-0.325
	-0.584
	-0.688
	-0.6
	-0.473
	-2.2
	-0.764
	-1.06
	-0.302
	-0.647
	-0.415
	-0.454
	-2.92
	-2.71
	-1.31
	-2.95
	-0.366
	-0.561
	-1.09
	-0.635
	-0.693
	-0.814
	-2.02
	-0.47
	-0.389
	-0.324
	-3.01
	-0.439
	-1.39
	-0.674
	-0.659
	-0.397
	-0.917
	-0.595
	-0.314
	-0.879
	-0.453
	-2.63
	-0.955
	-2.87
	-0.422
	-2.29
	-2.89
	-0.625
	-0.552
	-0.552
	-2.82
	-2.29
	-0.717
	-0.418
	-1.17
	-1.86
	-2.94
	-0.629
	-0.727
	-0.758
	-2.11
	-0.587
	-1.72
	-0.58
	-0.336
	-2.35
	-0.598
	-0.387
	-0.536
	-0.464
	-0.539
	-2.38
	-0.667
	-0.534
	-0.503
	-1.04
	-2.16
	-0.927
	-2.48
	-0.338
	-0.43
	-0.516
	-0.537
	-2.77
	-0.452
	-3.21
	-3.06
	-0.414
	-0.931
	-2.98
	-1.02
	-0.486
	-0.444
	-2.75
	-0.684
	-0.504
	-0.321
	-1.04
	-0.666
	-2.08
	-0.559
	-0.497
	-2.94
	-0.465
	-0.357
	-0.617
	-0.902
	-1.4
	-0.6
	-1.39
	-0.618
	-3.14
	-0.479
	-0.783
	-0.869
	-2.75
	-0.806
	-0.507
	-0.492
	-2.14
	-0.879
	-0.926
	-2.51
	-1.28
	-0.466
	-0.511
	-2.84
	-1.53
	-0.711
	-2.4
	-1.84
	-0.35
	-0.543
	-0.805
	-0.913
	-0.825
	-2.75
	-0.563
	-0.621
	-0.388
	-1.65
	-0.489
	-0.481
	-2.57
	-0.412
	-0.38
	-2.69
	-2.74
	-0.419
	-2.43
	-0.313
	-0.764
	-0.374
	-0.617
	-2.35
	-3.27
	-2.65
	-0.926
	-0.366
	-0.794
	-1.42
	-0.588
	-0.439
	-3.03
	-0.311
	-0.784
	-0.392
	-2.51
	-0.637
	-0.653
	-0.483
	-0.499
	-2.52
	-0.702
	-0.956
	-1.19
	-0.344
	-3.19
	-2.91
	-2.71
	-0.733
	-1.29
	-0.355
	-0.908
	-0.904
	-0.428
	-2.45
	-0.311
	-0.487
	-2.97
	-0.819
	-2.74
	-2.98
	-1.47
	-1.87
	-2.49
	-2.81
	-3
	-2.94
	-2.37
	-0.474
	-0.306
	-0.409
	-0.606
	-0.322
	-1.02
	-2.42
	-0.304
	-1.37
	-2.22
	-0.431
	-0.431
	-0.341
	-0.719
	-2.65
	-0.348
	-0.787
	-1.11
	-2.24
	-0.784
	-1.07
	-0.952
	-0.487
	-0.694
	-0.439
	-0.426
	-0.421
	-2.72
	-0.361
	-0.615
	-1.02
	-2.55
	-0.355
	-0.748
	-2.44
	-0.918
	-0.984
	-0.694
	-0.402
	-0.645
	-0.342
	-2.33
	-2.98
	-1.54
	-0.453
	-2.85
	-1.05
	-0.363
	-0.499
	-0.693
	-2.81
	-0.595
	-0.309
	-0.331
	-1.14
	-2.02
	-2.14
	-2.41
	-3.3
	-2.21
	-0.498
	-2.92
	-0.896
	-0.441
	-2.62
	-0.341
	-0.69
	-0.499
	-1.82
	-0.337
	-0.599
	-2.38
	-1.3
	-0.534
	-0.513
	-0.54
	-0.606
	-1.02
	-0.473
	-0.314
	-0.319
	-2.64
	-0.395
	-3
	-2.5
	-0.425
	-0.91
	-0.468
	-2.57
	-0.423
	-2.72
	-0.406
	-0.679
	-0.783
	-2.7
	-0.67
	-0.666
	-1.49
	-0.528
	-0.661
	-1.34
	-0.642
	-2.82
	-0.801
	-2.97
	-1.39
	-3.16
	-2.75
	-0.648
	-2.58
	-0.54
	-0.606
	-0.476
	-2.78
	-0.483
	-0.344
	-1.35
	-1.05
	-0.914
	-0.697
	-0.552
	-1.18
	-0.547
	-1.82
	-1.2
	-2.2
	-0.556
	-0.328
	-1.12
	-0.399
	-0.319
	-0.636
	-0.305
	-0.445
	-2.4
	-0.808
	-1.16
	-0.304
	-0.337
	-1.79
	-0.356
	-0.466
	-0.511
	-0.818
	-0.66
	-0.356
	-0.801
	-0.666
	-2.52
	-0.77
	-0.616
	-1.22
	-2.63
	-0.363
	-0.441
	-2.88
	-0.44
	-0.48
	-0.71
	-0.323
	-0.376
	-2.25
	-1.06
	-2.6
	-0.841
	-0.334
	-2.6
	-0.607
	-0.77
	-1.16
	-1.31
	-2.37
	-0.356
	-0.756
	-0.325
	-2.75
	-0.936
	-0.804
	-0.312
	-0.744
	-2.7
	-0.415
	-0.325
	-0.59
	-0.327
	-0.476
	-0.972
	-0.374
	-0.354
	-0.532
	-0.331
	-0.703
	-0.603
	-0.321
	-0.69
	-0.392
	-0.424
	-0.939
	-2.47
	-0.627
	-2.93
	-0.65
	-0.367
	-0.349
	-0.705
	-2.84
	-0.584
	-1.46
	-2.97
	-0.961
	-0.316
	-3.33
	-2.43
	-2.46
	-2.73
	-0.591
	-0.33
	-2.03
	-0.335
	-0.894
	-0.55
	-2.17
	-0.485
	-0.455
	-2.18
	-0.982
	-0.733
	-2.39
	-0.624
	-0.43
	-3.28
	-1.19
	-0.77
	-0.319
	-2.93
	-3.09
	-0.426
	-2.69
	-0.984
	-0.448
	-0.566
	-2.3
	-0.435
	-0.418
	-1.05
	-0.654
	-0.68
	-0.628
	-0.765
	-0.444
	-2.62
	-0.333
	-3.11
	-0.428
	-0.595
	-2.2
	-0.811
	-2.52
	-0.507
	-1.88
	-0.403
	-0.305
	-0.41
	-0.323
	-0.513
	-2.53
	-3.05
	-0.303
	-0.472
	-2.62
	-0.457
	-1.31
	-2.38
	-0.41
	-0.742
	-0.303
	-2.46
	-0.658
	-2.29
	-1.86
	-2.92
	-0.323
	-0.952
	-0.344
	-1.97
	-0.445
	-0.995
	-2.91
	-0.401
	-3.07
	-0.331
	-0.332
	-0.387
	-3.03
	-0.335
	-2.41
	-0.706
	-0.548
	-2.12
	-0.453
	-0.764
	-0.626
	-0.616
	-1.17
	-0.405
	-0.344
	-2.76
	-0.872
	-2.47
	-0.599
	-0.397
	-0.556
	-2.61
	-0.664
	-0.501
	-3.34
	-0.431
	-3.26
	-1.78
	-0.445
	-0.317
	-0.325
	-0.788
	-0.709
	-0.504
	-0.637
	-2.01
	-0.424
	-0.949
	-1.19
	-0.413
	-0.475
	-0.897
	-2.93
	-0.996
	-0.962
	-0.347
	-2.63
	-2.33
	-2.69
	-0.859
	-0.738
	-0.344
	-0.587
	-0.553
	-0.929
	-0.965
	-0.491
	-0.399
	-2.79
	-0.33
	-2.74
	-0.903
	-3.39
	-0.746
	-0.592
	-0.447
	-2.83
	-0.342
	-2.22
	-0.332
	-0.413
	-3.23
	-0.436
	-0.325
	-3.13
	-2.57
	-2.96
	-0.716
	-1.01
	-2.99
	-0.341
	-0.655
	-2.08
	-0.421
	-0.521
	-0.547
	-0.951
	-0.473
	-0.365
	-1.17
	-0.575
	-3.24
	-0.368
	-2.01
	-2.67
	-2.68
	-0.345
	-2.69
	-2.6
	-0.428
	-0.33
	-0.472
	-2.38
	-0.764
	-0.779
	-0.842
	-3.02
	-0.751
	-0.76
	-2.91
	-1.05
	-2.4
	-0.68
	-0.554
	-0.381
	-0.329
	-1.13
	-0.934
	-1.26
	-0.417
	-0.317
	-1.24
	-0.378
	-2.99
	-2.63
	-2.87
	-2.72
	-3.08
	-0.379
	-0.421
	-0.668
	-0.504
	-0.664
	-0.858
	-0.313
	-0.635
	-2.44
	-2.63
	-0.408
	-0.345
	-0.406
	-2.81
	-2.45
	-3.07
	-0.533
	-2.8
	-1.27
	-0.372
	-2.09
	-0.38
	-0.384
	-3.12
	-0.551
	-2.45
	-0.34
	-2.84
	-1.48
	-1.02
	-0.59
	-0.736
	-2.46
	-0.544
	-2.37
	-0.394
	-0.353
	-0.775
	-2.71
	-1.37
	-0.499
	-2.64
	-2.59
	-0.486
	-0.675
	-0.688
	-0.399
	-1.17
	-2.91
	-1.52
	-0.789
	-0.312
	-3.04
	-2.41
	-0.543
	-3.1
	-0.451
	-2.98
	-0.423
	-3.23
	-0.636
	-0.33
	-0.633
	-0.823
	-2.79
	-2.4
	-3.03
	-0.488
	-0.402
	-0.519
	-3.01
	-0.369
	-2.12
	-0.621
	-0.894
	-0.626
	-0.323
	-0.306
	-3.08
	-1.08
	-0.744
	-0.496
	-0.619
	-0.452
	-0.36
	-0.374
	-0.92
	-0.7
	-0.441
	-2.64
	-2.96
	-0.648
	-2.52
	-3.07
	-3.09
	-0.376
	-0.797
	-0.318
	-0.405
	-1.66
	-3.15
	-0.376
	-2.99
	-0.365
	-0.831
	-3.42
	-2.85
	-0.408
	-2.99
	-0.489
	-0.337
	-0.41
	-0.506
	-0.715
	-0.347
	-0.368
	-3.03
	-0.548
	-0.58
	-0.379
	-1.32
	-0.691
	-0.968
	-0.562
	-0.793
	-0.873
	-0.716
	-2.68
	-0.312
	-0.397
	-3.42
	-0.362
	-2.47
	-0.398
	-0.439
	-1.69
	-0.734
	-0.349
	-0.362
	-2.74
	-1.26
	-2.34
	-2.49
	-0.744
	-0.751
	-1.14
	-1.68
	-0.507
	-0.361
	-0.38
	-2.1
	-2.22
	-2.48
	-0.377
	-3.04
	-0.402
	-2.74
	-0.639
	-3.07
	-1.13
	-1.09
	-0.613
	-0.402
	-3.05
	-1.18
	-0.52
	-1.06
	-2.98
	-1.07
	-0.895
	-2.96
	-0.671
	-0.426
	-2.18
	-0.739
	-0.577
	-2.14
	-2.77
	-0.535
	-2.46
	-0.825
	-0.34
	-0.856
	-0.567
	-2.55
	-0.647
	-0.34
	-2.86
	-0.544
	-0.318
	-0.448
	-1.03
	-2.24
	-2.37
	-2.78
	-2.44
	-2.63
	-2.42
	-0.479
	-1.05
	-0.819
	-1.05
	-0.345
	-0.615
	-0.445
	-2.3
	-1.54
	-1.67
	-0.378
	-0.669
	-0.534
	-0.886
	-3.22
	-0.537
	-0.516
	-2.78
	-2.33
	-2.81
	-0.879
	-2.77
	-0.704
	-0.413
	-0.99
	-0.445
	-2.77
	-0.367
	-2.64
	-0.624
	-0.862
	-0.504
	-0.623
	-0.436
	-0.428
	-2.9
	-1.03
	-3.01
	-0.365
	-2.86
	-2.86
	-0.338
	-2.67
	-0.397
	-0.998
	-0.359
	-0.807
	-0.413
	-0.766
	-0.539
	-1.61
	-0.387
	-0.788
	-1.12
	-1.54
	-0.793
	-2.83
	-0.48
	-0.376
	-2.38
	-2.1
	-0.978
	-2.73
	-0.673
	-0.522
	-0.328
	-0.99
	-0.465
	-2.32
	-0.423
	-0.955
	-0.334
	-0.321
	-2.85
	-3.49
	-0.329
	-2.42
	-0.462
	-0.378
	-0.338
	-0.57
	-0.395
	-2.52
	-3.38
	-0.444
	-0.361
	-0.405
	-0.687
	-1.39
	-0.554
	-3.16
	-0.531
	-0.448
	-2.83
	-2.17
	-0.945
	-2.39
	-0.915
	-0.468
	-0.858
	-0.523
	-0.829
	-2.23
	-2.28
	-0.56
	-2.19
	-0.421
	-0.754
	-0.535
	-0.58
	-0.816
	-2.43
	-3.5
	-0.726
	-0.337
	-0.561
	-0.386
	-0.921
	-2.81
	-0.361
	-0.562
	-0.862
	-0.339
	-1.36
	-2.78
	-2.88
	-0.531
	-2.56
	-0.601
	-0.508
	-0.528
	-0.415
	-0.352
	-0.919
	-0.617
	-2.74
	-0.693
	-0.594
	-0.349
	-0.481
	-3.22
	-2.27
	-2.75
	-0.347
	-0.634
	-0.447
	-2.19
	-0.533
	-2.69
	-0.976
	-2.93
	-0.511
	-0.801
	-2.61
	-0.597
	-0.718
	-0.438
	-2.91
	-2.41
	-0.471
	-0.31
	-0.562
	-0.434
	-3
	-0.712
	-0.323
	-0.776
	-1.18
	-0.994
	-3.16
	-0.854
	-0.381
	-0.525
	-0.625
	-0.335
	-1
	-0.452
	-0.538
	-0.338
	-1.18
	-0.729
	-0.302
	-2.86
	-0.622
	-0.653
	-3.03
	-2.87
	-2.41
	-0.367
	-2.97
	-1.03
	-2.49
	-0.468
	-0.899
	-2.92
	-2.69
	-2.64
	-2.84
	-0.572
	-0.56
	-0.566
	-2.22
	-0.632
	-0.519
	-0.989
	-0.775
	-0.876
	-0.697
	-0.311
	-0.584
	-0.361
	-0.787
	-0.652
	-0.731
	-0.443
	-3.07
	-0.336
	-0.839
	-0.525
	-0.308
	-0.67
	-0.365
	-0.436
	-0.315
	-0.519
	-2.58
	-0.765
	-3.1
	-2.38
	-0.319
	-0.363
	-2.35
	-1.02
	-3.16
	-1.13
	-0.77
	-0.51
	-0.393
	-0.698
	-1.05
	-0.362
	-1.1
	-0.86
	-0.538
	-0.339
	-3.04
	-0.669
	-2.83
	-0.375
	-0.354
	-0.642
	-2.9
	-2.41
	-0.44
	-0.413
	-0.383
	-2.17
	-0.474
	-0.81
	-0.637
	-0.685
	-0.743
	-0.445
	-0.487
	-0.661
	-0.397
	-2.93
	-2.9
	-0.54
	-0.614
	-2.5
	-3.28
	-1.14
	-3.28
	-0.572
	-1.54
	-0.511
	-2.51
	-2.62
	-0.363
	-0.459
	-0.345
	-2.07
	-0.852
	-0.356
	-0.532
	-2.64
	-3.03
	-0.328
	-2.81
	-3.03
	-0.708
	-0.871
	-0.31
	-0.991
	-0.781
	-0.325
	-2.1
	-0.961
	-0.492
	-2.82
	-0.392
	-0.523
	-0.415
	-3.16
	-0.507
	-2.86
	-2.24
	-2.63
	-2.38
	-2.34
	-0.756
	-3.12
	-0.405
	-0.679
	-0.425
	-1.3
	-0.335
	-0.64
	-2.7
	-3.23
	-0.554
	-0.641
	-1.36
	-1.29
	-0.508
	-0.813
	-0.374
	-1.77
	-2.79
	-0.471
	-0.53
	-0.397
	-0.328
	-0.798
	-2.24
	-0.766
	-0.359
	-2.25
	-0.755
	-2.61
	-0.448
	-0.431
	-0.419
	-2.29
	-1.45
	-0.583
	-0.66
	-1.24
	-0.825
	-0.387
	-1.16
	-0.307
	-0.376
	-3.26
	-0.859
	-1.87
	-2.87
	-0.613
	-1.04
	-0.359
	-0.323
	-0.475
	-0.442
	-1.38
	-0.874
	-0.49
	-2.99
	-0.878
	-0.83
	-1.04
	-0.643
	-3.07
	-0.592
	-0.574
	-3.26
	-0.37
	-3.35
	-2.02
	-0.412
	-0.512
	-0.351
	-2.75
	-0.645
	-2.85
	-0.593
	-2.92
	-0.417
	-1.21
	-1.06
	-2.28
	-0.485
	-0.637
	-0.644
	-0.822
	-0.448
	-0.34
	-0.807
	-2.69
	-1.1
	-1.25
	-0.698
	-2.37
	-2.12
	-2.87
	-2.7
	-0.732
	-0.608
	-0.421
	-0.324
	-0.694
	-0.426
	-1.46
	-1.05
	-1.06
	-0.701
	-2.75
	-0.307
	-2.99
	-0.553
	-1.15
	-1.02
	-0.697
	-0.456
	-0.382
	-2.64
	-0.308
	-1.11
	-0.495
	-0.661
	-0.605
	-0.402
	-0.535
	-0.329
	-0.514
	-0.439
	-0.543
	-0.777
	-0.841
	-0.987
	-2.3
	-0.65
	-0.47
	-1.89
	-0.992
	-2.42
	-2.56
	-3.05
	-0.344
	-0.675
	-0.516
	-0.335
	-0.705
	-1.01
	-2.75
	-0.718
	-0.959
	-0.687
	-0.666
	-0.972
	-0.413
	-0.979
	-2.96
	-0.741
	-0.79
	-0.316
	-0.872
	-2.69
	-0.514
	-2.69
	-0.884
	-0.491
	-0.552
	-0.621
	-2.42
	-0.807
	-0.588
	-3.03
	-0.361
	-0.622
	-0.366
	-0.769
	-1.99
	-0.8
	-1.29
	-0.51
	-0.354
	-0.494
	-0.562
	-0.345
	-2.39
	-0.689
	-0.352
	-0.518
	-0.542
	-0.481
	-0.559
	-2.91
	-0.668
	-3.4
	-0.372
	-3.01
	-0.419
	-0.678
	-0.639
	-0.401
	-2.99
	-0.601
	-1.08
	-0.868
	-0.458
	-1.26
	-0.933
	-3.01
	-0.943
	-0.834
	-3.12
	-0.438
	-0.341
	-0.954
	-1.07
	-1.03
	-2.96
	-2.78
	-0.852
	-0.443
	-3.62
	-2.77
	-2.23
	-0.55
	-0.847
	-2.03
	-0.421
	-2.67
	-0.808
	-0.475
	-2.31
	-0.817
	-0.498
	-0.525
	-0.874
	-1.03
	-0.447
	-0.402
	-2.85
	-2.64
	-0.563
	-2.81
	-2.74
	-2.67
	-2.24
	-2.28
	-0.884
	-0.502
	-3.26
	-0.553
	-0.31
	-0.568
	-1.29
	-1.07
	-3.15
	-3.36
	-1.07
	-0.614
	-0.842
	-0.881
	-0.465
	-3.16
	-2.35
	-0.369
	-1.98
	-2.52
	-0.559
	-0.4
	-2.41
	-0.34
	-0.347
	-0.315
	-2.08
	-0.866
	-0.517
	-2.46
	-0.382
	-0.399
	-0.314
	-2.13
	-0.335
	-0.422
	-2.52
	-2.92
	-2.85
	-0.484
	-2.23
	-0.531
	-0.425
	-1.03
	-0.639
	-2.7
	-0.826
	-2.77
	-0.589
	-0.542
	-2.03
	-0.487
	-0.744
	-0.432
	-0.48
	-0.476
	-3.25
	-0.475
	-0.524
	-0.307
	-0.491
	-0.369
	-0.705
	-1.84
	-0.98
	-0.741
	-3.08
	-3.03
	-1.22
	-2.03
	-2.43
	-0.406
	-0.483
	-1.98
	-2.51
	-0.652
	-2.27
	-1.06
	-0.476
	-2.92
	-0.45
	-0.56
	-0.683
	-2.71
	-0.356
	-2.36
	-0.48
	-2.77
	-1.02
	-0.659
	-0.485
	-0.679
	-1.34
	-2.32
	-0.581
	-0.306
	-0.961
	-0.394
	-2.34
	-2.68
	-0.391
	-0.406
	-0.885
	-2.5
	-0.324
	-0.317
	-2.5
	-0.948
	-2.94
	-0.474
	-1.2
	-0.593
	-2.55
	-2.39
	-2.89
	-0.325
	-2.65
	-0.341
	-1.12
	-2.59
	-0.446
	-2.82
	-0.544
	-2.14
	-0.591
	-1.13
	-1.32
	-0.513
	-0.425
	-0.548
	-2.98
	-2.54
	-0.585
	-0.624
	-2.81
	-0.604
	-2.94
	-3.04
	-0.322
	-1.05
	-0.849
	-0.505
	-1.55
	-3.04
	-1.04
	-0.552
	-0.443
	-0.748
	-2.59
	-0.571
	-0.699
	-0.356
	-0.525
	-1.07
	-0.601
	-1.79
	-3.34
	-0.739
	-2.45
	-3.14
	-2.34
	-2.46
	-0.341
	-0.541
	-0.753
	-0.585
	-1.22
	-2.98
	-0.41
	-0.508
	-2.45
	-0.639
	-2.41
	-2.82
	-0.366
	-2.88
	-3.08
	-1.43
	-0.658
	-2.94
	-0.566
	-2.3
	-1.01
	-1.19
	-0.644
	-1.06
	-0.825
	-0.913
	-0.7
	-0.788
	-1.33
	-0.537
	-3.29
	-2.55
	-0.708
	-0.811
	-0.484
	-0.501
	-1.97
	-0.97
	-0.351
	-2.61
	-0.548
	-2.69
	-2.99
	-1.03
	-0.671
	-0.591
	-2.13
	-0.447
	-0.582
	-2.2
	-0.952
	-0.516
	-0.588
	-0.456
	-0.658
	-0.306
	-0.388
	-2.88
	-0.488
	-2.77
	-2.65
	-1.05
	-0.709
	-0.655
	-0.35
	-0.424
	-2.6
	-0.317
	-0.332
	-1.12
	-0.443
	-0.778
	-0.79
	-0.612
	-0.42
	-0.588
	-0.498
	-0.479
	-0.431
	-1.13
	-1.31
	-0.492
	-0.55
	-2.94
	-0.487
	-2.38
	-0.343
	-2.1
	-0.58
	-0.91
	-3.06
	-2.79
	-1.1
	-0.499
	-2.9
	-0.453
	-0.338
	-0.421
	-0.424
	-1.1
	-3.08
	-1.5
	-0.686
	-0.807
	-0.945
	-2.97
	-2.6
	-0.302
	-0.32
	-0.885
	-0.564
	-0.982
	-0.615
	-1.11
	-3.18
	-2.72
	-0.427
	-2.23
	-2.43
	-2.67
	-0.845
	-2.75
	-1.28
	-0.919
	-1.03
	-0.611
	-0.522
	-2.46
	-2.81
	-1.27
	-1.1
	-0.856
	-0.651
	-3
	-0.419
	-2.53
	-3.29
	-2.48
	-2.59
	-0.623
	-0.509
	-0.897
	-0.944
	-0.519
	-0.331
	-0.897
	-3.58
	-2.94
	-0.784
	-0.981
	-2.86
	-0.387
	-0.641
	-0.796
	-0.308
	-0.471
	-0.962
	-2.76
	-1.14
	-0.681
	-0.881
	-0.611
	-1.4
	-2.93
	-2.45
	-0.466
	-2.79
	-0.977
	-0.548
	-2.91
	-0.302
	-1.06
	-0.501
	-0.68
	-3.08
	-0.816
	-0.351
	-0.62
	-0.922
	-0.909
	-1.66
	-0.936
	-0.421
	-2.94
	-2.16
	-0.772
	-1.45
	-0.303
	-2.6
	-2.59
	-0.384
	-3.45
	-0.697
	-2.45
	-0.771
	-0.713
	-0.467
	-2.47
	-0.529
	-0.306
	-0.548
	-2.94
	-0.453
	-0.313
	-0.987
	-0.413
	-0.505
	-2.8
	-0.305
	-0.36
	-1.19
	-2.38
	-2.96
	-0.946
	-0.53
	-0.499
	-0.715
	-0.4
	-0.38
	-2.72
	-3.29
	-0.471
	-2.75
	-0.373
	-0.357
	-0.619
	-2.61
	-0.56
	-2.25
	-2.81
	-1.12
	-0.739
	-2.82
	-0.452
	-3.24
	-1.55
	-2.88
	-0.609
	-0.42
	-0.423
	-0.409
	-2.24
	-0.967
	-2.32
	-2.69
	-2.67
	-0.498
	-2.98
	-0.559
	-2.53
	-0.448
	-1.28
	-2.58
	-0.645
	-2.54
	-0.429
	-0.463
	-0.776
	-2.22
	-2.5
	-0.32
	-2.71
	-2.08
	-2.72
	-0.351
	-0.786
	-2.33
	-0.313
	-0.407
	-0.393
	-1.2
	-0.82
	-2.29
	-2.31
	-2.61
	-0.7
	-3.02
	-0.397
	-1
	-0.456
	-0.433
	-2.05
	-0.358
	-0.38
	-0.683
	-0.498
	-0.742
	-2.84
	-0.495
	-2.53
	-0.411
	-0.331
	-0.56
	-0.47
	-2.97
	-1.06
	-0.569
	-2.41
	-0.419
	-2.12
	-0.312
	-0.556
	-0.535
	-0.495
	-0.879
	-0.396
	-0.425
	-2.04
	-0.627
	-1.01
	-0.531
	-2.63
	-1.2
	-0.316
	-0.767
	-2.35
	-2.29
	-2.91
	-2.81
	-0.856
	-2.82
	-1.18
	-0.561
	-0.455
	-0.324
	-2.92
	-0.323
	-0.482
	-3.19
	-0.444
	-0.318
	-0.48
	-0.386
	-0.325
	-0.364
	-0.591
	-0.775
	-1.23
	-3.03
	-0.531
	-0.625
	-0.67
	-0.694
	-2.5
	-0.485
	-2.3
	-2.47
	-2.09
	-2.87
	-0.688
	-0.573
	-3.39
	-0.874
	-0.371
	-2.49
	-2.75
	-1.07
	-2.71
	-0.687
	-0.504
	-0.527
	-0.329
	-0.663
	-2.94
	-2.25
	-0.443
	-0.341
	-2.37
	-0.864
	-0.459
	-1.03
	-0.477
	-2.83
	-0.617
	-0.356
	-1.08
	-0.728
	-0.661
	-2.68
	-0.428
	-0.329
	-0.819
	-0.432
	-0.771
	-0.691
	-0.609
	-0.301
	-1.37
	-0.44
	-0.323
	-0.536
	-0.609
	-0.8
	-0.392
	-0.643
	-0.845
	-0.441
	-0.596
	-2.97
	-0.923
	-1.67
	-0.403
	-3.05
	-0.375
	-0.541
	-0.378
	-0.442
	-0.394
	-0.559
	-0.959
	-3.19
	-2.13
	-0.726
	-0.315
	-0.547
	-0.414
	-0.485
	-0.337
	-0.616
	-2.56
	-1.14
	-0.337
	-0.777
	-0.527
	-0.422
	-2.82
	-2.09
	-2.81
	-0.994
	-0.896
	-1.14
	-0.891
	-1.76
	-2.93
	-1.29
	-1.09
	-0.666
	-0.349
	-0.312
	-1.57
	-0.757
	-0.348
	-1.84
	-2.13
	-0.941
	-1.88
	-0.581
	-0.445
	-2.83
	-1.07
	-0.429
	-0.38
	-2.89
	-0.874
	-0.436
	-0.785
	-0.334
	-0.796
	-2.39
	-0.329
	-2.72
	-0.454
	-1.02
	-2.65
	-0.31
	-0.34
	-0.849
	-0.481
	-0.342
	-2.62
	-0.576
	-1.29
	-0.381
	-0.388
	-0.535
	-2.7
	-0.696
	-0.576
	-0.416
	-0.563
	-2.12
	-2.79
	-0.794
	-0.395
	-1.04
	-0.662
	-1.32
	-3.33
	-1.24
	-0.484
	-0.717
	-1
	-3.23
	-0.744
	-0.662
	-0.525
	-2.59
	-2.47
	-0.302
	-2.33
	-0.923
	-0.989
	-2.25
	-0.601
	-1.27
	-2.46
	-0.871
	-0.42
	-2.93
	-0.434
	-0.531
	-1.9
	-0.475
	-0.49
	-0.315
	-0.807
	-2.4
	-0.414
	-0.314
	-0.365
	-0.857
	-1.54
	-0.717
	-1.4
	-1.03
	-0.334
	-1.07
	-0.499
	-0.471
	-0.73
	-2.11
	-0.691
	-2.88
	-3.13
	-0.335
	-1.05
	-0.316
	-0.612
	-0.302
	-0.562
	-0.775
	-0.535
	-1.14
	-0.61
	-0.651
	-0.837
	-1.03
	-0.805
	-1.85
	-0.439
	-2.71
	-0.359
	-0.556
	-3.06
	-2.33
	-0.594
	-1.27
	-2.65
	-0.318
	-0.737
	-0.521
	-0.593
	-0.615
	-1.32
	-2.37
	-0.612
	-2.54
	-0.923
	-1.19
	-1.37
	-0.458
	-0.35
	-0.648
	-0.589
	-0.487
	-2.78
	-3.13
	-2.42
	-0.311
	-0.925
	-0.93
	-0.312
	-3.12
	-1.02
	-0.852
	-0.419
	-0.421
	-2.61
	-0.441
	-0.799
	-0.329
	-0.45
	-0.448
	-0.646
	-1.27
	-0.895
	-1.23
	-0.343
	-1.03
	-0.602
	-0.883
	-0.687
	-2.53
	-0.312
	-0.952
	-0.324
	-0.808
	-1.12
	-2.74
	-1.88
	-0.961
	-2.3
	-0.44
	-0.382
	-2.56
	-0.436
	-2.34
	-0.319
	-0.481
	-3.24
	-2.04
	-0.904
	-2.35
	-0.343
	-0.466
	-0.572
	-0.474
	-0.343
	-0.354
	-2.53
	-2.7
	-1.17
	-0.619
	-0.83
	-2.56
	-0.831
	-2.44
	-2.83
	-0.338
	-3.11
	-0.552
	-0.795
	-2.23
	-0.329
	-3.08
	-2.37
	-0.825
	-0.973
	-0.715
	-2.69
	-1.97
	-3.13
	-0.465
	-0.314
	-0.471
	-0.364
	-0.413
	-0.781
	-0.398
	-0.893
	-0.525
	-0.612
	-0.394
	-0.442
	-2.15
	-0.386
	-2.64
	-0.493
	-0.902
	-1.43
	-1.37
	-0.556
	-0.471
	-0.356
	-0.44
	-0.757
	-1.92
	-0.485
	-0.372
	-0.961
	-0.331
	-0.967
	-0.66
	-0.356
	-1.59
	-0.6
	-0.742
	-2.92
	-0.409
	-0.697
	-0.386
	-1.3
	-0.473
	-0.338
	-3.46
	-0.809
	-0.319
	-0.483
	-0.417
	-0.514
	-0.728
	-3.01
	-2.65
	-2.45
	-1.21
	-0.469
	-0.385
	-2.89
	-1.14
	-0.987
	-0.6
	-0.323
	-0.536
	-1.03
	-1.04
	-0.83
	-0.588
	-0.485
	-3.08
	-1.46
	-3.01
	-2.47
	-1.18
	-2.39
	-0.686
	-0.327
	-2.92
	-1.42
	-0.553
	-0.493
	-0.313
	-0.986
	-0.494
	-0.306
	-0.317
	-2.33
	-3.22
	-1.33
	-0.371
	-2.46
	-0.729
	-3.09
	-0.926
	-0.536
	-0.33
	-2.3
	-0.563
	-0.945
	-0.717
	-2.54
	-0.754
	-2.76
	-0.511
	-0.322
	-2.53
	-0.457
	-3.27
	-2.84
	-0.522
	-2.75
	-0.805
	-0.869
	-0.657
	-2.8
	-0.516
	-0.573
	-3.27
	-0.644
	-0.364
	-0.466
	-0.504
	-2.52
	-3.13
	-0.568
	-0.871
	-0.416
	-0.658
	-1.92
	-0.551
	-2.73
	-0.454
	-2.68
	-3.2
	-0.354
	-2.7
	-2.88
	-0.316
	-0.384
	-0.441
	-0.437
	-0.541
	-2.21
	-1.7
	-0.393
	-0.907
	-0.522
	-0.545
	-0.468
	-1.08
	-0.69
	-0.344
	-3.25
	-2.73
	-0.747
	-1.41
	-1.09
	-0.91
	-0.384
	-0.317
	-0.332
	-0.763
	-0.543
	-0.672
	-0.667
	-0.44
	-0.878
	-3
	-2.39
	-0.918
	-0.807
	-0.321
	-0.728
	-1.19
	-0.367
	-2
	-1.21
	-0.369
	-0.453
	-0.732
	-2.44
	-0.55
	-0.52
	-0.306
	-1.01
	-2.2
	-0.441
	-1.33
	-0.68
	-0.695
	-0.517
	-1.32
	-0.548
	-0.473
	-0.577
	-0.801
	-3.08
	-1.69
	-0.931
	-0.491
	-0.916
	-1.62
	-0.927
	-1.53
	-3.05
	-2.89
	-2.91
	-2.07
	-0.373
	-0.927
	-0.425
	-2.99
	-0.881
	-0.374
	-2.15
	-0.373
	-3.3
	-2.55
	-3.04
	-1.05
	-1.88
	-0.362
	-3.3
	-0.96
	-0.766
	-0.802
	-0.348
	-3.23
	-0.369
	-0.525
	-2.72
	-2.52
	-0.416
	-0.355
	-0.732
	-1.08
	-0.364
	-0.959
	-0.413
	-3.14
	-0.308
	-0.803
	-0.926
	-2.36
	-2.45
	-2.47
	-0.407
	-0.374
	-0.872
	-2.31
	-0.328
	-0.516
	-2.92
	-0.545
	-0.352
	-0.367
	-0.375
	-0.462
	-2.9
	-0.557
	-1.07
	-0.924
	-2.62
	-0.546
	-0.432
	-2.78
	-0.355
	-2.4
	-0.545
	-0.771
	-0.341
	-0.631
	-1.35
	-0.465
	-3.33
	-2.87
	-2.74
	-0.544
	-0.429
	-0.533
	-0.619
	-0.485
	-0.342
	-2.85
	-0.66
	-1.63
	-2.23
	-0.567
	-2.44
	-0.382
	-1.22
	-2.65
	-2.89
	-0.546
	-0.316
	-3.28
	-2.47
	-0.55
	-3.01
	-0.724
	-0.517
	-0.571
	-0.872
	-0.692
	-0.312
	-1.3
	-2.16
	-0.347
	-0.48
	-0.387
	-1.4
	-0.405
	-0.379
	-0.588
	-0.349
	-0.404
	-1.99
	-2.1
	-0.659
	-0.301
	-2.75
	-1.26
	-1.78
	-2.77
	-2.91
	-0.707
	-0.308
	-0.456
	-0.506
	-0.311
	-2.75
	-0.567
	-0.471
	-2.4
	-0.398
	-2.22
	-0.892
	-0.527
	-0.675
	-2.83
	-2.92
	-1.02
	-1.05
	-0.338
	-0.375
	-1.08
	-2.91
	-3.31
	-0.575
	-0.315
	-0.413
	-1.22
	-1.24
	-2.58
	-0.997
	-0.415
	-1.02
	-0.56
	-3.14
	-0.376
	-0.377
	-0.388
	-2.57
	-0.36
	-0.599
	-0.545
	-0.32
	-0.479
	-0.38
	-0.88
	-3.21
	-0.334
	-2.97
	-0.465
	-0.947
	-0.534
	-0.337
	-0.553
	-0.477
	-0.432
	-1.55
	-2.89
	-0.487
	-0.478
	-1.14
	-0.528
	-0.799
	-0.465
	-0.564
	-2.92
	-0.338
	-1.1
	-0.619
	-0.538
	-0.848
	-2.28
	-0.57
	-0.55
	-2.63
	-0.83
	-0.345
	-0.44
	-1.15
	-0.444
	-0.574
	-0.551
	-3.07
	-0.421
	-2.51
	-0.405
	-2.57
	-0.435
	-1.34
	-0.641
	-0.642
	-0.495
	-2.59
	-0.5
	-0.678
	-0.847
	-0.692
	-0.485
	-0.429
	-0.757
	-1.04
	-0.36
	-0.459
	-0.381
	-3.22
	-2.09
	-0.339
	-0.399
	-2.99
	-0.765
	-0.609
	-0.41
	-0.679
	-2.28
	-0.408
	-0.464
	-0.525
	-0.661
	-2.02
	-0.406
	-0.434
	-0.656
	-0.318
	-2.18
	-0.801
	-3.01
	-1.31
	-2.85
	-0.598
	-0.318
	-0.562
	-2.69
	-0.56
	-0.72
	-2.37
	-0.826
	-0.76
	-2.11
	-0.902
	-0.485
	-1.78
	-0.569
	-0.932
	-0.748
	-3.18
	-0.532
	-0.325
	-1.11
	-3.08
	-0.998
	-0.759
	-0.442
	-0.322
	-1.31
	-2.27
	-0.529
	-2.91
	-0.513
	-0.332
	-1.04
	-2.69
	-0.387
	-0.558
	-3.14
	-2.29
	-0.375
	-3.06
	-0.72
	-0.375
	-0.889
	-2.82
	-0.76
	-2.39
	-0.583
	-0.417
	-1.32
	-2.75
	-0.442
	-3.27
	-0.516
	-1.84
	-0.837
	-0.684
	-2.16
	-0.825
	-0.621
	-0.553
	-0.365
	-3
	-2.65
	-3.05
	-0.516
	-2.35
	-2.96
	-2.1
	-0.329
	-0.344
	-2.01
	-0.569
	-0.615
	-2.84
	-0.493
	-2.87
	-0.669
	-0.734
	-2.29
	-0.809
	-2.35
	-3.07
	-0.684
	-0.502
	-0.369
	-0.43
	-0.325
	-2.63
	-0.317
	-0.605
	-2.8
	-2.4
	-0.319
	-0.488
	-0.488
	-0.756
	-0.507
	-0.622
	-0.951
	-1.17
	-2.98
	-0.355
	-2.68
	-2.94
	-3.08
	-2.8
	-2.68
	-0.385
	-0.943
	-2.54
	-0.784
	-0.535
	-3.09
	-2.93
	-0.564
	-0.617
	-0.449
	-2.91
	-0.473
	-0.698
	-1.01
	-2.56
	-0.535
	-0.413
	-0.813
	-0.384
	-0.727
	-2.66
	-0.348
	-0.573
	-3.01
	-0.799
	-1.22
	-2.5
	-0.797
	-0.31
	-3.27
	-0.782
	-0.533
	-0.828
	-2.36
	-0.441
	-0.466
	-0.521
	-0.456
	-0.814
	-0.946
	-1.47
	-0.569
	-2.77
	-0.734
	-0.627
	-0.504
	-0.678
	-1.3
	-2.78
	-0.349
	-2.83
	-3.03
	-0.465
	-0.736
	-2.28
	-3.05
	-0.767
	-1.28
	-2.72
	-0.797
	-0.478
	-0.511
	-0.49
	-2.79
	-1.62
	-0.99
	-2.3
	-0.376
	-0.755
	-0.748
	-0.683
	-0.459
	-0.539
	-0.426
	-0.318
	-2.21
	-0.847
	-2.17
	-0.411
	-1.58
	-0.813
	-2.03
	-0.547
	-0.376
	-0.419
	-2.41
	-0.924
	-0.426
	-0.524
	-0.696
	-0.857
	-2.51
	-2.6
	-1.54
	-0.413
	-2.64
	-2.38
	-2.47
	-2.66
	-0.361
	-2.88
	-0.496
	-0.664
	-0.438
	-0.583
	-0.343
	-1.24
	-0.826
	-2.59
	-2.34
	-0.306
	-0.308
	-1.85
	-0.38
	-0.338
	-0.313
	-0.571
	-0.426
	-2.74
	-2.64
	-2.29
	-0.68
	-3.39
	-0.532
	-3.1
	-0.435
	-2.69
	-0.679
	-0.656
	-0.657
	-3.33
	-0.389
	-1.21
	-0.311
	-3.08
	-0.647
	-0.762
	-1.07
	-2.95
	-2.53
	-2.24
	-0.729
	-2.89
	-1.09
	-1.04
	-0.901
	-0.825
	-3.07
	-2.98
	-0.827
	-0.527
	-0.534
	-0.949
	-0.464
	-3.33
	-2.7
	-0.318
	-2.97
	-0.315
	-0.903
	-0.779
	-0.791
	-2.29
	-2.21
	-2.86
	-2.52
	-0.692
	-3.17
	-0.731
	-2.76
	-2.51
	-0.33
	-2.49
	-2.67
	-2.32
	-0.799
	-0.315
	-2.88
	-3.03
	-0.441
	-0.803
	-1.45
	-0.375
	-0.363
	-2.22
	-0.604
	-0.618
	-2.81
	-0.6
	-3.13
	-3.27
	-0.349
	-0.835
	-0.542
	-0.374
	-0.634
	-0.348
	-0.904
	-1.12
	-3.09
	-1.25
	-0.319
	-2.98
	-0.62
	-0.552
	-1.33
	-0.358
	-0.401
	-3.03
	-3.15
	-1.22
	-0.406
	-2.59
	-0.335
	-0.906
	-0.835
	-0.875
	-2.49
	-2.88
	-0.745
	-2.8
	-2.96
	-0.354
	-2.42
	-0.883
	-0.425
	-0.342
	-0.866
	-2.35
	-0.483
	-0.447
	-1.35
	-0.47
	-2.25
	-3.01
	-0.35
	-0.528
	-0.862
	-0.496
	-2.66
	-1.9
	-0.743
	-0.346
	-0.817
	-2.94
	-0.404
	-2.6
	-0.609
	-2.97
	-3.26
	-1.34
	-0.718
	-0.812
	-0.779
	-2.42
	-0.685
	-0.732
	-0.609
	-2.78
	-0.688
	-2.39
	-1.24
	-0.681
	-0.565
	-2.55
	-0.329
	-0.308
	-0.891
	-0.701
	-3.08
	-0.474
	-0.553
	-0.676
	-0.572
	-2.84
	-2.28
	-2.09
	-1.07
	-0.566
	-0.362
	-0.591
	-3.18
	-0.942
	-0.54
	-0.35
	-2.61
	-0.748
	-0.698
	-2.14
	-0.465
	-0.51
	-0.811
	-1.13
	-0.304
	-0.331
	-0.691
	-0.433
	-0.325
	-0.337
	-0.355
	-2.74
	-0.308
	-0.471
	-0.738
	-1.07
	-0.411
	-0.717
	-0.362
	-0.435
	-0.331
	-0.582
	-0.73
	-0.818
	-0.34
	-1.12
	-2.89
	-0.308
	-2.31
	-0.732
	-3.1
	-0.711
	-1.97
	-0.82
	-0.881
	-0.985
	-0.376
	-1.1
	-2.48
	-0.435
	-0.638
	-0.469
	-0.654
	-1.03
	-0.55
	-0.399
	-0.748
	-0.384
	-1
	-2.98
	-0.847
	-0.307
	-0.48
	-0.302
	-0.395
	-2.86
	-0.907
	-1.09
	-1.48
	-0.426
	-0.418
	-3.09
	-0.365
	-0.327
	-3.07
	-1.12
	-0.392
	-1.13
	-0.404
	-2.74
	-2.79
	-1.12
	-0.866
	-3.21
	-2.77
	-2.78
	-0.632
	-0.452
	-0.383
	-1.03
	-0.577
	-0.346
	-1.13
	-0.374
	-0.99
	-0.765
	-0.436
	-0.558
	-0.609
	-0.302
	-0.438
	-0.79
	-0.585
	-0.725
	-0.987
	-1.57
	-0.949
	-0.576
	-0.364
	-2.92
	-0.67
	-0.751
	-0.522
	-1.93
	-0.327
	-2.43
	-1.81
	-3.11
	-2.64
	-0.679
	-2.66
	-0.32
	-2.71
	-1.01
	-2.53
	-3.13
	-0.839
	-2.49
	-0.986
	-1.34
	-0.547
	-0.395
	-0.504
	-0.431
	-0.305
	-0.913
	-0.354
	-1.58
	-0.645
	-2.83
	-2.99
	-2.89
	-0.586
	-2.25
	-0.517
	-2.76
	-0.493
	-0.891
	-0.594
	-2.73
	-2.62
	-0.389
	-2.42
	-0.459
	-2
	-0.687
	-0.756
	-0.908
	-3.24
	-0.764
	-2.59
	-2.89
	-2.63
	-0.352
	-0.96
	-0.312
	-0.788
	-3.37
	-3.01
	-2.78
	-2.32
	-2.36
	-0.585
	-2.32
	-0.312
	-2.87
	-0.959
	-0.32
	-0.587
	-2.25
	-0.823
	-0.621
	-3.09
	-0.634
	-2.15
	-2.3
	-0.438
	-2.84
	-0.712
	-2.93
	-2.77
	-2.9
	-2.81
	-3.05
	-2.89
	-0.531
	-2.47
	-2.77
	-0.618
	-0.495
	-0.373
	-0.437
	-0.821
	-0.859
	-2.14
	-0.745
	-0.729
	-2.55
	-3.17
	-0.982
	-0.43
	-2.66
	-0.348
	-0.32
	-3.22
	-0.669
	-1.75
	-0.363
	-0.385
	-0.37
	-0.375
	-2.52
	-0.666
	-1.99
	-2.06
	-1.18
	-2.24
	-2.38
	-0.41
	-3.12
	-0.763
	-0.487
	-3.12
	-1.06
	-0.377
	-0.627
	-0.912
	-2.09
	-1.1
	-0.347
	-0.405
	-0.386
	-0.349
	-0.727
	-0.747
	-0.456
	-2.86
	-3.12
	-1.35
	-0.471
	-0.716
	-0.553
	-0.477
	-0.395
	-0.526
	-0.368
	-0.454
	-0.77
	-2.22
	-0.319
	-2.78
	-0.981
	-0.307
	-3.02
	-0.696
	-2.86
	-2.37
	-0.888
	-2.98
	-3.18
	-0.564
	-0.419
	-0.92
	-3.35
	-1.32
	-2.68
	-2.88
	-0.588
	-0.333
	-0.366
	-0.633
	-0.328
	-2.15
	-3.05
	-0.336
	-0.803
	-0.636
	-0.339
	-0.51
	-0.622
	-1.03
	-2.66
	-1.12
	-0.618
	-2.48
	-2.75
	-0.491
	-0.328
	-0.796
	-0.341
	-3.01
	-0.395
	-3.18
	-0.842
	-0.698
	-0.744
	-0.436
	-2.19
	-0.319
	-0.429
	-0.493
	-0.579
	-2.7
	-0.346
	-0.938
	-0.428
	-0.848
	-0.439
	-0.886
	-0.86
	-0.341
	-0.585
	-1.53
	-1.18
	-0.809
	-2.18
	-2.34
	-0.366
	-0.687
	-1.41
	-0.353
	-0.809
	-1.22
	-0.493
	-0.629
	-0.668
	-2.85
	-0.452
	-0.507
	-0.66
	-0.496
	-0.725
	-0.414
	-0.467
	-2.75
	-0.486
	-0.736
	-1.78
	-0.956
	-2.47
	-2.37
	-0.634
	-2.17
	-0.699
	-2.82
	-0.885
	-0.833
	-0.937
	-0.49
	-0.506
	-0.998
	-0.468
	-0.71
	-2.88
	-0.329
	-0.396
	-0.598
	-2.39
	-0.352
	-0.813
	-1.08
	-2.62
	-2.46
	-0.437
	-2.35
	-0.38
	-0.417
	-0.426
	-2.85
	-1.62
	-0.312
	-2.1
	-0.594
	-0.65
	-2.23
	-1.1
	-0.902
	-0.688
	-1.73
	-1.35
	-3.1
	-0.537
	-1.95
	-0.48
	-0.419
	-2.15
	-0.489
	-0.41
	-2.51
	-2.72
	-0.576
	-3.01
	-0.622
	-0.829
	-0.355
	-2.79
	-2.44
	-0.392
	-1.21
	-0.702
	-0.365
	-2.01
	-0.383
	-1.32
	-2.73
	-0.528
	-1.18
	-2.99
	-0.33
	-0.472
	-2.74
	-3.31
	-2.38
	-0.835
	-0.608
	-2.47
	-3.48
	-2.98
	-0.77
	-0.413
	-0.711
	-1.05
	-0.338
	-0.355
	-1.05
	-0.85
	-0.324
	-2.08
	-1.43
	-2.92
	-1.47
	-0.686
	-2.55
	-2.87
	-0.766
	-0.632
	-0.889
	-0.971
	-2.92
	-0.462
	-0.941
	-1.2
	-0.975
	-1.04
	-1.42
	-2.14
	-0.675
	-0.544
	-1.91
	-0.535
	-2.24
	-0.629
	-0.404
	-0.668
	-0.409
	-2.27
	-0.719
	-0.642
	-2.17
	-0.716
	-2.61
	-2.77
	-1.3
	-0.949
	-1.96
	-0.307
	-0.95
	-2.05
	-0.377
	-0.544
	-0.43
	-2.93
	-2.41
	-1.06
	-1.45
	-2.64
	-0.679
	-0.345
	-3
	-3.12
	-0.335
	-0.318
	-0.556
	-0.973
	-2.53
	-0.398
	-0.455
	-1.08
	-2.6
	-0.553
	-2.31
	-0.368
	-0.944
	-2.13
	-3.19
	-0.518
	-2.09
	-3.17
	-3.14
	-0.674
	-2.1
	-0.42
	-3.04
	-0.618
	-0.723
	-2.44
	-0.306
	-0.909
	-0.373
	-2.99
	-3.1
	-1.67
	-3.49
	-0.576
	-0.625
	-0.371
	-2.48
	-0.368
	-1.15
	-0.503
	-2.99
	-1.07
	-1.11
	-0.864
	-0.473
	-0.685
	-0.339
	-0.966
	-0.547
	-0.434
	-0.928
	-0.41
	-1.08
	-0.305
	-0.758
	-2.43
	-2.87
	-0.729
	-2.97
	-0.323
	-0.308
	-2.95
	-2.36
	-0.949
	-0.48
	-0.564
	-2.89
	-2.87
	-3.14
	-2.02
	-0.371
	-0.524
	-0.578
	-0.429
	-0.685
	-3.05
	-2.95
	-0.384
	-2.16
	-0.559
	-1.74
	-2.79
	-2.57
	-1.04
	-3.36
	-2.33
	-0.545
	-0.852
	-0.954
	-0.381
	-0.871
	-0.589
	-0.51
	-1.1
	-0.437
	-0.456
	-0.639
	-0.372
	-0.931
	-0.586
	-0.39
	-0.336
	-0.521
	-0.336
	-0.511
	-0.514
	-0.63
	-0.6
	-0.793
	-0.707
	-2.85
	-0.485
	-1.19
	-0.769
	-1.21
	-0.575
	-0.311
	-2.99
	-0.329
	-0.803
	-2.46
	-1.22
	-0.309
	-0.387
	-0.848
	-0.643
	-2.87
	-0.473
	-0.755
	-0.632
	-2.43
	-2.82
	-1.15
	-0.35
	-0.641
	-0.806
	-0.349
	-0.448
	-1.97
	-0.613
	-0.702
	-0.915
	-0.754
	-0.711
	-2.89
	-2.27
	-0.453
	-0.714
	-0.707
	-2.94
	-2.52
	-2.71
	-1.89
	-0.456
	-0.587
	-0.628
	-2.03
	-1.07
	-1.2
	-0.498
	-0.49
	-0.942
	-0.824
	-2.82
	-3.44
	-0.584
	-0.691
	-0.374
	-0.482
	-2.93
	-0.442
	-0.593
	-0.482
	-2.83
	-0.679
	-1.49
	-0.736
	-3.03
	-3.65
	-0.883
	-0.496
	-0.488
	-0.341
	-1.02
	-2.74
	-1.68
	-1.08
	-0.458
	-0.359
	-3.07
	-0.606
	-0.979
	-0.974
	-0.428
	-2.74
	-0.662
	-2.72
	-2.87
	-3.3
	-0.501
	-0.423
	-2.57
	-0.341
	-0.851
	-0.343
	-0.744
	-1.59
	-0.43
	-0.385
	-2.77
	-1
	-0.868
	-3.01
	-1.63
	-0.305
	-0.597
	-0.916
	-0.984
	-0.391
	-0.786
	-0.376
	-2.88
	-0.792
	-1.18
	-3.27
	-2.78
	-2.8
	-0.714
	-0.523
	-0.534
	-1.18
	-0.827
	-0.703
	-1.81
	-2.83
	-2.51
	-0.959
	-1.14
	-0.437
	-0.728
	-2.07
	-1.37
	-2.6
	-1.06
	-0.594
	-0.835
	-0.332
	-0.504
	-0.898
	-2.33
	-0.419
	-1.1
	-0.33
	-1.87
	-0.926
	-0.708
	-1.04
	-0.836
	-0.414
	-0.68
	-0.523
	-0.902
	-0.626
	-0.315
	-0.369
	-0.344
	-1.27
	-0.451
	-2.96
	-2.48
	-0.335
	-1.13
	-2.67
	-0.378
	-0.688
	-2.98
	-1.53
	-2.44
	-0.434
	-2.51
	-2.6
	-3.59
	-1.58
	-1.27
	-0.848
	-0.547
	-3.05
	-1.13
	-2.25
	-3.52
	-0.422
	-2.51
	-0.649
	-1.57
	-0.5
	-1.71
	-0.303
	-0.54
	-1.97
	-0.887
	-2.79
	-0.528
	-0.468
	-1.91
	-0.346
	-0.444
	-0.574
	-2.84
	-0.446
	-2.64
	-0.961
	-0.524
	-0.819
	-2.89
	-1.54
	-0.617
	-0.363
	-0.838
	-0.371
	-0.341
	-3.56
	-0.736
	-0.813
	-0.482
	-0.699
	-3.31
	-0.68
	-0.978
	-0.371
	-2.62
	-2.08
	-1.12
	-2.73
	-0.495
	-0.872
	-2.92
	-0.582
	-0.675
	-0.538
	-0.336
	-0.909
	-2.1
	-1.09
	-1.45
	-2.38
	-3.03
	-0.589
	-1.7
	-0.565
	-0.575
	-0.767
	-0.867
	-0.681
	-0.31
	-1.02
	-0.465
	-0.812
	-0.322
	-2.75
	-0.836
	-0.899
	-0.4
	-0.407
	-0.617
	-0.506
	-0.604
	-0.306
	-0.792
	-0.454
	-0.383
	-0.982
	-0.651
	-0.45
	-1.14
	-0.352
	-0.498
	-0.597
	-0.464
	-0.43
	-0.429
	-0.325
	-0.614
	-3.12
	-0.607
	-2.72
	-0.36
	-0.324
	-0.308
	-2.38
	-0.738
	-0.426
	-2.12
	-0.412
	-0.408
	-1.04
	-3.23
	-2.14
	-0.358
	-0.563
	-1.65
	-0.469
	-0.566
	-1.02
	-0.348
	-0.422
	-0.928
	-0.381
	-3.4
	-0.816
	-0.646
	-0.756
	-0.761
	-0.557
	-0.442
	-2.2
	-0.491
	-2.57
	-0.877
	-3.23
	-3
	-0.395
	-0.35
	-0.338
	-0.535
	-0.397
	-1.83
	-0.489
	-0.327
	-0.791
	-0.328
	-1.14
	-0.672
	-1.12
	-2.14
	-0.408
	-0.334
	-0.425
	-0.376
	-0.603
	-0.466
	-0.448
	-3.02
	-2.69
	-2.93
	-1.84
	-0.356
	-0.627
	-1.07
	-0.891
	-2.36
	-0.782
	-0.435
	-2.73
	-0.399
	-1.21
	-2.75
	-2.3
	-2.48
	-0.93
	-0.761
	-0.465
	-1.07
	-1.94
	-2.7
	-0.545
	-0.517
	-2.88
	-2.59
	-0.969
	-0.774
	-2.2
	-2.88
	-0.346
	-1.39
	-2.76
	-1.2
	-0.483
	-2.75
	-0.374
	-1.18
	-2.68
	-0.327
	-0.392
	-0.486
	-3
	-0.439
	-2.56
	-0.439
	-0.384
	-3.07
	-2.92
	-3.04
	-3
	-0.555
	-0.475
	-0.31
	-1.34
	-0.443
	-2.35
	-2.47
	-0.999
	-2.71
	-0.767
	-0.697
	-0.575
	-0.745
	-0.315
	-0.372
	-2.82
	-0.498
	-2.62
	-0.93
	-0.887
	-2.7
	-0.908
	-3.24
	-2.47
	-0.868
	-2.87
	-0.376
	-1.27
	-0.441
	-1.22
	-2.19
	-1.67
	-2.32
	-0.615
	-0.506
	-0.745
	-2.66
	-0.788
	-0.779
	-0.318
	-0.61
	-0.365
	-0.644
	-0.365
	-0.334
	-2.17
	-2.93
	-0.505
	-0.899
	-2.28
	-0.518
	-0.881
	-0.654
	-1
	-2.6
	-0.747
	-2.03
	-0.734
	-0.394
	-0.551
	-0.579
	-3.18
	-0.361
	-0.446
	-1.01
	-2.79
	-2.29
	-0.346
	-0.788
	-0.445
	-0.962
	-0.436
	-0.724
	-0.343
	-0.803
	-0.514
	-0.561
	-2.07
	-2.22
	-0.557
	-2.95
	-0.42
	-0.64
	-0.477
	-0.87
	-0.621
	-3.29
	-0.355
	-2.43
	-0.987
	-0.445
	-2.07
	-0.346
	-1.02
	-0.615
	-0.603
	-0.317
	-3.37
	-2.25
	-0.79
	-0.326
	-2.48
	-3.5
	-2.99
	-0.333
	-0.318
	-0.987
	-0.308
	-2.85
	-0.346
	-0.795
	-0.69
	-2.27
	-0.436
	-1.04
	-2.91
	-1.25
	-2.64
	-0.323
	-2.72
	-0.97
	-3.02
	-2.85
	-0.327
	-0.938
	-0.53
	-0.321
	-0.911
	-0.595
	-1.24
	-0.616
	-0.581
	-0.323
	-1.59
	-2.65
	-0.501
	-0.344
	-2.89
	-0.692
	-0.365
	-2.74
	-0.329
	-0.58
	-0.401
	-0.465
	-2.27
	-0.364
	-2.34
	-2.59
	-0.565
	-0.626
	-2.42
	-0.466
	-0.325
	-0.73
	-3.32
	-0.342
	-0.533
	-2.79
	-0.431
	-2.48
	-0.384
	-2.01
	-0.519
	-1.37
	-0.484
	-0.408
	-0.91
	-0.501
	-2.27
	-3.2
	-3.06
	-0.336
	-0.719
	-0.691
	-2.47
	-0.891
	-0.317
	-0.433
	-0.443
	-2.79
	-0.52
	-2.88
	-0.641
	-2.96
	-2.2
	-1.23
	-1.42
	-1.05
	-0.845
	-0.309
	-0.797
	-2.12
	-0.877
	-0.707
	-0.887
	-0.593
	-0.933
	-2.83
	-0.455
	-0.643
	-0.635
	-3.06
	-0.34
	-0.634
	-0.333
	-0.449
	-0.416
	-0.363
	-3.1
	-1.15
	-0.36
	-1.67
	-0.33
	-0.517
	-0.348
	-0.463
	-0.437
	-0.547
	-0.313
	-0.492
	-2.9
	-2.55
	-0.36
	-2.39
	-2.4
	-2.44
	-0.939
	-0.409
	-0.303
	-2.73
	-2.35
	-0.329
	-2.78
	-0.413
	-1.35
	-0.638
	-0.483
	-0.885
	-2.59
	-0.388
	-1.1
	-2.54
	-0.446
	-0.598
	-0.826
	-0.623
	-0.674
	-2.82
	-0.335
	-0.342
	-0.48
	-0.599
	-0.399
	-0.421
	-1.73
	-1.21
	-0.342
	-0.353
	-0.35
	-0.602
	-2.96
	-0.328
	-1.19
	-2.14
	-2.74
	-0.617
	-0.571
	-0.617
	-0.519
	-0.763
	-2.56
	-0.42
	-0.423
	-1.22
	-2.6
	-2.43
	-2.55
	-0.349
	-2.53
	-0.678
	-3.09
	-0.475
	-0.63
	-0.602
	-0.428
	-0.449
	-0.457
	-2.66
	-0.334
	-3.37
	-0.385
	-2.69
	-0.902
	-0.534
	-0.71
	-3.19
	-2.26
	-0.305
	-0.511
	-2.2
	-1.36
	-0.428
	-1.08
	-0.48
	-0.921
	-0.504
	-1.94
	-1.19
	-0.678
	-2.53
	-1.06
	-2.73
	-0.665
	-0.458
	-0.328
	-1.93
	-2.91
	-0.41
	-0.51
	-0.368
	-0.66
	-0.878
	-0.394
	-1.67
	-0.526
	-1.96
	-0.888
	-2.61
	-1.15
	-0.438
	-2.86
	-2.33
	-0.372
	-0.305
	-0.729
	-0.362
	-2.87
	-0.622
	-0.831
	-0.309
	-0.38
	-0.591
	-0.537
	-0.315
	-0.512
	-0.456
	-0.377
	-0.408
	-3.01
	-0.545
	-0.805
	-0.358
	-2.67
	-0.57
	-2.27
	-0.857
	-2.97
	-0.473
	-0.645
	-0.33
	-1.08
	-1.01
	-2.47
	-0.668
	-0.868
	-2.35
	-1.11
	-1.06
	-0.493
	-0.551
	-0.352
	-0.953
	-0.45
	-0.722
	-0.69
	-1.86
	-1.01
	-0.753
	-2.34
	-2.68
	-0.77
	-2.98
	-0.735
	-0.349
	-0.421
	-0.536
	-0.394
	-2.26
	-0.582
	-0.343
	-1.31
	-1.13
	-0.817
	-2.39
	-2.29
	-2.59
	-0.322
	-2.16
	-0.783
	-0.425
	-2.54
	-0.601
	-0.703
	-0.708
	-1.4
	-0.359
	-0.344
	-2.44
	-3.01
	-0.37
	-1.31
	-0.352
	-0.663
	-0.664
	-0.614
	-0.364
	-2.65
	-0.852
	-0.456
	-0.96
	-0.731
	-0.848
	-2.72
	-2.13
	-2.27
	-0.438
	-0.332
	-2.81
	-2.52
	-0.312
	-0.972
	-0.387
	-1.03
	-0.398
	-0.756
	-0.394
	-1.86
	-0.416
	-3.01
	-0.624
	-0.787
	-0.9
	-0.623
	-0.322
	-0.578
	-0.563
	-3.15
	-1.18
	-0.591
	-0.821
	-3.13
	-0.553
	-2.89
	-1.7
	-0.582
	-0.739
	-0.608
	-0.742
	-0.422
	-3.02
	-3.18
	-0.582
	-0.388
	-2.66
	-0.729
	-2.16
	-2.08
	-2
	-1.16
	-0.385
	-0.494
	-0.515
	-0.374
	-1.99
	-2.48
	-0.637
	-2.9
	-0.42
	-0.544
	-1.7
	-1.43
	-3
	-2.77
	-0.626
	-0.711
	-0.994
	-0.942
	-0.492
	-3.31
	-2.2
	-0.747
	-2.62
	-2.43
	-2.93
	-0.549
	-0.395
	-0.465
	-1.02
	-0.397
	-0.606
	-0.357
	-0.912
	-0.693
	-0.66
	-0.314
	-0.734
	-2.94
	-0.344
	-1.19
	-0.325
	-0.67
	-0.909
	-0.53
	-1.03
	-0.425
	-2.4
	-3.32
	-0.311
	-0.57
	-2.73
	-0.398
	-0.388
	-1.21
	-2.46
	-0.841
	-0.387
	-0.639
	-0.457
	-1.79
	-0.987
	-2.07
	-0.81
	-0.879
	-0.6
	-2.64
	-0.604
	-0.757
	-0.805
	-0.312
	-0.636
	-0.315
	-0.346
	-2.46
	-2.29
	-0.6
	-0.699
	-2.23
	-2.35
	-1.29
	-0.39
	-2.88
	-0.431
	-0.373
	-1.73
	-0.392
	-0.403
	-0.491
	-0.52
	-0.808
	-0.435
	-0.303
	-2.82
	-1.05
	-3.16
	-0.746
	-0.415
	-2.88
	-0.32
	-0.681
	-0.372
	-0.683
	-2.24
	-3.19
	-0.395
	-2.43
	-0.371
	-0.556
	-2.61
	-0.555
	-0.563
	-2.76
	-2.36
	-0.511
	-0.473
	-2.23
	-0.397
	-0.958
	-0.524
	-0.526
	-0.417
	-2.48
	-2.62
	-2.79
	-0.465
	-0.379
	-3
	-0.358
	-2.19
	-2.93
	-2.86
	-3.19
	-0.521
	-0.489
	-0.37
	-2.96
	-2.94
	-2.59
	-2.64
	-0.397
	-0.755
	-0.722
	-2.86
	-0.351
	-2.36
	-0.844
	-1.02
	-2.87
	-1.55
	-0.713
	-2.41
	-2.2
	-0.426
	-0.594
	-1.56
	-0.642
	-0.449
	-0.679
	-0.955
	-2.07
	-2.85
	-0.454
	-2.29
	-0.588
	-0.959
	-0.471
	-0.614
	-0.457
	-0.428
	-2.62
	-0.356
	-0.424
	-0.364
	-0.527
	-1.45
	-2.92
	-1.44
	-0.952
	-0.835
	-0.652
	-0.316
	-0.546
	-0.502
	-0.386
	-0.408
	-2.67
	-0.761
	-0.351
	-1.04
	-1.84
	-3
	-2.9
	-3.14
	-0.373
	-0.699
	-0.694
	-1.05
	-1.2
	-1.13
	-0.375
	-1.89
	-2.17
	-0.609
	-0.498
	-0.736
	-0.446
	-0.46
	-0.629
	-0.349
	-0.575
	-0.639
	-0.382
	-0.846
	-2.4
	-1.2
	-0.525
	-0.509
	-0.414
	-3.02
	-0.979
	-2.66
	-0.411
	-2.41
	-3.09
	-0.401
	-0.519
	-3.46
	-0.435
	-0.828
	-0.825
	-3.2
	-0.713
	-2.81
	-3.37
	-2.94
	-3.02
	-0.619
	-0.319
	-0.423
	-0.323
	-0.341
	-1.02
	-0.59
	-0.326
	-0.393
	-0.455
	-0.622
	-0.834
	-2.21
	-0.475
	-0.316
	-0.425
	-1.15
	-0.664
	-1.39
	-0.39
	-0.595
	-0.355
	-2.41
	-1.4
	-0.454
	-2.8
	-0.312
	-3.17
	-2.21
	-3.16
	-1
	-0.458
	-0.493
	-0.897
	-1.01
	-2.51
	-0.685
	-2.81
	-1.01
	-0.378
	-2.99
	-2.89
	-0.363
	-0.597
	-1.9
	-0.925
	-2.7
	-0.314
	-0.303
	-2.39
	-0.504
	-2.89
	-0.58
	-0.366
	-0.643
	-0.532
	-0.733
	-0.344
	-2.56
	-2.58
	-0.374
	-0.756
	-0.679
	-1.12
	-2.93
	-0.924
	-0.531
	-1.18
	-0.565
	-0.573
	-0.811
	-0.338
	-0.536
	-0.418
	-0.41
	-2.38
	-2.57
	-2.33
	-2.66
	-1.82
	-0.782
	-1.04
	-0.579
	-0.43
	-2.65
	-0.418
	-0.463
	-0.711
	-0.886
	-0.705
	-0.496
	-0.435
	-0.597
	-2.84
	-2.88
	-0.375
	-3.56
	-1.08
	-1.06
	-0.542
	-1.25
	-3.01
	-3.18
	-1.16
	-0.414
	-0.469
	-3.12
	-0.472
	-0.345
	-2.29
	-0.321
	-0.517
	-1.98
	-2.14
	-0.307
	-0.858
	-0.532
	-2.68
	-2.49
	-2.3
	-0.666
	-1.14
	-0.383
	-2.99
	-0.674
	-0.69
	-0.48
	-0.572
	-0.445
	-3.04
	-0.453
	-0.409
	-0.465
	-3.14
	-0.302
	-0.33
	-2.4
	-0.811
	-0.435
	-0.959
	-0.456
	-2.63
	-0.466
	-0.443
	-1
	-3.3
	-0.485
	-2.94
	-2.41
	-2.97
	-1.79
	-0.81
	-0.381
	-0.378
	-0.691
	-1.14
	-2.99
	-0.54
	-0.355
	-2.62
	-0.39
	-2.65
	-1.96
	-0.606
	-1.04
	-0.496
	-3.4
	-2.45
	-0.491
	-0.977
	-3.49
	-0.506
	-0.45
	-0.855
	-2.8
	-0.406
	-0.716
	-0.679
	-0.318
	-0.329
	-2.49
	-0.363
	-2.81
	-0.459
	-0.44
	-2.75
	-0.969
	-0.569
	-0.462
	-1.05
	-0.556
	-1.25
	-2.85
	-0.829
	-1.09
	-0.551
	-2.65
	-1.11
	-0.787
	-2.78
	-1.7
	-0.516
	-0.584
	-0.531
	-0.833
	-1.5
	-0.472
	-0.606
	-1.15
	-0.768
	-0.489
	-2.85
	-0.475
	-2.82
	-1.11
	-0.58
	-0.305
	-2.66
	-3.17
	-0.323
	-2.44
	-0.717
	-0.756
	-2.75
	-1.06
	-0.397
	-0.603
	-2.85
	-0.354
	-0.322
	-0.38
	-2.28
	-2.71
	-2.61
	-1.36
	-1.09
	-0.502
	-3.35
	-0.628
	-0.846
	-0.645
	-0.684
	-0.49
	-0.79
	-0.932
	-0.349
	-0.373
	-0.324
	-1.02
	-0.421
	-1.04
	-2.94
	-0.346
	-2.27
	-1.29
	-0.884
	-2.66
	-2.85
	-0.423
	-0.355
	-0.37
	-0.316
	-0.388
	-2.93
	-0.853
	-2.97
	-0.335
	-0.383
	-0.482
	-0.379
	-3.1
	-2.75
	-2.24
	-3.02
	-0.407
	-0.687
	-0.494
	-2.86
	-0.319
	-0.489
	-0.718
	-3.11
	-1.28
	-0.474
	-2.48
	-2.23
	-2.96
	-0.378
	-0.576
	-1.35
	-1.11
	-0.329
	-2.83
	-0.305
	-1.01
	-2.26
	-0.476
	-1.15
	-2.57
	-1.11
	-0.479
	-1.24
	-0.498
	-0.533
	-0.665
	-3.06
	-0.587
	-2.9
	-2.78
	-0.665
	-0.474
	-0.813
	-2.99
	-0.317
	-1.69
	-0.499
	-0.505
	-2.9
	-2.75
	-0.821
	-2.95
	-2.14
	-0.689
	-0.888
	-3.19
	-0.315
	-0.425
	-0.78
	-0.861
	-1.05
	-0.419
	-0.607
	-0.716
	-0.337
	-2.08
	-0.687
	-0.731
	-0.469
	-2.65
	-0.785
	-0.93
	-2.42
	-2.49
	-0.44
	-0.435
	-0.965
	-2.12
	-0.756
	-1.32
	-0.492
	-0.676
	-2.71
	-0.492
	-0.825
	-0.671
	-0.879
	-0.67
	-0.389
	-2.43
	-0.305
	-0.959
	-0.348
	-0.514
	-2.69
	-0.365
	-0.925
	-2.94
	-0.886
	-2.22
	-0.359
	-0.361
	-2.99
	-0.577
	-2.56
	-1.1
	-2.64
	-2.84
	-0.801
	-3.1
	-2.51
	-1.05
	-3.17
	-2.21
	-2.93
	-0.503
	-2.36
	-0.367
	-2.48
	-2.27
	-1.1
	-0.322
	-1.87
	-0.356
	-0.338
	-1.5
	-0.392
	-1.3
	-0.375
	-0.644
	-0.579
	-0.312
	-0.469
	-2.42
	-2.54
	-0.337
	-0.756
	-0.8
	-3.3
	-3.13
	-0.696
	-0.572
	-0.332
	-0.99
	-0.669
	-2.32
	-0.618
	-0.378
	-0.44
	-2.45
	-0.895
	-1.18
	-0.42
	-0.389
	-0.613
	-2.46
	-0.903
	-0.339
	-0.438
	-1.09
	-0.71
	-2.95
	-0.371
	-0.666
	-0.808
	-2.51
	-0.42
	-0.331
	-0.302
	-3.15
	-0.49
	-3.29
	-1.33
	-0.443
	-0.41
	-0.585
	-2.62
	-3.42
	-3.01
	-1.14
	-1.18
	-2.69
	-0.762
	-0.458
	-0.993
	-0.769
	-3.25
	-0.353
	-2.51
	-0.363
	-0.462
	-0.377
	-1.11
	-2.85
	-2.27
	-1.06
	-2.45
	-2.54
	-2.73
	-0.526
	-0.393
	-0.69
	-1.61
	-3.02
	-2.43
	-0.499
	-2.39
	-2.28
	-2.53
	-0.713
	-2.2
	-2.51
	-3.2
	-0.576
	-0.635
	-0.338
	-0.543
	-0.339
	-0.601
	-2.88
	-2.82
	-2.93
	-0.917
	-2.4
	-1.01
	-2.48
	-0.739
	-2.4
	-1.07
	-0.984
	-1.08
	-2.31
	-0.391
	-0.633
	-0.723
	-1.05
	-0.459
	-2.75
	-0.382
	-0.332
	-0.318
	-0.335
	-0.427
	-0.305
	-0.878
	-0.809
	-0.525
	-0.389
	-1.09
	-0.982
	-2.94
	-0.521
	-1.16
	-2.44
	-0.797
	-0.885
	-0.796
	-0.333
	-0.493
	-2.61
	-0.82
	-0.424
	-0.311
	-0.523
	-0.666
	-0.462
	-0.444
	-0.47
	-0.665
	-0.644
	-1.15
	-2.79
	-0.864
	-2.15
	-0.75
	-0.534
	-2.9
	-0.574
	-1.08
	-2.78
	-0.393
	-0.88
	-2.91
	-3.19
	-2.26
	-0.326
	-0.901
	-0.44
	-0.969
	-0.683
	-0.616
	-0.692
	-0.974
	-0.723
	-0.317
	-1.53
	-0.574
	-0.567
	-0.311
	-1.14
	-2.25
	-2.79
	-2.35
	-0.716
	-0.459
	-1.03
	-1
	-0.837
	-1.35
	-0.711
	-0.337
	-0.337
	-0.92
	-1.1
	-0.635
	-0.402
	-0.866
	-0.943
	-0.475
	-0.77
	-2.49
	-2.75
	-0.625
	-0.494
	-3.31
	-2.85
	-1.03
	-2.09
	-0.578
	-3.38
	-0.35
	-0.795
	-2.93
	-0.425
	-0.517
	-0.477
	-0.424
	-2.56
	-1.04
	-0.57
	-3.26
	-0.318
	-0.369
	-0.327
	-2.42
	-0.629
	-2.34
	-0.604
	-1.3
	-0.346
	-0.383
	-0.519
	-2.09
	-2.87
	-1.2
	-0.354
	-0.711
	-2.8
	-1.19
	-0.467
	-0.756
	-1.91
	-0.465
	-1.2
	-2.87
	-2.55
	-0.393
	-2.52
	-0.836
	-0.854
	-1.11
	-0.336
	-0.347
	-0.557
	-1.28
	-2.85
	-0.333
	-0.42
	-0.525
	-0.435
	-0.363
	-0.481
	-0.503
	-0.636
	-3.35
	-0.867
	-0.652
	-2.05
	-2.64
	-0.54
	-0.454
	-2.99
	-2.25
	-2.27
	-0.384
	-0.564
	-0.33
	-0.333
	-0.334
	-1.73
	-0.312
	-3.31
	-3
	-0.638
	-0.923
	-2.25
	-1.45
	-0.321
	-0.506
	-0.79
	-2.24
	-0.302
	-1.44
	-0.81
	-0.444
	-1.45
	-1.04
	-1.14
	-0.832
	-0.649
	-0.9
	-0.47
	-0.509
	-0.829
	-0.313
	-2.74
	-0.73
	-0.354
	-1.18
	-2.52
	-2.51
	-1.29
	-2.02
	-0.905
	-0.428
	-0.379
	-0.384
	-0.496
	-0.545
	-0.635
	-2.47
	-2.49
	-2.41
	-2.66
	-0.644
	-1.18
	-0.334
	-0.701
	-0.478
	-0.579
	-1.1
	-0.317
	-0.439
	-2.88
	-2.92
	-2.9
	-0.362
	-0.458
	-1.14
	-0.32
	-0.686
	-2.28
	-3.29
	-0.433
	-0.804
	-0.632
	-0.448
	-0.581
	-2.74
	-1.04
	-0.536
	-0.336
	-3.49
	-1.49
	-0.366
	-3.22
	-0.46
	-0.562
	-2.57
	-2.61
	-0.35
	-3.49
	-0.325
	-0.975
	-1.75
	-1.03
	-2.98
	-0.331
	-2.92
	-2.57
	-2.34
	-0.702
	-0.51
	-0.371
	-3.17
	-2.75
	-0.385
	-0.781
	-2.62
	-1.07
	-0.377
	-0.561
	-2.93
	-3.23
	-0.375
	-2.09
	-0.619
	-1.25
	-0.606
	-0.424
	-2.85
	-0.395
	-0.397
	-0.412
	-0.341
	-0.852
	-0.525
	-0.332
	-0.564
	-0.658
	-0.372
	-0.588
	-2.19
	-0.651
	-3.25
	-0.532
	-1.4
	-0.324
	-0.683
	-2.56
	-0.687
	-0.672
	-2.25
	-3.17
	-0.87
	-1.1
	-2.65
	-0.367
	-0.404
	-1.14
	-1.01
	-0.353
	-3.07
	-0.479
	-0.834
	-0.486
	-0.843
	-1.25
	-2.71
	-0.315
	-2.75
	-0.716
	-1.36
	-0.516
	-3.07
	-1.29
	-0.622
	-0.394
	-0.611
	-0.726
	-0.83
	-0.405
	-1.19
	-3.52
	-2.68
	-0.393
	-0.401
	-0.379
	-0.404
	-0.486
	-0.792
	-0.904
	-0.404
	-0.544
	-0.671
	-0.913
	-1.02
	-0.463
	-1.17
	-2.44
	-0.608
	-0.622
	-0.961
	-2.72
	-3.11
	-0.964
	-2.74
	-0.807
	-0.335
	-0.978
	-2.36
	-0.622
	-0.362
	-2.02
	-0.565
	-0.589
	-0.822
	-0.557
	-0.593
	-1.35
	-2.71
	-2.39
	-0.852
	-2.34
	-0.367
	-0.366
	-0.768
	-0.953
	-0.33
	-1.29
	-3.18
	-0.441
	-2.7
	-2.03
	-0.614
	-0.7
	-3.36
	-3.11
	-0.965
	-0.329
	-0.729
	-0.654
	-0.607
	-0.694
	-1.11
	-2.41
	-0.438
	-1.69
	-0.512
	-0.414
	-0.371
	-0.587
	-2.41
	-0.593
	-2.74
	-0.52
	-0.808
	-0.596
	-0.778
	-2.08
	-3.1
	-0.485
	-2.23
	-0.319
	-0.388
	-0.451
	-2.59
	-0.324
	-2.26
	-2.45
	-2.48
	-1.04
	-0.775
	-0.648
	-0.844
	-1.02
	-0.508
	-1.5
	-0.593
	-0.443
	-0.764
	-0.574
	-3.08
	-0.306
	-0.433
	-0.379
	-3.37
	-0.657
	-0.794
	-0.491
	-0.453
	-0.845
	-3.71
	-0.948
	-0.322
	-0.544
	-0.555
	-0.325
	-1.38
	-3.06
	-2.7
	-3.28
	-2.78
	-0.438
	-0.379
	-0.793
	-2.86
	-0.5
	-3.14
	-0.514
	-0.462
	-2.96
	-3.26
	-0.603
	-0.696
	-3.23
	-0.747
	-0.53
	-0.307
	-0.582
	-2.05
	-0.54
	-0.318
	-1.14
	-1.4
	-0.369
	-0.654
	-0.398
	-2.03
	-0.545
	-0.711
	-0.492
	-0.605
	-0.562
	-0.331
	-0.436
	-1.01
	-0.655
	-3.01
	-3.01
	-0.583
	-0.592
	-2.14
	-3.02
	-2.14
	-0.443
	-0.852
	-2.77
	-0.702
	-1.82
	-2.29
	-0.426
	-0.565
	-1.98
	-1.15
	-2.99
	-0.684
	-0.352
	-0.751
	-0.603
	-2.23
	-1.02
	-2.72
	-0.934
	-0.944
	-0.519
	-1.05
	-1.29
	-2.32
	-2.59
	-0.594
	-1.87
	-2.3
	-0.828
	-2.93
	-0.379
	-2.3
	-2.41
	-0.71
	-0.602
	-0.732
	-1
	-2.41
	-2.53
	-2.59
	-2.41
	-0.837
	-0.615
	-0.36
	-1.43
	-0.662
	-2.11
	-0.856
	-1.16
	-2.72
	-0.367
	-0.331
	-0.39
	-0.612
	-0.706
	-2.65
	-1.01
	-3.05
	-0.467
	-0.433
	-2.18
	-0.686
	-3.3
	-1.52
	-0.83
	-0.462
	-0.432
	-2.63
	-0.544
	-0.423
	-0.803
	-0.799
	-0.482
	-2.81
	-0.494
	-0.452
	-0.538
	-3.26
	-0.426
	-0.769
	-0.716
	-0.429
	-0.554
	-1.01
	-2.22
	-2.02
	-2.52
	-0.549
	-2.47
	-0.65
	-0.34
	-0.634
	-0.708
	-3.09
	-2.93
	-3.15
	-0.36
	-1.41
	-0.32
	-0.685
	-0.866
	-0.877
	-2.65
	-2.72
	-0.976
	-0.431
	-0.625
	-0.321
	-0.517
	-0.743
	-0.699
	-3.09
	-0.55
	-0.35
	-0.586
	-2.48
	-0.752
	-1.78
	-0.703
	-0.324
	-0.88
	-2.14
	-1.95
	-0.77
	-0.35
	-0.32
	-0.694
	-0.698
	-3.32
	-3.42
	-0.626
	-0.591
	-2.44
	-0.419
	-3.24
	-0.809
	-0.901
	-2.98
	-1.94
	-0.737
	-0.538
	-1.29
	-2.72
	-2.61
	-0.429
	-2.28
	-2.51
	-0.734
	-1
	-2.28
	-3.24
	-0.471
	-0.345
	-2.17
	-0.332
	-0.356
	-0.417
	-0.321
	-0.567
	-0.983
	-0.68
	-3.1
	-2.87
	-0.772
	-1.1
	-0.483
	-2.69
	-1.15
	-3.21
	-2.86
	-0.622
	-2.68
	-0.342
	-2.51
	-0.633
	-2.44
	-0.45
	-0.9
	-0.936
	-0.337
	-1.49
	-2.94
	-1.27
	-0.488
	-0.78
	-2.22
	-1.19
	-2.4
	-0.393
	-2.38
	-0.6
	-0.428
	-0.341
	-2.99
	-0.377
	-0.573
	-2.63
	-0.516
	-2.94
	-0.302
	-0.813
	-2.56
	-2.89
	-0.527
	-0.421
	-0.399
	-0.31
	-0.411
	-0.612
	-0.906
	-0.494
	-3.16
	-0.431
	-0.971
	-0.329
	-0.833
	-0.722
	-1.16
	-0.963
	-0.844
	-1.1
	-0.326
	-0.357
	-3.14
	-0.435
	-0.306
	-0.598
	-0.544
	-0.505
	-0.655
	-2.79
	-0.453
	-0.797
	-0.842
	-0.467
	-2.61
	-0.976
	-0.697
	-0.362
	-0.398
	-1.44
	-0.586
	-1.02
	-2.22
	-0.936
	-2.25
	-2.58
	-0.306
	-2.25
	-0.629
	-0.539
	-2.97
	-0.475
	-2.53
	-0.735
	-0.328
	-3.3
	-0.592
	-2.88
	-0.556
	-2.9
	-0.526
	-0.709
	-0.332
	-0.322
	-3.48
	-0.425
	-2.44
	-0.453
	-0.321
	-0.916
	-0.373
	-0.323
	-0.833
	-0.364
	-1.17
	-0.478
	-0.591
	-0.362
	-3.22
	-2.53
	-0.819
	-1.02
	-0.615
	-0.722
	-2.54
	-2.88
	-0.501
	-1.8
	-0.497
	-0.316
	-0.334
	-0.406
	-1.1
	-2.54
	-0.365
	-0.34
	-0.729
	-0.653
	-2.63
	-0.361
	-0.424
	-0.407
	-3.07
	-0.387
	-0.831
	-0.701
	-0.315
	-0.31
	-0.614
	-1.13
	-3.09
	-2.69
	-0.337
	-1.23
	-2.69
	-2.27
	-0.728
	-0.63
	-0.337
	-3.15
	-2.33
	-0.314
	-1.83
	-1.22
	-2.67
	-0.896
	-2.42
	-0.688
	-2.05
	-2.34
	-0.83
	-0.414
	-1.22
	-2.67
	-1.19
	-0.447
	-2.55
	-0.452
	-2.88
	-0.342
	-2.93
	-2.89
	-0.362
	-2.3
	-0.75
	-0.407
	-2.67
	-2.54
	-2.78
	-3.06
	-0.72
	-2.15
	-0.389
	-0.666
	-0.494
	-0.494
	-0.425
	-0.849
	-0.456
	-2.26
	-0.321
	-3.04
	-0.718
	-3.34
	-2.89
	-0.497
	-0.576
	-2.13
	-0.425
	-0.703
	-0.909
	-0.434
	-0.36
	-0.361
	-0.635
	-0.483
	-0.448
	-0.344
	-0.834
	-2.25
	-0.493
	-0.833
	-1.95
	-3.02
	-1.29
	-0.641
	-1.4
	-2.92
	-1.02
	-0.738
	-0.384
	-0.831
	-1.72
	-0.369
	-0.744
	-2.19
	-1.27
	-1.03
	-0.313
	-1.34
	-2.06
	-2.37
	-2.09
	-2.33
	-0.555
	-1.31
	-0.852
	-0.422
	-2.81
	-0.673
	-0.551
	-0.351
	-1.14
	-3.14
	-0.781
	-0.946
	-1.74
	-0.418
	-0.543
	-0.821
	-0.606
	-0.442
	-2.92
	-2.92
	-0.816
	-1.2
	-3.09
	-0.439
	-2.73
	-1.01
	-2.81
	-0.427
	-0.563
	-0.305
	-0.562
	-0.31
	-0.593
	-0.936
	-2.43
	-0.61
	-1.47
	-0.412
	-0.321
	-0.389
	-1
	-2.92
	-0.319
	-2.57
	-2.93
	-0.623
	-0.775
	-0.759
	-2.14
	-2.87
	-0.357
	-2.93
	-0.874
	-0.934
	-0.362
	-0.487
	-0.665
	-2.63
	-0.545
	-0.564
	-2.87
	-0.353
	-0.531
	-0.582
	-0.954
	-3.04
	-0.535
	-2.39
	-0.446
	-0.479
	-2.92
	-2.84
	-2.84
	-0.585
	-0.824
	-1.19
	-0.675
	-2.28
	-2.75
	-2.06
	-0.326
	-2.98
	-0.404
	-0.513
	-0.596
	-1.06
	-0.588
	-0.478
	-0.508
	-0.533
	-2.91
	-2.85
	-1.07
	-0.587
	-0.371
	-1.76
	-0.794
	-1.01
	-0.352
	-0.441
	-1.11
	-0.587
	-0.522
	-0.96
	-0.614
	-3.18
	-0.532
	-2.66
	-0.489
	-0.931
	-2.35
	-0.852
	-0.617
	-0.837
	-3.15
	-0.761
	-3.11
	-0.461
	-0.858
	-0.869
	-0.988
	-0.521
	-1.51
	-0.993
	-2.31
	-0.374
	-0.51
	-3.17
	-1.14
	-2.93
	-2.37
	-0.354
	-0.61
	-2.8
	-1.44
	-0.554
	-0.35
	-0.495
	-0.437
	-3.34
	-0.536
	-0.309
	-2.91
	-0.43
	-0.853
	-0.871
	-0.807
	-0.708
	-0.387
	-0.46
	-2.27
	-1.34
	-2.21
	-2.94
	-0.597
	-0.981
	-0.412
	-0.894
	-2.94
	-2.92
	-0.56
	-2.67
	-0.664
	-0.46
	-0.394
	-2.83
	-0.862
	-0.914
	-0.322
	-0.363
	-0.421
	-0.653
	-0.371
	-2.29
	-2.92
	-0.399
	-1.15
	-0.513
	-0.435
	-0.461
	-2.58
	-0.656
	-1.04
	-0.694
	-0.383
	-3.05
	-3
	-0.488
	-2.65
	-1.22
	-0.738
	-2.96
	-0.357
	-1.81
	-0.512
	-0.947
	-2.84
	-0.967
	-2.57
	-3.57
	-0.508
	-2.59
	-2.96
	-0.75
	-0.371
	-0.989
	-0.488
	-0.662
	-0.681
	-0.955
	-0.48
	-1.97
	-0.474
	-0.372
	-0.5
	-0.441
	-0.518
	-0.848
	-0.482
	-0.349
	-3.42
	-0.463
	-0.714
	-0.432
	-2.98
	-0.466
	-0.62
	-0.348
	-2.3
	-2.95
	-2.37
	-0.309
	-1.01
	-2.33
	-2.45
	-2.27
	-0.795
	-0.479
	-0.42
	-0.532
	-1.47
	-0.31
	-0.815
	-1.51
	-0.394
	-0.366
	-3.53
	-0.374
	-2.31
	-0.315
	-1.11
	-3.06
	-0.451
	-1.03
	-0.313
	-0.495
	-1.01
	-3
	-2.58
	-0.638
	-2.68
	-0.671
	-1.49
	-2.7
	-0.691
	-0.673
	-0.391
	-0.569
	-0.538
	-0.392
	-0.608
	-0.613
	-2.39
	-0.355
	-0.786
	-0.856
	-0.526
	-0.52
	-0.533
	-0.602
	-1.78
	-2.94
	-0.956
	-0.496
	-2.33
	-0.387
	-1.65
	-0.65
	-0.32
	-1.26
	-0.362
	-1.91
	-2.15
	-0.647
	-3.01
	-1.98
	-2.87
	-0.707
	-3.1
	-0.993
	-0.31
	-0.899
	-2.78
	-0.385
	-0.333
	-0.479
	-0.671
	-1.03
	-0.587
	-0.335
	-0.764
	-0.872
	-0.605
	-1.97
	-2.39
	-0.639
	-0.498
	-0.49
	-0.445
	-2.78
	-2.18
	-0.674
	-0.405
	-2.49
	-2.39
	-0.361
	-2.51
	-1.39
	-0.303
	-2.81
	-1.06
	-2.91
	-2.24
	-2.78
	-0.591
	-2.97
	-2.39
	-0.41
	-1.93
	-2.67
	-1.27
	-2.98
	-0.735
	-0.725
	-0.318
	-2.87
	-0.422
	-0.386
	-0.319
	-0.355
	-1.08
	-3.24
	-0.406
	-2.08
	-0.425
	-3.02
	-2.61
	-0.45
	-1.33
	-0.439
	-2.54
	-2.52
	-0.375
	-0.935
	-0.433
	-0.558
	-0.434
	-2.58
	-0.849
	-0.323
	-0.897
	-0.809
	-3.01
	-0.809
	-2.21
	-0.415
	-2.88
	-1.05
	-2.41
	-0.735
	-0.514
	-2.9
	-0.667
	-0.315
	-2.37
	-0.361
	-2.9
	-2.86
	-0.356
	-0.38
	-0.311
	-0.371
	-0.456
	-0.339
	-0.574
	-1.18
	-2.76
	-2.07
	-0.321
	-0.518
	-2.87
	-0.637
	-0.955
	-0.55
	-0.857
	-0.477
	-0.312
	-0.721
	-0.534
	-2.92
	-0.339
	-0.947
	-0.537
	-0.81
	-0.305
	-0.551
	-0.335
	-2.81
	-2.47
	-0.375
	-2.26
	-0.889
	-0.933
	-0.751
	-0.475
	-0.735
	-2.7
	-0.907
	-0.421
	-1.97
	-0.471
	-2.38
	-0.371
	-2.24
	-0.401
	-0.315
	-0.848
	-1.68
	-0.338
	-0.775
	-2.99
	-0.754
	-0.877
	-0.601
	-1.25
	-1.26
	-0.319
	-2.53
	-0.628
	-0.424
	-0.929
	-2.36
	-2.96
	-0.435
	-2.06
	-0.738
	-0.604
	-3.04
	-2.35
	-2.16
	-0.532
	-2.99
	-0.623
	-0.99
	-2.98
	-1
	-2.97
	-0.379
	-0.305
	-3.02
	-1.76
	-0.511
	-0.347
	-0.338
	-1.8
	-2.22
	-3.28
	-1.12
	-2.27
	-0.82
	-2.36
	-0.572
	-0.328
	-0.328
	-0.305
	-2.79
	-0.619
	-0.974
	-0.462
	-0.796
	-3.18
	-0.617
	-1.19
	-3.02
	-0.524
	-2.68
	-0.967
	-1.41
	-3.01
	-0.417
	-1.81
	-3.07
	-2.14
	-0.422
	-0.446
	-0.565
	-0.723
	-2.94
	-0.642
	-0.314
	-0.648
	-3.6
	-0.577
	-2.86
	-1.45
	-2.75
	-2.99
	-0.409
	-0.448
	-0.777
	-0.364
	-0.308
	-3.22
	-2.46
	-0.512
	-0.556
	-0.45
	-1.02
	-3.22
	-1.01
	-0.394
	-0.517
	-0.937
	-2.56
	-2.81
	-0.682
	-0.499
	-0.334
	-0.396
	-0.331
	-0.75
	-0.474
	-0.724
	-0.316
	-0.447
	-0.75
	-0.665
	-1.92
	-0.847
	-0.522
	-0.473
	-0.882
	-0.739
	-2.45
	-0.394
	-0.854
	-0.987
	-0.325
	-2.13
	-0.469
	-2.9
	-2.49
	-0.597
	-3.06
	-0.432
	-1.21
	-3.16
	-1.14
	-0.318
	-0.335
	-2.33
	-0.34
	-0.617
	-1.03
	-0.358
	-0.486
	-2.78
	-0.306
	-0.916
	-0.43
	-2.74
	-3.01
	-0.872
	-2.45
	-0.422
	-0.452
	-2.08
	-1.06
	-0.338
	-3.11
	-2.51
	-0.627
	-0.541
	-0.481
	-0.512
	-0.384
	-2.39
	-0.313
	-2.93
	-0.669
	-2.25
	-0.479
	-0.403
	-0.542
	-0.706
	-2.63
	-2.42
	-0.397
	-1.88
	-0.658
	-0.65
	-0.599
	-0.94
	-0.927
	-2.08
	-1.02
	-1.13
	-0.437
	-2.49
	-1.12
	-0.964
	-0.357
	-2.83
	-0.337
	-0.488
	-0.328
	-2.76
	-0.319
	-0.341
	-0.781
	-2.55
	-1.42
	-0.389
	-0.414
	-0.789
	-2.52
	-0.505
	-0.366
	-2.73
	-0.968
	-0.32
	-2.95
	-0.783
	-0.321
	-0.414
	-0.502
	-2.85
	-0.672
	-2.78
	-0.609
	-0.464
	-0.883
	-2.05
	-2.76
	-2.28
	-2.8
	-2.06
	-0.942
	-0.406
	-2.87
	-0.385
	-0.412
	-2.26
	-0.501
	-0.415
	-2.88
	-0.952
	-0.55
	-0.501
	-2.89
	-2.68
	-0.485
	-0.929
	-0.508
	-0.849
	-3.48
	-2.89
	-0.574
	-0.495
	-3.64
	-0.573
	-0.659
	-0.547
	-0.431
	-3.14
	-0.494
	-3.41
	-0.99
	-0.414
	-0.705
	-1.32
	-3.44
	-0.559
	-0.329
	-0.685
	-0.592
	-0.399
	-2.1
	-0.888
	-0.747
	-2.42
	-0.672
	-0.766
	-0.53
	-2.07
	-0.32
	-1.07
	-0.732
	-0.51
	-1.48
	-1.99
	-0.315
	-3.06
	-0.918
	-0.465
	-0.782
	-2.98
	-2.94
	-2.62
	-0.323
	-0.785
	-0.378
	-0.483
	-0.805
	-3.45
	-3.15
	-0.334
	-1.82
	-0.663
	-0.348
	-2.69
	-0.317
	-0.717
	-0.544
	-1.44
	-0.623
	-0.726
	-1.05
	-2.96
	-0.468
	-2.96
	-3.58
	-2.62
	-2.31
	-0.962
	-0.675
	-2.52
	-2.52
	-0.316
	-0.909
	-0.883
	-0.496
	-0.403
	-0.423
	-0.414
	-2.56
	-1.78
	-2.38
	-0.735
	-1.01
	-0.747
	-0.341
	-2.35
	-1.29
	-0.937
	-0.546
	-0.375
	-0.497
	-0.853
	-0.56
	-2.81
	-3.01
	-0.317
	-0.368
	-2.77
	-0.488
	-0.373
	-0.392
	-0.789
	-3.39
	-0.564
	-0.371
	-0.307
	-2.65
	-3.02
	-2.74
	-0.422
	-0.456
	-2.86
	-2.91
	-2.14
	-0.849
	-2.47
	-3.04
	-0.304
	-0.676
	-0.562
	-0.824
	-2.08
	-0.511
	-0.986
	-0.406
	-0.454
	-2.41
	-0.39
	-2.39
	-0.508
	-0.648
	-0.639
	-1.14
	-0.613
	-0.555
	-2.8
	-2.78
	-2.47
	-0.517
	-0.467
	-0.849
	-0.531
	-0.481
	-0.548
	-2.15
	-0.887
	-0.563
	-1.14
	-2.71
	-3.29
	-2.44
	-0.757
	-3.19
	-3.32
	-0.562
	-0.589
	-3.55
	-0.319
	-2.54
	-0.555
	-0.32
	-2.93
	-0.909
	-2.65
	-3.08
	-1.15
	-0.379
	-1.92
	-0.591
	-3.05
	-3.28
	-2.96
	-0.817
	-1.07
	-0.905
	-2.75
	-0.939
	-0.381
	-0.574
	-0.828
	-0.469
	-0.529
	-0.358
	-2.57
	-1.08
	-0.746
	-0.515
	-0.886
	-1.23
	-2.4
	-2.74
	-0.986
	-0.859
	-0.312
	-0.643
	-0.59
	-0.661
	-0.493
	-0.621
	-0.452
	-2.23
	-2.51
	-2.26
	-0.607
	-1.3
	-0.796
	-0.511
	-0.755
	-2.7
	-0.427
	-3.22
	-0.851
	-3.03
	-1.16
	-0.352
	-0.382
	-0.638
	-1.71
	-0.475
	-0.332
	-0.384
	-0.582
	-2.71
	-2.33
	-2.47
	-0.386
	-2.8
	-3.38
	-1.27
	-2.5
	-1.07
	-2.35
	-2.92
	-2.52
	-0.721
	-0.488
	-2.42
	-0.744
	-2.61
	-0.526
	-0.451
	-0.579
	-0.336
	-0.328
	-0.482
	-0.895
	-2.8
	-2.22
	-0.594
	-0.379
	-0.451
	-0.682
	-0.606
	-0.434
	-0.534
	-0.505
	-1.59
	-3.07
	-0.342
	-0.498
	-2.82
	-2.3
	-0.796
	-2.81
	-3.47
	-3.3
	-0.354
	-0.406
	-0.527
	-2.77
	-2.04
	-0.736
	-0.643
	-1.03
	-3.04
	-0.507
	-2.68
	-1.41
	-0.375
	-3.11
	-0.516
	-0.634
	-0.571
	-0.369
	-0.566
	-0.632
	-2.16
	-0.346
	-3.14
	-2.82
	-0.357
	-0.55
	-1.95
	-2.34
	-2.25
	-1.15
	-0.438
	-0.517
	-0.362
	-0.387
	-2.82
	-0.728
	-0.595
	-2.96
	-0.769
	-1.06
	-0.479
	-0.389
	-0.574
	-2.13
	-0.374
	-2.25
	-1.33
	-2.48
	-2.85
	-2.99
	-0.34
	-0.383
	-2.74
	-0.315
	-1.03
	-1.05
	-0.596
	-0.53
	-0.725
	-1.04
	-0.505
	-2.4
	-0.692
	-0.528
	-0.567
	-0.715
	-1.11
	-0.418
	-0.418
	-0.623
	-0.421
	-2.89
	-2.9
	-2.46
	-1.32
	-0.577
	-1.08
	-2.18
	-0.641
	-0.368
	-0.903
	-0.337
	-0.444
	-0.695
	-2.86
	-0.347
	-3.06
	-0.322
	-0.329
	-2.63
	-2.76
	-0.353
	-1.26
	-0.395
	-2.38
	-1.14
	-2.51
	-0.827
	-0.373
	-0.766
	-0.36
	-1.17
	-0.353
	-1.04
	-0.362
	-0.378
	-0.496
	-0.922
	-0.397
	-0.384
	-0.675
	-0.385
	-1.05
	-0.32
	-0.445
	-3.02
	-0.843
	-0.305
	-0.782
	-2.28
	-0.622
	-0.351
	-0.471
	-3.36
	-3.13
	-0.372
	-0.828
	-0.845
	-0.331
	-1.39
	-0.509
	-1.08
	-1.77
	-0.412
	-0.645
	-0.544
	-0.553
	-0.368
	-0.544
	-2.77
	-2.87
	-1.65
	-0.544
	-2.46
	-0.922
	-1.29
	-0.324
	-3.03
	-0.488
	-0.405
	-0.548
	-2.12
	-0.628
	-0.409
	-2.66
	-0.378
	-0.395
	-2.19
	-2.42
	-0.779
	-0.438
	-0.485
	-2.99
	-0.406
	-2.82
	-0.589
	-3.28
	-0.385
	-0.407
	-2.36
	-3.31
	-2.94
	-0.34
	-0.372
	-0.389
	-0.536
	-1
	-1.11
	-3.26
	-0.326
	-0.319
	-2.41
	-0.453
	-0.307
	-2.63
	-1.64
	-3.26
	-0.385
	-0.502
	-0.423
	-2.82
	-0.486
	-0.504
	-1
	-0.922
	-0.398
	-1.03
	-0.45
	-1.78
	-0.737
	-0.592
	-0.449
	-0.549
	-1.04
	-2.65
	-3.09
	-3.27
	-0.357
	-2.7
	-0.562
	-0.523
	-2.64
	-0.332
	-0.733
	-0.899
	-2.11
	-1.96
	-2.91
	-0.311
	-1.12
	-2.72
	-2.17
	-0.674
	-0.698
	-2.56
	-0.376
	-0.545
	-1
	-0.845
	-0.982
	-1.88
	-0.325
	-0.691
	-0.407
	-0.411
	-2.79
	-0.452
	-0.489
	-0.751
	-1.39
	-0.481
	-3.12
	-2.79
	-0.374
	-0.625
	-0.68
	-0.453
	-0.647
	-0.442
	-1.15
	-0.943
	-2.58
	-2.32
	-0.397
	-0.379
	-0.452
	-1.04
	-2.29
	-3.09
	-0.375
	-0.811
	-0.428
	-0.414
	-3.13
	-0.387
	-0.513
	-0.385
	-1.23
	-2.95
	-1.11
	-1.02
	-1.28
	-2.55
	-0.503
	-0.32
	-0.329
	-0.465
	-0.533
	-0.71
	-2.95
	-0.718
	-2.42
	-2.3
	-0.705
	-0.412
	-0.39
	-0.463
	-0.695
	-1.28
	-0.521
	-0.333
	-1.25
	-0.32
	-0.805
	-0.659
	-3.21
	-3.09
	-0.786
	-0.363
	-0.418
	-0.715
	-0.394
	-0.757
	-0.448
	-0.437
	-2.78
	-0.552
	-2.67
	-0.533
	-3.19
	-0.518
	-3.11
	-0.625
	-0.688
	-2.13
	-2.41
	-0.884
	-0.317
	-0.633
	-0.46
	-3.1
	-3.06
	-0.427
	-2.48
	-0.534
	-2.44
	-0.477
	-0.399
	-0.801
	-2.8
	-0.723
	-2.35
	-0.855
	-2.75
	-1.07
	-1.4
	-2.48
	-0.378
	-0.806
	-2.72
	-0.49
	-2.8
	-0.408
	-0.535
	-0.498
	-3.21
	-3.32
	-0.391
	-2.71
	-2.98
	-0.647
	-2.26
	-0.512
	-2.97
	-0.332
	-0.326
	-2.44
	-0.466
	-1.06
	-0.696
	-2.6
	-2.36
	-0.524
	-0.308
	-0.521
	-2.59
	-0.416
	-1.2
	-0.86
	-0.61
	-2.65
	-0.348
	-0.681
	-2.86
	-0.511
	-0.631
	-0.757
	-0.381
	-2.08
	-1.07
	-2.23
	-0.811
	-3.09
	-1.81
	-0.674
	-0.542
	-0.46
	-2.24
	-0.603
	-0.72
	-0.667
	-1.04
	-3.02
	-0.74
	-0.41
	-0.835
	-2.46
	-0.665
	-0.988
	-2.5
	-0.414
	-0.547
	-1.27
	-2.62
	-0.377
	-0.839
	-0.695
	-0.442
	-0.818
	-0.394
	-0.409
	-1.83
	-0.438
	-0.346
	-0.498
	-3.26
	-0.5
	-3.11
	-0.419
	-0.552
	-0.788
	-3.01
	-0.916
	-0.43
	-0.422
	-0.677
	-0.674
	-0.401
	-0.863
	-0.594
	-0.33
	-0.587
	-0.607
	-0.46
	-0.366
	-2.33
	-0.589
	-2.48
	-0.708
	-0.832
	-0.807
	-0.344
	-0.559
	-2.72
	-1
	-2.9
	-1.34
	-0.521
	-0.722
	-0.913
	-0.356
	-0.509
	-0.307
	-2.06
	-0.416
	-2.38
	-0.434
	-0.599
	-0.456
	-0.402
	-2.26
	-1.17
	-0.531
	-2.4
	-2.33
	-2.93
	-0.526
	-2.35
	-0.468
	-0.398
	-0.516
	-0.837
	-3.05
	-2.57
	-2.02
	-0.865
	-0.442
	-1.78
	-3.12
	-0.534
	-0.613
	-0.48
	-0.724
	-0.581
	-0.52
	-2.67
	-0.434
	-0.975
	-0.446
	-0.669
	-1.21
	-2.89
	-0.685
	-2.73
	-1.17
	-2.33
	-0.715
	-2.28
	-0.835
	-0.873
	-0.692
	-2.88
	-0.367
	-0.938
	-2.81
	-1.36
	-0.915
	-3.02
	-0.46
	-1.07
	-0.311
	-0.304
	-0.347
	-2.82
	-1.11
	-0.502
	-3.05
	-3.26
	-2.96
	-1.2
	-0.94
	-0.524
	-0.999
	-2.78
	-0.427
	-1.94
	-0.56
	-2.86
	-2.04
	-2.36
	-0.411
	-0.755
	-0.514
	-2.34
	-1.19
	-0.4
	-0.607
	-0.671
	-2.74
	-2.78
	-2.41
	-0.402
	-0.355
	-0.372
	-0.411
	-0.37
	-0.725
	-1.02
	-0.532
	-2.71
	-2.88
	-0.413
	-1.36
	-0.792
	-2.4
	-0.353
	-2.46
	-3.14
	-1.07
	-0.975
	-1.28
	-0.46
	-0.678
	-0.532
	-1.21
	-0.978
	-0.717
	-0.85
	-2.69
	-2.01
	-0.958
	-0.463
	-0.305
	-0.585
	-3.09
	-0.738
	-2.56
	-2.81
	-0.377
	-0.566
	-3.28
	-0.762
	-0.422
	-2.92
	-3.21
	-0.72
	-0.38
	-0.588
	-1.08
	-0.548
	-3.47
	-0.338
	-0.867
	-0.621
	-2.97
	-0.584
	-0.801
	-0.414
	-2.63
	-0.358
	-0.356
	-3.24
	-0.63
	-2.63
	-0.727
	-1.21
	-0.349
	-3.12
	-0.315
	-0.353
	-1.99
	-0.727
	-0.366
	-2.86
	-0.406
	-0.797
	-0.47
	-2.17
	-0.818
	-1.26
	-0.589
	-0.351
	-0.584
	-0.833
	-2.68
	-0.747
	-0.688
	-3.16
	-0.353
	-2.84
	-2.66
	-0.444
	-0.666
	-0.453
	-1.09
	-2.86
	-2.21
	-2.51
	-0.497
	-0.675
	-0.379
	-0.487
	-0.655
	-1.63
	-0.572
	-2.51
	-1.19
	-0.557
	-0.587
	-1.67
	-0.923
	-0.6
	-0.454
	-2.13
	-0.311
	-3.05
	-0.872
	-0.541
	-1.08
	-0.942
	-1.85
	-1.11
	-0.518
	-0.868
	-0.487
	-0.894
	-2.4
	-0.38
	-0.409
	-0.502
	-2.61
	-0.666
	-0.886
	-1.05
	-0.887
	-1.12
	-0.914
	-0.936
	-2.86
	-0.367
	-2.74
	-2.96
	-0.577
	-0.471
	-0.549
	-0.807
	-2.76
	-0.794
	-0.592
	-2.57
	-3.32
	-0.319
	-0.604
	-0.686
	-0.766
	-2.31
	-0.358
	-0.4
	-3.41
	-0.721
	-0.958
	-2.32
	-0.604
	-1.89
	-0.496
	-0.482
	-3.18
	-3.11
	-0.999
	-0.813
	-2.79
	-0.572
	-3.05
	-0.857
	-2.77
	-0.604
	-3
	-3.01
	-0.415
	-3.03
	-2.91
	-0.983
	-3.07
	-0.325
	-0.359
	-0.561
	-0.515
	-0.453
	-2.27
	-0.909
	-0.778
	-0.521
	-1.92
	-1.05
	-0.96
	-0.393
	-1.66
	-0.448
	-3.01
	-0.413
	-0.952
	-0.424
	-0.847
	-2.47
	-0.659
	-0.586
	-0.573
	-0.663
	-0.524
	-0.863
	-0.729
	-2.44
	-2.89
	-2.54
	-0.629
	-0.623
	-0.384
	-0.568
	-0.818
	-0.661
	-0.601
	-0.406
	-0.577
	-0.743
	-0.453
	-0.455
	-0.393
	-0.543
	-1.36
	-1.16
	-1.78
	-3.01
	-1.65
	-2.79
	-0.345
	-0.54
	-0.827
	-0.73
	-0.58
	-0.342
	-0.623
	-1.1
	-0.904
	-3.21
	-2.1
	-0.553
	-0.49
	-0.339
	-0.513
	-3.16
	-2.79
	-0.664
	-0.346
	-1.04
	-2.95
	-1.01
	-0.595
	-0.324
	-0.549
	-2.48
	-0.838
	-0.67
	-1.17
	-0.42
	-3.18
	-2.33
	-0.397
	-2.47
	-2.42
	-2.84
	-3.03
	-0.36
	-0.4
	-0.676
	-1.89
	-0.316
	-0.567
	-0.484
	-0.592
	-2.39
	-0.303
	-0.493
	-0.41
	-0.745
	-0.349
	-0.554
	-0.544
	-0.787
	-2.13
	-2.3
	-2.09
	-0.862
	-0.692
	-1.37
	-0.325
	-1.12
	-0.554
	-2.29
	-1.72
	-0.487
	-2.3
	-0.568
	-1.29
	-0.333
	-3.1
	-1.24
	-0.317
	-0.714
	-0.515
	-0.362
	-1.81
	-3.15
	-1.15
	-3.15
	-3.23
	-2.43
	-2
	-2.67
	-0.766
	-2.95
	-0.592
	-0.453
	-0.342
	-0.363
	-0.981
	-3.23
	-0.355
	-0.404
	-3.21
	-0.366
	-2.27
	-0.375
	-0.407
	-0.423
	-0.531
	-0.336
	-2.76
	-3.44
	-0.486
	-0.635
	-0.734
	-1.04
	-3.11
	-3.3
	-2.6
	-0.432
	-0.555
	-0.559
	-2.31
	-0.408
	-1.89
	-1.05
	-0.366
	-3.01
	-3.03
	-0.383
	-0.34
	-3.03
	-0.355
	-0.989
	-3.24
	-3.15
	-0.474
	-0.701
	-0.418
	-2.49
	-2.33
	-2.91
	-0.372
	-0.966
	-2.69
	-0.527
	-0.68
	-0.477
	-0.501
	-2.64
	-0.628
	-0.99
	-0.47
	-0.498
	-0.358
	-2.65
	-0.384
	-0.444
	-0.315
	-2.23
	-0.42
	-0.775
	-0.506
	-0.459
	-0.731
	-0.35
	-0.838
	-0.676
	-0.581
	-0.719
	-0.484
	-0.836
	-2.77
	-2.97
	-3.24
	-1.11
	-0.338
	-0.543
	-0.589
	-1.39
	-1.02
	-2.44
	-0.707
	-1.04
	-0.944
	-2.48
	-3.06
	-2.3
	-1.2
	-2.34
	-0.515
	-0.506
	-0.354
	-0.764
	-0.563
	-0.566
	-2.89
	-3.13
	-0.378
	-0.644
	-2.58
	-0.441
	-0.586
	-0.318
	-2.37
	-0.558
	-3.06
	-3.03
	-0.654
	-0.903
	-0.408
	-0.483
	-0.309
	-0.371
	-0.747
	-0.39
	-0.366
	-0.63
	-0.361
	-0.709
	-2.43
	-0.526
	-0.641
	-0.315
	-1.91
	-0.488
	-0.33
	-0.362
	-2.69
	-0.773
	-0.429
	-0.59
	-2.75
	-1.12
	-3.25
	-0.673
	-0.7
	-3.01
	-3.1
	-1.98
	-1.05
	-0.881
	-0.879
	-2.55
	-0.545
	-0.502
	-0.522
	-0.349
	-3.27
	-2.81
	-2.46
	-0.745
	-0.594
	-0.415
	-0.482
	-0.873
	-2.86
	-0.739
	-0.493
	-0.311
	-0.644
	-0.619
	-0.316
	-0.426
	-1.89
	-3.24
	-0.523
	-1.52
	-2.95
	-2.32
	-0.735
	-2.32
	-0.922
	-3.07
	-0.475
	-3.05
	-0.327
	-1.01
	-0.799
	-0.576
	-2.98
	-0.804
	-2.53
	-1.1
	-0.592
	-2.52
	-0.602
	-2.25
	-0.471
	-0.93
	-0.605
	-0.628
	-0.464
	-0.334
	-3.13
	-0.433
	-0.348
	-0.44
	-0.498
	-0.678
	-0.726
	-2.19
	-1.1
	-2.98
	-0.504
	-3.07
	-2.49
	-1.04
	-0.488
	-0.698
	-2.47
	-0.708
	-0.409
	-3.1
	-0.513
	-0.348
	-3.14
	-0.721
	-0.795
	-0.39
	-0.323
	-0.351
	-0.508
	-0.631
	-0.53
	-0.322
	-0.71
	-0.462
	-0.978
	-0.465
	-2.44
	-0.352
	-0.459
	-0.391
	-1.07
	-0.362
	-0.581
	-0.369
	-0.725
	-0.714
	-0.883
	-0.464
	-2.68
	-0.673
	-2.48
	-1.73
	-0.811
	-0.902
	-0.581
	-2.62
	-1.16
	-0.322
	-2.03
	-3.12
	-2.74
	-0.551
	-0.363
	-1.34
	-0.516
	-1.99
	-0.472
	-0.373
	-0.537
	-0.363
	-2.92
	-0.957
	-2.46
	-3.55
	-0.926
	-0.325
	-3.1
	-0.765
	-0.484
	-0.457
	-0.886
	-2.97
	-1.98
	-2.91
	-2.75
	-2.75
	-1.33
	-1.36
	-0.539
	-0.602
	-2.18
	-2.05
	-0.356
	-0.464
	-0.369
	-1.35
	-2.37
	-0.334
	-1.24
	-0.555
	-0.569
	-0.613
	-1.15
	-0.751
	-0.331
	-0.622
	-3.08
	-0.863
	-0.894
	-0.685
	-0.591
	-0.402
	-0.744
	-0.529
	-2.71
	-0.673
	-0.545
	-2.52
	-0.632
	-0.476
	-2.07
	-0.665
	-0.495
	-0.509
	-0.907
	-2.38
	-0.309
	-0.364
	-0.643
	-2.84
	-1.97
	-0.425
	-2.88
	-0.721
	-2.41
	-2.83
	-2.06
	-0.555
	-1.18
	-2.51
	-0.443
	-0.607
	-0.719
	-0.499
	-1.1
	-2.55
	-0.444
	-0.43
	-2.54
	-0.495
	-0.614
	-1.23
	-0.726
	-2.32
	-2.87
	-3.22
	-0.605
	-0.343
	-2.55
	-2.97
	-0.387
	-0.478
	-2.93
	-0.385
	-0.644
	-0.886
	-0.447
	-0.991
	-0.876
	-0.406
	-3.16
	-1.16
	-0.351
	-2.59
	-0.486
	-0.407
	-0.604
	-0.566
	-1.28
	-1.55
	-0.676
	-0.927
	-2.11
	-0.425
	-0.631
	-0.37
	-0.582
	-2.45
	-2.88
	-0.412
	-0.54
	-2.32
	-0.36
	-0.472
	-0.42
	-2.9
	-0.788
	-0.845
	-0.384
	-0.369
	-2.45
	-0.544
	-0.671
	-0.405
	-0.535
	-0.753
	-2.93
	-0.691
	-2.97
	-2.66
	-0.377
	-0.446
	-0.393
	-0.832
	-2.15
	-1.25
	-2.47
	-2.72
	-0.405
	-2.52
	-2.95
	-3.13
	-2.65
	-0.349
	-2.32
	-0.998
	-0.543
	-3.02
	-0.319
	-2.63
	-0.425
	-2.21
	-0.952
	-0.602
	-0.695
	-0.642
	-0.784
	-0.303
	-1.38
	-0.506
	-0.78
	-2.65
	-0.482
	-0.316
	-3.18
	-0.483
	-0.697
	-0.971
	-0.419
	-0.522
	-0.539
	-0.308
	-0.958
	-0.632
	-1.05
	-3.07
	-3.26
	-3.17
	-0.497
	-1.73
	-0.965
	-0.525
	-1.61
	-1.53
	-0.677
	-0.627
	-0.931
	-0.302
	-2.56
	-0.581
	-1.16
	-0.471
	-0.593
	-0.673
	-0.319
	-2.38
	-0.563
	-0.83
	-0.694
	-0.328
	-0.901
	-3.22
	-0.755
	-0.354
	-0.488
	-0.316
	-1.28
	-2.68
	-0.38
	-0.672
	-2.71
	-1.27
	-0.549
	-1.3
	-2.64
	-0.323
	-0.725
	-2.31
	-2.42
	-0.477
	-0.417
	-0.498
	-3.08
	-2.47
	-0.568
	-2.1
	-1.38
	-2.15
	-0.349
	-0.417
	-0.444
	-2.57
	-0.437
	-1.03
	-2.89
	-2.21
	-0.57
	-0.447
	-0.331
	-1.08
	-0.83
	-0.706
	-2.66
	-2.89
	-1.16
	-0.673
	-1.14
	-0.79
	-2.41
	-3.39
	-2.73
	-0.511
	-2.62
	-3.52
	-0.431
	-2.98
	-0.55
	-0.637
	-2.55
	-1.55
	-2.21
	-0.821
	-0.85
	-0.82
	-0.791
	-2.42
	-0.405
	-0.548
	-0.689
	-3.33
	-0.453
	-0.482
	-0.829
	-0.599
	-0.665
	-2
	-0.748
	-0.481
	-0.486
	-0.675
	-2.65
	-0.515
	-0.722
	-0.341
	-0.739
	-0.632
	-0.513
	-0.811
	-3.07
	-0.483
	-2.94
	-0.996
	-0.353
	-0.515
	-0.384
	-1.69
	-1.04
	-0.355
	-0.817
	-0.308
	-1.22
	-0.382
	-2.66
	-3.32
	-0.458
	-0.635
	-0.38
	-0.507
	-0.895
	-0.334
	-2.78
	-0.63
	-2.11
	-0.357
	-0.347
	-2.67
	-0.32
	-3.03
	-0.505
	-3.19
	-0.666
	-0.469
	-0.443
	-0.624
	-0.845
	-0.341
	-0.406
	-0.735
	-2.76
	-1.42
	-0.311
	-1.46
	-3.06
	-3.01
	-0.39
	-2.99
	-0.792
	-3.24
	-3.01
	-0.435
	-0.57
	-1.2
	-2.39
	-2.77
	-0.701
	-1.11
	-1.03
	-0.511
	-1.23
	-0.519
	-3.17
	-0.439
	-0.723
	-2.23
	-0.479
	-0.772
	-0.378
	-0.774
	-0.374
	-0.464
	-2.37
	-2.25
	-0.496
	-1.05
	-3.12
	-1.43
	-2.73
	-2.92
	-0.918
	-1.73
	-0.486
	-2.24
	-3.13
	-3.29
	-0.946
	-0.582
	-0.569
	-1.46
	-3.05
	-0.532
	-2.96
	-0.367
	-0.986
	-0.533
	-2.78
	-0.365
	-0.339
	-2.98
	-0.575
	-1.85
	-3.27
	-0.421
	-0.525
	-0.307
	-0.369
	-0.929
	-0.591
	-3.02
	-0.539
	-2.26
	-2.64
	-1.34
	-0.364
	-0.523
	-0.444
	-0.328
	-2.47
	-0.447
	-0.937
	-0.982
	-0.838
	-0.335
	-0.321
	-0.419
	-0.391
	-0.313
	-2.59
	-0.435
	-0.542
	-0.398
	-0.376
	-0.403
	-1.03
	-2.32
	-0.304
	-0.719
	-3.03
	-0.566
	-0.747
	-0.993
	-3.08
	-1.11
	-0.341
	-3
	-2.91
	-0.32
	-0.92
	-1.01
	-3.16
	-0.381
	-0.871
	-0.377
	-0.512
	-0.431
	-0.69
	-0.375
	-1.63
	-0.935
	-0.449
	-1.94
	-0.391
	-0.393
	-0.441
	-0.306
	-0.598
	-2.19
	-0.876
	-0.427
	-0.314
	-0.34
	-2.27
	-0.693
	-2.95
	-1.86
	-0.779
	-0.432
	-0.33
	-0.414
	-0.485
	-2.86
	-0.326
	-3.16
	-0.83
	-2.66
	-1.04
	-2.64
	-2.78
	-0.554
	-2.31
	-0.469
	-0.319
	-0.31
	-0.659
	-0.943
	-0.886
	-3.25
	-0.315
	-0.33
	-0.314
	-2.63
	-0.432
	-2.46
	-3.34
	-0.402
	-0.618
	-0.354
	-0.422
	-0.333
	-2.58
	-3.23
	-0.341
	-3.09
	-0.746
	-0.429
	-0.447
	-2.43
	-0.675
	-0.595
	-0.398
	-0.582
	-2.92
	-0.573
	-0.579
	-0.751
	-3.08
	-0.523
	-3
	-0.343
	-0.464
	-0.46
	-0.515
	-1.07
	-0.555
	-0.893
	-0.429
	-1.09
	-2.53
	-3.21
	-1.5
	-0.421
	-2.48
	-0.413
	-3.32
	-0.33
	-0.416
	-0.481
	-0.695
	-0.489
	-0.568
	-0.499
	-0.662
	-0.744
	-0.335
	-2.52
	-0.678
	-0.859
	-0.639
	-0.957
	-0.31
	-0.555
	-0.314
	-0.31
	-0.583
	-0.952
	-0.854
	-0.783
	-0.478
	-2.94
	-0.626
	-0.307
	-0.343
	-0.379
	-0.894
	-0.34
	-0.339
	-0.39
	-0.93
	-0.756
	-3.21
	-0.788
	-0.494
	-2.23
	-0.647
	-0.831
	-3.19
	-0.804
	-0.315
	-0.329
	-0.625
	-0.856
	-0.635
	-2.22
	-0.618
	-0.48
	-2.67
	-0.507
	-0.37
	-0.979
	-0.308
	-0.668
	-1.61
	-0.797
	-2.24
	-1.04
	-0.452
	-0.657
	-2.93
	-0.758
	-0.834
	-1.03
	-3.11
	-0.549
	-0.543
	-0.679
	-0.631
	-0.597
	-1.01
	-0.393
	-0.45
	-0.312
	-2.5
	-0.46
	-0.353
	-0.757
	-0.493
	-0.774
	-1.11
	-2.32
	-2.56
	-0.367
	-3.02
	-0.568
	-0.767
	-2.39
	-0.324
	-2.83
	-0.809
	-1.05
	-0.325
	-1.43
	-0.353
	-2.25
	-0.31
	-0.584
	-2.56
	-0.454
	-0.489
	-0.491
	-2.48
	-0.335
	-0.476
	-2.51
	-0.489
	-1
	-2.57
	-3.01
	-0.595
	-0.962
	-2.41
	-0.824
	-2.88
	-0.579
	-0.326
	-1.42
	-0.942
	-2.41
	-1.26
	-0.672
	-0.697
	-0.543
	-0.977
	-0.405
	-2.62
	-2.5
	-0.69
	-3.14
	-0.418
	-1.13
	-0.87
	-0.667
	-2.01
	-0.553
	-2.16
	-2.58
	-0.515
	-2.9
	-1.04
	-2.64
	-0.424
	-0.63
	-0.574
	-0.313
	-0.422
	-2.28
	-0.675
	-0.409
	-0.309
	-0.498
	-3.54
	-2.72
	-0.626
	-1.33
	-0.409
	-0.719
	-0.368
	-2.7
	-0.782
	-1.5
	-0.551
	-2.33
	-2.74
	-0.579
	-0.566
	-0.583
	-0.308
	-0.748
	-0.521
	-0.924
	-0.4
	-2.69
	-2.7
	-0.322
	-1.42
	-0.375
	-0.338
	-0.485
	-0.47
	-2.32
	-0.303
	-0.368
	-1.14
	-0.523
	-1.26
	-0.481
	-3.2
	-0.633
	-2.82
	-0.592
	-2.15
	-0.808
	-0.44
	-0.359
	-0.316
	-3.25
	-2.23
	-2.27
	-0.755
	-1.46
	-0.784
	-2.26
	-0.338
	-2.34
	-2.46
	-0.534
	-0.753
	-2.65
	-3.03
	-0.376
	-0.482
	-0.854
	-2.34
	-0.314
	-0.478
	-0.525
	-2.33
	-0.49
	-0.312
	-0.496
	-0.629
	-0.475
	-1.32
	-1.78
	-2.06
	-0.331
	-0.768
	-0.481
	-0.355
	-0.767
	-3.03
	-0.571
	-0.329
	-0.518
	-0.925
	-0.451
	-2.62
	-0.38
	-0.616
	-0.313
	-0.908
	-0.37
	-0.405
	-0.583
	-0.311
	-2.11
	-2.04
	-0.34
	-1.01
	-2.54
	-0.535
	-0.841
	-0.5
	-3.11
	-0.727
	-0.685
	-0.4
	-1.62
	-0.506
	-2.54
	-2.4
	-0.358
	-0.522
	-0.417
	-2.44
	-0.312
	-0.412
	-0.485
	-0.479
	-0.679
	-3.14
	-1.17
	-0.313
	-0.41
	-2.73
	-0.671
	-0.318
	-3.15
	-1.06
	-2.41
	-0.578
	-0.699
	-0.313
	-0.75
	-0.54
	-1.77
	-2.95
	-0.658
	-2.38
	-0.986
	-0.812
	-0.638
	-2.25
	-2.38
	-2.31
	-0.857
	-0.33
	-0.441
	-0.373
	-1.5
	-0.337
	-1.06
	-0.683
	-2.75
	-2.93
	-1.91
	-2.54
	-0.339
	-0.663
	-0.617
	-1.41
	-0.334
	-3.33
	-0.568
	-2.8
	-0.896
	-0.627
	-0.37
	-2.52
	-2.3
	-0.644
	-0.615
	-3.04
	-0.895
	-0.436
	-1.54
	-0.711
	-2.37
	-0.32
	-1.27
	-0.578
	-2.61
	-0.713
	-0.579
	-0.479
	-3.06
	-2.18
	-0.79
	-0.619
	-2.89
	-0.695
	-2.39
	-0.458
	-2.49
	-2.76
	-0.477
	-3.09
	-0.626
	-0.961
	-3.2
	-1.09
	-0.637
	-2.12
	-0.473
	-0.682
	-2.75
	-2.32
	-0.632
	-1.19
	-0.913
	-2.59
	-0.679
	-2.44
	-0.901
	-0.332
	-0.311
	-0.36
	-2.84
	-0.426
	-0.412
	-0.655
	-0.59
	-3
	-0.551
	-2.59
	-2.16
	-2.49
	-2.62
	-0.876
	-0.692
	-0.827
	-0.76
	-2.76
	-0.349
	-0.789
	-2.88
	-0.659
	-0.453
	-1.76
	-0.969
	-0.319
	-1.11
	-0.334
	-0.689
	-1.11
	-2.6
	-0.572
	-0.346
	-0.645
	-0.585
	-2.56
	-2.28
	-3.01
	-0.362
	-0.926
	-0.736
	-0.496
	-0.384
	-0.394
	-0.321
	-2.72
	-0.525
	-0.452
	-0.394
	-0.769
	-2.57
	-1.96
	-0.75
	-3.27
	-0.634
	-2.38
	-0.511
	-0.371
	-0.383
	-2.61
	-0.324
	-0.567
	-0.555
	-0.457
	-3.22
	-1.42
	-0.466
	-2.51
	-2.74
	-0.76
	-1.07
	-2.56
	-0.379
	-0.557
	-2.2
	-2.46
	-0.317
	-0.91
	-1.48
	-2.99
	-0.514
	-0.338
	-0.328
	-0.441
	-0.599
	-0.453
	-0.457
	-0.349
	-0.955
	-0.666
	-2.54
	-0.643
	-0.344
	-0.558
	-2.3
	-2.37
	-2.63
	-0.531
	-2.63
	-2.84
	-0.39
	-0.311
	-0.659
	-0.314
	-0.692
	-2.18
	-0.633
	-0.488
	-0.432
	-0.399
	-0.322
	-1
	-0.409
	-0.38
	-1.25
	-2.5
	-3.12
	-2.88
	-2.21
	-3.5
	-1.07
	-1.09
	-2.88
	-2.2
	-0.606
	-0.604
	-0.844
	-3.15
	-2.97
	-0.726
	-0.485
	-0.413
	-2.02
	-0.591
	-0.783
	-0.302
	-0.311
	-2.89
	-0.437
	-0.752
	-0.527
	-2.81
	-0.364
	-2.45
	-0.591
	-2.95
	-3.5
	-2.16
	-3.04
	-0.341
	-0.422
	-2.73
	-0.551
	-0.536
	-0.596
	-2.49
	-0.642
	-2.97
	-0.861
	-0.453
	-0.759
	-2.51
	-2.8
	-0.389
	-0.502
	-1.05
	-0.942
	-0.638
	-1.14
	-0.49
	-0.98
	-0.304
	-0.325
	-2.52
	-2.95
	-0.36
	-2.28
	-2.62
	-0.717
	-0.969
	-0.62
	-2.09
	-2.53
	-0.528
	-0.313
	-0.596
	-0.532
	-2.21
	-0.362
	-0.404
	-0.75
	-0.554
	-0.789
	-0.865
	-0.351
	-1.32
	-0.455
	-2.86
	-3.27
	-0.549
	-0.979
	-0.949
	-0.528
	-0.58
	-2.93
	-0.588
	-2.68
	-2.53
	-0.422
	-2.62
	-0.544
	-0.565
	-0.365
	-2.26
	-1.97
	-1.15
	-0.536
	-0.829
	-0.415
	-2.78
	-0.471
	-0.512
	-0.677
	-1.06
	-1.04
	-2.91
	-0.465
	-1.35
	-2.28
	-0.395
	-0.483
	-0.788
	-0.309
	-2.01
	-0.573
	-0.315
	-1.21
	-0.358
	-0.489
	-0.395
	-0.393
	-0.688
	-0.971
	-2.74
	-0.697
	-0.368
	-2.82
	-0.469
	-1.15
	-3.04
	-2.39
	-0.367
	-0.434
	-0.802
	-0.804
	-0.557
	-0.472
	-0.319
	-2.53
	-0.464
	-0.608
	-3.08
	-2.75
	-0.891
	-1.48
	-2.41
	-0.419
	-0.757
	-2.08
	-2.48
	-0.401
	-0.339
	-0.974
	-1.05
	-0.439
	-0.595
	-0.766
	-0.354
	-0.535
	-0.575
	-0.453
	-0.354
	-0.311
	-3.17
	-0.304
	-2.86
	-0.497
	-0.486
	-0.604
	-1.22
	-2.36
	-3.07
	-1.36
	-0.392
	-2.99
	-3.11
	-2.84
	-2.64
	-2.36
	-0.542
	-0.569
	-0.716
	-3.13
	-0.47
	-0.715
	-0.617
	-2.66
	-0.562
	-1.28
	-0.321
	-0.908
	-0.516
	-0.304
	-1.07
	-0.681
	-2.43
	-2.87
	-3.16
	-3.32
	-2.39
	-0.602
	-2.37
	-0.335
	-0.779
	-0.344
	-0.427
	-1.81
	-0.535
	-0.395
	-0.628
	-0.678
	-0.468
	-0.497
	-0.512
	-2.67
	-0.32
	-0.312
	-0.384
	-0.472
	-0.767
	-2.61
	-1.86
	-0.412
	-0.361
	-2.39
	-0.707
	-0.702
	-3.31
	-0.684
	-0.305
	-0.557
	-1.81
	-0.37
	-0.316
	-0.34
	-0.331
	-1.02
	-2.91
	-0.465
	-0.371
	-2.87
	-0.391
	-0.425
	-2.71
	-2.47
	-2.56
	-2.77
	-0.862
	-0.308
	-0.528
	-1.11
	-2.05
	-0.42
	-2.17
	-0.363
	-0.705
	-0.645
	-1.11
	-0.419
	-0.369
	-0.399
	-2.68
	-0.379
	-0.752
	-0.385
	-0.391
	-0.432
	-3.59
	-1.78
	-0.658
	-0.338
	-2.51
	-2.57
	-1.07
	-0.597
	-2.57
	-0.621
	-0.452
	-2.8
	-0.32
	-0.586
	-2.87
	-0.495
	-2.92
	-2.3
	-2.36
	-0.522
	-0.868
	-0.528
	-0.335
	-0.659
	-0.588
	-0.48
	-0.355
	-0.395
	-2.55
	-0.347
	-0.736
	-0.47
	-0.473
	-2.17
	-0.528
	-1.2
	-0.408
	-0.451
	-0.424
	-0.824
	-0.565
	-0.51
	-0.82
	-0.791
	-2.31
	-3.06
	-0.774
	-2.01
	-0.497
	-0.749
	-2.51
	-0.683
	-2.69
	-3.05
	-0.847
	-2.67
	-1.99
	-0.357
	-2.31
	-0.542
	-2.25
	-0.375
	-1.44
	-0.786
	-1.23
	-0.653
	-0.351
	-0.395
	-0.443
	-0.981
	-0.538
	-0.555
	-2.87
	-1.56
	-0.439
	-0.894
	-0.787
	-2.76
	-0.323
	-0.438
	-0.51
	-0.321
	-2.97
	-3.06
	-3.03
	-0.384
	-0.764
	-0.593
	-2.63
	-3.02
	-0.861
	-0.47
	-0.351
	-1.28
	-2.77
	-0.749
	-0.429
	-2.98
	-0.396
	-2.36
	-0.375
	-0.382
	-2.77
	-0.408
	-0.966
	-0.326
	-2.53
	-0.336
	-3.17
	-0.392
	-0.935
	-3.12
	-1.34
	-0.487
	-0.37
	-1.22
	-1.2
	-0.541
	-0.357
	-0.754
	-2.9
	-2.1
	-2.92
	-0.354
	-0.513
	-1.97
	-0.307
	-0.332
	-0.463
	-0.661
	-0.468
	-3.07
	-0.832
	-2.95
	-1.98
	-0.311
	-0.704
	-2.45
	-0.309
	-0.912
	-0.568
	-3.3
	-2.46
	-0.314
	-1.23
	-0.523
	-0.863
	-0.509
	-0.85
	-0.42
	-0.936
	-2.36
	-0.494
	-0.359
	-0.726
	-0.369
	-0.409
	-2.35
	-0.466
	-2.94
	-0.669
	-0.672
	-0.486
	-0.731
	-0.563
	-0.571
	-0.329
	-0.527
	-1.13
	-1.07
	-1.3
	-0.76
	-0.499
	-0.612
	-2.4
	-2.75
	-2.47
	-2.41
	-2.4
	-0.712
	-0.354
	-0.695
	-0.615
	-3.14
	-3.19
	-0.913
	-2.28
	-0.492
	-0.336
	-1.96
	-2.84
	-0.41
	-0.431
	-0.339
	-0.442
	-1.07
	-0.809
	-0.468
	-0.773
	-2.97
	-0.303
	-0.438
	-0.45
	-2.14
	-0.325
	-3.22
	-0.308
	-0.521
	-0.345
	-0.339
	-0.344
	-2.09
	-0.494
	-2.61
	-0.499
	-2.25
	-0.773
	-2.81
	-2.31
	-1.09
	-0.302
	-0.46
	-0.643
	-0.507
	-2.25
	-0.998
	-0.392
	-2.79
	-0.451
	-2.91
	-0.783
	-1.06
	-0.573
	-0.771
	-1.09
	-0.535
	-0.753
	-0.523
	-3.22
	-0.758
	-0.439
	-0.79
	-0.318
	-0.374
	-0.308
	-0.472
	-2.29
	-0.323
	-2.78
	-0.365
	-0.571
	-0.311
	-2.56
	-2.34
	-0.784
	-0.626
	-0.747
	-1.74
	-0.64
	-0.34
	-2.4
	-0.478
	-0.683
	-2.58
	-0.595
	-0.813
	-0.37
	-0.418
	-0.557
	-0.573
	-0.977
	-0.584
	-0.804
	-3.2
	-0.419
	-0.552
	-0.333
	-0.656
	-0.483
	-2.67
	-0.538
	-0.544
	-2.59
	-0.9
	-1.39
	-0.439
	-1.67
	-0.589
	-0.331
	-0.605
	-3.16
	-1.12
	-0.872
	-1.05
	-2.72
	-0.706
	-0.862
	-0.528
	-1.2
	-0.515
	-0.491
	-0.798
	-0.556
	-2.39
	-0.421
	-0.53
	-0.335
	-0.428
	-2.17
	-2.54
	-0.445
	-3.37
	-0.715
	-1.12
	-2.68
	-2.58
	-2.46
	-3.04
	-1.36
	-0.5
	-1.38
	-2.17
	-0.947
	-0.475
	-1.85
	-1.98
	-0.41
	-1
	-2.1
	-0.736
	-0.49
	-0.356
	-0.816
	-0.309
	-0.795
	-3.06
	-0.419
	-0.579
	-0.562
	-0.636
	-2.56
	-0.709
	-0.355
	-2.67
	-3.14
	-2.98
	-3.01
	-0.924
	-0.794
	-0.668
	-0.304
	-0.65
	-0.984
	-0.523
	-0.413
	-0.335
	-1.99
	-2.71
	-3.01
	-2.45
	-0.489
	-2.32
	-0.323
	-0.467
	-0.563
	-0.513
	-3.15
	-2.79
	-0.685
	-0.58
	-2.77
	-2.84
	-2.43
	-0.452
	-1.01
	-2.9
	-0.405
	-0.547
	-0.367
	-0.551
	-0.92
	-0.488
	-0.351
	-0.738
	-0.583
	-3.27
	-0.381
	-0.372
	-0.318
	-2.79
	-0.307
	-0.702
	-0.531
	-0.356
	-0.487
	-0.497
	-2.97
	-0.309
	-2.25
	-0.476
	-1.73
	-0.678
	-1.11
	-0.36
	-0.482
	-2.81
	-2.02
	-0.654
	-0.324
	-0.413
	-0.357
	-2.03
	-0.625
	-2.53
	-0.659
	-2.92
	-0.975
	-0.629
	-0.342
	-2.88
	-0.364
	-2.09
	-0.375
	-1.07
	-0.367
	-0.45
	-1.99
	-0.887
	-0.474
	-0.552
	-0.999
	-1.92
	-0.928
	-0.588
	-2.7
	-0.833
	-0.408
	-0.788
	-0.312
	-0.397
	-0.919
	-0.596
	-2.1
	-2.96
	-0.542
	-0.732
	-0.835
	-3.49
	-2.15
	-3.48
	-0.521
	-0.384
	-2.45
	-0.487
	-0.316
	-2.46
	-1.04
	-3.01
	-2.86
	-0.467
	-2.18
	-2.44
	-0.573
	-0.469
	-1.17
	-0.827
	-0.567
	-0.948
	-0.523
	-0.747
	-1.91
	-2.99
	-2.34
	-2.07
	-2.84
	-1.05
	-0.899
	-0.483
	-2.54
	-0.399
	-2.49
	-3.05
	-0.759
	-2.88
	-2.35
	-1.92
	-2.58
	-0.379
	-0.93
	-0.413
	-0.349
	-2.29
	-2.68
	-0.402
	-2.57
	-0.43
	-0.604
	-0.598
	-2.53
	-2.18
	-0.674
	-0.498
	-0.497
	-1.33
	-3.08
	-2.71
	-0.52
	-0.456
	-0.451
	-2.61
	-0.648
	-2.73
	-2.45
	-0.337
	-0.435
	-0.644
	-3.49
	-0.534
	-0.325
	-0.557
	-3
	-0.647
	-0.426
	-2.69
	-0.378
	-2.71
	-2.36
	-2.38
	-3
	-0.312
	-1.01
	-0.325
	-1.31
	-2.19
	-2.18
	-1
	-2.77
	-0.447
	-0.595
	-0.758
	-1
	-3.25
	-1.98
	-1.17
	-1.3
	-0.728
	-2.06
	-0.571
	-0.436
	-2.67
	-3.28
	-0.359
	-1.07
	-2.57
	-0.52
	-0.487
	-3.05
	-0.519
	-2.25
	-0.679
	-2.83
	-2.56
	-0.388
	-0.666
	-2.4
	-2.99
	-2
	-0.922
	-0.503
	-1.16
	-0.374
	-3.27
	-2.83
	-0.372
	-2.63
	-1.57
	-0.315
	-0.383
	-1.93
	-0.313
	-2.66
	-0.494
	-0.482
	-0.441
	-1.88
	-1.25
	-2.88
	-0.358
	-0.869
	-2.47
	-0.366
	-0.301
	-2.25
	-0.456
	-2.53
	-0.354
	-0.307
	-0.594
	-0.991
	-2.92
	-3.1
	-0.357
	-0.878
	-2.27
	-0.636
	-0.706
	-2.65
	-1.19
	-0.563
	-2.99
	-0.52
	-0.541
	-2.82
	-0.46
	-2.93
	-0.892
	-0.59
	-1.06
	-0.928
	-2.28
	-0.436
	-0.537
	-0.339
	-0.438
	-0.649
	-3.11
	-0.403
	-0.56
	-3.2
	-1.05
	-0.36
	-0.552
	-0.641
	-3.34
	-1.02
	-0.31
	-2.48
	-0.417
	-0.351
	-0.524
	-0.469
	-0.696
	-0.414
	-3.21
	-0.634
	-0.413
	-0.422
	-0.78
	-1.03
	-0.437
	-2.93
	-0.883
	-2.87
	-0.312
	-0.645
	-0.605
	-0.386
	-3.05
	-2.15
	-1.39
	-2.72
	-0.35
	-0.515
	-3
	-0.306
	-2.47
	-0.459
	-3.07
	-2.78
	-0.613
	-0.595
	-2.21
	-0.771
	-2.17
	-3.26
	-0.495
	-0.353
	-3.2
	-0.432
	-1.26
	-1.07
	-0.752
	-0.337
	-0.302
	-0.949
	-2.97
	-0.326
	-2.53
	-0.741
	-0.489
	-0.314
	-1.34
	-0.312
	-0.422
	-0.539
	-0.475
	-2.97
	-3.22
	-2.1
	-2.22
	-0.659
	-0.835
	-0.864
	-2.48
	-0.704
	-1.04
	-0.86
	-3.08
	-2.28
	-0.798
	-2.58
	-3.15
	-0.359
	-0.549
	-3.18
	-0.803
	-0.741
	-0.558
	-0.74
	-0.857
	-1.22
	-0.639
	-0.459
	-2.89
	-2.86
	-0.85
	-1.13
	-0.991
	-0.779
	-0.689
	-2.95
	-0.815
	-0.585
	-0.438
	-0.573
	-0.472
	-2.31
	-0.906
	-2.84
	-0.972
	-3.12
	-2.32
	-0.586
	-0.314
	-0.467
	-0.631
	-2.6
	-2.95
	-0.499
	-0.435
	-0.826
	-0.696
	-2.46
	-0.412
	-0.441
	-0.408
	-0.386
	-0.444
	-0.813
	-0.306
	-0.994
	-0.748
	-0.916
	-2.69
	-0.981
	-3.03
	-3.26
	-2.79
	-0.448
	-0.471
	-0.606
	-0.328
	-1.22
	-1.02
	-3.04
	-0.68
	-1.09
	-0.444
	-0.839
	-1.22
	-2.8
	-0.465
	-0.725
	-0.97
	-0.424
	-0.349
	-2.36
	-0.401
	-0.643
	-0.836
	-0.612
	-0.843
	-1.12
	-0.32
	-0.32
	-2.26
	-1.36
	-2.74
	-0.355
	-0.622
	-0.666
	-0.579
	-2.75
	-0.382
	-0.72
	-0.31
	-3.21
	-3.54
	-0.431
	-0.31
	-0.379
	-0.434
	-0.886
	-0.504
	-2.97
	-0.348
	-0.452
	-0.54
	-0.472
	-2.9
	-1.07
	-0.59
	-0.712
	-0.321
	-0.528
	-2.95
	-0.762
	-0.472
	-0.891
	-0.422
	-0.391
	-0.343
	-2.4
	-2.71
	-0.306
	-0.461
	-0.357
	-0.459
	-3.17
	-3.29
	-1.01
	-1.46
	-0.556
	-2.21
	-3.12
	-1.11
	-2.51
	-2.38
	-3.16
	-0.55
	-2.74
	-0.428
	-3.17
	-0.352
	-0.493
	-0.307
	-0.563
	-0.544
	-0.962
	-0.609
	-0.397
	-2.73
	-0.549
	-2.47
	-1.15
	-0.466
	-0.558
	-2.8
	-2.7
	-0.389
	-0.59
	-0.778
	-1.18
	-0.827
	-3.02
	-0.562
	-0.84
	-2.77
	-2.92
	-0.44
	-0.416
	-2.08
	-2.32
	-0.706
	-0.588
	-0.878
	-0.654
	-0.956
	-0.352
	-0.387
	-0.388
	-0.583
	-0.734
	-1.56
	-0.835
	-0.325
	-2.9
	-0.869
	-0.377
	-0.598
	-2.94
	-0.743
	-2.48
	-0.307
	-0.884
	-0.507
	-0.503
	-0.331
	-0.328
	-2.92
	-0.574
	-0.463
	-2
	-0.41
	-2.85
	-2.61
	-2.04
	-0.651
	-2.38
	-0.845
	-0.381
	-0.709
	-0.574
	-0.716
	-2.33
	-0.591
	-2.17
	-0.664
	-0.817
	-0.748
	-0.425
	-0.909
	-1.56
	-2.88
	-0.377
	-0.437
	-0.434
	-0.323
	-2.8
	-3.05
	-0.516
	-0.982
	-0.432
	-0.334
	-2.45
	-0.32
	-0.72
	-2.99
	-0.671
	-0.89
	-0.98
	-2.7
	-2.78
	-0.565
	-0.389
	-0.717
	-1.13
	-0.465
	-2.55
	-2.84
	-0.323
	-2.99
	-0.402
	-0.422
	-0.525
	-0.531
	-1.72
	-1.5
	-2.15
	-1.11
	-0.368
	-2.6
	-0.362
	-0.619
	-0.311
	-0.44
	-2.24
	-2.68
	-2.1
	-0.418
	-2.58
	-0.694
	-0.864
	-0.776
	-0.679
	-3.26
	-0.444
	-0.364
	-0.575
	-2.49
	-0.64
	-0.775
	-0.837
	-0.869
	-0.598
	-2.66
	-2.58
	-0.705
	-0.56
	-1.24
	-0.487
	-0.341
	-0.427
	-0.7
	-1.09
	-0.543
	-0.496
	-0.331
	-1.11
	-3.31
	-2.85
	-0.854
	-0.419
	-3.14
	-0.542
	-2.58
	-1.16
	-1.6
	-2.47
	-1.23
	-0.515
	-0.649
	-0.924
	-0.402
	-0.5
	-2.49
	-1.1
	-0.329
	-2.57
	-0.347
	-0.338
	-0.904
	-2.48
	-0.434
	-1
	-0.361
	-3.02
	-0.349
	-2.54
	-0.34
	-0.386
	-2.32
	-0.609
	-1.39
	-2.99
	-0.927
	-1.5
	-0.394
	-2.48
	-2.55
	-0.361
	-0.838
	-2.23
	-0.324
	-0.538
	-0.492
	-0.488
	-0.527
	-0.367
	-3.19
	-2.16
	-1.13
	-0.656
	-0.362
	-0.702
	-0.819
	-3.44
	-0.426
	-2.63
	-2.69
	-0.401
	-0.938
	-0.306
	-2.87
	-3.17
	-0.902
	-2.27
	-2.79
	-0.566
	-0.877
	-0.429
	-2.66
	-2.67
	-0.44
	-0.715
	-1.44
	-1.26
	-1.16
	-0.508
	-2.43
	-0.663
	-0.736
	-1.04
	-0.51
	-1.18
	-0.522
	-0.442
	-0.364
	-2.28
	-0.316
	-0.96
	-0.487
	-0.672
	-0.339
	-2.81
	-1.86
	-0.555
	-0.765
	-0.372
	-0.694
	-0.577
	-0.303
	-0.476
	-2.59
	-0.432
	-0.485
	-0.526
	-0.327
	-0.705
	-3
	-0.42
	-0.434
	-0.355
	-3.29
	-0.86
	-0.919
	-3.04
	-0.383
	-0.362
	-0.667
	-2.39
	-2.35
	-2
	-0.618
	-0.622
	-0.732
	-0.609
	-0.805
	-1.13
	-3.55
	-0.754
	-0.542
	-0.456
	-0.887
	-0.448
	-2.84
	-0.805
	-0.82
	-0.507
	-0.682
	-0.574
	-0.423
	-2.8
	-3.34
	-0.423
	-0.846
	-0.449
	-0.416
	-0.389
	-0.402
	-2.72
	-0.905
	-0.377
	-1.36
	-0.355
	-0.797
	-0.705
	-2.61
	-0.395
	-0.419
	-1.35
	-0.543
	-0.758
	-0.793
	-0.939
	-0.808
	-0.319
	-0.331
	-0.396
	-0.386
	-2.61
	-0.613
	-2.49
	-1.06
	-0.677
	-0.504
	-2.15
	-0.89
	-1.11
	-0.384
	-0.91
	-0.818
	-0.684
	-1.23
	-2.77
	-0.478
	-0.31
	-0.438
	-2.11
	-0.436
	-0.778
	-0.35
	-0.319
	-0.318
	-1.33
	-0.747
	-2.29
	-0.738
	-2.79
	-2.48
	-0.333
	-0.452
	-0.711
	-0.363
	-2.12
	-1.19
	-1.29
	-2.92
	-2.87
	-2.53
	-0.504
	-0.462
	-3.19
	-0.503
	-0.519
	-2.5
	-0.307
	-0.656
	-0.835
	-0.717
	-0.984
	-0.601
	-0.529
	-0.954
	-0.312
	-2.85
	-1.21
	-0.581
	-3
	-0.831
	-0.513
	-2.34
	-2.81
	-0.751
	-2.72
	-0.415
	-0.407
	-0.385
	-1.01
	-2.75
	-0.494
	-0.413
	-0.368
	-2.67
	-0.681
	-0.791
	-0.53
	-0.332
	-0.345
	-0.503
	-2.66
	-0.649
	-0.693
	-0.472
	-0.361
	-0.31
	-1.08
	-0.37
	-0.418
	-2.72
	-0.544
	-0.595
	-2.42
	-1.26
	-0.762
	-1.12
	-0.802
	-0.727
	-0.628
	-0.67
	-2.52
	-0.316
	-3.15
	-0.323
	-0.423
	-0.733
	-0.708
	-1.29
	-0.834
	-0.752
	-0.514
	-0.353
	-0.719
	-1.87
	-1.05
	-1.98
	-0.32
	-0.383
	-0.359
	-0.687
	-1.04
	-2.36
	-0.387
	-0.708
	-2.98
	-0.309
	-0.605
	-2.53
	-0.846
	-2.46
	-2.27
	-0.58
	-0.416
	-0.458
	-0.656
	-2.52
	-0.562
	-2.91
	-2.36
	-2.19
	-0.841
	-2.94
	-0.864
	-0.808
	-0.93
	-0.455
	-0.828
	-2.83
	-2.53
	-0.597
	-1.01
	-0.633
	-3
	-1.28
	-2.06
	-0.489
	-2.08
	-2.6
	-0.774
	-1.04
	-0.407
	-1.16
	-0.791
	-2.02
	-0.423
	-3.15
	-0.338
	-0.448
	-2.28
	-2.03
	-0.465
	-0.349
	-0.687
	-0.68
	-0.324
	-0.339
	-2.1
	-3.09
	-2.86
	-2.65
	-1.42
	-0.361
	-0.986
	-0.397
	-0.922
	-2.29
	-2.35
	-1.09
	-0.785
	-0.817
	-2.77
	-0.508
	-0.998
	-2.76
	-0.771
	-2.91
	-0.412
	-1.82
	-2.95
	-0.568
	-0.558
	-0.509
	-2.43
	-0.634
	-0.454
	-0.631
	-0.322
	-0.413
	-0.606
	-0.497
	-0.541
	-2.32
	-0.45
	-0.354
	-2.83
	-0.429
	-2.21
	-0.613
	-0.581
	-0.415
	-0.415
	-2.14
	-0.513
	-0.381
	-3.22
	-1.15
	-0.664
	-2.66
	-0.367
	-0.723
	-0.475
	-0.428
	-0.877
	-0.728
	-1.1
	-2
	-1.02
	-0.744
	-2.46
	-0.414
	-0.832
	-0.304
	-1.85
	-1.29
	-0.501
	-0.785
	-1.06
	-0.779
	-0.478
	-0.314
	-0.782
	-0.59
	-2.34
	-1.16
	-2.76
	-2.06
	-0.781
	-2.62
	-2.91
	-0.432
	-0.334
	-3.04
	-0.401
	-2.17
	-3.07
	-0.689
	-0.542
	-0.754
	-2.8
	-0.97
	-0.664
	-2.03
	-0.74
	-0.475
	-0.336
	-0.685
	-2.68
	-0.357
	-3.58
	-0.49
	-0.709
	-0.914
	-0.911
	-0.574
	-0.595
	-1.25
	-0.449
	-0.561
	-1.16
	-0.749
	-3
	-1.12
	-0.421
	-0.742
	-2.96
	-3.07
	-0.796
	-0.597
	-0.469
	-0.335
	-1.1
	-0.417
	-0.742
	-0.65
	-1.83
	-1.22
	-0.552
	-1.97
	-0.999
	-0.401
	-3.53
	-0.701
	-2.56
	-0.371
	-0.743
	-0.654
	-0.443
	-2.81
	-2.26
	-0.754
	-1.07
	-1.19
	-0.459
	-0.572
	-0.624
	-0.777
	-2.35
	-0.429
	-2.9
	-0.335
	-0.583
	-3.21
	-2.39
	-3.11
	-0.322
	-0.718
	-0.335
	-3.16
	-0.74
	-1.16
	-0.974
	-0.384
	-2.88
	-0.826
	-2.12
	-3.02
	-0.416
	-0.766
	-1.75
	-0.712
	-3.01
	-2.61
	-0.644
	-2.65
	-0.377
	-0.672
	-2.4
	-1.16
	-0.68
	-0.353
	-0.619
	-3.2
	-0.582
	-2.02
	-2.48
	-0.484
	-0.553
	-2.82
	-0.675
	-0.642
	-0.327
	-0.6
	-3.54
	-2.58
	-2.49
	-2.67
	-0.325
	-0.703
	-1.97
	-0.556
	-2.53
	-0.364
	-0.516
	-0.639
	-0.644
	-0.748
	-0.408
	-0.544
	-2.54
	-2.06
	-0.392
	-2.58
	-0.422
	-2.43
	-0.691
	-0.382
	-0.364
	-1.2
	-0.464
	-2.61
	-0.834
	-2.35
	-2.94
	-2.85
	-0.586
	-0.604
	-2.12
	-0.62
	-0.585
	-0.389
	-0.391
	-2.6
	-0.836
	-0.51
	-2.85
	-0.324
	-0.989
	-2.47
	-0.58
	-2.67
	-3.04
	-0.529
	-0.499
	-0.683
	-0.646
	-0.338
	-0.406
	-0.621
	-0.962
	-0.575
	-2.81
	-0.469
	-0.309
	-2.72
	-2.94
	-0.365
	-0.459
	-1.31
	-0.44
	-1.11
	-0.63
	-0.74
	-0.398
	-1.04
	-0.468
	-1.99
	-0.312
	-1.36
	-0.544
	-2.73
	-0.518
	-3.05
	-1.02
	-2.48
	-0.35
	-1.07
	-3.04
	-0.889
	-0.764
	-0.939
	-0.388
	-0.644
	-0.32
	-1.59
	-2.52
	-0.583
	-1.05
	-0.318
	-3
	-0.662
	-0.361
	-0.627
	-0.819
	-0.523
	-0.753
	-0.502
	-0.95
	-3.29
	-0.821
	-3.02
	-3.02
	-0.858
	-0.825
	-0.316
	-0.93
	-0.569
	-0.436
	-2.66
	-0.37
	-0.356
	-2.69
	-0.558
	-0.361
	-3.63
	-2.64
	-0.527
	-2.54
	-0.606
	-0.314
	-3.06
	-0.368
	-0.575
	-0.418
	-0.366
	-2.69
	-0.347
	-2.94
	-2.57
	-2.09
	-0.454
	-2.67
	-1.89
	-0.468
	-2.42
	-0.409
	-1.13
	-2.72
	-0.67
	-0.909
	-0.459
	-1.13
	-2.57
	-0.347
	-0.604
	-0.378
	-0.458
	-0.488
	-0.423
	-2.62
	-0.796
	-0.641
	-0.641
	-0.432
	-0.68
	-0.314
	-0.394
	-0.87
	-2.1
	-0.927
	-0.318
	-2.92
	-0.304
	-0.404
	-2.38
	-0.316
	-0.631
	-0.649
	-0.426
	-0.477
	-1.31
	-0.687
	-3.21
	-0.731
	-1.11
	-0.338
	-0.781
	-0.302
	-0.846
	-0.379
	-0.642
	-0.457
	-0.456
	-0.388
	-0.426
	-0.809
	-2.94
	-2.36
	-2.3
	-3.21
	-0.982
	-0.642
	-3.21
	-3.02
	-2.21
	-0.556
	-0.399
	-0.54
	-0.488
	-1.06
	-0.332
	-2.01
	-0.521
	-3.14
	-0.557
	-1.59
	-0.474
	-0.837
	-0.345
	-3.05
	-0.411
	-0.463
	-0.707
	-0.443
	-2.93
	-1.1
	-0.569
	-2.8
	-0.404
	-0.598
	-0.972
	-0.434
	-0.883
	-0.869
	-2.64
	-0.315
	-0.446
	-1.17
	-0.372
	-0.806
	-0.389
	-0.594
	-0.548
	-0.695
	-0.475
	-2.02
	-1.36
	-3
	-3.49
	-0.363
	-0.335
	-0.362
	-1.14
	-0.64
	-2.92
	-1.04
	-0.429
	-2.26
	-0.451
	-1.33
	-0.427
	-0.641
	-0.489
	-0.75
	-0.553
	-0.507
	-0.468
	-0.568
	-0.785
	-0.641
	-0.657
	-0.566
	-1.05
	-0.503
	-0.457
	-0.918
	-0.709
	-0.621
	-0.847
	-0.511
	-0.411
	-2.1
	-2.61
	-0.503
	-3.15
	-2.89
	-2.04
	-2.8
	-3.01
	-1.17
	-0.803
	-3.06
	-0.415
	-2.87
	-0.615
	-1.14
	-2.56
	-0.533
	-1.39
	-2.85
	-2.64
	-3.46
	-2.56
	-0.597
	-1.91
	-3.1
	-1.74
	-2.18
	-2.32
	-0.413
	-0.892
	-2.55
	-0.461
	-0.543
	-2.44
	-2.8
	-0.493
	-2.6
	-0.802
	-0.507
	-0.716
	-2.33
	-0.457
	-2.43
	-0.709
	-0.557
	-0.464
	-3.17
	-0.607
	-0.334
	-0.709
	-2.81
	-2.35
	-0.457
	-0.651
	-1.07
	-0.433
	-0.526
	-3.09
	-1.18
	-0.555
	-1.94
	-0.306
	-0.51
	-0.982
	-3.22
	-0.472
	-0.335
	-1.03
	-1.31
	-0.697
	-0.344
	-0.699
	-2.32
	-0.717
	-0.421
	-2.97
	-0.769
	-2.88
	-0.599
	-0.654
	-0.672
	-2.91
	-0.857
	-0.321
	-2.69
	-0.818
	-3.08
	-1.04
	-2.37
	-0.707
	-0.553
	-0.962
	-1.02
	-0.927
	-0.503
	-0.341
	-1.07
	-2.39
	-0.493
	-2.36
	-2.37
	-3.09
	-2.07
	-0.702
	-0.693
	-2.39
	-0.492
	-0.772
	-0.496
	-1.1
	-0.342
	-0.376
	-0.426
	-0.403
	-0.435
	-0.752
	-0.342
	-0.338
	-0.748
	-2.44
	-2.58
	-2.42
	-0.937
	-2.96
	-1.19
	-0.35
	-0.732
	-0.453
	-0.741
	-0.312
	-2.54
	-0.73
	-2.59
	-0.629
	-0.933
	-0.684
	-3.46
	-2.33
	-0.643
	-2.92
	-2.78
	-3.17
	-0.335
	-2.92
	-0.556
	-0.312
	-2.85
	-2.52
	-0.404
	-1.3
	-1.72
	-0.583
	-1.01
	-2.46
	-2.38
	-0.501
	-0.361
	-0.459
	-0.673
	-2.65
	-0.716
	-3.25
	-0.454
	-0.333
	-0.369
	-0.776
	-0.416
	-0.375
	-0.443
	-3
	-0.588
	-2.96
	-2.93
	-2.34
	-2.92
	-0.411
	-0.796
	-1.16
	-0.477
	-0.303
	-0.885
	-0.869
	-0.782
	-0.478
	-2.82
	-2.12
	-0.772
	-2.81
	-1.14
	-1.17
	-0.31
	-3.03
	-0.321
	-1.78
	-0.679
	-1
	-2.55
	-2.8
	-1.93
	-0.452
	-0.312
	-0.994
	-0.686
	-2.34
	-0.454
	-0.664
	-2.05
	-0.839
	-0.342
	-2.9
	-2.66
	-1
	-0.531
	-2.78
	-0.833
	-0.831
	-2.96
	-0.484
	-0.731
	-2.38
	-0.419
	-2.62
	-0.489
	-2.4
	-2.6
	-2.03
	-2.64
	-0.396
	-0.921
	-0.499
	-0.419
	-3.64
	-0.677
	-0.747
	-3.01
	-0.8
	-0.479
	-2.32
	-2.49
	-0.656
	-0.952
	-0.352
	-0.703
	-2.82
	-2.62
	-0.647
	-0.389
	-0.385
	-0.537
	-0.585
	-2.82
	-2.61
	-0.641
	-0.696
	-0.419
	-0.526
	-0.914
	-0.41
	-0.432
	-0.71
	-2.92
	-2.56
	-0.509
	-1.17
	-0.981
	-0.654
	-0.795
	-1.02
	-2.94
	-1.11
	-2.8
	-2.3
	-0.407
	-0.988
	-2.16
	-0.539
	-0.384
	-1.96
	-1.32
	-0.364
	-0.742
	-0.905
	-2.96
	-0.745
	-2.21
	-0.7
	-0.304
	-0.382
	-0.345
	-1.56
	-2.95
	-2.78
	-2.84
	-0.393
	-0.408
	-0.347
	-2.66
	-0.509
	-0.329
	-0.307
	-0.61
	-1.89
	-2.08
	-2.76
	-0.423
	-2.45
	-0.968
	-2.86
	-0.575
	-2.44
	-0.323
	-2.52
	-0.358
	-0.717
	-0.598
	-0.514
	-2.99
	-2.07
	-3.18
	-1.74
	-2.66
	-0.474
	-0.371
	-2.09
	-3.17
	-0.738
	-0.512
	-0.484
	-0.43
	-0.531
	-0.844
	-0.353
	-0.403
	-2.37
	-0.447
	-0.522
	-2.75
	-0.865
	-2.71
	-0.386
	-0.386
	-0.324
	-2.55
	-0.399
	-2.94
	-0.362
	-0.477
	-0.916
	-1.06
	-0.53
	-1.07
	-3.03
	-3.15
	-1.29
	-1.3
	-0.963
	-0.393
	-1.32
	-1.3
	-1.13
	-0.47
	-0.558
	-2.95
	-0.585
	-0.594
	-3.18
	-0.648
	-0.385
	-1.15
	-0.477
	-2.66
	-0.905
	-0.997
	-0.477
	-0.451
	-0.344
	-1.11
	-0.687
	-2.94
	-3.06
	-2.68
	-0.333
	-0.594
	-0.32
	-3.19
	-1.22
	-2.9
	-0.562
	-0.37
	-2.88
	-2.84
	-2.82
	-0.406
	-0.653
	-0.459
	-0.715
	-1.35
	-0.581
	-2.41
	-1.76
	-0.388
	-1.35
	-2.97
	-0.91
	-0.557
	-2.35
	-3.03
	-1.16
	-0.912
	-2.76
	-1.15
	-0.442
	-0.35
	-1.84
	-0.64
	-0.66
	-0.445
	-2.92
	-2.98
	-0.534
	-0.731
	-0.506
	-0.618
	-0.314
	-0.484
	-0.903
	-0.318
	-0.56
	-0.529
	-0.334
	-1.06
	-1.18
	-3.03
	-0.323
	-0.428
	-0.459
	-2.1
	-0.417
	-0.436
	-0.657
	-0.923
	-0.621
	-1.24
	-3.41
	-0.316
	-1.88
	-1.3
	-0.595
	-0.512
	-2.32
	-3
	-2.76
	-2.16
	-3.08
	-0.749
	-0.411
	-2.18
	-0.32
	-1.14
	-0.418
	-2.61
	-2.92
	-0.494
	-0.449
	-2.68
	-1.1
	-0.489
	-0.431
	-0.981
	-2.68
	-2.8
	-1.42
	-1.14
	-0.676
	-0.408
	-2.51
	-0.554
	-0.498
	-0.709
	-2.71
	-2.2
	-2.15
	-0.423
	-2.85
	-2.84
	-0.326
	-0.622
	-0.984
	-2.81
	-1.59
	-0.611
	-1.04
	-1.1
	-1.08
	-0.36
	-3.25
	-1
	-0.632
	-0.372
	-3.13
	-2.74
	-0.336
	-0.654
	-0.546
	-2.94
	-0.55
	-2.46
	-3.09
	-0.423
	-2.92
	-2
	-3.09
	-0.653
	-0.366
	-1.23
	-2.67
	-2.38
	-0.499
	-0.68
	-1.05
	-0.804
	-0.351
	-0.408
	-1.1
	-0.99
	-0.676
	-0.312
	-1.71
	-0.461
	-0.464
	-0.408
	-0.435
	-0.485
	-0.662
	-0.911
	-2.36
	-3.12
	-0.425
	-2.85
	-0.412
	-1.01
	-2.64
	-0.525
	-3.29
	-0.853
	-1.36
	-0.568
	-0.532
	-0.509
	-0.534
	-2.13
	-0.862
	-1.35
	-2.9
	-0.403
	-0.684
	-0.691
	-3.43
	-2.42
	-0.571
	-2.42
	-0.799
	-3.31
	-0.386
	-0.821
	-0.513
	-3.25
	-2.28
	-2.44
	-0.541
	-0.544
	-0.344
	-0.877
	-1.9
	-0.477
	-0.904
	-3.06
	-0.934
	-3.01
	-2.1
	-1.13
	-2.12
	-1.6
	-2.57
	-0.396
	-0.766
	-2.3
	-0.662
	-0.388
	-1.15
	-2.64
	-2.24
	-2.47
	-0.427
	-0.768
	-3.31
	-0.608
	-1.26
	-0.683
	-0.945
	-0.525
	-0.693
	-0.592
	-2.4
	-2.63
	-1.09
	-1.24
	-0.921
	-2.26
	-0.799
	-2.64
	-2.7
	-2.08
	-0.378
	-0.974
	-0.302
	-0.59
	-3.26
	-0.584
	-1.36
	-0.814
	-2.81
	-0.865
	-0.727
	-2.2
	-0.601
	-2.47
	-0.47
	-2.61
	-0.855
	-0.697
	-3.13
	-0.879
	-0.901
	-2.5
	-0.325
	-1.05
	-2.73
	-0.508
	-0.544
	-0.5
	-2.22
	-0.333
	-0.46
	-1.05
	-3.02
	-0.493
	-0.734
	-0.47
	-3.22
	-0.369
	-0.828
	-0.629
	-0.577
	-0.776
	-0.407
	-0.321
	-0.308
	-0.95
	-0.487
	-0.873
	-0.312
	-1.17
	-1.19
	-0.383
	-2.92
	-0.989
	-0.86
	-0.422
	-2.44
	-0.957
	-0.764
	-0.473
	-2.11
	-1.06
	-0.699
	-1.26
	-0.609
	-1.22
	-0.988
	-3.23
	-1.97
	-0.808
	-0.874
	-0.569
	-0.704
	-0.341
	-0.378
	-0.31
	-0.775
	-2.42
	-0.827
	-3.03
	-0.847
	-0.664
	-0.366
	-0.855
	-0.924
	-0.343
	-0.461
	-0.561
	-0.313
	-0.485
	-0.705
	-1.27
	-2.79
	-0.502
	-3.07
	-0.441
	-0.528
	-0.442
	-0.331
	-0.571
	-0.335
	-0.866
	-0.346
	-0.444
	-0.515
	-0.916
	-0.493
	-0.313
	-0.364
	-0.363
	-3.28
	-2.62
	-0.449
	-2.23
	-0.447
	-3.02
	-0.38
	-0.811
	-2.46
	-2.37
	-0.458
	-0.451
	-2.04
	-0.659
	-2.75
	-2.08
	-0.312
	-0.335
	-1.25
	-0.589
	-0.87
	-1.12
	-0.492
	-1.14
	-2.98
	-2.96
	-2.23
	-0.579
	-0.607
	-2.76
	-0.486
	-0.344
	-0.36
	-0.699
	-0.479
	-0.555
	-2.86
	-0.989
	-0.794
	-0.41
	-0.55
	-2.47
	-3.29
	-0.354
	-0.687
	-0.368
	-0.313
	-0.508
	-1.15
	-0.493
	-3.52
	-3.04
	-1.09
	-0.474
	-3.26
	-0.459
	-0.663
	-0.66
	-0.686
	-1.02
	-2.99
	-0.836
	-0.483
	-2.44
	-2.45
	-0.609
	-1.15
	-0.323
	-2.99
	-0.306
	-2.83
	-0.606
	-0.338
	-0.869
	-0.691
	-0.313
	-0.423
	-3.07
	-0.91
	-0.451
	-0.585
	-0.307
	-0.814
	-2.79
	-2.77
	-0.427
	-0.376
	-0.699
	-1.31
	-2.58
	-0.463
	-0.434
	-0.895
	-2.53
	-0.744
	-0.458
	-2.96
	-2.97
	-0.397
	-0.548
	-0.369
	-1.16
	-0.524
	-0.787
	-0.466
	-0.323
	-0.407
	-0.492
	-0.597
	-2.8
	-2.69
	-0.838
	-0.655
	-0.936
	-2.34
	-0.7
	-2.18
	-2.58
	-0.335
	-0.442
	-0.355
	-1.87
	-0.887
	-0.451
	-0.383
	-0.754
	-0.474
	-0.583
	-0.594
	-1.23
	-0.581
	-2.56
	-2.88
	-0.71
	-3.22
	-2.11
	-0.378
	-0.362
	-0.519
	-0.444
	-1.1
	-1.22
	-0.631
	-2.87
	-0.702
	-1.15
	-0.406
	-0.83
	-1.4
	-0.734
	-0.382
	-0.733
	-0.682
	-1.02
	-2.37
	-3.18
	-0.483
	-0.407
	-0.683
	-0.519
	-0.62
	-2.87
	-0.531
	-3.41
	-2.77
	-0.574
	-0.776
	-2.25
	-0.355
	-0.813
	-1.42
	-2.2
	-0.714
	-2.9
	-0.88
	-0.726
	-0.749
	-0.614
	-0.459
	-0.506
	-0.369
	-0.339
	-1.03
	-0.696
	-0.305
	-2.63
	-0.381
	-0.366
	-0.424
	-3.06
	-0.795
	-3.22
	-0.45
	-2.67
	-0.911
	-2.75
	-1.15
	-2.29
	-2.28
	-1.24
	-2.41
	-0.304
	-0.416
	-0.464
	-2.67
	-2.12
	-2.39
	-0.31
	-2.21
	-0.374
	-0.748
	-2.87
	-0.304
	-0.408
	-0.601
	-0.455
	-0.41
	-2.43
	-2.2
	-1.1
	-2.63
	-0.837
	-0.869
	-0.39
	-0.346
	-0.472
	-0.649
	-0.513
	-3.05
	-0.319
	-0.461
	-2.6
	-2.49
	-0.579
	-0.461
	-2.94
	-2.42
	-1.11
	-0.322
	-0.425
	-0.638
	-0.804
	-0.461
	-0.961
	-0.563
	-0.622
	-2.62
	-0.643
	-0.631
	-3.08
	-0.461
	-0.509
	-0.586
	-2.33
	-0.863
	-0.628
	-0.362
	-0.577
	-2.15
	-2.91
	-2.2
	-0.525
	-1.41
	-0.443
	-0.66
	-0.498
	-0.345
	-0.781
	-0.853
	-0.375
	-2.07
	-0.466
	-0.459
	-0.33
	-0.807
	-0.414
	-0.633
	-1.01
	-0.588
	-1.54
	-0.318
	-0.627
	-0.491
	-0.79
	-0.43
	-0.385
	-0.477
	-0.324
	-0.353
	-0.482
	-0.436
	-0.414
	-0.34
	-2.88
	-0.604
	-0.67
	-1.22
	-0.652
	-0.997
	-0.583
	-0.78
	-0.477
	-0.377
	-0.859
	-0.516
	-3.13
	-0.317
	-0.343
	-1.27
	-0.442
	-0.421
	-0.431
	-2.54
	-0.325
	-2.5
	-0.537
	-0.488
	-0.755
	-0.613
	-1.51
	-0.371
	-2.96
	-0.478
	-2.1
	-0.537
	-1.23
	-0.649
	-0.649
	-0.347
	-2.52
	-0.499
	-0.437
	-0.442
	-0.76
	-0.718
	-0.64
	-3.02
	-0.887
	-0.671
	-0.375
	-2.65
	-0.736
	-0.394
	-0.63
	-0.618
	-2.52
	-0.42
	-0.579
	-0.411
	-0.682
	-2.6
	-1.03
	-0.6
	-1.19
	-3.54
	-2.26
	-0.514
	-0.489
	-0.375
	-0.79
	-0.58
	-0.522
	-0.75
	-0.731
	-0.73
	-2.99
	-0.86
	-0.407
	-0.449
	-0.555
	-0.422
	-2.88
	-0.553
	-0.99
	-0.37
	-0.303
	-0.327
	-0.805
	-0.673
	-0.891
	-1.89
	-0.562
	-1.02
	-0.966
	-0.961
	-0.368
	-0.416
	-2.53
	-0.328
	-1.14
	-1.09
	-0.682
	-0.381
	-0.374
	-0.359
	-0.344
	-2.9
	-0.439
	-0.678
	-2.56
	-2.75
	-0.615
	-0.394
	-0.796
	-0.368
	-0.338
	-0.875
	-0.362
	-0.683
	-1.42
	-2.82
	-0.58
	-2.74
	-0.61
	-0.719
	-2.42
	-0.411
	-1.03
	-2.19
	-0.494
	-0.65
	-0.804
	-2.7
	-0.527
	-1.06
	-0.54
	-0.667
	-2.79
	-0.621
	-0.431
	-0.697
	-0.416
	-2.53
	-0.829
	-2.05
	-1.81
	-2.39
	-2.49
	-0.853
	-0.993
	-1.37
	-0.43
	-0.672
	-2.07
	-1.39
	-0.485
	-2.48
	-0.658
	-0.324
	-1.43
	-0.643
	-1.02
	-0.478
	-2.21
	-0.446
	-0.312
	-0.576
	-0.488
	-0.717
	-2.4
	-3.45
	-2.32
	-0.52
	-0.512
	-0.366
	-0.862
	-0.371
	-1.77
	-0.946
	-2.14
	-0.512
	-0.581
	-0.356
	-0.582
	-1.13
	-2.75
	-0.854
	-0.748
	-0.793
	-0.356
	-0.33
	-2.51
	-0.367
	-0.424
	-1.73
	-0.685
	-0.46
	-3.15
	-2.79
	-0.335
	-0.327
	-0.552
	-2.76
	-1.07
	-0.427
	-0.751
	-2.9
	-0.832
	-0.757
	-0.58
	-0.436
	-3.14
	-3.08
	-0.781
	-1.06
	-2.81
	-0.565
	-0.553
	-0.686
	-0.454
	-0.713
	-0.662
	-0.505
	-0.373
	-0.524
	-0.405
	-2.71
	-0.377
	-3.46
	-0.359
	-0.548
	-2.78
	-0.395
	-0.332
	-0.914
	-2.78
	-0.75
	-0.455
	-0.757
	-2.77
	-1.06
	-0.753
	-2.97
	-0.752
	-0.91
	-1.1
	-1.02
	-0.56
	-0.305
	-0.771
	-0.55
	-0.364
	-3.06
	-1.46
	-3.03
	-0.572
	-0.772
	-0.33
	-0.729
	-0.537
	-0.565
	-2.76
	-0.509
	-0.349
	-0.528
	-0.969
	-1.31
	-0.435
	-0.323
	-2.2
	-2.39
	-2.26
	-0.908
	-1.94
	-0.555
	-1.19
	-1.01
	-0.53
	-2.43
	-0.437
	-2.92
	-2.82
	-0.977
	-0.392
	-2.68
	-0.305
	-2.94
	-0.998
	-0.478
	-0.646
	-0.399
	-0.583
	-0.581
	-1.24
	-0.34
	-0.445
	-0.716
	-1.98
	-1.22
	-0.691
	-0.635
	-1.04
	-3.42
	-2.71
	-0.868
	-0.701
	-0.467
	-0.402
	-2.64
	-2.65
	-3.31
	-0.488
	-0.622
	-0.418
	-0.335
	-0.626
	-1.22
	-3.03
	-0.561
	-0.311
	-2.78
	-2.38
	-2.61
	-0.765
	-2.07
	-1.66
	-0.435
	-2.83
	-0.814
	-3.06
	-2.87
	-0.733
	-1.19
	-0.826
	-0.622
	-1.93
	-1.91
	-2.25
	-0.452
	-0.668
	-2.92
	-2.71
	-2.26
	-0.394
	-0.344
	-2.95
	-3.1
	-2.95
	-0.355
	-3.24
	-3.05
	-0.704
	-0.344
	-0.32
	-2.58
	-0.392
	-0.473
	-2.9
	-2.38
	-1.87
	-0.584
	-0.447
	-0.658
	-0.361
	-1.11
	-2.79
	-3.13
	-3.13
	-0.77
	-0.671
	-0.33
	-0.947
	-0.396
	-2.83
	-0.959
	-2.88
	-0.365
	-0.437
	-1.03
	-0.704
	-2.19
	-0.829
	-0.304
	-1.59
	-0.989
	-2.78
	-0.623
	-2.15
	-0.494
	-0.389
	-0.39
	-0.483
	-0.819
	-0.363
	-2.67
	-0.678
	-0.632
	-3.21
	-3.23
	-0.468
	-0.565
	-0.461
	-3.3
	-2.15
	-0.993
	-2.53
	-0.679
	-0.66
	-0.49
	-0.46
	-3.01
	-2.94
	-0.526
	-0.604
	-0.346
	-1.22
	-3.07
	-0.935
	-0.423
	-0.677
	-0.305
	-1.1
	-0.642
	-2.85
	-0.628
	-2.9
	-1.24
	-0.392
	-0.418
	-2.25
	-0.315
	-2.8
	-3.27
	-0.728
	-1.78
	-2.98
	-0.791
	-0.352
	-2.67
	-0.513
	-0.753
	-0.531
	-3.02
	-2.44
	-2.83
	-0.45
	-3.14
	-0.346
	-0.688
	-0.404
	-1.81
	-1.23
	-0.549
	-2.47
	-0.639
	-0.432
	-0.652
	-0.664
	-0.691
	-0.422
	-3.09
	-1.55
	-2.84
	-0.675
	-0.381
	-0.424
	-0.419
	-1.32
	-0.631
	-2.61
	-0.399
	-2.44
	-2.72
	-0.773
	-0.91
	-2.94
	-0.452
	-0.771
	-0.808
	-0.397
	-0.556
	-2.86
	-0.386
	-0.763
	-2.32
	-2.81
	-0.953
	-0.736
	-2.74
	-3.18
	-0.72
	-0.432
	-1.01
	-0.381
	-0.599
	-1.17
	-0.304
	-2.23
	-0.668
	-0.318
	-0.38
	-0.704
	-0.699
	-2.94
	-0.431
	-0.696
	-0.419
	-0.364
	-0.36
	-0.633
	-2.96
	-1.2
	-0.373
	-0.326
	-0.651
	-0.928
	-0.472
	-0.725
	-2.6
	-0.612
	-0.807
	-2.54
	-1.31
	-1.9
	-0.452
	-0.427
	-0.328
	-2.38
	-3.21
	-0.421
	-2.61
	-0.313
	-0.414
	-0.635
	-0.661
	-2.39
	-0.463
	-0.594
	-0.458
	-2.97
	-0.646
	-2.73
	-0.921
	-3.02
	-0.457
	-0.443
	-1.07
	-2.45
	-0.329
	-0.473
	-0.379
	-0.86
	-1.11
	-2.31
	-2.89
	-0.593
	-0.418
	-1.29
	-0.915
	-0.736
	-2.69
	-0.606
	-2.77
	-3.57
	-2.95
	-0.818
	-0.589
	-1.04
	-0.63
	-0.561
	-3.13
	-0.673
	-0.861
	-0.357
	-0.809
	-0.507
	-3.14
	-2.61
	-0.737
	-0.44
	-0.582
	-0.568
	-0.723
	-0.792
	-2.86
	-0.681
	-0.989
	-0.49
	-2.69
	-0.601
	-0.676
	-3.18
	-0.66
	-0.426
	-0.316
	-0.477
	-0.392
	-0.876
	-0.728
	-0.828
	-0.965
	-0.565
	-2.92
	-0.943
	-3.23
	-0.328
	-1.54
	-0.766
	-3.09
	-0.791
	-2.59
	-0.72
	-1.04
	-2.9
	-3.31
	-3.35
	-3.04
	-0.531
	-0.565
	-0.369
	-0.433
	-1.5
	-0.312
	-0.594
	-0.573
	-0.981
	-1.16
	-3.12
	-0.626
	-0.346
	-1.91
	-2.92
	-0.626
	-0.908
	-1.02
	-0.456
	-0.33
	-0.472
	-2.44
	-2.22
	-0.406
	-0.502
	-0.665
	-2.55
	-0.413
	-0.324
	-0.722
	-0.802
	-2.18
	-0.41
	-1.37
	-2.56
	-2.41
	-2.83
	-0.342
	-0.372
	-0.426
	-1.1
	-2.98
	-2.6
	-1.9
	-0.379
	-2.35
	-0.874
	-2.77
	-2.66
	-0.623
	-0.644
	-1.28
	-0.433
	-1.94
	-0.328
	-0.349
	-2.35
	-2.5
	-0.453
	-0.779
	-0.882
	-0.543
	-0.453
	-0.717
	-0.738
	-0.856
	-0.802
	-2.66
	-2.69
	-1.12
	-3.34
	-0.829
	-1.12
	-1
	-2
	-2.84
	-0.435
	-2.35
	-0.701
	-3.34
	-2.52
	-0.388
	-2.56
	-0.398
	-1.62
	-0.411
	-0.418
	-0.596
	-3.09
	-2.79
	-0.798
	-1.04
	-1.23
	-0.894
	-0.436
	-0.578
	-2.47
	-2.46
	-0.56
	-0.466
	-2.59
	-3
	-1.99
	-1.34
	-3.07
	-3.4
	-0.546
	-0.336
	-0.696
	-0.308
	-1.09
	-3.28
	-0.327
	-3
	-0.317
	-1.34
	-0.628
	-0.346
	-0.89
	-0.495
	-0.411
	-0.35
	-3.15
	-0.895
	-2.86
	-0.432
	-2.49
	-1.06
	-0.887
	-2.62
	-0.327
	-2.6
	-1.96
	-0.612
	-0.603
	-0.525
	-1.49
	-0.347
	-0.924
	-0.348
	-0.618
	-0.937
	-1.02
	-0.497
	-1.04
	-0.834
	-0.302
	-2.89
	-0.626
	-0.358
	-0.634
	-0.306
	-1.1
	-0.562
	-2.38
	-0.406
	-1.27
	-2.63
	-2.11
	-1.84
	-0.381
	-3.68
	-2.25
	-2.77
	-1.06
	-0.928
	-0.976
	-2.51
	-0.391
	-0.562
	-0.476
	-1.07
	-0.697
	-0.668
	-2.26
	-0.527
	-0.365
	-0.461
	-0.347
	-0.424
	-0.829
	-1.18
	-1.63
	-2.44
	-0.475
	-0.414
	-0.997
	-0.715
	-0.422
	-3.1
	-0.811
	-0.995
	-2.3
	-2.3
	-0.331
	-1.06
	-0.767
	-2.54
	-0.339
	-0.39
	-0.315
	-0.64
	-0.757
	-3.46
	-0.38
	-0.751
	-2.36
	-3.08
	-2.24
	-0.523
	-1.33
	-2.04
	-3.14
	-0.544
	-2.85
	-0.352
	-0.509
	-0.508
	-0.527
	-0.417
	-0.366
	-0.585
	-2.37
	-0.993
	-2.86
	-0.376
	-1.98
	-0.556
	-0.375
	-2.4
	-2.88
	-0.338
	-0.789
	-0.627
	-2.72
	-1
	-0.304
	-0.835
	-3.4
	-0.651
	-1.21
	-3.08
	-1.04
	-1.05
	-0.336
	-0.717
	-3.36
	-0.685
	-0.973
	-0.395
	-0.764
	-0.458
	-0.574
	-2.41
	-2.63
	-3.18
	-3.42
	-0.465
	-2.72
	-0.574
	-3.11
	-1.89
	-0.471
	-0.759
	-0.391
	-2.82
	-2.18
	-2.53
	-2.85
	-0.808
	-0.421
	-0.502
	-0.566
	-0.748
	-3.33
	-0.43
	-0.317
	-1.33
	-2.39
	-0.541
	-0.39
	-2.16
	-2.78
	-2.01
	-0.737
	-0.586
	-2.07
	-0.687
	-1.02
	-0.551
	-0.472
	-3.47
	-0.31
	-0.698
	-0.322
	-0.306
	-0.36
	-0.699
	-0.329
	-0.414
	-1.1
	-0.334
	-1.95
	-2.61
	-2.77
	-0.747
	-0.513
	-1.06
	-0.481
	-0.95
	-0.688
	-0.879
	-3.2
	-0.354
	-2.67
	-0.635
	-0.82
	-2.43
	-0.538
	-1.39
	-2.6
	-0.45
	-1.26
	-1.21
	-2.2
	-0.335
	-1.93
	-0.319
	-3
	-0.564
	-0.574
	-0.745
	-0.503
	-0.381
	-0.556
	-2.76
	-1.22
	-0.491
	-1.11
	-0.343
	-0.533
	-0.964
	-2.67
	-2.26
	-0.301
	-2.68
	-2.58
	-0.631
	-0.533
	-0.307
	-2.75
	-0.472
	-0.349
	-0.757
	-0.43
	-0.354
	-0.509
	-2.33
	-0.458
	-0.593
	-0.314
	-0.848
	-2.59
	-2.72
	-0.325
	-0.346
	-0.816
	-2.47
	-0.344
	-0.578
	-2.96
	-0.606
	-0.884
	-0.356
	-0.331
	-0.684
	-2.36
	-0.727
	-0.484
	-1.45
	-1.05
	-0.604
	-0.524
	-0.529
	-0.52
	-0.599
	-2.68
	-2.22
	-0.32
	-0.593
	-0.799
	-1.25
	-2.19
	-0.37
	-0.305
	-0.769
	-3.1
	-0.369
	-0.315
	-2.37
	-0.411
	-0.555
	-0.56
	-1.8
	-0.352
	-2.54
	-0.318
	-2.44
	-1.12
	-2.38
	-0.553
	-0.571
	-0.538
	-2.71
	-0.524
	-0.435
	-0.448
	-0.738
	-0.335
	-0.754
	-0.36
	-0.489
	-2.44
	-2.71
	-1.29
	-0.669
	-2.59
	-2.27
	-0.817
	-0.509
	-3.2
	-0.352
	-0.731
	-0.314
	-0.445
	-0.305
	-0.394
	-0.334
	-0.628
	-0.304
	-0.409
	-2.83
	-0.375
	-0.579
	-0.562
	-0.571
	-0.337
	-0.389
	-0.369
	-1.05
	-3.28
	-2.48
	-0.37
	-2.93
	-0.541
	-0.694
	-2.16
	-0.466
	-1.22
	-0.515
	-0.726
	-0.638
	-0.309
	-0.336
	-1.31
	-0.365
	-2.25
	-0.407
	-0.656
	-0.466
	-0.509
	-0.715
	-2.11
	-3.26
	-1.14
	-0.819
	-0.312
	-0.393
	-0.375
	-1.16
	-0.408
	-2.81
	-0.54
	-0.682
	-0.348
	-1.1
	-0.993
	-0.878
	-0.823
	-0.376
	-0.302
	-0.395
	-0.455
	-0.52
	-0.911
	-2.94
	-1.16
	-1.85
	-2.91
	-0.492
	-0.996
	-0.323
	-0.337
	-0.758
	-0.325
	-2.15
	-3.23
	-0.771
	-0.331
	-0.358
	-0.383
	-3.03
	-1.01
	-3.02
	-0.472
	-3.07
	-2.72
	-0.391
	-2.4
	-0.393
	-0.619
	-1.89
	-0.938
	-3.15
	-1.31
	-0.495
	-1.18
	-2.9
	-0.592
	-2.62
	-2.33
	-0.328
	-0.451
	-1.01
	-0.512
	-0.904
	-2.26
	-0.645
	-3.4
	-0.547
	-0.63
	-0.414
	-0.378
	-1.39
	-0.706
	-0.824
	-0.545
	-0.315
	-1.52
	-1.41
	-2.59
	-0.707
	-1.87
	-1.02
	-2.62
	-0.858
	-0.627
	-0.927
	-0.338
	-1.09
	-3.22
	-0.795
	-0.661
	-2.94
	-0.391
	-0.921
	-3.21
	-1.3
	-0.421
	-2.82
	-0.423
	-0.593
	-2.98
	-3.09
	-0.911
	-0.636
	-0.31
	-0.672
	-0.313
	-1.03
	-0.425
	-1.05
	-0.395
	-1.91
	-2.89
	-0.61
	-2.4
	-0.325
	-0.77
	-2.99
	-0.442
	-2.02
	-0.558
	-0.313
	-0.963
	-1.5
	-2.61
	-0.569
	-0.667
	-0.318
	-2.86
	-0.484
	-2.34
	-2.15
	-0.455
	-3.01
	-0.315
	-0.811
	-0.444
	-0.379
	-1.19
	-2.83
	-0.805
	-1.06
	-1.15
	-0.954
	-0.698
	-0.414
	-0.884
	-0.924
	-2.93
	-0.765
	-0.722
	-2.94
	-0.849
	-0.426
	-0.529
	-0.445
	-2.16
	-2.92
	-0.475
	-2.55
	-0.403
	-1.2
	-0.4
	-0.42
	-1.14
	-0.401
	-3.16
	-0.609
	-3.16
	-0.857
	-0.991
	-0.867
	-2.4
	-1.04
	-0.342
	-2.45
	-0.468
	-0.321
	-1.27
	-1.04
	-0.414
	-3.05
	-2.12
	-0.335
	-0.381
	-0.836
	-1.09
	-2.89
	-0.456
	-1.09
	-1.86
	-2.7
	-3.18
	-2.55
	-2.76
	-0.438
	-0.648
	-2.63
	-2.78
	-2.37
	-0.327
	-0.954
	-0.338
	-0.444
	-1.76
	-0.45
	-0.39
	-0.786
	-1.12
	-2.97
	-0.556
	-2.73
	-0.6
	-3.08
	-3.07
	-0.79
	-1.85
	-0.436
	-0.571
	-3.17
	-0.709
	-3.15
	-2.5
	-0.908
	-0.791
	-0.975
	-0.888
	-0.933
	-2.49
	-2.1
	-0.798
	-2.96
	-1.23
	-0.658
	-1.36
	-0.914
	-3.24
	-3.16
	-2.6
	-0.491
	-0.318
	-0.304
	-0.427
	-2.74
	-0.488
	-0.464
	-0.542
	-2.59
	-1.23
	-0.595
	-0.719
	-3.29
	-0.921
	-0.827
	-2.44
	-0.527
	-0.469
	-0.76
	-2.12
	-0.487
	-0.606
	-0.377
	-2.2
	-2.42
	-0.913
	-0.788
	-1.03
	-0.345
	-0.427
	-0.599
	-2.32
	-0.467
	-0.843
	-0.478
	-0.46
	-3.04
	-2.73
	-0.429
	-0.707
	-3.03
	-0.514
	-0.797
	-0.448
	-0.327
	-0.68
	-1.15
	-0.811
	-2.72
	-0.746
	-0.348
	-1.07
	-0.554
	-3.32
	-2.98
	-2.48
	-0.485
	-1.76
	-0.599
	-2.04
	-1.11
	-0.497
	-2.28
	-0.365
	-2.88
	-0.782
	-0.473
	-2.13
	-0.357
	-0.518
	-2.77
	-0.961
	-1.1
	-0.378
	-3.1
	-0.674
	-0.444
	-0.445
	-3.1
	-2.76
	-2.86
	-3.16
	-0.383
	-3.1
	-2.8
	-0.668
	-3.1
	-0.913
	-0.663
	-0.839
	-0.727
	-2.3
	-0.647
	-0.318
	-1.28
	-3.12
	-0.377
	-2.66
	-1.09
	-2.26
	-0.334
	-0.401
	-0.402
	-0.681
	-0.416
	-0.346
	-0.314
	-0.333
	-0.328
	-0.381
	-0.54
	-0.923
	-0.651
	-2.67
	-1.08
	-0.428
	-0.371
	-1.22
	-0.402
	-0.82
	-0.454
	-0.522
	-0.793
	-1.06
	-2.67
	-0.571
	-0.691
	-0.464
	-0.512
	-0.356
	-2.82
	-2.94
	-3.19
	-3.24
	-0.364
	-0.374
	-2.92
	-3.11
	-0.368
	-0.341
	-0.571
	-1.16
	-2.76
	-0.483
	-0.432
	-0.347
	-0.646
	-0.962
	-0.659
	-0.598
	-0.912
	-0.318
	-3.12
	-0.501
	-0.304
	-0.517
	-0.439
	-2.56
	-0.56
	-0.623
	-0.667
	-0.773
	-0.496
	-0.544
	-0.448
	-0.877
	-0.422
	-0.553
	-0.657
	-0.303
	-0.371
	-0.436
	-0.803
	-2.43
	-0.656
	-3.23
	-2.41
	-0.57
	-1.15
	-2.64
	-0.304
	-2.65
	-3.01
	-1.39
	-0.968
	-0.336
	-0.412
	-2.99
	-2.84
	-0.6
	-0.605
	-0.366
	-2.88
	-2.92
	-0.72
	-2.65
	-1.43
	-0.366
	-2.79
	-2.82
	-2.11
	-1.11
	-0.628
	-0.391
	-2.1
	-0.843
	-0.561
	-3.57
	-0.444
	-0.723
	-0.546
	-0.421
	-0.548
	-3
	-0.547
	-0.579
	-0.321
	-1.08
	-0.47
	-0.523
	-2.17
	-0.477
	-0.491
	-0.348
	-3.16
	-3.1
	-2.32
	-0.499
	-0.335
	-0.357
	-0.696
	-0.903
	-1.27
	-0.648
	-2.91
	-0.323
	-0.501
	-0.613
	-1.32
	-0.639
	-0.307
	-2.73
	-0.361
	-0.316
	-0.722
	-0.712
	-2.37
	-0.427
	-2.1
	-2.26
	-0.39
	-0.673
	-0.369
	-0.718
	-0.876
	-1.67
	-3.4
	-2.9
	-0.446
	-0.364
	-0.782
	-0.635
	-0.318
	-1.13
	-3.31
	-0.457
	-2.76
	-0.693
	-2.42
	-0.383
	-2.32
	-0.45
	-1.48
	-0.602
	-0.48
	-2.34
	-0.484
	-2.43
	-0.584
	-2.18
	-0.401
	-2.65
	-0.594
	-0.599
	-0.784
	-2.44
	-2.55
	-0.696
	-0.591
	-2.9
	-0.417
	-2.69
	-1.54
	-1.54
	-2.32
	-2.78
	-2.26
	-0.334
	-0.65
	-2.66
	-2.31
	-0.486
	-0.479
	-0.483
	-0.498
	-0.583
	-0.781
	-1.15
	-2.53
	-0.326
	-0.809
	-1.99
	-2.42
	-0.531
	-0.482
	-3.27
	-0.553
	-0.786
	-1.3
	-0.467
	-1.29
	-0.368
	-0.753
	-2.44
	-0.73
	-0.496
	-0.315
	-0.406
	-0.541
	-0.776
	-2.72
	-0.829
	-2.86
	-0.59
	-0.443
	-3.54
	-0.386
	-0.699
	-2.1
	-0.431
	-3.31
	-0.389
	-2.47
	-0.389
	-0.415
	-0.492
	-0.328
	-0.451
	-0.913
	-0.487
	-2.74
	-0.342
	-1.11
	-0.33
	-1.14
	-0.479
	-3.22
	-1.37
	-0.344
	-2.37
	-2.52
	-2.26
	-0.339
	-0.738
	-0.363
	-2.7
	-1.1
	-3.27
	-1.22
	-0.456
	-0.334
	-0.385
	-0.564
	-2.53
	-2.59
	-0.32
	-2.91
	-3.21
	-3.44
	-0.498
	-2.82
	-3.11
	-2.93
	-3.05
	-2.69
	-0.676
	-0.498
	-0.354
	-2.51
	-3.37
	-0.756
	-2.1
	-1.08
	-0.738
	-0.416
	-0.673
	-0.449
	-2.77
	-0.321
	-0.526
	-2.79
	-0.45
	-0.576
	-2.39
	-0.549
	-0.491
	-0.631
	-0.499
	-2.79
	-0.664
	-1.02
	-0.935
	-0.442
	-0.432
	-0.413
	-0.54
	-1.53
	-0.414
	-0.302
	-0.374
	-0.626
	-0.529
	-2.2
	-0.467
	-1.17
	-2
	-2.8
	-1.38
	-0.511
	-0.577
	-0.683
	-0.72
	-0.511
	-0.318
	-1.37
	-0.436
	-0.364
	-2.39
	-2.2
	-0.37
	-0.935
	-0.535
	-0.362
	-3.27
	-0.447
	-0.695
	-1.31
	-0.56
	-2.82
	-0.431
	-0.325
	-0.579
	-0.362
	-2.66
	-0.328
	-0.405
	-0.866
	-1.4
	-0.343
	-2.88
	-0.944
	-0.465
	-1.28
	-0.572
	-0.598
	-0.481
	-0.346
	-0.846
	-0.685
	-1.7
	-0.624
	-0.544
	-0.511
	-0.434
	-0.501
	-2.17
	-1.49
	-0.694
	-0.569
	-3.19
	-0.911
	-0.458
	-3.17
	-0.36
	-0.429
	-0.727
	-0.369
	-0.573
	-0.42
	-0.38
	-2.93
	-0.44
	-1.29
	-0.318
	-0.37
	-0.658
	-0.764
	-3.43
	-0.374
	-0.483
	-0.485
	-0.314
	-0.405
	-0.335
	-0.411
	-1.2
	-0.383
	-0.795
	-0.882
	-0.763
	-0.66
	-0.478
	-0.618
	-0.363
	-0.318
	-0.644
	-0.818
	-0.535
	-0.363
	-0.355
	-2.9
	-0.369
	-0.414
	-2.39
	-1.02
	-0.626
	-1.12
	-1.66
	-0.599
	-0.75
	-0.401
	-0.47
	-1.16
	-0.726
	-3.24
	-0.33
	-0.885
	-0.519
	-2.55
	-2.34
	-0.341
	-0.706
	-0.726
	-1.17
	-0.961
	-2.51
	-0.541
	-1.14
	-0.635
	-0.711
	-0.549
	-0.367
	-0.714
	-0.514
	-2.39
	-0.615
	-0.478
	-2.79
	-2.21
	-1.41
	-0.909
	-2.4
	-0.333
	-0.843
	-2.66
	-0.456
	-1.2
	-2.28
	-2.52
	-0.483
	-3.15
	-0.489
	-0.909
	-0.549
	-0.476
	-0.35
	-2.17
	-2.59
	-1
	-2.67
	-1.24
	-2.92
	-1.87
	-2.52
	-0.721
	-2.46
	-1.27
	-3.11
	-0.881
	-0.578
	-0.818
	-0.632
	-2.84
	-0.398
	-3.15
	-0.332
	-1.3
	-0.401
	-2.93
	-0.804
	-0.776
	-0.373
	-2.51
	-1.63
	-2.77
	-0.382
	-2.33
	-0.355
	-0.853
	-0.375
	-0.33
	-0.319
	-0.846
	-2.56
	-0.498
	-2.86
	-2.28
	-0.428
	-0.453
	-0.354
	-1
	-1.96
	-1.43
	-2.31
	-1.09
	-3.08
	-2.11
	-3.17
	-0.712
	-1.07
	-0.836
	-0.884
	-3.37
	-0.612
	-0.653
	-0.907
	-3.07
	-0.822
	-0.575
	-2.69
	-2.98
	-1.22
	-1.06
	-3.15
	-0.413
	-0.732
	-0.445
	-1.03
	-2.3
	-0.824
	-1.23
	-1.03
	-0.366
	-0.416
	-0.614
	-0.806
	-0.977
	-0.383
	-0.672
	-0.592
	-0.437
	-0.446
	-0.654
	-0.409
	-2.34
	-2.01
	-1.25
	-0.419
	-1.96
	-2.51
	-2.89
	-2.86
	-0.654
	-0.817
	-0.568
	-0.65
	-0.521
	-0.353
	-0.738
	-0.422
	-0.322
	-0.316
	-0.381
	-1.17
	-2.74
	-2.99
	-3.1
	-0.434
	-0.76
	-2.29
	-2.13
	-0.519
	-0.441
	-2.45
	-0.51
	-0.611
	-3.01
	-0.367
	-2.65
	-0.622
	-0.557
	-0.734
	-0.716
	-2.22
	-0.436
	-0.886
	-2.41
	-0.551
	-0.99
	-0.687
	-1.65
	-0.324
	-0.353
	-0.505
	-2.67
	-0.402
	-0.394
	-2.34
	-1.1
	-0.509
	-0.434
	-0.398
	-1
	-1.15
	-1.92
	-0.336
	-0.339
	-3.47
	-1.16
	-1.44
	-3.18
	-0.4
	-0.385
	-1.6
	-0.309
	-0.333
	-1.2
	-0.813
	-0.568
	-0.544
	-0.593
	-0.435
	-0.641
	-0.983
	-2.46
	-2.52
	-0.402
	-2.75
	-0.706
	-0.852
	-0.523
	-0.988
	-1.19
	-2.99
	-0.859
	-1.97
	-3.15
	-2.8
	-0.331
	-0.381
	-1.47
	-2.57
	-3
	-0.551
	-0.521
	-0.954
	-0.335
	-2.85
	-0.438
	-0.308
	-0.896
	-2.01
	-0.349
	-0.622
	-1.45
	-0.907
	-0.423
	-0.864
	-0.372
	-0.824
	-3.26
	-0.677
	-2.33
	-0.397
	-0.521
	-3.1
	-3.46
	-0.824
	-1.06
	-0.423
	-2.5
	-0.601
	-0.92
	-1.3
	-0.456
	-0.426
	-2.89
	-0.349
	-3.02
	-2.68
	-0.416
	-0.893
	-3.12
	-1.5
	-2.83
	-1
	-1.23
	-0.63
	-0.915
	-0.537
	-0.427
	-3.11
	-0.693
	-2.91
	-2.39
	-0.534
	-2.71
	-0.381
	-0.893
	-0.461
	-0.395
	-0.497
	-0.335
	-3.26
	-0.423
	-0.445
	-0.412
	-0.5
	-2.8
	-0.665
	-0.626
	-0.611
	-1.16
	-2.6
	-1.08
	-0.936
	-0.929
	-0.35
	-0.514
	-3.11
	-0.443
	-2.45
	-2.88
	-1.16
	-0.799
	-0.316
	-1.45
	-0.337
	-0.658
	-1.02
	-0.499
	-0.679
	-1.14
	-0.35
	-0.87
	-1.62
	-0.473
	-0.515
	-0.821
	-3.08
	-1.09
	-2.03
	-2.44
	-0.736
	-2.58
	-3.02
	-0.679
	-0.709
	-0.33
	-0.44
	-0.834
	-0.779
	-2.32
	-0.437
	-2.77
	-2.71
	-0.394
	-0.651
	-0.576
	-0.486
	-1.02
	-2.2
	-0.637
	-0.523
	-2.69
	-0.477
	-2.45
	-1.18
	-1.02
	-0.739
	-2.24
	-2.8
	-2.78
	-1.28
	-0.831
	-2.9
	-3.17
	-0.536
	-0.43
	-1.15
	-0.357
	-0.694
	-0.432
	-0.428
	-3.18
	-0.484
	-2.96
	-1.37
	-0.479
	-0.58
	-0.341
	-0.962
	-0.304
	-2.89
	-0.584
	-0.455
	-0.775
	-0.565
	-3.06
	-0.755
	-0.375
	-2.87
	-1.04
	-0.426
	-0.737
	-3.01
	-0.713
	-0.573
	-3.24
	-0.313
	-2.66
	-0.516
	-2.99
	-0.685
	-0.375
	-2.83
	-0.725
	-2.89
	-0.686
	-2.24
	-2.97
	-1.44
	-2.43
	-0.479
	-2.21
	-2.38
	-0.594
	-2.99
	-0.993
	-0.347
	-2.68
	-2.87
	-0.659
	-0.556
	-0.814
	-0.617
	-3.11
	-0.449
	-0.46
	-0.414
	-1.06
	-0.403
	-1.11
	-2.65
	-0.44
	-0.307
	-3.04
	-0.768
	-2.58
	-2.72
	-0.306
	-2.29
	-2.82
	-2.94
	-0.528
	-0.527
	-2.47
	-0.767
	-1.26
	-0.331
	-0.62
	-0.332
	-2.59
	-0.871
	-0.33
	-2.69
	-0.411
	-0.384
	-1.98
	-2.51
	-0.893
	-0.391
	-1.31
	-1.03
	-0.364
	-0.823
	-2.05
	-2.32
	-0.44
	-2.96
	-0.558
	-2.84
	-0.689
	-1.16
	-0.504
	-1.53
	-3.09
	-2.8
	-0.708
	-2.22
	-0.785
	-0.459
	-0.45
	-0.618
	-0.843
	-0.313
	-2.6
	-2.24
	-0.363
	-0.542
	-2.23
	-0.754
	-0.964
	-0.488
	-0.373
	-0.394
	-2.92
	-0.463
	-2.94
	-0.394
	-2.59
	-0.603
	-0.924
	-0.543
	-1.4
	-0.983
	-0.306
	-2.95
	-2.99
	-0.833
	-0.671
	-0.72
	-0.687
	-0.339
	-0.604
	-0.352
	-1.34
	-2.11
	-1.4
	-0.393
	-0.323
	-1.14
	-2.6
	-0.527
	-0.602
	-0.366
	-0.396
	-0.697
	-0.433
	-0.559
	-2.41
	-1.54
	-1.98
	-0.441
	-0.76
	-0.547
	-0.372
	-3.17
	-2.81
	-0.895
	-0.444
	-0.673
	-0.429
	-1.44
	-0.346
	-0.55
	-0.379
	-2.77
	-0.303
	-2.49
	-0.315
	-0.482
	-0.404
	-0.591
	-2.8
	-1.19
	-0.555
	-2.69
	-0.655
	-2.86
	-0.672
	-0.488
	-0.347
	-1.24
	-2.76
	-1.34
	-0.439
	-2.31
	-0.464
	-0.958
	-0.422
	-3.01
	-0.594
	-0.417
	-0.476
	-0.447
	-2.47
	-0.75
	-0.696
	-0.471
	-2.55
	-0.67
	-0.343
	-0.885
	-0.473
	-0.339
	-0.489
	-2.36
	-1.53
	-0.777
	-1.63
	-0.327
	-2.53
	-0.606
	-0.513
	-0.342
	-1.5
	-3
	-2.88
	-0.696
	-0.447
	-0.317
	-0.354
	-0.355
	-3.21
	-3.02
	-0.968
	-0.638
	-0.734
	-0.31
	-0.358
	-2.8
	-0.53
	-1.18
	-0.589
	-0.771
	-0.314
	-1.09
	-0.807
	-3
	-0.475
	-0.567
	-0.86
	-0.482
	-3.12
	-0.506
	-2.63
	-2.15
	-0.686
	-0.407
	-0.691
	-2.37
	-0.806
	-0.682
	-0.365
	-2.8
	-0.361
	-0.575
	-1.54
	-0.325
	-1.27
	-0.908
	-0.682
	-0.856
	-0.33
	-2.76
	-2.41
	-0.549
	-2.23
	-3.09
	-0.776
	-1.22
	-0.847
	-2.79
	-0.555
	-0.781
	-1.24
	-3.07
	-2.5
	-2.28
	-0.83
	-0.564
	-0.705
	-0.386
	-0.427
	-1.08
	-2.91
	-2.55
	-1.28
	-0.543
	-0.869
	-0.362
	-2.6
	-0.347
	-0.615
	-0.976
	-0.488
	-2.19
	-1.13
	-0.768
	-0.793
	-0.583
	-0.515
	-0.422
	-0.79
	-1.86
	-0.312
	-2.7
	-0.36
	-0.979
	-0.595
	-0.483
	-0.544
	-0.816
	-2.84
	-2.4
	-1.19
	-3.42
	-2.65
	-0.363
	-0.786
	-0.515
	-0.549
	-3.1
	-0.462
	-0.601
	-0.574
	-2.94
	-2.77
	-2.69
	-0.706
	-0.691
	-0.399
	-1.49
	-0.666
	-1.02
	-0.308
	-0.434
	-0.66
	-1.3
	-2.33
	-1.71
	-0.597
	-2.03
	-0.558
	-0.55
	-0.373
	-0.95
	-0.546
	-0.618
	-0.36
	-2.77
	-0.533
	-0.312
	-0.37
	-0.586
	-0.515
	-0.709
	-0.551
	-0.721
	-0.847
	-0.701
	-0.403
	-0.357
	-0.724
	-0.521
	-0.402
	-0.592
	-0.715
	-0.939
	-0.387
	-0.475
	-1.11
	-1.13
	-0.664
	-2.6
	-3.14
	-0.65
	-0.56
	-0.552
	-0.365
	-3.17
	-2.21
	-3.12
	-0.846
	-0.878
	-0.465
	-0.557
	-0.335
	-3.01
	-0.501
	-0.474
	-2.89
	-1.22
	-0.307
	-2.59
	-2.38
	-0.961
	-0.504
	-0.598
	-2.2
	-0.62
	-0.359
	-0.78
	-0.337
	-0.496
	-1.13
	-0.635
	-2.37
	-0.889
	-1.33
	-0.581
	-1.03
	-2.71
	-3.06
	-0.368
	-0.392
	-3.05
	-0.788
	-0.391
	-1.16
	-0.333
	-0.362
	-0.909
	-3.05
	-0.355
	-0.741
	-1.04
	-0.494
	-0.334
	-3.33
	-0.611
	-2.25
	-2.18
	-2.57
	-3.04
	-2.47
	-0.31
	-1.25
	-1.77
	-0.653
	-3.04
	-0.602
	-0.319
	-0.451
	-1.91
	-0.302
	-2.96
	-0.871
	-0.344
	-0.573
	-0.349
	-0.702
	-0.985
	-2.03
	-0.539
	-0.776
	-0.719
	-3.52
	-0.403
	-1.99
	-0.454
	-2.97
	-0.993
	-0.42
	-0.525
	-0.453
	-1.97
	-0.66
	-0.716
	-2.43
	-2.41
	-3.13
	-0.343
	-0.448
	-0.452
	-1.27
	-0.527
	-3.05
	-0.373
	-0.314
	-0.883
	-0.563
	-0.312
	-0.42
	-2.32
	-0.498
	-0.457
	-0.799
	-0.462
	-0.52
	-0.412
	-2.59
	-0.323
	-0.503
	-0.723
	-0.758
	-2.62
	-0.435
	-0.791
	-0.824
	-3.34
	-2.73
	-1.89
	-0.423
	-1.17
	-1.5
	-0.802
	-1.24
	-1.32
	-0.424
	-0.63
	-0.941
	-2.79
	-2.31
	-0.546
	-1.17
	-0.384
	-0.413
	-1.45
	-3.03
	-2.97
	-0.9
	-2.27
	-0.305
	-0.749
	-2.65
	-0.589
	-0.923
	-1.2
	-0.405
	-2.31
	-2.81
	-0.399
	-0.581
	-0.468
	-0.436
	-0.888
	-3.11
	-0.685
	-1.06
	-0.679
	-3
	-0.696
	-0.539
	-2.76
	-3.05
	-0.333
	-0.704
	-0.948
	-0.512
	-2.14
	-0.711
	-0.353
	-0.555
	-2.82
	-0.628
	-0.805
	-2.15
	-3.29
	-0.327
	-1.03
	-0.376
	-1.09
	-0.367
	-0.512
	-0.438
	-3.03
	-0.355
	-2.98
	-3.1
	-1.01
	-3.04
	-2.54
	-2.16
	-0.555
	-0.41
	-0.464
	-0.935
	-0.398
	-0.306
	-0.375
	-1.56
	-0.715
	-0.381
	-1.43
	-2.74
	-2.9
	-0.347
	-0.591
	-3.14
	-0.944
	-3.07
	-2.47
	-0.492
	-0.914
	-0.732
	-0.575
	-1.19
	-3.38
	-0.588
	-0.405
	-0.368
	-3.15
	-0.519
	-2.42
	-0.838
	-0.591
	-0.726
	-3
	-0.355
	-0.484
	-0.432
	-2.24
	-0.914
	-2.85
	-3.04
	-3.4
	-0.463
	-0.942
	-0.885
	-0.502
	-0.321
	-0.326
	-0.934
	-2.71
	-3.1
	-2.67
	-0.56
	-2.76
	-0.451
	-0.775
	-1.34
	-2.76
	-2.89
	-0.447
	-0.643
	-2.91
	-0.89
	-0.343
	-0.497
	-0.473
	-2.61
	-0.408
	-2.76
	-0.341
	-0.338
	-2.73
	-3.04
	-1.07
	-0.441
	-0.307
	-0.474
	-2.33
	-0.744
	-0.719
	-0.513
	-0.317
	-0.94
	-2.38
	-0.414
	-0.665
	-0.846
	-2.69
	-2.91
	-2.05
	-2.82
	-2.59
	-0.552
	-0.582
	-2.25
	-0.931
	-0.782
	-2.21
	-0.45
	-0.868
	-0.539
	-2.7
	-1.34
	-3.3
	-0.585
	-0.504
	-0.367
	-0.426
	-1.15
	-2.35
	-1.13
	-0.557
	-0.387
	-0.549
	-0.651
	-0.557
	-2.25
	-0.318
	-0.394
	-0.341
	-0.716
	-0.802
	-0.715
	-3.13
	-3.55
	-2.28
	-1.14
	-2.53
	-0.594
	-2.43
	-2.11
	-0.467
	-0.508
	-0.809
	-2.55
	-0.509
	-1.2
	-0.364
	-0.409
	-1.03
	-0.463
	-2.68
	-0.409
	-0.374
	-1.1
	-2.85
	-0.521
	-1.56
	-2.73
	-0.482
	-0.836
	-0.747
	-0.44
	-0.717
	-2.84
	-3.03
	-3.12
	-0.351
	-2.77
	-0.515
	-3.31
	-0.564
	-0.358
	-0.947
	-0.504
	-0.516
	-0.486
	-0.753
	-1.12
	-2.71
	-2.27
	-0.578
	-0.678
	-0.799
	-0.851
	-1.36
	-2.67
	-2.97
	-0.875
	-2.12
	-1.22
	-0.949
	-1.96
	-3.17
	-0.654
	-0.57
	-0.676
	-2.84
	-2.59
	-2.44
	-2.43
	-2.73
	-0.383
	-0.32
	-0.368
	-2.41
	-1.03
	-0.452
	-2.69
	-1.41
	-1.35
	-1.58
	-0.381
	-0.46
	-2.51
	-0.843
	-0.516
	-0.531
	-0.478
	-0.345
	-0.381
	-1.91
	-0.779
	-0.815
	-0.404
	-2.65
	-3.51
	-0.432
	-0.526
	-2.76
	-2.43
	-0.559
	-0.849
	-0.335
	-0.577
	-0.807
	-0.387
	-0.488
	-0.493
	-0.467
	-2.77
	-0.37
	-0.621
	-0.344
	-0.427
	-2.49
	-0.396
	-0.39
	-0.454
	-0.772
	-0.589
	-0.677
	-0.454
	-0.438
	-2.92
	-0.392
	-2.4
	-3.03
	-0.41
	-0.812
	-2.55
	-0.426
	-0.489
	-0.318
	-0.627
	-0.55
	-2.72
	-0.989
	-0.558
	-0.647
	-1.03
	-1.91
	-0.461
	-0.811
	-0.48
	-0.379
	-1.42
	-0.626
	-0.597
	-2.48
	-0.306
	-0.396
	-0.893
	-0.527
	-2.72
	-0.44
	-2.41
	-2.81
	-2.43
	-0.904
	-2.44
	-0.678
	-0.325
	-0.481
	-0.587
	-2.2
	-2.76
	-2.93
	-0.768
	-2.19
	-0.352
	-2.52
	-0.605
	-2.96
	-0.511
	-0.716
	-0.337
	-0.628
	-0.625
	-0.44
	-0.386
	-0.518
	-2.64
	-0.462
	-0.624
	-0.369
	-0.398
	-0.324
	-0.738
	-0.689
	-3.29
	-0.436
	-0.954
	-1
	-2.45
	-0.431
	-1.13
	-0.895
	-0.479
	-2.76
	-0.524
	-0.487
	-0.604
	-0.538
	-0.76
	-2.46
	-3.04
	-0.445
	-0.61
	-2.65
	-2.82
	-0.465
	-0.353
	-3.18
	-0.333
	-0.531
	-0.493
	-0.478
	-2.39
	-0.504
	-0.682
	-2.51
	-2.14
	-0.494
	-0.362
	-0.322
	-0.528
	-0.622
	-2.79
	-0.597
	-2.15
	-0.52
	-0.423
	-0.706
	-0.796
	-0.645
	-0.514
	-0.659
	-0.491
	-2.83
	-2.71
	-2.47
	-1.02
	-0.894
	-2.71
	-3.1
	-0.419
	-0.706
	-1.13
	-0.553
	-0.389
	-0.421
	-0.451
	-0.438
	-0.482
	-2.31
	-0.316
	-0.492
	-1.08
	-2.94
	-0.385
	-1
	-0.352
	-0.375
	-1.45
	-0.319
	-2.1
	-0.44
	-2.53
	-3.23
	-0.662
	-0.368
	-3.22
	-0.388
	-2.81
	-0.342
	-1.15
	-3
	-0.458
	-0.77
	-0.652
	-0.458
	-2.65
	-0.609
	-0.45
	-2.62
	-1.08
	-0.353
	-0.928
	-0.349
	-1.3
	-2.77
	-0.715
	-0.623
	-2.01
	-0.361
	-0.729
	-2.83
	-3.19
	-0.307
	-1.78
	-2.07
	-0.427
	-2.97
	-2.5
	-0.911
	-0.365
	-1.11
	-1.09
	-0.463
	-2.48
	-0.434
	-3.01
	-2.36
	-0.904
	-0.402
	-2.96
	-1.14
	-0.785
	-0.447
	-0.347
	-2.46
	-0.636
	-0.68
	-2.82
	-1.53
	-2.48
	-3.32
	-2.67
	-2.75
	-0.561
	-0.367
	-0.423
	-0.519
	-0.669
	-3.09
	-0.548
	-3.31
	-3.06
	-2.91
	-0.359
	-0.871
	-3.22
	-0.875
	-1.13
	-0.818
	-0.48
	-0.572
	-0.353
	-2.31
	-0.635
	-0.496
	-0.408
	-0.672
	-2.85
	-0.546
	-0.552
	-0.743
	-1.76
	-0.495
	-0.605
	-0.343
	-0.482
	-0.425
	-2.41
	-0.366
	-0.403
	-0.393
	-2.58
	-1.8
	-2.47
	-2.49
	-0.915
	-2.99
	-0.971
	-0.44
	-0.676
	-0.35
	-1.35
	-0.779
	-0.476
	-2.39
	-2.33
	-0.529
	-0.893
	-2.2
	-2.94
	-0.487
	-3.06
	-2.87
	-0.367
	-0.655
	-0.37
	-0.719
	-2.64
	-2.91
	-1
	-0.684
	-0.337
	-0.951
	-0.682
	-2.48
	-0.456
	-0.793
	-0.317
	-0.64
	-3.28
	-1.05
	-0.311
	-0.401
	-0.413
	-0.428
	-0.832
	-0.857
	-2.96
	-0.557
	-0.403
	-0.465
	-1.22
	-2.97
	-0.435
	-0.873
	-2.9
	-0.882
	-0.841
	-0.437
	-3.62
	-2.55
	-2.4
	-0.362
	-2.79
	-0.751
	-0.6
	-2.05
	-0.34
	-3.1
	-1.14
	-0.403
	-0.552
	-0.378
	-0.477
	-0.449
	-0.814
	-0.503
	-2.53
	-0.651
	-2.51
	-0.311
	-0.64
	-3.23
	-0.842
	-3.2
	-0.637
	-0.323
	-2.81
	-0.516
	-0.396
	-1.05
	-0.615
	-0.429
	-3.18
	-3.15
	-0.376
	-0.939
	-2.46
	-2.32
	-2.43
	-0.303
	-2.62
	-0.363
	-0.791
	-0.408
	-0.989
	-0.478
	-0.435
	-0.814
	-1.56
	-0.44
	-0.683
	-3.4
	-2.37
	-0.819
	-2.3
	-0.5
	-2.25
	-0.595
	-0.362
	-0.868
	-0.33
	-1.16
	-0.324
	-0.676
	-2.56
	-0.556
	-2.71
	-2.93
	-0.972
	-0.857
	-0.561
	-1.56
	-2.97
	-0.721
	-2.37
	-0.577
	-1.75
	-3.27
	-1.06
	-0.548
	-0.371
	-1.11
	-2.89
	-2.17
	-0.326
	-2.71
	-0.811
	-0.469
	-0.407
	-0.598
	-2.55
	-2.95
	-0.668
	-0.5
	-1.28
	-1.13
	-2.95
	-0.414
	-2.3
	-0.348
	-2.47
	-0.699
	-2.01
	-0.366
	-2.95
	-0.998
	-0.419
	-1.17
	-0.847
	-2.18
	-2.98
	-0.548
	-1.03
	-0.348
	-0.79
	-0.683
	-0.358
	-2.8
	-3.61
	-0.61
	-0.535
	-0.535
	-0.639
	-0.582
	-0.798
	-2.62
	-2.8
	-0.613
	-2.9
	-3.03
	-2.98
	-2.72
	-0.97
	-0.334
	-0.84
	-3.2
	-2.27
	-0.981
	-0.842
	-0.353
	-0.702
	-1.38
	-1.86
	-0.566
	-2.96
	-2.38
	-0.346
	-1.13
	-2.61
	-2.99
	-2.81
	-0.716
	-0.755
	-0.655
	-0.94
	-3.43
	-0.551
	-2.35
	-0.756
	-1.01
	-2.04
	-2.69
	-0.915
	-0.936
	-0.847
	-0.361
	-1.67
	-0.694
	-0.573
	-1.42
	-0.406
	-1.19
	-0.409
	-2.29
	-0.412
	-3.14
	-0.348
	-0.616
	-2.86
	-0.517
	-0.677
	-3.51
	-0.472
	-1.25
	-3.06
	-0.464
	-0.404
	-0.879
	-0.434
	-2.99
	-0.543
	-0.84
	-1.94
	-1.24
	-2.02
	-2.56
	-2.77
	-2.63
	-0.375
	-0.522
	-2.29
	-0.357
	-0.638
	-3.06
	-1.28
	-2.53
	-3.13
	-0.384
	-0.518
	-3.04
	-0.508
	-2.19
	-0.544
	-0.454
	-0.334
	-2.14
	-0.503
	-1.24
	-0.394
	-0.315
	-0.65
	-0.888
	-0.416
	-0.949
	-2.01
	-3.04
	-0.54
	-3.68
	-3.1
	-0.341
	-0.364
	-0.558
	-3.29
	-0.567
	-0.323
	-0.994
	-1.3
	-1.24
	-1.25
	-2.2
	-3.03
	-1.19
	-2.17
	-1.29
	-0.965
	-0.61
	-0.383
	-0.586
	-0.78
	-0.871
	-0.765
	-0.404
	-0.535
	-0.5
	-3.26
	-2.05
	-1.19
	-0.311
	-1.13
	-0.377
	-0.527
	-0.334
	-1.17
	-0.616
	-0.732
	-0.552
	-0.306
	-1.25
	-0.628
	-0.599
	-2.11
	-0.321
	-1.39
	-0.741
	-2.88
	-2.44
	-3.42
	-3.35
	-2.59
	-0.794
	-0.629
	-0.334
	-2.7
	-0.627
	-0.564
	-0.331
	-0.509
	-2.3
	-0.412
	-0.505
	-3.25
	-0.993
	-3.03
	-0.455
	-0.542
	-0.342
	-0.992
	-0.325
	-2.34
	-0.539
	-0.808
	-0.404
	-2.89
	-0.438
	-2.03
	-0.753
	-0.522
	-2.65
	-0.497
	-1.33
	-0.318
	-2.81
	-0.677
	-2.37
	-0.424
	-2.41
	-0.822
	-0.878
	-1.13
	-0.585
	-1.11
	-0.551
	-0.345
	-0.375
	-0.684
	-2.54
	-0.385
	-0.31
	-0.519
	-0.354
	-2.56
	-1.13
	-0.476
	-3.09
	-0.744
	-0.348
	-2.9
	-2.74
	-0.62
	-0.991
	-3.07
	-0.511
	-0.396
	-1.89
	-0.701
	-0.343
	-0.703
	-0.37
	-0.969
	-0.733
	-0.86
	-0.438
	-0.677
	-0.93
	-0.36
	-0.692
	-0.972
	-0.392
	-2.87
	-2.59
	-2.72
	-0.55
	-1.97
	-2.46
	-2.03
	-3.11
	-0.485
	-0.375
	-0.46
	-2.22
	-0.305
	-2.64
	-0.753
	-3
	-2.71
	-2.61
	-0.621
	-0.53
	-2.58
	-3.05
	-0.728
	-2.22
	-1.21
	-0.414
	-2.89
	-0.677
	-2.98
	-0.443
	-2.26
	-0.588
	-0.302
	-3
	-1.04
	-2.98
	-0.553
	-0.384
	-2.65
	-0.61
	-3.1
	-2.9
	-0.525
	-2.19
	-1.6
	-0.673
	-0.344
	-0.769
	-0.469
	-0.846
	-2.41
	-0.508
	-0.553
	-1.03
	-0.759
	-0.515
	-0.304
	-0.393
	-0.309
	-0.549
	-0.602
	-0.854
	-0.517
	-0.918
	-2.42
	-2.11
	-1.13
	-2.84
	-0.72
	-0.565
	-0.322
	-2.59
	-0.433
	-0.895
	-2.96
	-2.15
	-0.472
	-0.638
	-0.446
	-1.85
	-1.32
	-2.41
	-0.591
	-0.938
	-2.48
	-0.431
	-0.525
	-0.725
	-3.21
	-2.01
	-2.61
	-0.404
	-0.43
	-1.91
	-0.33
	-0.325
	-0.337
	-0.945
	-2.4
	-3.3
	-0.965
	-0.843
	-0.342
	-0.455
	-0.407
	-0.436
	-2.22
	-0.862
	-2.88
	-0.422
	-0.731
	-0.811
	-0.439
	-0.306
	-1.22
	-0.454
	-2.75
	-0.409
	-0.476
	-2.39
	-0.606
	-0.344
	-0.601
	-0.311
	-1.12
	-0.452
	-1.2
	-0.437
	-2.36
	-1.04
	-0.604
	-0.319
	-2.39
	-2.74
	-0.372
	-0.657
	-1.09
	-0.468
	-2.58
	-0.455
	-3.22
	-3.05
	-0.415
	-0.335
	-0.564
	-0.359
	-0.896
	-0.428
	-0.543
	-0.346
	-0.308
	-0.636
	-0.838
	-3.15
	-1.3
	-0.958
	-0.645
	-0.326
	-2.26
	-0.694
	-0.431
	-2.27
	-0.459
	-2.57
	-0.584
	-1.16
	-0.57
	-0.9
	-0.618
	-3.11
	-0.312
	-0.437
	-2.1
	-0.89
	-0.306
	-0.788
	-2.56
	-0.715
	-2.02
	-2.32
	-2.86
	-0.878
	-3.23
	-0.753
	-2.19
	-0.701
	-3.05
	-0.357
	-2.77
	-0.421
	-0.816
	-0.528
	-0.502
	-0.801
	-0.74
	-1.12
	-3.15
	-0.904
	-0.373
	-0.438
	-0.67
	-0.419
	-1.22
	-0.678
	-0.395
	-2.24
	-1.91
	-0.628
	-3.11
	-0.826
	-3.59
	-0.49
	-2.7
	-0.421
	-2.62
	-0.338
	-0.46
	-2.64
	-2.74
	-0.39
	-0.581
	-2.64
	-0.777
	-1.23
	-1.28
	-1.2
	-0.559
	-2.72
	-0.734
	-0.607
	-0.643
	-0.322
	-3.11
	-2.54
	-0.503
	-0.323
	-2.77
	-0.499
	-0.879
	-0.864
	-2.62
	-0.617
	-0.619
	-2.73
	-0.46
	-2.22
	-0.513
	-0.527
	-2.08
	-0.727
	-0.431
	-0.408
	-0.325
	-2.36
	-0.47
	-0.683
	-1.08
	-0.495
	-2.55
	-0.612
	-2.17
	-2.75
	-0.78
	-0.712
	-2.82
	-0.438
	-0.723
	-2.71
	-2.85
	-2.65
	-1.89
	-0.306
	-2.54
	-0.57
	-2.51
	-0.478
	-0.797
	-0.382
	-0.366
	-2.78
	-0.648
	-2.31
	-2.59
	-0.52
	-3.14
	-0.685
	-0.55
	-1.37
	-1.09
	-0.442
	-0.449
	-0.464
	-0.826
	-0.643
	-0.576
	-2.04
	-2.95
	-2.22
	-0.807
	-2.84
	-0.577
	-0.573
	-0.765
	-0.625
	-0.663
	-0.856
	-0.915
	-0.805
	-3.22
	-3.2
	-0.354
	-0.461
	-0.389
	-0.494
	-1.1
	-2.71
	-0.971
	-0.557
	-0.5
	-0.746
	-0.419
	-2.88
	-2.87
	-0.446
	-0.803
	-1.1
	-0.561
	-0.379
	-0.986
	-2.89
	-0.662
	-0.441
	-0.425
	-0.597
	-0.773
	-0.411
	-3.07
	-0.327
	-2.72
	-0.988
	-2.59
	-0.477
	-2.83
	-3.01
	-0.418
	-0.4
	-0.692
	-2.82
	-0.635
	-2.73
	-3
	-0.612
	-0.699
	-0.853
	-0.409
	-0.307
	-0.546
	-1.15
	-0.883
	-1.79
	-0.837
	-0.984
	-0.342
	-1.05
	-2.54
	-2.39
	-0.396
	-0.713
	-2.98
	-0.793
	-1.05
	-0.35
	-0.738
	-3.04
	-2.41
	-2.65
	-3.22
	-0.588
	-0.597
	-1.12
	-0.642
	-1.05
	-0.705
	-0.43
	-0.361
	-1.13
	-0.744
	-0.475
	-2.33
	-3.08
	-0.581
	-0.354
	-0.642
	-0.953
	-1.14
	-2.36
	-0.321
	-0.599
	-0.489
	-0.809
	-0.511
	-2.82
	-1.98
	-0.31
	-0.37
	-0.362
	-0.69
	-0.394
	-2.84
	-0.503
	-1.96
	-0.407
	-2.11
	-0.558
	-2.59
	-0.466
	-0.496
	-1.13
	-0.632
	-2.3
	-0.858
	-3.22
	-0.668
	-3.06
	-1.3
	-0.405
	-0.602
	-0.539
	-0.66
	-2.19
	-0.452
	-0.413
	-0.458
	-2.08
	-0.599
	-0.335
	-0.388
	-0.642
	-2.74
	-0.455
	-1.12
	-2.32
	-1.89
	-1.09
	-1.29
	-2.99
	-0.528
	-0.55
	-2.48
	-0.989
	-0.809
	-2.31
	-3.06
	-2.78
	-0.973
	-2.49
	-0.538
	-2.58
	-2.93
	-0.761
	-2.82
	-0.387
	-0.326
	-0.638
	-0.65
	-0.691
	-0.331
	-0.382
	-0.663
	-2.21
	-0.323
	-0.531
	-0.495
	-3.09
	-0.986
	-0.342
	-0.626
	-2.19
	-1.94
	-0.915
	-2.25
	-3.2
	-0.729
	-0.613
	-0.443
	-0.449
	-0.488
	-2.94
	-0.418
	-3.09
	-0.745
	-2.84
	-3.17
	-0.531
	-1.14
	-0.365
	-0.462
	-0.464
	-0.418
	-3.02
	-1.11
	-2.23
	-0.863
	-0.543
	-0.565
	-2.02
	-2.74
	-3.09
	-0.408
	-0.772
	-0.773
	-0.639
	-0.385
	-0.386
	-2.73
	-0.76
	-0.693
	-0.751
	-0.357
	-0.418
	-0.492
	-0.546
	-1.62
	-0.37
	-1.32
	-0.595
	-0.809
	-1.43
	-2.89
	-2.43
	-1.06
	-0.569
	-3.01
	-0.642
	-0.485
	-2.99
	-0.787
	-0.493
	-0.535
	-0.405
	-0.702
	-0.757
	-2.91
	-0.772
	-0.335
	-2.96
	-0.31
	-0.346
	-3.02
	-2.78
	-3.04
	-0.858
	-1.15
	-0.549
	-3
	-2.23
	-1.9
	-3.36
	-0.466
	-0.495
	-1.35
	-0.392
	-2.82
	-0.338
	-0.716
	-1.38
	-0.496
	-0.331
	-0.515
	-1.86
	-0.404
	-0.365
	-1.15
	-0.738
	-1.07
	-2.54
	-0.323
	-2.69
	-2.38
	-2.21
	-1.07
	-1.1
	-0.438
	-0.458
	-2.98
	-0.332
	-0.486
	-0.37
	-2.79
	-0.561
	-2.36
	-0.684
	-1.27
	-2.3
	-2.91
	-0.347
	-0.452
	-0.707
	-2.98
	-0.933
	-0.304
	-0.361
	-0.586
	-3.36
	-2.63
	-0.968
	-2.83
	-0.349
	-1.36
	-0.848
	-0.383
	-2.77
	-1.09
	-2.69
	-0.347
	-3.31
	-0.371
	-0.582
	-0.379
	-0.878
	-2.47
	-0.677
	-0.687
	-0.544
	-0.887
	-0.738
	-0.613
	-2.69
	-2.95
	-0.745
	-2.74
	-2.85
	-0.696
	-0.633
	-0.342
	-0.602
	-2.71
	-0.312
	-0.922
	-0.323
	-1.12
	-0.696
	-2.26
	-0.628
	-1.01
	-0.61
	-2.3
	-0.415
	-0.683
	-0.509
	-0.484
	-1.29
	-2.92
	-2.44
	-0.825
	-0.518
	-3.34
	-0.353
	-0.55
	-0.462
	-0.791
	-0.337
	-3.07
	-0.627
	-0.696
	-1.09
	-3.15
	-0.348
	-2.67
	-2.4
	-2.85
	-0.314
	-1.27
	-0.745
	-0.652
	-2.36
	-0.516
	-0.559
	-0.374
	-1.93
	-0.323
	-0.591
	-2.18
	-0.65
	-2.21
	-0.447
	-2.85
	-0.413
	-1.63
	-0.417
	-0.374
	-0.572
	-0.696
	-1.82
	-1.02
	-0.304
	-2.35
	-0.571
	-2.76
	-0.399
	-0.819
	-0.36
	-0.332
	-0.367
	-3
	-2.64
	-1.52
	-2.83
	-2.73
	-2.87
	-1.03
	-0.843
	-2.71
	-1.31
	-0.547
	-0.664
	-0.362
	-2.2
	-0.418
	-0.479
	-0.799
	-0.441
	-0.344
	-0.447
	-1.08
	-0.836
	-1.2
	-2.38
	-0.353
	-2.4
	-1.14
	-0.357
	-0.335
	-3.01
	-3.07
	-2.91
	-0.317
	-0.705
	-0.321
	-2.58
	-0.427
	-1.93
	-0.387
	-0.623
	-3.14
	-0.392
	-0.371
	-0.531
	-0.48
	-0.831
	-0.496
	-3.07
	-2.78
	-0.542
	-2.57
	-2.55
	-2.21
	-0.411
	-2.88
	-1.42
	-2.54
	-2.47
	-0.662
	-0.652
	-0.594
	-0.597
	-0.328
	-0.743
	-0.511
	-0.519
	-0.312
	-2.63
	-0.467
	-0.303
	-0.819
	-0.386
	-0.56
	-0.989
	-2.88
	-2.78
	-2.41
	-3.09
	-1.51
	-0.559
	-0.627
	-0.754
	-0.401
	-0.847
	-0.411
	-0.671
	-0.629
	-1.08
	-0.538
	-0.316
	-0.31
	-0.664
	-0.337
	-0.693
	-0.417
	-3.04
	-0.372
	-2.42
	-0.31
	-2.43
	-2.59
	-0.91
	-2.2
	-0.491
	-0.355
	-0.769
	-0.514
	-0.91
	-0.483
	-0.487
	-0.674
	-0.872
	-0.363
	-2.74
	-0.613
	-0.408
	-0.633
	-0.413
	-2.94
	-2.09
	-2.3
	-1.11
	-2.78
	-3.24
	-3.02
	-0.417
	-0.561
	-0.331
	-0.325
	-0.597
	-0.511
	-3.16
	-0.46
	-1.3
	-0.572
	-2.83
	-2.27
	-1.17
	-0.768
	-0.409
	-0.446
	-1
	-0.579
	-0.599
	-0.509
	-2.69
	-0.335
	-0.729
	-2.46
	-0.461
	-0.578
	-2.01
	-0.782
	-0.363
	-2.47
	-0.344
	-2.69
	-0.556
	-3.18
	-0.809
	-0.591
	-0.391
	-2.85
	-2.95
	-0.548
	-0.432
	-0.677
	-0.425
	-0.648
	-1.93
	-2.78
	-0.439
	-0.349
	-1.36
	-0.644
	-1.9
	-0.343
	-2.95
	-0.67
	-2.58
	-0.445
	-3.07
	-0.629
	-0.354
	-0.805
	-0.457
	-2.54
	-2.05
	-0.406
	-0.53
	-2.18
	-0.388
	-0.714
	-0.498
	-0.71
	-0.372
	-0.603
	-0.727
	-1.53
	-0.812
	-2.78
	-0.353
	-0.463
	-0.324
	-0.54
	-2.87
	-0.63
	-1.06
	-0.501
	-0.81
	-0.344
	-0.917
	-3.02
	-2.84
	-0.44
	-0.309
	-0.47
	-2.5
	-0.421
	-1.97
	-0.377
	-0.448
	-2.11
	-0.615
	-0.66
	-0.4
	-0.44
	-0.308
	-0.572
	-1.28
	-1.15
	-1.38
	-2.51
	-0.478
	-2.9
	-2.11
	-0.35
	-2.89
	-3.23
	-2.64
	-0.553
	-0.455
	-0.751
	-0.788
	-0.607
	-0.551
	-2.71
	-0.347
	-0.679
	-0.908
	-3.55
	-2.58
	-2.98
	-0.38
	-0.72
	-3.05
	-0.602
	-0.386
	-3.37
	-2.77
	-1.03
	-0.616
	-3.06
	-3.07
	-2.6
	-2.45
	-0.611
	-0.559
	-0.63
	-0.311
	-0.706
	-0.56
	-0.464
	-0.609
	-0.349
	-0.426
	-0.587
	-0.961
	-3.21
	-0.641
	-1.08
	-2.64
	-2.23
	-2.02
	-2.18
	-0.494
	-0.676
	-0.874
	-0.495
	-0.412
	-0.378
	-3.16
	-0.508
	-2.74
	-0.794
	-0.301
	-1.09
	-1.07
	-0.414
	-0.576
	-0.488
	-0.975
	-2.27
	-1.1
	-2.26
	-2.7
	-0.304
	-2.73
	-2.66
	-1.08
	-0.756
	-0.351
	-2.22
	-1.09
	-0.529
	-0.505
	-0.394
	-0.629
	-2.73
	-2.54
	-0.316
	-1.01
	-0.591
	-0.932
	-0.712
	-1.1
	-0.38
	-0.566
	-0.873
	-3.1
	-0.39
	-2.68
	-0.587
	-2.17
	-0.559
	-0.373
	-3.01
	-1.63
	-0.343
	-2.84
	-0.935
	-0.49
	-0.751
	-2.81
	-0.591
	-0.624
	-2.9
	-3.16
	-2.68
	-0.427
	-3.11
	-0.77
	-0.324
	-0.384
	-0.31
	-0.477
	-0.574
	-2.58
	-2.42
	-2.16
	-1.03
	-1.88
	-0.53
	-0.413
	-3.02
	-2.9
	-2.52
	-0.605
	-2.32
	-2.72
	-0.784
	-0.73
	-1.71
	-2.03
	-0.334
	-0.567
	-2.52
	-3.1
	-0.403
	-2.83
	-0.664
	-1.91
	-0.383
	-3.34
	-0.391
	-0.668
	-0.649
	-0.718
	-2.32
	-2.85
	-1.14
	-0.634
	-1.96
	-2.5
	-1.14
	-0.41
	-0.58
	-0.354
	-0.347
	-0.527
	-2.67
	-0.476
	-0.655
	-0.597
	-2.32
	-0.343
	-0.706
	-0.786
	-0.986
	-0.33
	-0.33
	-0.719
	-2.47
	-0.488
	-0.342
	-0.565
	-1.14
	-2.68
	-0.396
	-2.38
	-2.34
	-0.437
	-0.563
	-0.328
	-0.516
	-0.46
	-3.02
	-0.788
	-2.87
	-0.443
	-2.07
	-0.467
	-2.87
	-0.62
	-0.368
	-0.521
	-0.705
	-1.27
	-1.12
	-1.13
	-0.373
	-0.451
	-0.958
	-1.01
	-0.329
	-1.31
	-0.388
	-0.595
	-2.91
	-0.545
	-2.76
	-2.88
	-0.305
	-1
	-0.54
	-0.665
	-0.956
	-1.9
	-3.46
	-0.586
	-2.08
	-0.621
	-0.497
	-2.1
	-0.335
	-3
	-1.12
	-0.655
	-2.86
	-0.714
	-0.397
	-0.434
	-2.62
	-0.353
	-0.747
	-0.466
	-2.43
	-3.04
	-0.442
	-1.03
	-3.09
	-0.534
	-2.1
	-0.959
	-0.676
	-0.406
	-2.45
	-0.581
	-2.85
	-0.482
	-0.332
	-0.564
	-0.993
	-2.47
	-2.07
	-2.74
	-2.9
	-0.322
	-2.05
	-0.521
	-0.798
	-1.64
	-0.651
	-0.447
	-0.803
	-0.526
	-2.26
	-0.658
	-0.596
	-0.601
	-0.399
	-1.88
	-2.5
	-0.355
	-2.2
	-2.66
	-2.98
	-0.868
	-0.368
	-0.578
	-2.67
	-0.864
	-2.29
	-0.412
	-0.357
	-0.321
	-0.561
	-0.506
	-0.591
	-2.03
	-2.74
	-0.323
	-2.74
	-0.591
	-0.586
	-0.429
	-1.02
	-0.351
	-0.928
	-0.339
	-1.22
	-0.711
	-0.456
	-2.28
	-0.543
	-2.39
	-0.319
	-0.513
	-0.525
	-0.643
	-0.452
	-0.448
	-0.802
	-0.33
	-0.648
	-0.493
	-2.43
	-0.336
	-2.9
	-0.673
	-0.435
	-0.52
	-3.09
	-0.469
	-0.562
	-1.13
	-0.38
	-2.98
	-0.332
	-1.82
	-0.78
	-0.699
	-1.13
	-0.516
	-0.617
	-0.768
	-0.703
	-2.34
	-0.523
	-0.778
	-0.863
	-0.485
	-0.313
	-0.511
	-0.6
	-0.582
	-0.397
	-2.69
	-1.11
	-1.26
	-3.05
	-0.337
	-0.649
	-0.488
	-2.85
	-2.61
	-2.29
	-1.03
	-2.39
	-2.95
	-0.92
	-0.599
	-0.723
	-0.313
	-3.15
	-2.74
	-0.329
	-2.14
	-0.905
	-0.424
	-0.911
	-0.357
	-0.334
	-0.423
	-2.17
	-0.767
	-0.395
	-3.03
	-0.302
	-0.977
	-0.71
	-0.359
	-2.99
	-0.649
	-0.682
	-0.395
	-0.472
	-2.41
	-3.3
	-0.984
	-0.511
	-2.17
	-0.468
	-0.405
	-2.83
	-0.505
	-0.519
	-3
	-2.85
	-0.356
	-0.566
	-0.327
	-0.635
	-1.09
	-1.22
	-1.09
	-0.453
	-0.862
	-3.24
	-0.668
	-2.58
	-1.05
	-2.28
	-0.388
	-2.99
	-3.03
	-0.46
	-0.896
	-0.323
	-2.51
	-0.686
	-3.06
	-0.94
	-2.38
	-0.551
	-2.58
	-3.47
	-0.594
	-0.308
	-0.44
	-0.872
	-0.636
	-0.73
	-0.732
	-0.943
	-0.443
	-1.62
	-0.521
	-2.76
	-0.812
	-2.82
	-0.406
	-0.528
	-0.843
	-0.665
	-2.36
	-0.518
	-1.11
	-0.436
	-0.327
	-2.22
	-0.753
	-0.58
	-0.754
	-0.322
	-0.369
	-2.51
	-0.721
	-3.06
	-0.604
	-0.477
	-0.38
	-0.411
	-0.637
	-0.44
	-1.17
	-0.39
	-1.31
	-2.21
	-0.717
	-2.28
	-0.989
	-0.365
	-0.441
	-1.19
	-0.82
	-0.345
	-0.443
	-3.4
	-0.315
	-2.41
	-0.398
	-2.52
	-0.39
	-0.63
	-0.312
	-1.23
	-3.1
	-0.357
	-0.374
	-2.64
	-0.5
	-3.13
	-1.1
	-0.815
	-0.601
	-0.331
	-0.494
	-2.61
	-0.687
	-0.846
	-0.687
	-0.672
	-2.43
	-0.314
	-0.321
	-0.626
	-0.826
	-0.821
	-2.39
	-0.538
	-0.467
	-2.11
	-0.487
	-0.313
	-0.617
	-2.54
	-0.548
	-0.386
	-0.52
	-2.07
	-0.518
	-0.788
	-0.327
	-2.99
	-2.44
	-2.66
	-0.589
	-0.63
	-0.51
	-3.09
	-2.84
	-0.325
	-0.571
	-2.49
	-1.37
	-0.557
	-3.21
	-0.555
	-0.443
	-0.312
	-0.473
	-0.419
	-1.34
	-0.496
	-1.2
	-0.492
	-0.594
	-3.13
	-0.992
	-2.37
	-1.3
	-1.52
	-0.383
	-0.503
	-0.82
	-2.02
	-2.12
	-2.52
	-0.596
	-0.867
	-1.14
	-1.59
	-2.16
	-0.422
	-0.642
	-0.707
	-3.03
	-0.641
	-0.417
	-0.528
	-2.75
	-1.02
	-0.618
	-0.317
	-0.628
	-0.454
	-0.322
	-0.765
	-0.366
	-2.87
	-0.501
	-1.28
	-0.598
	-0.452
	-1.09
	-0.468
	-0.415
	-0.363
	-3.03
	-1.2
	-1.71
	-0.982
	-3.02
	-1.32
	-0.335
	-0.777
	-0.621
	-3.12
	-0.342
	-0.443
	-2.45
	-1.2
	-0.321
	-2.9
	-0.349
	-0.678
	-0.659
	-3.06
	-0.339
	-0.679
	-2.44
	-0.477
	-0.518
	-0.508
	-2.5
	-0.377
	-3.03
	-1.93
	-0.384
	-2.95
	-0.572
	-2.06
	-0.343
	-2.46
	-0.351
	-0.676
	-0.622
	-0.5
	-0.533
	-0.853
	-2.04
	-2.1
	-0.535
	-0.433
	-0.579
	-2.69
	-2.35
	-1.18
	-0.422
	-3.26
	-2.85
	-0.833
	-0.43
	-0.302
	-1.57
	-2.52
	-0.646
	-0.786
	-2.62
	-0.904
	-0.404
	-0.687
	-1.26
	-0.449
	-0.506
	-0.749
	-2.07
	-3.19
	-2.51
	-0.384
	-0.815
	-0.461
	-2.27
	-2.28
	-2.69
	-2.28
	-0.354
	-0.679
	-0.564
	-0.339
	-1.03
	-0.511
	-0.473
	-0.473
	-0.508
	-0.973
	-0.752
	-0.907
	-0.839
	-1.1
	-3.33
	-0.43
	-0.867
	-2.54
	-1.18
	-0.388
	-0.336
	-2.78
	-0.81
	-0.423
	-0.321
	-1.02
	-0.62
	-2.52
	-1.2
	-2.15
	-0.334
	-1.17
	-3.02
	-0.475
	-0.648
	-0.694
	-2.43
	-2.27
	-0.332
	-2.54
	-2.76
	-0.498
	-1.03
	-0.334
	-3.17
	-0.345
	-0.491
	-2.59
	-2.49
	-3.36
	-0.385
	-2.43
	-2.92
	-0.5
	-0.329
	-0.417
	-3.07
	-0.58
	-0.771
	-0.343
	-0.864
	-0.713
	-0.669
	-0.371
	-0.442
	-0.481
	-3.07
	-0.579
	-0.943
	-0.612
	-2.36
	-0.304
	-2.8
	-2.56
	-0.394
	-0.353
	-0.569
	-0.431
	-0.569
	-2.44
	-0.363
	-2.68
	-0.553
	-0.332
	-0.431
	-0.901
	-3.11
	-2.63
	-0.573
	-0.807
	-1.03
	-0.475
	-0.467
	-0.324
	-2.86
	-2.62
	-0.528
	-0.699
	-0.462
	-0.56
	-0.436
	-2.04
	-0.306
	-0.496
	-0.887
	-2.52
	-0.607
	-2.71
	-2.74
	-2.64
	-0.625
	-0.861
	-0.575
	-3.22
	-0.448
	-2.42
	-0.738
	-0.604
	-0.7
	-0.479
	-0.316
	-2.31
	-0.779
	-0.335
	-1.08
	-0.846
	-1.7
	-0.838
	-0.839
	-0.7
	-2.98
	-3.04
	-3
	-2.3
	-0.421
	-0.831
	-0.983
	-2.85
	-0.721
	-3.24
	-0.748
	-1.11
	-0.853
	-0.736
	-0.85
	-0.522
	-3.37
	-0.861
	-0.62
	-2.91
	-1.25
	-0.994
	-0.326
	-3.03
	-3.19
	-0.314
	-1.12
	-0.662
	-0.303
	-1.48
	-0.448
	-0.425
	-0.351
	-2.51
	-0.704
	-0.969
	-0.312
	-0.333
	-2.15
	-0.354
	-3.14
	-0.654
	-2.64
	-2.88
	-1.76
	-0.556
	-0.55
	-0.381
	-0.779
	-0.345
	-0.787
	-0.41
	-0.35
	-0.365
	-0.605
	-0.414
	-0.399
	-0.481
	-2.91
	-2.68
	-2.23
	-1.09
	-0.72
	-0.583
	-2.84
	-3.36
	-0.393
	-0.405
	-0.305
	-2.81
	-0.517
	-0.572
	-0.519
	-0.678
	-0.662
	-2.85
	-0.493
	-0.313
	-0.358
	-2.48
	-2.8
	-1.21
	-1.12
	-3.08
	-2.6
	-0.468
	-2.8
	-2.62
	-0.354
	-0.488
	-0.308
	-1.18
	-0.56
	-1.29
	-0.496
	-0.397
	-0.574
	-0.359
	-0.324
	-1.2
	-0.626
	-1.3
	-1.01
	-0.556
	-1.66
	-0.562
	-0.367
	-0.333
	-2.6
	-1.05
	-0.426
	-3.2
	-0.634
	-0.447
	-0.32
	-3.04
	-1.8
	-3.13
	-3.03
	-0.514
	-0.692
	-0.487
	-0.637
	-0.838
	-1.14
	-0.895
	-0.432
	-0.54
	-2.91
	-2.21
	-0.75
	-0.657
	-2.03
	-0.439
	-0.468
	-0.665
	-0.39
	-2.49
	-1.06
	-3.24
	-0.458
	-0.585
	-0.302
	-0.428
	-0.42
	-1.07
	-3.14
	-1.33
	-0.592
	-0.424
	-0.464
	-2.19
	-0.591
	-0.309
	-0.578
	-1.1
	-1.1
	-1.49
	-2.72
	-0.639
	-0.66
	-2.63
	-0.435
	-2.6
	-0.461
	-0.638
	-2.43
	-0.319
	-0.319
	-0.401
	-0.446
	-0.448
	-2.77
	-2.2
	-0.358
	-2.61
	-3.06
	-2.91
	-0.629
	-3.02
	-0.916
	-0.586
	-2.34
	-0.785
	-0.816
	-1.43
	-1.15
	-0.474
	-2.44
	-1.69
	-3.35
	-1.07
	-0.575
	-0.323
	-2.33
	-0.309
	-0.758
	-2.88
	-0.517
	-0.393
	-0.456
	-0.663
	-0.364
	-0.546
	-0.433
	-3.4
	-0.447
	-0.316
	-0.829
	-2.18
	-0.338
	-2.93
	-3.16
	-2.43
	-0.618
	-2.45
	-3.41
	-1.01
	-0.642
	-2.68
	-0.402
	-0.443
	-0.399
	-0.443
	-0.759
	-0.541
	-2.79
	-2.79
	-0.866
	-0.32
	-0.352
	-2.91
	-0.553
	-0.642
	-0.703
	-0.427
	-3.3
	-3.06
	-0.799
	-0.53
	-2.48
	-0.509
	-2.08
	-2.03
	-0.489
	-0.326
	-2.77
	-3.01
	-1.29
	-0.504
	-0.715
	-0.338
	-0.484
	-0.951
	-0.454
	-2.55
	-2.5
	-0.392
	-3.06
	-3.18
	-2.44
	-0.648
	-0.638
	-2.66
	-0.548
	-1.39
	-0.436
	-0.337
	-0.329
	-2.73
	-1.79
	-0.586
	-0.573
	-2.86
	-0.53
	-0.799
	-2.06
	-0.79
	-0.922
	-2.05
	-0.42
	-1.91
	-2.3
	-2.84
	-0.522
	-0.608
	-0.436
	-0.695
	-3.06
	-0.391
	-2.9
	-0.529
	-0.537
	-0.445
	-0.717
	-3.41
	-3.01
	-0.634
	-0.434
	-3.21
	-0.342
	-0.779
	-0.938
	-2.71
	-0.565
	-2.38
	-0.408
	-0.396
	-0.374
	-0.566
	-0.799
	-2.55
	-0.823
	-0.544
	-1.15
	-0.51
	-0.73
	-0.587
	-0.319
	-0.551
	-2.38
	-0.6
	-1.93
	-0.381
	-0.792
	-0.832
	-0.581
	-1.28
	-2.29
	-0.536
	-3.19
	-0.635
	-2.63
	-0.378
	-0.699
	-1.18
	-1.02
	-0.79
	-1.78
	-0.318
	-0.323
	-2.87
	-2.5
	-2.31
	-2.21
	-0.703
	-0.635
	-0.459
	-0.698
	-1.02
	-0.336
	-2.59
	-0.557
	-0.544
	-3.11
	-0.651
	-3.07
	-2.06
	-2.4
	-0.433
	-1.1
	-0.689
	-0.565
	-0.792
	-1.13
	-0.319
	-0.35
	-1.51
	-0.398
	-0.396
	-3.04
	-2.97
	-0.4
	-2.91
	-0.629
	-0.308
	-1.92
	-1.28
	-0.685
	-0.518
	-0.437
	-3.3
	-0.609
	-0.682
	-0.541
	-3.14
	-0.4
	-1.94
	-3.03
	-0.549
	-3.1
	-0.559
	-2.57
	-0.499
	-3.15
	-2.29
	-0.838
	-0.879
	-1.81
	-2.65
	-1.03
	-0.46
	-3.24
	-1.04
	-0.389
	-1.08
	-0.557
	-2.63
	-2.45
	-1.39
	-1.02
	-0.846
	-2.01
	-0.59
	-0.52
	-2.16
	-0.664
	-3.29
	-2.77
	-0.457
	-2.12
	-0.694
	-0.861
	-0.915
	-0.42
	-2.59
	-0.548
	-0.924
	-1.17
	-0.522
	-0.42
	-0.639
	-0.549
	-0.461
	-2.62
	-0.324
	-0.468
	-1.98
	-0.875
	-2.65
	-3.2
	-0.78
	-0.522
	-3
	-0.535
	-2.43
	-2.36
	-3.06
	-0.358
	-0.358
	-0.572
	-0.373
	-2.11
	-0.402
	-0.524
	-0.39
	-0.475
	-1.03
	-2.9
	-0.386
	-0.452
	-0.655
	-1.15
	-2.31
	-0.545
	-0.369
	-1.99
	-0.366
	-0.532
	-0.521
	-2.9
	-0.413
	-0.472
	-0.431
	-0.543
	-0.316
	-0.333
	-2.94
	-3.11
	-0.543
	-1.1
	-0.724
	-2.41
	-0.835
	-1.17
	-2.65
	-0.313
	-0.486
	-0.492
	-1.22
	-0.415
	-2.3
	-0.864
	-0.647
	-0.44
	-2.61
	-0.554
	-0.429
	-0.638
	-0.33
	-0.46
	-0.902
	-2.85
	-0.945
	-0.683
	-0.536
	-0.31
	-1.01
	-1.14
	-0.436
	-0.505
	-0.47
	-1.92
	-0.359
	-3.59
	-0.575
	-2.1
	-1.23
	-3.03
	-0.55
	-0.541
	-0.398
	-0.402
	-3.15
	-2.71
	-0.991
	-0.603
	-0.608
	-2.91
	-0.965
	-0.374
	-0.334
	-0.458
	-0.413
	-3.05
	-2.63
	-0.325
	-0.596
	-1.05
	-2.63
	-1.6
	-0.473
	-0.793
	-1.18
	-1.09
	-0.456
	-0.906
	-0.548
	-0.375
	-2.59
	-0.703
	-0.435
	-0.523
	-0.454
	-2.48
	-2.19
	-0.383
	-0.778
	-2.66
	-0.766
	-0.556
	-0.537
	-1.1
	-3.06
	-1.34
	-0.488
	-2.4
	-0.31
	-2.4
	-2.52
	-1.5
	-2.03
	-0.863
	-2.98
	-0.445
	-0.935
	-2.83
	-0.604
	-0.334
	-1.25
	-2.77
	-2.36
	-1.08
	-2.92
	-0.616
	-0.718
	-0.587
	-2.93
	-0.346
	-0.336
	-0.309
	-2.37
	-0.414
	-0.641
	-0.457
	-1.12
	-0.666
	-0.854
	-0.68
	-0.363
	-0.503
	-0.339
	-2.52
	-2.54
	-0.393
	-0.655
	-0.495
	-0.438
	-0.508
	-0.868
	-0.534
	-0.672
	-2.33
	-0.362
	-0.837
	-0.366
	-0.549
	-1.38
	-3.16
	-1.94
	-3.07
	-2.7
	-0.357
	-2.92
	-0.648
	-0.306
	-0.375
	-2.17
	-2.82
	-0.468
	-0.555
	-0.492
	-2.88
	-0.608
	-0.42
	-1.2
	-0.986
	-0.541
	-0.668
	-3.03
	-2.25
	-1.28
	-2.39
	-2.57
	-0.718
	-3.12
	-0.319
	-1.63
	-0.378
	-1.17
	-3.32
	-0.875
	-1.12
	-1.05
	-0.595
	-1.04
	-0.6
	-1.06
	-3.28
	-0.348
	-2.94
	-3.08
	-2.49
	-0.478
	-2.08
	-0.345
	-0.816
	-0.84
	-0.571
	-0.64
	-0.537
	-0.748
	-2.49
	-2.52
	-1.19
	-0.312
	-2.76
	-0.508
	-0.41
	-0.42
	-0.344
	-2.1
	-0.599
	-2.98
	-0.315
	-0.975
	-0.751
	-2.21
	-1.16
	-0.317
	-0.359
	-0.439
	-2.14
	-0.314
	-0.402
	-0.506
	-3.14
	-3.24
	-2.55
	-0.645
	-3.11
	-0.594
	-0.464
	-1.08
	-2.96
	-0.54
	-0.583
	-0.705
	-0.401
	-0.388
	-0.31
	-0.66
	-0.53
	-0.39
	-0.425
	-0.342
	-3.09
	-0.674
	-1.42
	-0.948
	-1.02
	-2.47
	-1.22
	-0.401
	-3.23
	-0.972
	-0.336
	-0.328
	-0.321
	-1.76
	-1.93
	-0.371
	-0.816
	-0.323
	-1.33
	-2.62
	-0.335
	-0.424
	-0.326
	-0.391
	-0.594
	-1.29
	-0.795
	-1
	-0.405
	-2.53
	-3.18
	-1.53
	-0.992
	-0.774
	-0.83
	-0.747
	-1.07
	-0.848
	-1.32
	-1.14
	-0.509
	-0.327
	-0.576
	-2.75
	-2.19
	-0.854
	-2.49
	-0.573
	-0.548
	-2.47
	-2.57
	-0.655
	-0.554
	-0.742
	-0.781
	-0.427
	-1.25
	-3.08
	-0.857
	-0.819
	-3.39
	-2.43
	-2.58
	-0.46
	-1.38
	-0.338
	-0.665
	-2.91
	-0.358
	-0.392
	-0.824
	-0.632
	-2.5
	-2.05
	-3.05
	-1.24
	-0.433
	-2.84
	-0.958
	-0.777
	-0.553
	-0.774
	-0.355
	-0.311
	-2.48
	-0.4
	-2.91
	-0.611
	-0.878
	-0.437
	-2.61
	-0.412
	-2.21
	-3.01
	-0.55
	-0.397
	-2.77
	-0.718
	-0.792
	-3
	-3.29
	-0.317
	-0.597
	-0.718
	-0.329
	-0.438
	-2.25
	-0.59
	-1.09
	-2.56
	-1.03
	-0.896
	-0.453
	-2.92
	-2.93
	-2.35
	-0.4
	-0.921
	-2.06
	-0.394
	-2.26
	-2.27
	-0.385
	-1.16
	-0.428
	-0.666
	-0.604
	-0.592
	-0.59
	-2.91
	-0.585
	-0.308
	-2.49
	-2.13
	-3.03
	-0.701
	-2.4
	-2.55
	-2.85
	-2.49
	-2.78
	-0.474
	-0.866
	-2.86
	-0.348
	-1.16
	-0.405
	-0.482
	-0.397
	-0.878
	-0.36
	-0.518
	-0.835
	-0.309
	-0.605
	-0.476
	-2.79
	-3
	-0.838
	-3.05
	-0.411
	-0.719
	-0.62
	-2.12
	-0.34
	-2.96
	-0.551
	-0.724
	-0.995
	-0.329
	-0.6
	-0.508
	-0.336
	-2.48
	-0.887
	-1.02
	-0.391
	-0.403
	-0.533
	-0.617
	-0.366
	-1.09
	-1.99
	-0.698
	-3.48
	-0.825
	-0.818
	-2.19
	-2.76
	-0.731
	-2.96
	-0.426
	-2.72
	-0.384
	-3.08
	-0.589
	-1.11
	-0.648
	-0.44
	-0.915
	-2.85
	-0.479
	-0.958
	-0.312
	-2.37
	-3.06
	-0.964
	-0.862
	-0.385
	-2.89
	-2.62
	-0.474
	-2.62
	-2.68
	-2.87
	-0.76
	-3.03
	-0.58
	-1.02
	-2.86
	-2.1
	-0.475
	-1.76
	-0.983
	-0.458
	-0.682
	-2.37
	-3.08
	-2.51
	-2.62
	-0.989
	-0.508
	-0.995
	-2.6
	-2.43
	-0.838
	-0.805
	-1.15
	-1.03
	-0.354
	-0.411
	-0.36
	-3.02
	-0.411
	-0.773
	-3.11
	-0.4
	-0.475
	-2.24
	-0.431
	-0.519
	-0.453
	-2.76
	-2.22
	-3.02
	-2.81
	-1.03
	-0.484
	-2.95
	-0.307
	-0.331
	-0.468
	-1.25
	-0.789
	-2.81
	-2.55
	-0.442
	-1.91
	-2.91
	-3.06
	-0.341
	-0.432
	-0.442
	-2.01
	-3.01
	-0.374
	-0.903
	-0.578
	-1.15
	-1.16
	-3.18
	-0.428
	-1.94
	-0.316
	-1
	-0.493
	-0.31
	-0.572
	-2.59
	-2.72
	-0.863
	-0.515
	-0.402
	-0.342
	-2.63
	-0.797
	-0.773
	-0.924
	-2.7
	-0.398
	-0.354
	-2.59
	-0.68
	-0.365
	-0.687
	-0.368
	-0.386
	-0.496
	-0.461
	-0.515
	-0.919
	-0.529
	-0.346
	-0.622
	-0.923
	-2.34
	-0.723
	-1.95
	-2.54
	-2.42
	-2.55
	-0.591
	-0.322
	-0.5
	-0.817
	-0.426
	-0.487
	-0.678
	-2.24
	-2.79
	-0.326
	-1.1
	-2.72
	-0.481
	-0.712
	-0.72
	-0.448
	-0.508
	-0.63
	-0.572
	-0.61
	-2.21
	-2.52
	-2.89
	-0.609
	-0.374
	-2.85
	-2.95
	-2.83
	-2.91
	-1.21
	-2.49
	-2.88
	-0.778
	-0.836
	-0.323
	-0.739
	-1.09
	-0.512
	-3.49
	-0.585
	-0.418
	-2.1
	-0.772
	-0.552
	-3.25
	-1.23
	-0.996
	-0.326
	-2.48
	-3.05
	-1.61
	-2.2
	-0.545
	-0.81
	-2.77
	-0.663
	-2.5
	-0.461
	-3.33
	-2.59
	-0.301
	-0.438
	-0.401
	-0.8
	-0.998
	-0.311
	-0.546
	-0.581
	-2.24
	-2.3
	-0.452
	-0.329
	-3.11
	-0.436
	-0.668
	-0.994
	-2.4
	-0.344
	-1.59
	-0.666
	-2.8
	-0.596
	-0.346
	-1
	-0.325
	-0.43
	-2.79
	-0.639
	-1.67
	-0.448
	-0.416
	-0.408
	-0.392
	-0.416
	-0.302
	-0.409
	-0.344
	-0.464
	-2.41
	-0.895
	-0.793
	-0.6
	-0.847
	-0.502
	-0.63
	-3.04
	-0.336
	-0.493
	-0.694
	-1.06
	-2.21
	-1
	-0.353
	-0.558
	-0.561
	-2.25
	-0.442
	-0.519
	-3.08
	-2.75
	-0.479
	-0.694
	-0.886
	-0.48
	-1.16
	-0.522
	-3.06
	-0.35
	-0.461
	-2.79
	-2.85
	-0.541
	-0.363
	-2.71
	-1.04
	-0.889
	-0.639
	-2.93
	-0.96
	-3.37
	-2.25
	-0.428
	-1.04
	-0.508
	-2.72
	-0.754
	-0.885
	-0.48
	-0.596
	-0.948
	-0.468
	-0.904
	-2.52
	-0.556
	-0.303
	-3.14
	-2.13
	-1
	-0.438
	-0.412
	-2.05
	-1.97
	-1.95
	-0.386
	-0.707
	-0.892
	-0.337
	-0.441
	-0.345
	-3.17
	-2.25
	-0.667
	-0.397
	-0.543
	-0.406
	-0.575
	-0.749
	-1.95
	-2.34
	-0.619
	-0.598
	-0.59
	-0.649
	-0.694
	-0.986
	-0.426
	-0.572
	-2.34
	-2.61
	-2.57
	-0.504
	-0.309
	-0.576
	-2.45
	-0.359
	-0.861
	-0.592
	-0.798
	-0.587
	-0.436
	-0.605
	-0.303
	-0.791
	-2.29
	-0.528
	-0.806
	-2.34
	-1.04
	-0.318
	-1.06
	-3.14
	-0.454
	-0.541
	-0.344
	-0.565
	-0.383
	-2.62
	-1.21
	-0.576
	-2.76
	-0.674
	-2.9
	-0.469
	-1.3
	-1.05
	-0.743
	-0.954
	-1.13
	-3.15
	-2.72
	-2.7
	-0.354
	-2.49
	-0.682
	-2.37
	-2.5
	-2.86
	-2.78
	-0.398
	-0.525
	-0.775
	-2.95
	-0.893
	-2.15
	-2.89
	-0.323
	-0.866
	-0.593
	-2.05
	-2.63
	-2.95
	-0.682
	-0.567
	-0.609
	-0.449
	-0.723
	-0.885
	-2.22
	-2.79
	-1.33
	-0.324
	-0.496
	-0.518
	-0.612
	-0.508
	-0.419
	-0.633
	-0.912
	-0.747
	-2.55
	-0.414
	-0.37
	-0.427
	-1.05
	-0.326
	-2.25
	-0.405
	-1.12
	-0.813
	-2.18
	-1.14
	-0.364
	-3.22
	-1.74
	-2.53
	-0.385
	-2.02
	-0.688
	-0.642
	-0.95
	-0.336
	-0.745
	-2.69
	-0.762
	-0.362
	-0.394
	-3.13
	-3.29
	-0.529
	-2.87
	-2.7
	-1.01
	-0.354
	-2.7
	-0.551
	-0.679
	-1.07
	-0.332
	-2.71
	-1.15
	-2.85
	-2.76
	-0.335
	-0.824
	-3.1
	-0.374
	-0.307
	-2.88
	-0.517
	-2.88
	-2.42
	-2.62
	-1.15
	-0.62
	-0.413
	-0.679
	-0.633
	-0.54
	-0.628
	-2.63
	-0.621
	-0.596
	-1.86
	-2.86
	-0.428
	-0.995
	-3.14
	-2.56
	-0.96
	-0.937
	-0.425
	-0.624
	-0.926
	-2.99
	-0.565
	-0.629
	-3.01
	-0.521
	-0.466
	-2.72
	-2.71
	-0.508
	-0.56
	-1.07
	-0.53
	-0.57
	-1.25
	-2.6
	-0.83
	-2.84
	-2.79
	-2.67
	-0.321
	-2.1
	-1.96
	-0.361
	-0.477
	-2.44
	-0.376
	-2.53
	-2.82
	-0.68
	-0.523
	-0.451
	-2.74
	-0.314
	-2.17
	-0.393
	-0.363
	-1.26
	-1.02
	-1.46
	-0.548
	-0.817
	-3.04
	-0.318
	-1.21
	-3.4
	-0.317
	-0.489
	-1.05
	-0.314
	-2.32
	-1.26
	-0.31
	-0.917
	-0.754
	-0.728
	-0.578
	-0.763
	-0.574
	-0.409
	-0.519
	-0.598
	-0.482
	-2.67
	-3.01
	-0.854
	-2.63
	-1.28
	-0.426
	-0.78
	-0.695
	-2.9
	-0.444
	-0.468
	-0.388
	-0.36
	-2.38
	-2.89
	-0.654
	-2.9
	-0.698
	-2.02
	-1.11
	-2.69
	-2.13
	-0.425
	-0.54
	-3.1
	-1.96
	-3.01
	-0.357
	-2.62
	-0.369
	-2.59
	-0.622
	-0.43
	-1.42
	-0.454
	-0.718
	-3.29
	-2.24
	-0.737
	-0.343
	-0.65
	-0.725
	-0.39
	-0.308
	-0.482
	-0.461
	-2.78
	-2.65
	-0.32
	-0.822
	-3.52
	-1.05
	-0.57
	-0.507
	-0.552
	-1
	-1.03
	-0.663
	-2.24
	-2.47
	-0.406
	-0.81
	-1.01
	-0.841
	-0.465
	-0.554
	-0.369
	-2.39
	-0.46
	-0.624
	-0.843
	-2.63
	-2.74
	-3.27
	-2.39
	-0.302
	-0.357
	-0.592
	-2.72
	-0.682
	-0.358
	-1.09
	-0.944
	-0.309
	-0.737
	-0.434
	-0.437
	-1.08
	-0.514
	-1.02
	-2.5
	-0.986
	-0.412
	-0.513
	-0.32
	-2.91
	-0.466
	-1.97
	-2.84
	-0.489
	-0.835
	-0.506
	-2.25
	-0.637
	-2.45
	-0.6
	-0.343
	-1.91
	-0.36
	-0.404
	-2.8
	-2.4
	-0.954
	-3.29
	-0.417
	-0.42
	-2.8
	-0.927
	-2.75
	-0.482
	-0.933
	-0.415
	-0.52
	-1.2
	-0.338
	-2.01
	-0.334
	-0.492
	-2.1
	-0.608
	-2.81
	-2.95
	-2.31
	-0.627
	-1.04
	-0.389
	-0.36
	-2.28
	-0.604
	-3.07
	-3.09
	-2.15
	-0.457
	-0.375
	-0.497
	-2.12
	-2.65
	-0.362
	-0.381
	-0.84
	-2.91
	-0.35
	-0.842
	-0.509
	-0.448
	-0.78
	-0.568
	-3.17
	-3.23
	-1.99
	-0.402
	-2.15
	-2.54
	-0.823
	-2.44
	-2.82
	-0.408
	-0.491
	-3.05
	-1.13
	-1.8
	-2.91
	-3.1
	-0.371
	-2.82
	-2.45
	-0.804
	-2.14
	-0.379
	-0.668
	-2.41
	-2.67
	-0.328
	-0.603
	-0.528
	-0.427
	-0.428
	-2.35
	-3.12
	-0.653
	-3.32
	-0.888
	-0.724
	-0.342
	-2.74
	-0.754
	-0.765
	-2.48
	-2.41
	-2.34
	-2.93
	-2.61
	-2.68
	-0.556
	-0.38
	-0.494
	-0.868
	-0.439
	-2.17
	-0.513
	-0.383
	-0.894
	-3.29
	-0.444
	-2.87
	-1.93
	-0.498
	-0.467
	-1.15
	-0.893
	-3.06
	-2.6
	-0.328
	-0.902
	-2.84
	-1
	-1.86
	-0.387
	-0.455
	-1.37
	-0.487
	-0.95
	-1.89
	-0.612
	-0.514
	-0.698
	-2.25
	-1.04
	-0.57
	-2.96
	-1.19
	-0.509
	-0.472
	-2.63
	-0.826
	-3.17
	-0.315
	-1.33
	-0.407
	-0.44
	-0.443
	-0.478
	-0.376
	-3.1
	-0.399
	-0.678
	-3.03
	-0.347
	-0.404
	-0.438
	-0.741
	-1.07
	-0.458
	-0.375
	-0.625
	-3.11
	-1.87
	-0.306
	-2.89
	-0.406
	-2.89
	-1.18
	-0.766
	-0.889
	-0.4
	-0.878
	-0.305
	-2.6
	-0.637
	-0.697
	-0.345
	-0.338
	-0.489
	-0.551
	-0.317
	-2.49
	-0.496
	-0.547
	-0.325
	-0.981
	-0.708
	-1.1
	-1.2
	-2.65
	-0.795
	-1.52
	-0.506
	-0.752
	-0.473
	-2.56
	-0.877
	-0.497
	-1.12
	-2.54
	-0.475
	-0.4
	-2.85
	-0.364
	-0.966
	-0.39
	-0.656
	-0.513
	-0.457
	-0.392
	-0.795
	-0.829
	-0.368
	-0.33
	-2.77
	-0.836
	-2.87
	-3.42
	-2.78
	-0.398
	-0.315
	-1.44
	-0.525
	-3.37
	-2.54
	-3.07
	-0.932
	-2.76
	-0.324
	-1.19
	-0.414
	-1.14
	-2.81
	-0.324
	-0.475
	-0.977
	-0.716
	-0.427
	-1.35
	-3.33
	-0.493
	-2.04
	-0.36
	-0.467
	-2.38
	-0.369
	-0.727
	-2.53
	-2.31
	-2.52
	-0.696
	-0.396
	-2.6
	-0.591
	-0.386
	-2.17
	-1.06
	-0.314
	-3.08
	-0.392
	-2.53
	-0.37
	-0.305
	-0.345
	-0.321
	-0.837
	-2.77
	-0.504
	-1.19
	-2.94
	-0.516
	-2.97
	-1.01
	-0.522
	-2.83
	-1.19
	-0.371
	-0.346
	-0.449
	-2.69
	-1.34
	-0.426
	-0.813
	-0.331
	-0.631
	-0.386
	-0.647
	-2.65
	-2.25
	-0.48
	-0.756
	-0.375
	-2.64
	-1.02
	-0.684
	-1.15
	-2.83
	-0.603
	-2.11
	-0.529
	-0.379
	-0.523
	-0.721
	-0.85
	-2.12
	-0.399
	-0.312
	-1.96
	-2.22
	-2.19
	-2.46
	-3.03
	-2.68
	-0.439
	-0.429
	-2.6
	-0.615
	-2.48
	-2.88
	-0.493
	-2.32
	-0.672
	-0.712
	-0.568
	-0.518
	-1.27
	-0.311
	-3
	-1.16
	-1.07
	-0.326
	-2.23
	-2.27
	-2.66
	-2.07
	-1.04
	-1.15
	-1.21
	-0.544
	-0.879
	-1.29
	-0.634
	-0.468
	-2.93
	-1.3
	-2.75
	-0.681
	-1.04
	-0.765
	-0.406
	-0.442
	-0.323
	-0.416
	-0.44
	-1.64
	-1.04
	-0.786
	-1.07
	-1.14
	-0.765
	-0.366
	-0.481
	-0.415
	-2.89
	-0.73
	-0.422
	-0.576
	-0.478
	-0.592
	-0.732
	-2.83
	-0.487
	-2.25
	-0.373
	-2.54
	-0.344
	-0.406
	-0.889
	-0.932
	-0.829
	-0.429
	-0.873
	-0.845
	-0.702
	-1.21
	-1.08
	-2.63
	-0.377
	-2.42
	-0.563
	-2.07
	-0.875
	-0.567
	-0.958
	-0.332
	-3.15
	-0.382
	-0.529
	-1.07
	-2.46
	-0.967
	-0.305
	-0.831
	-2.04
	-0.439
	-0.423
	-2.34
	-0.657
	-2.21
	-0.497
	-0.635
	-2.24
	-0.482
	-2.4
	-0.544
	-2.13
	-0.757
	-0.355
	-1.11
	-0.602
	-1.25
	-0.428
	-0.477
	-2.86
	-0.303
	-0.64
	-3.11
	-0.726
	-0.304
	-0.494
	-0.86
	-3.38
	-2.4
	-0.745
	-0.335
	-0.719
	-1.1
	-0.306
	-0.581
	-2.73
	-0.557
	-2.48
	-0.674
	-1.87
	-0.81
	-0.679
	-1.32
	-1.22
	-0.667
	-0.618
	-0.884
	-3.35
	-0.384
	-0.786
	-3.02
	-2.48
	-2.73
	-0.581
	-0.324
	-0.557
	-2.87
	-2.88
	-0.365
	-0.532
	-3.06
	-0.619
	-1.08
	-1.98
	-0.417
	-0.558
	-2.33
	-0.321
	-0.718
	-0.376
	-0.346
	-0.703
	-3.21
	-0.783
	-0.638
	-0.734
	-0.447
	-2.94
	-2.98
	-2.72
	-2.28
	-0.832
	-1.18
	-0.421
	-0.963
	-1.31
	-0.319
	-2.74
	-2.38
	-0.712
	-0.73
	-0.547
	-0.465
	-0.939
	-0.89
	-0.565
	-2.78
	-0.631
	-0.963
	-3.21
	-0.414
	-2.14
	-0.838
	-0.893
	-0.317
	-0.817
	-0.521
	-0.398
	-0.338
	-0.321
	-0.323
	-0.355
	-0.674
	-1.02
	-1
	-0.795
	-2.65
	-0.772
	-0.68
	-2.31
	-0.432
	-3.1
	-0.586
	-2.26
	-2.36
	-1.4
	-0.803
	-0.355
	-0.741
	-0.443
	-0.42
	-2.98
	-0.588
	-0.321
	-0.633
	-0.381
	-0.444
	-0.416
	-0.56
	-0.303
	-0.422
	-3.36
	-2.73
	-2.57
	-0.684
	-2.38
	-0.34
	-0.316
	-0.698
	-0.62
	-1.28
	-0.371
	-0.501
	-0.331
	-2.38
	-2.81
	-0.634
	-1.27
	-0.956
	-0.743
	-1.23
	-0.404
	-0.975
	-0.469
	-3.11
	-0.628
	-1.09
	-2.7
	-2.45
	-2.94
	-0.44
	-0.843
	-2.56
	-0.79
	-0.381
	-0.951
	-2.93
	-0.337
	-0.701
	-0.708
	-0.835
	-0.771
	-2.41
	-0.556
	-0.738
	-1.02
	-0.672
	-1.09
	-0.841
	-0.868
	-0.371
	-1.19
	-0.699
	-1.36
	-2.9
	-1.11
	-0.533
	-0.457
	-0.565
	-3.01
	-0.85
	-0.359
	-0.485
	-0.457
	-0.548
	-0.781
	-0.947
	-3.23
	-2.88
	-0.423
	-2.53
	-0.39
	-0.51
	-0.319
	-0.702
	-2.43
	-1.19
	-0.562
	-0.464
	-0.539
	-1.21
	-0.382
	-2.55
	-2.96
	-0.955
	-0.513
	-1.09
	-0.612
	-2.91
	-0.544
	-0.332
	-0.33
	-3.58
	-2.12
	-0.924
	-0.402
	-0.574
	-0.476
	-0.42
	-1.14
	-2.11
	-0.985
	-0.477
	-3.22
	-0.416
	-3.07
	-0.669
	-0.566
	-0.633
	-2.3
	-0.444
	-0.565
	-1.06
	-0.419
	-0.431
	-0.401
	-3.03
	-0.371
	-2.39
	-0.495
	-1.52
	-0.325
	-2.24
	-0.539
	-2.23
	-0.772
	-0.365
	-0.608
	-0.868
	-0.315
	-0.375
	-3.16
	-0.657
	-1.09
	-0.862
	-1.09
	-0.869
	-2.66
	-0.437
	-0.386
	-0.772
	-0.391
	-2.77
	-1.18
	-2.93
	-0.709
	-2.6
	-3
	-2.7
	-2.64
	-0.399
	-0.758
	-0.661
	-2.69
	-0.615
	-0.368
	-0.471
	-0.554
	-0.741
	-1.2
	-3.16
	-0.959
	-1.09
	-0.58
	-0.497
	-0.41
	-0.398
	-1.31
	-0.634
	-0.833
	-0.843
	-0.395
	-0.395
	-0.827
	-3.06
	-2.04
	-0.324
	-2.87
	-0.718
	-2.67
	-0.416
	-2.83
	-0.5
	-1.1
	-0.325
	-0.399
	-0.492
	-1.09
	-2
	-0.371
	-2.19
	-1.25
	-0.863
	-0.961
	-0.41
	-2.15
	-0.785
	-0.613
	-0.308
	-0.654
	-0.838
	-0.413
	-1.42
	-3.06
	-2.89
	-0.825
	-0.747
	-0.398
	-0.657
	-0.641
	-2.07
	-1.04
	-1.19
	-0.71
	-0.42
	-1.91
	-0.315
	-3.23
	-1.79
	-0.66
	-0.774
	-0.518
	-0.315
	-2.7
	-0.519
	-1.59
	-0.621
	-1.09
	-0.598
	-0.583
	-1.11
	-0.376
	-0.464
	-0.963
	-0.315
	-1.18
	-0.749
	-0.313
	-0.34
	-0.862
	-0.309
	-0.741
	-3.16
	-0.32
	-0.749
	-0.517
	-0.785
	-0.789
	-0.661
	-1.9
	-2.67
	-2.71
	-2.52
	-2.21
	-2.73
	-0.589
	-0.325
	-2.43
	-1.91
	-0.424
	-0.622
	-0.387
	-1.19
	-0.478
	-3.41
	-1.07
	-0.425
	-2.2
	-0.36
	-0.593
	-0.482
	-0.343
	-2.72
	-1.14
	-0.515
	-0.481
	-0.454
	-0.575
	-2.64
	-0.82
	-0.403
	-0.813
	-0.798
	-0.684
	-0.436
	-0.837
	-2.54
	-1.44
	-0.902
	-0.369
	-3.3
	-0.929
	-0.931
	-0.397
	-2.38
	-1.56
	-1.34
	-2.6
	-2.65
	-0.402
	-0.437
	-0.841
	-0.82
	-0.988
	-3.03
	-0.876
	-0.946
	-2.46
	-2.62
	-3.06
	-3.51
	-1.01
	-0.333
	-0.916
	-2.53
	-2.6
	-2.8
	-0.341
	-0.549
	-0.388
	-0.687
	-2.86
	-1.35
	-0.59
	-0.811
	-0.345
	-2.19
	-2.36
	-3.59
	-0.737
	-0.315
	-0.84
	-2.83
	-0.535
	-2.65
	-2.75
	-1.01
	-0.565
	-0.607
	-2.74
	-0.361
	-1.19
	-3.15
	-0.65
	-1.41
	-2.39
	-3.11
	-1.97
	-0.543
	-0.865
	-2.64
	-2.93
	-0.672
	-0.607
	-0.681
	-0.407
	-2.42
	-0.43
	-0.357
	-2.63
	-0.377
	-0.456
	-2.93
	-0.475
	-3.26
	-2.9
	-0.59
	-1.32
	-3.04
	-2.42
	-3.03
	-0.338
	-2.95
	-0.696
	-0.448
	-0.563
	-0.433
	-0.56
	-3.07
	-0.393
	-0.324
	-0.672
	-3.01
	-0.886
	-1.19
	-0.494
	-2.33
	-2.12
	-0.607
	-3
	-0.487
	-0.472
	-0.498
	-0.332
	-2.47
	-2.67
	-0.541
	-2.66
	-0.675
	-0.512
	-0.395
	-0.449
	-0.347
	-0.342
	-0.695
	-2.86
	-2.76
	-0.69
	-0.746
	-0.347
	-0.642
	-3.12
	-0.331
	-0.967
	-1.3
	-0.481
	-1.15
	-3.31
	-0.392
	-0.546
	-2.83
	-2.07
	-2.61
	-2.03
	-2.61
	-0.833
	-0.365
	-2.85
	-2.48
	-2.14
	-0.665
	-2.94
	-0.824
	-0.571
	-2.82
	-2.74
	-0.546
	-1.02
	-1.08
	-2.97
	-1.74
	-0.759
	-0.849
	-0.414
	-0.383
	-2.42
	-2.96
	-0.972
	-0.881
	-0.546
	-0.445
	-0.564
	-2.55
	-0.643
	-0.613
	-0.517
	-2.48
	-2.88
	-0.723
	-0.362
	-0.718
	-0.568
	-0.572
	-0.382
	-2.09
	-2.84
	-0.474
	-2.73
	-0.808
	-3.43
	-0.362
	-0.339
	-2.28
	-0.501
	-2.99
	-0.659
	-0.695
	-2.45
	-0.313
	-1.98
	-0.623
	-1.02
	-0.43
	-0.488
	-0.316
	-0.378
	-0.626
	-0.642
	-1.03
	-0.502
	-2.27
	-0.644
	-2.72
	-2.79
	-0.468
	-0.777
	-3
	-3.11
	-2.38
	-0.954
	-0.527
	-2.83
	-2.45
	-0.415
	-0.311
	-2.72
	-0.685
	-0.635
	-0.401
	-0.659
	-0.414
	-0.853
	-2.83
	-0.744
	-2.96
	-2.34
	-2.99
	-2.94
	-2.29
	-0.437
	-0.891
	-0.899
	-0.626
	-0.522
	-1.24
	-0.458
	-2.54
	-0.916
	-0.401
	-0.312
	-1.29
	-0.398
	-0.602
	-3.01
	-2.99
	-1.39
	-0.821
	-0.679
	-2.55
	-2.51
	-0.356
	-0.795
	-0.799
	-1.41
	-3.25
	-2.6
	-0.956
	-0.659
	-2.92
	-0.732
	-3.18
	-2.24
	-0.325
	-1.22
	-0.448
	-0.57
	-1.01
	-0.361
	-2.51
	-0.521
	-0.645
	-2.41
	-0.55
	-0.935
	-0.795
	-0.839
	-0.453
	-0.302
	-0.958
	-0.571
	-0.58
	-0.902
	-3.28
	-2.75
	-0.771
	-0.387
	-0.491
	-0.491
	-0.44
	-0.568
	-0.475
	-2.55
	-0.841
	-0.652
	-0.405
	-2.26
	-2.93
	-3.52
	-3.27
	-0.523
	-0.729
	-0.374
	-0.515
	-0.553
	-0.349
	-2.76
	-0.609
	-2.63
	-0.552
	-0.647
	-2.8
	-0.565
	-0.321
	-0.477
	-2.99
	-0.531
	-0.969
	-3.36
	-0.312
	-1.13
	-0.363
	-0.679
	-0.468
	-0.4
	-2.45
	-0.731
	-0.966
	-0.628
	-0.833
	-2.2
	-0.726
	-0.563
	-0.539
	-0.458
	-0.334
	-0.75
	-0.438
	-0.794
	-0.82
	-0.699
	-2.2
	-0.648
	-0.823
	-0.674
	-2.13
	-2.44
	-1.42
	-2.21
	-0.704
	-0.675
	-2.36
	-0.57
	-0.33
	-3.21
	-2.6
	-0.67
	-0.647
	-1.85
	-3.11
	-0.785
	-2.43
	-0.752
	-0.825
	-0.449
	-0.405
	-0.642
	-1
	-0.407
	-1.15
	-0.826
	-0.826
	-2.73
	-2.37
	-2.62
	-0.389
	-2.19
	-0.503
	-0.46
	-0.565
	-0.696
	-2.42
	-0.429
	-0.387
	-0.375
	-0.791
	-0.468
	-0.532
	-2.53
	-0.586
	-0.721
	-0.468
	-2.02
	-0.42
	-2.86
	-2.84
	-0.49
	-0.39
	-0.636
	-2.64
	-0.407
	-0.832
	-0.36
	-0.388
	-0.84
	-2.6
	-1.39
	-0.435
	-2.39
	-0.661
	-0.775
	-2.44
	-2.36
	-0.394
	-0.37
	-2.14
	-0.459
	-0.368
	-0.75
	-2.4
	-1.09
	-0.484
	-2
	-1.07
	-0.344
	-1.1
	-0.653
	-0.75
	-2.39
	-0.42
	-0.488
	-2.51
	-0.686
	-0.331
	-1.39
	-0.496
	-0.476
	-0.314
	-2.89
	-0.729
	-3.03
	-0.936
	-0.804
	-2.65
	-3.16
	-0.391
	-3
	-2.86
	-0.749
	-0.399
	-0.851
	-1.22
	-0.387
	-0.714
	-3.16
	-0.381
	-1.18
	-0.483
	-0.366
	-0.734
	-2.79
	-0.832
	-0.7
	-2.77
	-0.381
	-2.79
	-0.417
	-2.19
	-0.4
	-2.9
	-0.395
	-2.5
	-0.804
	-0.908
	-2.66
	-2.62
	-0.371
	-0.356
	-2.78
	-0.313
	-0.765
	-0.809
	-2.85
	-0.496
	-0.696
	-2.32
	-2.52
	-2.14
	-3.01
	-0.381
	-0.655
	-0.412
	-0.392
	-2.91
	-0.484
	-0.439
	-0.395
	-1.02
	-0.324
	-1.33
	-0.48
	-0.467
	-0.529
	-0.384
	-0.573
	-0.594
	-0.849
	-0.384
	-0.303
	-2.08
	-3
	-0.962
	-0.651
	-0.876
	-3.32
	-0.572
	-1
	-0.675
	-3.1
	-2.04
	-0.507
	-0.74
	-0.442
	-0.314
	-0.853
	-0.363
	-0.689
	-1.44
	-0.704
	-2.32
	-2.46
	-3.11
	-0.537
	-0.41
	-2.74
	-2.67
	-0.669
	-0.361
	-0.609
	-0.33
	-1.11
	-0.911
	-1.04
	-0.305
	-0.519
	-0.609
	-0.506
	-0.894
	-0.346
	-0.88
	-0.582
	-0.866
	-2.66
	-2.49
	-0.794
	-2.61
	-0.431
	-0.352
	-0.66
	-1.08
	-0.988
	-0.485
	-0.617
	-0.831
	-0.894
	-0.865
	-3
	-2.97
	-0.402
	-1.1
	-2.78
	-0.582
	-0.591
	-0.417
	-0.455
	-0.305
	-0.595
	-0.467
	-0.656
	-3.11
	-0.366
	-0.471
	-0.33
	-0.847
	-3.16
	-1.81
	-1.29
	-1.3
	-1.76
	-0.776
	-0.513
	-2.42
	-0.543
	-0.68
	-0.36
	-0.437
	-2.71
	-1.07
	-0.535
	-0.601
	-0.354
	-2.29
	-1.02
	-0.958
	-0.943
	-0.544
	-2.82
	-0.563
	-0.387
	-2.8
	-2.08
	-0.569
	-2.55
	-0.781
	-2.32
	-0.557
	-0.852
	-0.343
	-0.369
	-2.27
	-0.532
	-1.18
	-0.749
	-0.714
	-0.977
	-2.85
	-0.347
	-1.06
	-0.495
	-2.91
	-2.98
	-0.864
	-0.522
	-2.7
	-0.646
	-3.22
	-0.742
	-0.778
	-0.771
	-0.985
	-0.441
	-3.03
	-0.482
	-0.637
	-2.51
	-3.06
	-2.85
	-3.08
	-2.63
	-2.37
	-0.389
	-2.28
	-0.829
	-1.14
	-0.711
	-0.617
	-0.65
	-1.07
	-0.345
	-0.713
	-0.596
	-0.442
	-0.871
	-3
	-1.14
	-2.37
	-0.413
	-3.02
	-2.8
	-2.62
	-0.728
	-0.746
	-0.468
	-1.1
	-0.865
	-0.447
	-0.99
	-1.84
	-2.72
	-0.558
	-2.53
	-0.345
	-0.363
	-2.36
	-0.553
	-2.69
	-0.827
	-2.73
	-1.15
	-0.472
	-1.83
	-0.691
	-3.3
	-0.572
	-2.32
	-1.07
	-0.372
	-2.95
	-3.02
	-0.558
	-2.66
	-2.26
	-0.505
	-0.822
	-0.357
	-0.506
	-0.746
	-0.331
	-0.951
	-0.339
	-0.478
	-1.19
	-0.56
	-0.414
	-0.358
	-2.93
	-2.65
	-0.412
	-0.475
	-0.479
	-3.41
	-0.38
	-2.33
	-2.65
	-0.52
	-0.61
	-2.83
	-0.48
	-0.567
	-0.719
	-2.11
	-0.36
	-0.338
	-0.503
	-0.525
	-0.437
	-0.549
	-0.529
	-0.551
	-2.95
	-0.819
	-0.325
	-2.35
	-0.563
	-3
	-0.362
	-0.491
	-0.455
	-1.28
	-1.31
	-2.85
	-0.401
	-0.694
	-2.95
	-0.392
	-0.321
	-0.504
	-0.331
	-2
	-0.499
	-2.46
	-0.699
	-2.46
	-0.325
	-0.404
	-2.07
	-0.911
	-0.334
	-0.369
	-0.638
	-0.942
	-0.69
	-2.21
	-2.97
	-0.576
	-2.7
	-2.11
	-0.309
	-0.743
	-1.99
	-0.878
	-0.331
	-0.345
	-0.838
	-0.597
	-0.326
	-0.804
	-2.37
	-1.31
	-2.92
	-0.947
	-0.861
	-0.626
	-0.853
	-1.23
	-0.319
	-3.37
	-0.94
	-1.15
	-0.368
	-0.691
	-0.753
	-0.478
	-0.907
	-0.345
	-0.667
	-0.674
	-2.64
	-2.36
	-0.552
	-3.29
	-2.74
	-0.321
	-0.603
	-3.29
	-1.42
	-0.656
	-2.75
	-0.624
	-0.515
	-0.818
	-1.44
	-0.509
	-0.315
	-0.484
	-3
	-0.374
	-2.24
	-0.521
	-1.23
	-0.516
	-2.98
	-2.27
	-0.529
	-2.55
	-0.517
	-0.316
	-0.407
	-0.673
	-0.858
	-2.14
	-2.95
	-0.354
	-1
	-0.596
	-0.462
	-1.91
	-3.3
	-2.27
	-0.659
	-1.23
	-0.749
	-0.49
	-0.697
	-0.732
	-0.583
	-0.61
	-0.434
	-0.738
	-0.47
	-0.311
	-2.9
	-2.57
	-3.22
	-2.61
	-0.956
	-0.464
	-0.356
	-2.6
	-0.31
	-2.43
	-0.476
	-1.08
	-0.532
	-0.37
	-0.318
	-3.14
	-2.49
	-1.15
	-0.598
	-0.707
	-0.544
	-0.349
	-2.74
	-1.39
	-2.11
	-0.468
	-3.01
	-0.472
	-0.469
	-0.44
	-1.96
	-0.428
	-0.369
	-0.454
	-0.723
	-1.06
	-2.22
	-0.417
	-0.335
	-2.65
	-2.63
	-2.11
	-2.41
	-2.3
	-0.379
	-0.836
	-0.737
	-0.407
	-0.616
	-0.679
	-0.455
	-0.333
	-0.315
	-3.04
	-0.588
	-0.387
	-2.26
	-0.664
	-0.821
	-0.694
	-0.699
	-0.334
	-0.81
	-0.565
	-0.539
	-2.97
	-0.57
	-0.783
	-0.343
	-0.401
	-2.03
	-0.426
	-2.36
	-0.543
	-0.46
	-0.39
	-0.34
	-0.682
	-0.412
	-0.676
	-2.2
	-1.04
	-0.521
	-2.48
	-0.338
	-0.605
	-2.14
	-0.659
	-0.459
	-1.38
	-2.05
	-0.803
	-0.455
	-0.987
	-0.55
	-0.743
	-2.79
	-2.52
	-0.744
	-0.328
	-1.31
	-0.934
	-0.404
	-0.766
	-1.79
	-0.447
	-0.808
	-2.38
	-2.92
	-0.374
	-1.72
	-0.591
	-1.96
	-0.399
	-3.47
	-0.47
	-2.22
	-2.97
	-0.564
	-1.39
	-0.432
	-2.65
	-0.505
	-0.402
	-0.481
	-1.24
	-2.59
	-0.689
	-0.393
	-2.61
	-0.598
	-0.577
	-0.344
	-0.552
	-0.556
	-1.16
	-0.349
	-0.557
	-2.79
	-0.404
	-2.3
	-2.67
	-0.814
	-0.63
	-2.46
	-0.33
	-0.392
	-2.79
	-2.75
	-3.05
	-0.46
	-1.03
	-0.344
	-3
	-0.303
	-2.36
	-0.807
	-2.78
	-0.992
	-1.12
	-2.54
	-2.65
	-0.468
	-0.67
	-2.53
	-1.84
	-2.84
	-0.637
	-2.85
	-2.17
	-0.473
	-0.93
	-2.08
	-3.02
	-0.498
	-0.303
	-2.18
	-0.428
	-1.09
	-3.05
	-0.352
	-2.5
	-0.314
	-0.534
	-2.55
	-2.65
	-2.98
	-2.62
	-3.22
	-0.985
	-0.884
	-1.02
	-1.05
	-2.48
	-0.83
	-0.651
	-2.79
	-2.61
	-3.2
	-0.312
	-2.87
	-2.61
	-0.722
	-1.16
	-0.326
	-3.32
	-0.392
	-2.24
	-0.692
	-0.511
	-0.707
	-0.949
	-0.386
	-0.313
	-3.18
	-2.21
	-0.533
	-0.346
	-0.317
	-0.529
	-0.823
	-0.326
	-0.366
	-3.06
	-3.06
	-0.535
	-0.411
	-0.688
	-0.91
	-0.971
	-2.58
	-0.747
	-0.32
	-1.3
	-0.796
	-2.51
	-0.553
	-0.553
	-2.69
	-0.392
	-0.486
	-2.96
	-0.316
	-1.11
	-1.03
	-2.78
	-0.402
	-2.88
	-0.495
	-2.29
	-0.343
	-0.664
	-2.51
	-2.98
	-0.833
	-0.307
	-0.62
	-0.415
	-0.528
	-2.81
	-0.813
	-1.02
	-0.47
	-0.357
	-2.94
	-0.651
	-2.84
	-0.76
	-0.438
	-3.19
	-2.53
	-0.67
	-0.491
	-1.25
	-0.365
	-0.318
	-2.51
	-0.611
	-2.06
	-2.45
	-2.69
	-0.353
	-0.474
	-1.28
	-2.52
	-0.58
	-0.455
	-0.505
	-2.91
	-0.474
	-3.2
	-3.22
	-0.823
	-0.524
	-0.355
	-3
	-2.39
	-0.805
	-2.84
	-0.327
	-1.94
	-2.05
	-2.28
	-0.837
	-0.956
	-2
	-1.19
	-1.18
	-0.634
	-0.79
	-0.714
	-0.793
	-1.13
	-3.21
	-0.508
	-0.711
	-0.399
	-0.447
	-2.34
	-0.721
	-2.62
	-1.07
	-3.03
	-3.28
	-0.54
	-3.1
	-0.321
	-0.388
	-0.555
	-0.51
	-0.539
	-0.669
	-0.614
	-0.73
	-0.953
	-1.22
	-0.71
	-0.674
	-0.856
	-0.34
	-0.469
	-0.463
	-0.687
	-0.578
	-0.356
	-0.574
	-0.458
	-2.75
	-2.59
	-1.14
	-3.09
	-1.42
	-0.646
	-0.815
	-0.716
	-2.81
	-2.91
	-0.357
	-2.65
	-0.746
	-0.36
	-0.555
	-0.487
	-2.26
	-0.668
	-2.7
	-0.439
	-3.29
	-0.335
	-0.454
	-0.378
	-1.03
	-0.543
	-2.75
	-0.865
	-0.549
	-0.397
	-0.483
	-1.57
	-1.37
	-0.712
	-0.983
	-0.581
	-0.959
	-0.643
	-0.41
	-0.419
	-2.76
	-0.63
	-1.2
	-0.883
	-0.539
	-0.834
	-1.05
	-0.541
	-3.11
	-0.584
	-0.504
	-0.495
	-0.947
	-2.82
	-0.422
	-0.388
	-0.305
	-0.746
	-0.458
	-0.636
	-0.842
	-0.699
	-0.575
	-0.392
	-0.348
	-2.77
	-0.861
	-2.4
	-1.53
	-0.439
	-0.382
	-0.688
	-2.76
	-2.99
	-2.83
	-0.403
	-0.429
	-0.334
	-2.39
	-2.15
	-0.898
	-0.421
	-0.717
	-0.902
	-3.04
	-0.338
	-3
	-0.409
	-0.951
	-0.973
	-2.74
	-0.349
	-1.25
	-0.345
	-0.333
	-0.497
	-1.25
	-3.06
	-0.309
	-3.16
	-0.345
	-0.381
	-2.68
	-2.15
	-0.506
	-0.326
	-0.695
	-0.644
	-3.16
	-0.411
	-0.393
	-0.504
	-0.603
	-0.655
	-0.308
	-0.74
	-0.808
	-1.09
	-0.41
	-0.704
	-2.22
	-2.48
	-0.439
	-0.354
	-2.53
	-1.17
	-0.331
	-0.692
	-3.36
	-1.14
	-0.314
	-2.93
	-0.414
	-2.82
	-0.99
	-0.423
	-0.387
	-2.68
	-0.377
	-0.708
	-0.525
	-0.408
	-0.325
	-0.949
	-0.572
	-0.428
	-0.689
	-0.899
	-3.06
	-1.17
	-0.633
	-0.558
	-3.36
	-2.87
	-2.57
	-2.53
	-0.647
	-0.55
	-2.74
	-3.19
	-2.85
	-0.396
	-2.79
	-0.865
	-1.98
	-0.882
	-3.26
	-3.01
	-0.422
	-0.435
	-2.82
	-3.55
	-2.02
	-0.588
	-0.373
	-0.448
	-0.581
	-2.93
	-2.56
	-2.7
	-2.69
	-3.36
	-1.06
	-0.39
	-0.321
	-2.71
	-1.9
	-2.64
	-0.478
	-0.432
	-0.808
	-0.608
	-0.923
	-0.68
	-0.38
	-1.17
	-0.633
	-1.65
	-0.343
	-2.42
	-0.403
	-1.15
	-0.391
	-0.339
	-0.681
	-3.12
	-0.7
	-0.391
	-0.653
	-2.09
	-2.1
	-0.62
	-0.492
	-0.69
	-0.363
	-0.953
	-0.823
	-1.71
	-2.62
	-0.444
	-0.746
	-2.39
	-0.452
	-0.944
	-0.767
	-0.319
	-1.42
	-2.4
	-0.404
	-0.327
	-0.418
	-3.4
	-0.487
	-0.416
	-3.11
	-0.738
	-0.395
	-1.61
	-0.582
	-0.616
	-0.351
	-2.65
	-2.22
	-0.375
	-1.2
	-2.12
	-3.01
	-2.45
	-0.497
	-1.04
	-3.08
	-0.918
	-0.464
	-0.573
	-0.305
	-3.05
	-2.84
	-1.35
	-0.484
	-2.76
	-2.45
	-0.643
	-0.613
	-2.32
	-0.841
	-0.315
	-0.632
	-2.03
	-0.333
	-0.633
	-0.305
	-1.59
	-0.472
	-2.48
	-1.59
	-2.43
	-0.567
	-0.37
	-0.602
	-0.877
	-0.618
	-0.68
	-0.405
	-2.87
	-0.447
	-0.48
	-0.638
	-3
	-2.44
	-0.553
	-0.694
	-2.15
	-0.573
	-0.361
	-3.01
	-3.02
	-0.427
	-0.311
	-0.336
	-0.939
	-1.08
	-0.485
	-2.73
	-3.06
	-2.25
	-1
	-0.326
	-0.31
	-0.455
	-2.31
	-0.889
	-0.529
	-1.15
	-1.98
	-2.47
	-3.01
	-0.72
	-1.09
	-0.795
	-2.46
	-2.46
	-0.608
	-2.6
	-0.417
	-1.39
	-0.471
	-2.66
	-0.462
	-1.05
	-0.456
	-0.797
	-2.57
	-0.642
	-0.711
	-0.585
	-0.393
	-2.54
	-0.834
	-0.477
	-2.87
	-0.976
	-0.949
	-0.387
	-2.61
	-2.34
	-0.553
	-0.436
	-0.664
	-0.421
	-0.487
	-0.404
	-0.307
	-3.12
	-0.877
	-0.632
	-0.5
	-1.34
	-0.566
	-0.847
	-0.808
	-2.98
	-1.03
	-0.359
	-1.83
	-0.461
	-0.627
	-2.96
	-0.499
	-0.437
	-0.564
	-2.67
	-0.806
	-2.78
	-0.767
	-2.23
	-0.639
	-0.341
	-2.07
	-2.58
	-3.01
	-0.924
	-0.5
	-2.42
	-1.01
	-0.585
	-3.14
	-0.382
	-0.34
	-0.319
	-1.23
	-2.48
	-0.879
	-0.601
	-1.12
	-0.54
	-0.568
	-0.898
	-0.588
	-0.348
	-0.645
	-0.803
	-1.18
	-2.9
	-3.35
	-0.837
	-2.52
	-0.876
	-2.12
	-0.315
	-0.557
	-2.53
	-2.82
	-0.471
	-3.01
	-2
	-0.309
	-1.05
	-0.514
	-1.99
	-0.548
	-0.316
	-0.418
	-2.79
	-0.573
	-3.19
	-3.1
	-1.22
	-2.28
	-0.456
	-0.359
	-0.555
	-3.05
	-0.586
	-0.664
	-0.731
	-0.686
	-0.476
	-0.604
	-0.487
	-0.436
	-0.319
	-2.9
	-2.92
	-0.327
	-0.421
	-2.48
	-0.679
	-0.536
	-2.05
	-2.46
	-0.977
	-2.47
	-0.828
	-3.26
	-1.08
	-0.38
	-2.8
	-0.506
	-0.332
	-2.97
	-0.399
	-0.356
	-0.586
	-0.61
	-0.388
	-0.848
	-0.407
	-0.62
	-0.442
	-1.3
	-0.353
	-1.06
	-0.362
	-0.676
	-0.472
	-0.89
	-2.94
	-0.388
	-0.548
	-1.81
	-0.924
	-0.637
	-2.84
	-2.48
	-2.61
	-2.28
	-1.07
	-2.74
	-0.535
	-0.711
	-2.51
	-0.306
	-0.706
	-1.21
	-0.449
	-0.365
	-3.26
	-3.22
	-2.82
	-3.04
	-0.87
	-3.15
	-2.72
	-2.54
	-0.465
	-3.42
	-0.654
	-0.308
	-1.11
	-1.22
	-0.441
	-0.314
	-0.961
	-0.521
	-2.61
	-0.636
	-0.476
	-1.03
	-0.875
	-0.524
	-0.459
	-3.11
	-0.376
	-0.554
	-0.453
	-0.817
	-1.23
	-0.451
	-0.673
	-0.574
	-1.82
	-0.893
	-2.65
	-0.937
	-0.557
	-0.642
	-0.393
	-0.462
	-0.417
	-2.99
	-0.704
	-2.89
	-0.792
	-0.383
	-0.716
	-0.953
	-0.663
	-0.698
	-0.58
	-2.11
	-0.388
	-0.306
	-2.84
	-1.04
	-1.13
	-3.11
	-1.36
	-0.338
	-2.03
	-0.755
	-0.674
	-0.346
	-0.569
	-0.416
	-0.334
	-0.673
	-0.741
	-2.48
	-0.414
	-0.486
	-0.728
	-3.12
	-0.448
	-1.12
	-0.362
	-0.333
	-0.441
	-3
	-0.834
	-2.88
	-0.494
	-0.349
	-0.441
	-0.392
	-0.87
	-1.19
	-2.4
	-2.77
	-0.64
	-0.519
	-0.46
	-0.643
	-2.44
	-0.443
	-0.308
	-0.436
	-2.86
	-0.407
	-2.09
	-3.04
	-0.557
	-2.92
	-0.582
	-1.88
	-0.584
	-0.542
	-0.529
	-0.491
	-0.407
	-1.11
	-2.23
	-0.395
	-0.368
	-2.42
	-0.685
	-0.957
	-0.305
	-3.03
	-3.13
	-1.03
	-0.459
	-1.63
	-0.709
	-0.787
	-0.6
	-2.74
	-2
	-0.725
	-0.395
	-0.442
	-2.5
	-2.98
	-1.3
	-0.331
	-0.599
	-0.466
	-0.311
	-0.526
	-0.645
	-0.645
	-0.508
	-1
	-0.429
	-0.324
	-0.471
	-0.306
	-2.19
	-0.729
	-0.752
	-0.347
	-2.28
	-0.417
	-0.551
	-0.403
	-0.431
	-0.328
	-1.14
	-0.482
	-3.06
	-1.04
	-3.16
	-0.719
	-2.73
	-0.323
	-0.302
	-0.704
	-1.22
	-2.47
	-0.63
	-0.313
	-0.453
	-0.359
	-0.73
	-0.659
	-2.35
	-3
	-1.44
	-0.444
	-0.764
	-0.753
	-0.527
	-0.333
	-0.667
	-0.431
	-2.58
	-2.56
	-0.579
	-2.84
	-0.749
	-2.75
	-1.89
	-0.448
	-2.58
	-0.382
	-0.997
	-1.07
	-1.16
	-2.61
	-0.343
	-0.851
	-0.341
	-3.08
	-2.99
	-1.43
	-0.912
	-0.798
	-2.49
	-0.457
	-1.35
	-0.965
	-1
	-2.23
	-1.22
	-0.844
	-0.39
	-0.367
	-0.407
	-2.78
	-0.315
	-2.79
	-0.314
	-0.539
	-1.45
	-0.721
	-0.897
	-3.27
	-0.313
	-0.534
	-2.97
	-3.04
	-0.397
	-2.03
	-0.914
	-0.336
	-2.4
	-3.05
	-0.573
	-0.39
	-2.67
	-2.92
	-1.14
	-0.679
	-2.37
	-2.86
	-2.78
	-0.336
	-0.497
	-1.16
	-0.729
	-1.07
	-2.65
	-0.372
	-0.694
	-0.468
	-0.337
	-0.466
	-0.49
	-0.926
	-1.25
	-0.755
	-0.346
	-0.579
	-0.898
	-2.76
	-0.475
	-0.711
	-0.378
	-0.346
	-2.17
	-2.99
	-0.756
	-0.547
	-0.518
	-0.399
	-2.86
	-0.465
	-0.918
	-0.513
	-0.541
	-0.645
	-0.437
	-0.952
	-2.55
	-0.509
	-2.76
	-2.6
	-0.301
	-2.43
	-0.899
	-0.333
	-0.331
	-0.653
	-2.39
	-2.77
	-1.96
	-0.398
	-0.648
	-0.358
	-1.11
	-1.27
	-0.341
	-0.434
	-0.696
	-0.506
	-2.53
	-0.588
	-0.652
	-0.618
	-2.85
	-0.455
	-3.08
	-2.78
	-0.76
	-2.93
	-0.683
	-0.427
	-0.566
	-0.486
	-2.84
	-2.79
	-3.2
	-0.374
	-0.415
	-2.09
	-0.698
	-0.708
	-0.588
	-0.668
	-0.802
	-0.423
	-0.87
	-1.04
	-0.343
	-0.342
	-2.34
	-2.62
	-0.356
	-1.22
	-0.304
	-2.84
	-0.48
	-2.74
	-0.846
	-0.837
	-0.419
	-0.39
	-0.418
	-2.16
	-2.38
	-0.653
	-2.31
	-3.33
	-0.523
	-0.383
	-1.07
	-0.662
	-0.536
	-0.704
	-0.924
	-0.765
	-0.419
	-2.92
	-0.36
	-0.311
	-0.475
	-0.539
	-0.447
	-3.06
	-2.79
	-0.532
	-0.434
	-0.733
	-1.13
	-1.34
	-2.96
	-0.333
	-0.83
	-0.348
	-0.455
	-2.11
	-0.544
	-0.753
	-3.02
	-0.633
	-0.309
	-2.8
	-0.863
	-1.08
	-0.354
	-0.961
	-0.315
	-1.41
	-1.39
	-2.1
	-3.06
	-0.333
	-0.656
	-2.99
	-0.947
	-0.586
	-0.42
	-2.55
	-0.652
	-2.07
	-0.378
	-0.32
	-0.528
	-0.425
	-2.96
	-0.756
	-0.404
	-0.993
	-0.652
	-0.813
	-0.96
	-0.331
	-0.625
	-2.45
	-2.23
	-0.457
	-3.13
	-3.01
	-2.01
	-0.345
	-0.513
	-2.93
	-0.398
	-0.394
	-0.458
	-0.496
	-0.751
	-2.3
	-0.326
	-0.328
	-0.444
	-0.468
	-0.639
	-0.341
	-2.15
	-2.48
	-0.654
	-0.548
	-2.38
	-1.99
	-0.522
	-0.472
	-0.332
	-0.744
	-3.23
	-1.17
	-0.458
	-0.825
	-3.16
	-0.928
	-0.332
	-0.421
	-2.02
	-0.758
	-0.415
	-2.62
	-1.11
	-0.346
	-2.2
	-2.69
	-0.377
	-0.419
	-0.686
	-0.307
	-0.769
	-3.05
	-0.428
	-0.343
	-3.01
	-2.76
	-0.491
	-0.705
	-1.14
	-1.66
	-0.431
	-0.642
	-2.64
	-0.4
	-0.305
	-1.23
	-0.479
	-0.641
	-0.491
	-2.9
	-2.38
	-1.16
	-0.342
	-0.669
	-2.44
	-2.43
	-0.555
	-0.526
	-0.73
	-0.338
	-0.383
	-0.655
	-0.94
	-2.17
	-0.533
	-2.48
	-1.47
	-0.398
	-0.321
	-2.63
	-0.318
	-0.303
	-0.75
	-0.949
	-2.24
	-1.12
	-2.74
	-0.51
	-0.328
	-0.754
	-0.926
	-0.346
	-0.853
	-0.849
	-0.824
	-0.381
	-0.589
	-0.46
	-1.81
	-0.485
	-2.81
	-2.58
	-2.77
	-2.56
	-2.3
	-2.15
	-0.951
	-0.566
	-0.396
	-2.6
	-0.413
	-2.71
	-0.543
	-0.938
	-2.45
	-1.15
	-0.529
	-0.316
	-3.04
	-0.536
	-0.864
	-0.622
	-3.41
	-0.341
	-0.392
	-3.07
	-0.343
	-0.418
	-0.334
	-1.17
	-0.711
	-1.98
	-2.73
	-0.61
	-0.309
	-0.315
	-0.995
	-2.31
	-0.395
	-1.01
	-0.44
	-0.634
	-0.907
	-0.335
	-1.68
	-0.314
	-0.946
	-0.361
	-0.342
	-3.18
	-1.02
	-2.22
	-0.43
	-1.7
	-0.782
	-0.576
	-0.364
	-0.443
	-1.77
	-2.28
	-3.03
	-2.74
	-1.66
	-0.322
	-0.637
	-0.482
	-0.353
	-0.452
	-0.322
	-2
	-1.46
	-0.603
	-0.659
	-2.81
	-2.72
	-0.552
	-0.651
	-0.896
	-1.44
	-1.24
	-2.74
	-0.355
	-0.669
	-0.769
	-0.513
	-0.589
	-0.487
	-0.352
	-0.372
	-2.79
	-0.488
	-0.31
	-0.422
	-3.36
	-0.39
	-0.465
	-2.75
	-0.578
	-0.719
	-0.972
	-3.2
	-0.981
	-1.14
	-3.47
	-3.07
	-0.412
	-0.973
	-0.397
	-3.18
	-0.404
	-0.341
	-1.12
	-1.22
	-2.57
	-0.541
	-2.65
	-0.436
	-0.395
	-0.601
	-0.43
	-0.95
	-1.34
	-2.46
	-3.06
	-1.13
	-2.18
	-1.1
	-2.8
	-0.938
	-0.717
	-0.557
	-0.915
	-0.426
	-0.442
	-0.796
	-1.11
	-0.657
	-2.22
	-2.61
	-0.407
	-2.36
	-0.84
	-0.322
	-2.27
	-0.48
	-2.55
	-0.448
	-2.63
	-0.428
	-1.34
	-0.904
	-0.736
	-0.326
	-2.89
	-0.681
	-2.46
	-0.558
	-0.377
	-0.666
	-1.1
	-0.634
	-0.668
	-0.866
	-0.589
	-2.44
	-0.793
	-2.01
	-0.451
	-0.395
	-0.433
	-0.786
	-0.864
	-2.56
	-0.978
	-2.54
	-0.553
	-3.13
	-2.88
	-0.35
	-0.458
	-3.27
	-0.418
	-3.32
	-0.442
	-0.35
	-0.984
	-0.839
	-2.1
	-0.76
	-3.21
	-2.44
	-0.338
	-0.638
	-2.03
	-0.545
	-0.499
	-0.63
	-0.581
	-2.61
	-0.414
	-0.472
	-0.771
	-2.67
	-2.07
	-0.914
	-2.21
	-0.771
	-0.501
	-1.86
	-0.577
	-0.595
	-3.14
	-0.396
	-3.31
	-0.499
	-1.11
	-2.56
	-0.599
	-2.67
	-3.07
	-1.25
	-0.449
	-0.493
	-0.908
	-0.87
	-3.25
	-0.499
	-2.52
	-0.349
	-0.571
	-2.02
	-2.88
	-0.527
	-1.87
	-2.93
	-0.374
	-2.19
	-2.8
	-2.59
	-2.3
	-0.907
	-0.389
	-1.12
	-2.67
	-1.78
	-2.19
	-2.1
	-0.302
	-0.782
	-0.561
	-0.705
	-0.543
	-2.86
	-0.432
	-0.472
	-0.38
	-0.435
	-2.78
	-3.06
	-0.597
	-2.39
	-0.463
	-2.7
	-2.63
	-0.623
	-0.338
	-2.36
	-2.74
	-0.33
	-2.68
	-3.09
	-2.55
	-1.03
	-2.82
	-3.22
	-0.506
	-2.77
	-0.386
	-1.84
	-0.768
	-0.763
	-0.517
	-0.503
	-2.88
	-0.745
	-0.988
	-0.715
	-0.522
	-2.47
	-0.321
	-0.488
	-1.17
	-0.811
	-0.492
	-0.393
	-2.28
	-0.362
	-0.51
	-0.607
	-0.658
	-0.359
	-0.756
	-0.588
	-2.23
	-3.08
	-0.391
	-0.579
	-0.629
	-2.65
	-2.72
	-0.784
	-0.852
	-0.597
	-0.757
	-0.624
	-0.621
	-0.431
	-0.32
	-0.729
	-1.02
	-0.373
	-3.01
	-0.422
	-0.399
	-3.31
	-0.311
	-0.419
	-0.998
	-0.82
	-0.957
	-2.85
	-0.75
	-0.5
	-2.99
	-2.58
	-0.316
	-3.47
	-0.899
	-2.35
	-2.86
	-0.332
	-1.02
	-0.306
	-0.329
	-0.518
	-2.3
	-2.59
	-0.555
	-0.722
	-0.536
	-0.484
	-3.41
	-1.3
	-2.64
	-3.25
	-0.431
	-0.419
	-0.434
	-0.308
	-0.47
	-2.46
	-0.462
	-3
	-0.764
	-2.23
	-0.528
	-1.37
	-0.304
	-0.513
	-0.576
	-2.58
	-0.846
	-0.303
	-2.94
	-0.471
	-1.12
	-0.436
	-2.59
	-0.396
	-3.04
	-0.638
	-0.595
	-0.91
	-2.83
	-0.631
	-0.604
	-0.313
	-0.58
	-0.764
	-0.475
	-0.326
	-1.89
	-0.312
	-1.21
	-0.344
	-0.808
	-0.517
	-0.491
	-0.535
	-0.58
	-2.92
	-0.817
	-0.601
	-0.34
	-2.47
	-0.336
	-0.427
	-0.322
	-2.16
	-0.566
	-1.36
	-0.597
	-0.708
	-2.33
	-1.22
	-0.307
	-2.27
	-0.875
	-0.375
	-2.27
	-0.363
	-0.403
	-2.14
	-0.709
	-2.16
	-3.19
	-0.703
	-2.36
	-0.337
	-0.855
	-0.367
	-0.43
	-0.732
	-0.397
	-0.505
	-0.437
	-0.378
	-0.512
	-2.65
	-3.06
	-0.328
	-0.407
	-1.27
	-0.652
	-0.877
	-0.649
	-1.22
	-2.96
	-2.94
	-2.22
	-1.59
	-0.347
	-2.8
	-0.915
	-1.26
	-1.05
	-2.52
	-0.578
	-0.307
	-0.816
	-0.627
	-0.388
	-2.18
	-0.718
	-0.364
	-2.97
	-2.71
	-3.39
	-0.535
	-0.352
	-0.367
	-0.965
	-1.31
	-0.501
	-2.58
	-0.488
	-0.57
	-0.707
	-0.51
	-2.85
	-0.578
	-0.853
	-0.419
	-1.3
	-0.342
	-0.385
	-0.619
	-0.699
	-0.76
	-0.488
	-2.85
	-3.43
	-2.5
	-0.692
	-0.473
	-0.885
	-0.326
	-1.23
	-0.844
	-2.92
	-0.552
	-0.353
	-0.403
	-0.931
	-0.472
	-1.37
	-2.09
	-3.4
	-0.355
	-0.339
	-0.361
	-2.86
	-0.653
	-2.43
	-0.771
	-3.06
	-0.697
	-1.24
	-0.318
	-0.466
	-0.654
	-3.02
	-3.25
	-0.449
	-0.64
	-0.395
	-0.771
	-3.02
	-0.365
	-0.388
	-0.438
	-1.51
	-0.525
	-0.513
	-0.635
	-0.725
	-2.37
	-0.307
	-0.503
	-0.879
	-0.434
	-0.307
	-2.44
	-1.12
	-0.728
	-3.1
	-0.467
	-0.309
	-0.425
	-0.381
	-2.85
	-0.439
	-2.65
	-0.741
	-2.7
	-0.402
	-2.32
	-0.353
	-0.397
	-0.91
	-2.69
	-0.368
	-0.958
	-0.534
	-0.771
	-0.572
	-3.04
	-2.82
	-0.474
	-0.402
	-0.736
	-0.582
	-0.554
	-0.364
	-1.95
	-0.466
	-1.37
	-0.307
	-2.41
	-0.537
	-0.378
	-0.655
	-0.383
	-2.97
	-0.95
	-0.556
	-1.06
	-1.12
	-0.691
	-0.629
	-2.51
	-3.08
	-0.499
	-3.45
	-0.42
	-0.892
	-3.04
	-0.828
	-3.41
	-0.809
	-2.31
	-3.11
	-3.04
	-0.345
	-0.605
	-3.24
	-0.784
	-0.575
	-0.728
	-0.336
	-3.2
	-0.466
	-2.76
	-0.505
	-0.798
	-1.23
	-2.89
	-2.4
	-2.36
	-0.591
	-0.841
	-1.27
	-2.44
	-3.14
	-0.633
	-0.353
	-2.94
	-0.625
	-0.609
	-0.43
	-1.31
	-0.313
	-0.34
	-0.613
	-0.36
	-0.535
	-0.981
	-2.04
	-0.342
	-3.33
	-0.615
	-2.55
	-3.39
	-0.362
	-0.328
	-1.02
	-0.784
	-0.748
	-2.31
	-0.949
	-0.802
	-0.606
	-0.309
	-2.82
	-2.09
	-0.372
	-0.545
	-2.67
	-0.752
	-0.872
	-0.454
	-0.466
	-2.15
	-0.672
	-0.532
	-0.483
	-2.41
	-0.825
	-2.58
	-1.96
	-1.04
	-0.571
	-1.08
	-2.96
	-0.495
	-0.509
	-0.314
	-0.913
	-2.73
	-0.412
	-3.47
	-3.1
	-2.7
	-0.33
	-0.933
	-0.366
	-2.67
	-0.327
	-0.399
	-2.58
	-2.96
	-0.561
	-0.61
	-0.701
	-0.594
	-0.466
	-3.03
	-0.33
	-3.02
	-0.43
	-0.328
	-0.597
	-0.723
	-0.367
	-0.325
	-2.25
	-0.434
	-0.426
	-2.5
	-2.82
	-2.99
	-0.998
	-0.417
	-2.61
	-0.93
	-3.21
	-2.6
	-0.838
	-0.487
	-0.408
	-0.719
	-0.653
	-0.666
	-2.74
	-0.356
	-1.19
	-0.485
	-1.05
	-1.39
	-1.13
	-0.342
	-1.49
	-0.63
	-0.793
	-0.397
	-2.58
	-2.3
	-2.44
	-3.06
	-2.57
	-2.75
	-0.483
	-0.494
	-1.1
	-2.91
	-2.96
	-0.306
	-2.87
	-0.625
	-0.563
	-0.352
	-0.743
	-0.689
	-2.5
	-2.21
	-2.61
	-3.11
	-0.587
	-2.47
	-0.307
	-0.393
	-2.18
	-0.361
	-2.67
	-2.91
	-1.77
	-0.53
	-0.568
	-0.553
	-0.337
	-1.36
	-0.705
	-0.658
	-0.665
	-0.445
	-0.528
	-0.828
	-0.844
	-2.28
	-0.661
	-0.78
	-3.23
	-0.315
	-0.752
	-0.825
	-3.35
	-0.499
	-0.668
	-0.37
	-0.636
	-2.94
	-2.67
	-0.783
	-0.904
	-0.325
	-1.05
	-2.33
	-0.54
	-0.73
	-0.674
	-1.74
	-0.805
	-2.96
	-0.767
	-2.33
	-0.51
	-3.38
	-0.353
	-0.375
	-0.307
	-0.346
	-3.09
	-1.04
	-0.42
	-1.06
	-0.368
	-3.28
	-0.63
	-1
	-0.425
	-2.43
	-3.12
	-0.381
	-0.352
	-0.326
	-2.86
	-0.367
	-0.894
	-1.18
	-3.09
	-0.98
	-2.77
	-0.336
	-0.536
	-1.15
	-1
	-0.785
	-0.95
	-0.564
	-0.308
	-0.487
	-1.2
	-0.401
	-0.365
	-2.97
	-0.542
	-0.76
	-0.68
	-2.98
	-0.752
	-0.977
	-1.05
	-0.653
	-0.34
	-0.427
	-3.34
	-0.446
	-0.394
	-0.916
	-0.955
	-1.89
	-0.422
	-0.649
	-2.05
	-2.64
	-0.429
	-0.434
	-0.532
	-0.752
	-1.28
	-2.36
	-0.477
	-2.59
	-2.13
	-0.324
	-2.38
	-0.367
	-2.79
	-1.49
	-3.02
	-0.768
	-1.86
	-1.03
	-1.72
	-2.03
	-0.333
	-2.49
	-0.643
	-0.58
	-0.407
	-2.72
	-1.25
	-0.727
	-0.427
	-2.61
	-0.843
	-2.14
	-0.411
	-0.407
	-2.86
	-0.441
	-0.397
	-1.63
	-1.3
	-0.355
	-0.338
	-2.93
	-2.69
	-2.86
	-1.01
	-0.421
	-2.56
	-0.376
	-0.456
	-0.884
	-0.673
	-0.688
	-1
	-0.311
	-2.01
	-0.431
	-0.662
	-0.769
	-2.91
	-0.73
	-1.55
	-2.3
	-0.612
	-1.81
	-0.314
	-2.61
	-2.87
	-0.57
	-1.04
	-1.18
	-2.48
	-2.82
	-3.05
	-0.398
	-0.798
	-2.16
	-0.803
	-2.74
	-0.731
	-0.826
	-0.331
	-0.382
	-0.713
	-2.91
	-0.327
	-0.43
	-0.537
	-0.441
	-1.86
	-2.11
	-0.635
	-2.29
	-2.43
	-0.593
	-0.355
	-2.77
	-1.26
	-2.14
	-0.327
	-0.517
	-0.481
	-0.322
	-2.2
	-0.621
	-1.04
	-2.33
	-3.03
	-0.313
	-0.373
	-0.61
	-2.84
	-2.81
	-3.08
	-0.781
	-0.409
	-1.06
	-0.374
	-0.348
	-0.936
	-3.44
	-0.349
	-0.644
	-0.365
	-0.717
	-2.86
	-0.692
	-1.04
	-2.24
	-3.21
	-0.786
	-0.613
	-2.43
	-3.21
	-0.923
	-0.658
	-0.933
	-0.87
	-0.331
	-2.45
	-1.02
	-0.422
	-3.4
	-0.434
	-0.464
	-0.67
	-0.732
	-0.391
	-0.703
	-2.44
	-1.09
	-0.384
	-0.321
	-2.93
	-0.701
	-0.775
	-0.35
	-0.501
	-0.63
	-0.376
	-2.54
	-0.606
	-1.13
	-0.465
	-0.492
	-2.24
	-3.37
	-0.711
	-0.452
	-0.657
	-2.94
	-2.93
	-0.882
	-2.85
	-0.432
	-0.321
	-1.04
	-0.445
	-0.433
	-0.606
	-3.17
	-0.469
	-0.801
	-0.537
	-2.89
	-0.471
	-3.02
	-0.41
	-3.2
	-3.22
	-0.905
	-1.9
	-2.73
	-1.23
	-1.08
	-1.8
	-0.311
	-2.4
	-0.386
	-2.84
	-0.466
	-0.646
	-2.86
	-0.705
	-0.63
	-1.72
	-0.672
	-2.72
	-2.76
	-0.422
	-0.518
	-2.58
	-0.465
	-1.05
	-0.655
	-0.879
	-1.2
	-0.839
	-0.807
	-3.04
	-0.909
	-0.452
	-2.5
	-1.74
	-0.427
	-0.508
	-3.16
	-0.344
	-0.762
	-0.741
	-0.312
	-2.11
	-0.393
	-0.607
	-2.68
	-0.463
	-2.04
	-0.814
	-0.545
	-0.38
	-0.606
	-0.374
	-0.726
	-1.85
	-1
	-2.88
	-0.978
	-2.71
	-1.1
	-2.59
	-3.05
	-0.589
	-2.97
	-0.308
	-2.87
	-0.343
	-0.434
	-0.692
	-0.402
	-2.33
	-0.328
	-0.392
	-2.91
	-0.874
	-0.359
	-2.87
	-0.456
	-0.397
	-0.891
	-0.782
	-3.48
	-0.512
	-0.558
	-2.84
	-2.67
	-0.444
	-0.519
	-0.519
	-2.27
	-0.538
	-0.813
	-0.404
	-0.462
	-0.334
	-0.5
	-2.29
	-0.84
	-0.314
	-2.53
	-0.431
	-0.715
	-1.97
	-0.386
	-1.9
	-0.41
	-0.616
	-0.506
	-0.308
	-0.489
	-0.442
	-0.389
	-2.21
	-0.729
	-2.48
	-0.614
	-0.706
	-0.352
	-2.47
	-0.55
	-3.14
	-1.05
	-0.507
	-1.08
	-0.584
	-0.445
	-0.511
	-0.354
	-2.08
	-2.88
	-2.07
	-0.544
	-2.34
	-0.575
	-0.421
	-0.491
	-1.28
	-2.3
	-2.27
	-0.544
	-0.886
	-0.306
	-0.539
	-0.303
	-0.497
	-1.15
	-0.395
	-0.593
	-1.27
	-0.416
	-0.399
	-0.676
	-0.448
	-0.75
	-2.78
	-3.3
	-1.13
	-0.743
	-2.91
	-0.383
	-0.364
	-0.565
	-0.492
	-1.21
	-2.82
	-1.02
	-0.452
	-0.369
	-0.379
	-2.64
	-0.397
	-2.31
	-3.18
	-0.481
	-0.615
	-2.72
	-0.528
	-0.935
	-2.81
	-1.16
	-2.96
	-0.358
	-2.75
	-3.05
	-0.551
	-0.496
	-0.333
	-0.706
	-0.636
	-3.22
	-2.59
	-3.29
	-0.413
	-0.437
	-0.481
	-0.438
	-0.304
	-2.49
	-2.07
	-0.571
	-1.92
	-0.334
	-0.459
	-0.324
	-1.27
	-0.359
	-1.03
	-0.943
	-0.305
	-0.696
	-0.575
	-0.832
	-0.92
	-0.96
	-0.651
	-0.767
	-0.326
	-0.55
	-2.45
	-1.09
	-0.323
	-2.94
	-0.565
	-2.88
	-0.307
	-0.438
	-2.73
	-0.745
	-0.377
	-0.369
	-0.972
	-0.4
	-1.07
	-0.476
	-0.476
	-3
	-2.63
	-0.536
	-2.18
	-0.886
	-3.13
	-0.649
	-0.833
	-0.425
	-0.312
	-0.612
	-0.363
	-0.879
	-2.91
	-0.332
	-2.27
	-0.601
	-0.778
	-2.94
	-2.77
	-1.12
	-0.41
	-0.454
	-1.01
	-0.945
	-0.62
	-1.21
	-0.356
	-2.65
	-0.572
	-0.883
	-3.16
	-2.56
	-0.826
	-0.601
	-0.797
	-1.05
	-3.38
	-0.522
	-2.68
	-0.521
	-0.454
	-3.15
	-0.304
	-3.05
	-0.817
	-0.351
	-0.429
	-3.04
	-0.776
	-0.562
	-2.22
	-0.557
	-1.24
	-0.83
	-0.319
	-0.884
	-0.552
	-0.923
	-2.52
	-0.486
	-2.51
	-2.9
	-0.685
	-0.325
	-1.34
	-0.439
	-1.97
	-0.761
	-0.417
	-0.735
	-0.619
	-1.17
	-0.342
	-0.638
	-0.763
	-0.641
	-2.79
	-0.498
	-0.621
	-0.91
	-0.67
	-1.12
	-2.87
	-0.685
	-1.58
	-0.923
	-0.331
	-2.68
	-1.02
	-0.599
	-1.3
	-2
	-3.23
	-2.85
	-0.338
	-0.768
	-0.908
	-2.67
	-1.18
	-2.33
	-2.55
	-0.395
	-0.556
	-0.684
	-2.14
	-0.401
	-0.417
	-0.404
	-2.56
	-0.632
	-0.985
	-0.307
	-2.37
	-0.545
	-2.21
	-0.386
	-0.921
	-0.358
	-2.54
	-0.541
	-0.573
	-0.777
	-0.509
	-0.437
	-2.9
	-1.02
	-0.601
	-0.646
	-0.771
	-0.633
	-0.444
	-0.627
	-1.26
	-2.07
	-0.846
	-0.508
	-0.492
	-2.32
	-0.852
	-2.47
	-0.384
	-0.389
	-0.895
	-0.841
	-3.28
	-0.608
	-2.88
	-0.31
	-0.423
	-0.44
	-0.766
	-0.692
	-2.52
	-3.26
	-0.709
	-0.422
	-0.669
	-1.11
	-2.12
	-0.407
	-0.583
	-0.447
	-0.82
	-2.45
	-2.94
	-0.641
	-0.498
	-0.663
	-0.347
	-0.634
	-2.28
	-0.329
	-2.33
	-0.781
	-0.972
	-0.331
	-0.334
	-0.449
	-0.481
	-0.606
	-0.305
	-0.594
	-2.29
	-3.01
	-2.7
	-0.639
	-0.389
	-2.88
	-0.327
	-0.674
	-2.91
	-0.758
	-0.8
	-2.82
	-0.559
	-3.1
	-0.965
	-3.3
	-2.87
	-2.76
	-1.09
	-0.322
	-0.894
	-0.754
	-2.59
	-0.554
	-0.71
	-2.8
	-3.09
	-3.27
	-3.06
	-0.363
	-0.397
	-0.371
	-0.65
	-1.03
	-2.87
	-2.76
	-0.574
	-0.388
	-0.377
	-2.43
	-2.16
	-1.17
	-2.85
	-0.513
	-1.17
	-0.311
	-0.42
	-0.791
	-0.364
	-2.46
	-1.21
	-3.16
	-2.46
	-3.21
	-1.94
	-0.699
	-3.07
	-0.852
	-3.12
	-0.944
	-1.94
	-0.994
	-2.7
	-0.402
	-0.413
	-2.31
	-2.06
	-0.658
	-0.536
	-3.05
	-0.718
	-0.32
	-0.372
	-0.544
	-2.64
	-0.6
	-0.959
	-0.34
	-2.79
	-1.48
	-1.03
	-0.342
	-0.334
	-2.54
	-0.39
	-2.51
	-3.23
	-0.548
	-0.811
	-3.09
	-0.614
	-0.968
	-2.62
	-0.391
	-2.58
	-1.3
	-2.4
	-1.23
	-0.403
	-1.22
	-0.318
	-0.562
	-0.409
	-0.322
	-2.64
	-0.546
	-2.18
	-2.25
	-0.394
	-1.1
	-2.29
	-0.474
	-0.851
	-0.492
	-2.56
	-0.711
	-0.347
	-2.7
	-0.569
	-0.539
	-0.533
	-3.33
	-1.13
	-2.58
	-0.352
	-1.25
	-0.639
	-2.26
	-0.477
	-2.74
	-0.528
	-2.46
	-0.853
	-0.446
	-0.332
	-0.823
	-2.84
	-0.885
	-0.573
	-0.375
	-0.437
	-2.18
	-1.47
	-1.26
	-0.91
	-0.527
	-0.611
	-0.36
	-0.575
	-0.442
	-0.618
	-0.34
	-2.39
	-0.903
	-2.84
	-2.58
	-0.371
	-2.72
	-0.316
	-0.337
	-0.654
	-2.92
	-0.826
	-2.07
	-2.52
	-2.39
	-2.36
	-0.31
	-3.01
	-0.745
	-0.904
	-0.942
	-0.537
	-0.889
	-2.63
	-0.426
	-0.745
	-2.73
	-0.824
	-0.33
	-0.766
	-2.11
	-2.53
	-0.408
	-0.723
	-0.312
	-0.84
	-0.489
	-0.751
	-0.316
	-0.459
	-3.14
	-3.01
	-0.916
	-0.525
	-0.578
	-0.404
	-0.941
	-3.13
	-2.18
	-0.887
	-2.8
	-0.995
	-1.01
	-2.59
	-1.22
	-0.567
	-0.399
	-0.749
	-0.526
	-0.486
	-2.11
	-2.71
	-0.52
	-0.438
	-2.25
	-0.647
	-0.391
	-2.98
	-0.852
	-0.472
	-0.572
	-0.984
	-0.783
	-0.975
	-0.581
	-2.16
	-0.323
	-0.471
	-0.465
	-2.06
	-0.603
	-0.355
	-2.67
	-0.703
	-0.447
	-0.35
	-0.473
	-2.72
	-0.331
	-2.2
	-0.313
	-0.752
	-0.942
	-2.68
	-0.523
	-1.04
	-0.33
	-0.959
	-1.64
	-0.636
	-1.16
	-0.882
	-0.426
	-1.02
	-2.55
	-0.603
	-0.61
	-0.649
	-0.798
	-2.8
	-0.414
	-1.68
	-0.542
	-2.47
	-0.805
	-2.02
	-0.36
	-0.372
	-0.413
	-1.24
	-3.11
	-3.07
	-0.474
	-3.42
	-0.597
	-0.439
	-0.405
	-0.546
	-1.02
	-0.325
	-1.19
	-0.617
	-0.894
	-0.778
	-0.338
	-0.369
	-0.543
	-0.351
	-0.88
	-0.503
	-0.627
	-0.4
	-0.443
	-3.11
	-0.571
	-2.78
	-2.95
	-0.491
	-0.834
	-2.75
	-2.74
	-0.654
	-1.41
	-1.27
	-0.611
	-0.347
	-2.99
	-0.912
	-1.24
	-2.42
	-0.422
	-0.626
	-0.37
	-3.31
	-1.12
	-2.61
	-0.77
	-0.812
	-0.578
	-2.72
	-0.362
	-2.26
	-2.9
	-0.332
	-0.343
	-0.436
	-2.6
	-0.514
	-0.599
	-0.347
	-2.41
	-2.35
	-2.67
	-2.76
	-0.899
	-2.29
	-0.698
	-2.17
	-0.456
	-1.18
	-2.92
	-2.16
	-0.51
	-0.446
	-3.26
	-2.14
	-2.54
	-0.417
	-0.322
	-0.522
	-0.782
	-0.395
	-2.59
	-0.322
	-0.987
	-2.58
	-0.608
	-2.8
	-0.587
	-0.379
	-0.73
	-0.886
	-0.818
	-2.51
	-2.88
	-2.72
	-0.76
	-2.21
	-0.361
	-0.315
	-0.477
	-2.82
	-2.77
	-0.457
	-0.874
	-0.809
	-0.341
	-0.669
	-1.11
	-2.4
	-2.74
	-2.79
	-0.603
	-0.398
	-1.03
	-3.15
	-2.53
	-0.353
	-0.518
	-0.518
	-2.97
	-0.515
	-2.92
	-0.316
	-0.973
	-1.72
	-3.14
	-0.602
	-2.94
	-0.44
	-2.65
	-0.316
	-2.8
	-0.324
	-0.446
	-0.448
	-0.664
	-0.816
	-0.37
	-0.807
	-0.439
	-0.448
	-0.441
	-0.832
	-2.79
	-0.314
	-1.11
	-2.97
	-0.317
	-2.3
	-2.58
	-0.326
	-0.973
	-0.341
	-0.448
	-0.363
	-0.68
	-0.378
	-2.67
	-0.464
	-0.615
	-0.606
	-1.92
	-2.82
	-1.43
	-0.715
	-0.343
	-0.498
	-0.946
	-0.982
	-1.51
	-0.787
	-0.637
	-2.55
	-2.32
	-0.377
	-0.389
	-0.944
	-2.69
	-0.359
	-0.428
	-2.45
	-0.442
	-0.545
	-1.93
	-2.93
	-2.9
	-0.906
	-0.99
	-0.413
	-0.929
	-0.657
	-2.56
	-0.463
	-2.35
	-2
	-0.607
	-0.341
	-0.565
	-2.59
	-0.337
	-0.528
	-1.19
	-0.553
	-2.85
	-2.09
	-0.694
	-2.01
	-0.538
	-0.518
	-1
	-0.655
	-0.433
	-0.745
	-2.21
	-0.614
	-0.657
	-2.15
	-2.85
	-2.68
	-0.654
	-0.975
	-0.465
	-0.485
	-0.354
	-0.997
	-0.66
	-0.681
	-0.75
	-2.93
	-1.04
	-2.88
	-0.492
	-0.638
	-0.799
	-0.339
	-0.495
	-0.629
	-0.868
	-0.32
	-0.412
	-1.52
	-1.38
	-0.467
	-3.03
	-0.803
	-0.849
	-1.11
	-1.2
	-0.515
	-0.575
	-0.419
	-3.54
	-0.438
	-2.18
	-0.498
	-1.29
	-1.28
	-0.491
	-0.554
	-0.466
	-2.05
	-0.606
	-0.4
	-1.64
	-0.772
	-0.568
	-2.67
	-0.868
	-0.496
	-0.328
	-0.48
	-0.439
	-2.36
	-0.382
	-2.77
	-0.311
	-0.665
	-0.597
	-0.451
	-0.628
	-0.519
	-1.11
	-0.499
	-0.585
	-2.94
	-2.86
	-0.659
	-2.78
	-2.8
	-0.85
	-0.315
	-0.751
	-0.629
	-0.359
	-0.403
	-1.37
	-0.387
	-3.01
	-0.367
	-0.725
	-2
	-3.4
	-0.812
	-0.331
	-0.531
	-2.52
	-1.24
	-0.389
	-0.455
	-1.81
	-0.776
	-0.746
	-0.433
	-0.822
	-0.637
	-0.674
	-2.02
	-2.92
	-2.66
	-0.347
	-1.22
	-0.473
	-2.53
	-2.77
	-2.24
	-0.597
	-3.24
	-1.19
	-0.373
	-2.98
	-0.815
	-2.88
	-2.91
	-2.55
	-2.62
	-0.381
	-1.23
	-2.66
	-0.71
	-0.431
	-0.771
	-0.38
	-0.342
	-0.327
	-0.848
	-0.943
	-2.72
	-1.85
	-2.34
	-0.306
	-0.485
	-2.3
	-0.432
	-0.331
	-2.13
	-0.459
	-2.77
	-0.985
	-0.346
	-0.583
	-0.914
	-0.655
	-0.483
	-0.472
	-2.73
	-1.95
	-0.647
	-2.8
	-0.347
	-0.377
	-0.751
	-0.927
	-2.83
	-1.28
	-0.822
	-0.441
	-0.349
	-0.494
	-0.613
	-3.22
	-2.54
	-0.592
	-2.42
	-0.373
	-0.583
	-0.323
	-2.45
	-0.509
	-2.62
	-1
	-0.773
	-0.592
	-0.759
	-1.04
	-0.655
	-0.6
	-0.667
	-0.914
	-0.922
	-0.693
	-0.764
	-2.12
	-0.537
	-3.2
	-0.547
	-1.13
	-1.25
	-0.392
	-3.08
	-2.93
	-2.53
	-0.356
	-0.747
	-0.674
	-3.04
	-3.27
	-0.33
	-0.846
	-0.592
	-1.18
	-2.76
	-0.36
	-0.448
	-0.379
	-3.02
	-0.812
	-0.439
	-2.8
	-1.04
	-0.327
	-0.795
	-0.818
	-0.614
	-2.31
	-0.621
	-1.31
	-1.48
	-3.02
	-3.04
	-0.669
	-0.989
	-0.466
	-1.1
	-1.18
	-2.66
	-2.32
	-2.69
	-2
	-0.345
	-0.962
	-0.526
	-0.306
	-1.07
	-0.638
	-0.625
	-0.377
	-0.691
	-2.74
	-3.52
	-1.04
	-3.09
	-0.352
	-3.25
	-0.442
	-2.45
	-0.345
	-0.484
	-0.739
	-0.975
	-0.754
	-2.64
	-0.516
	-0.941
	-0.979
	-0.436
	-2.45
	-0.822
	-3.35
	-0.314
	-2.33
	-2.12
	-1.31
	-0.672
	-0.787
	-2.69
	-0.367
	-3.09
	-0.542
	-2.29
	-1.37
	-0.662
	-3.12
	-0.717
	-2.17
	-0.925
	-2.55
	-0.385
	-0.503
	-0.607
	-0.76
	-0.73
	-3.02
	-0.57
	-2.91
	-0.872
	-0.332
	-0.349
	-2.87
	-0.948
	-0.604
	-2.98
	-2.15
	-2.62
	-0.794
	-0.742
	-2.52
	-0.649
	-0.311
	-2.54
	-1.3
	-0.395
	-2.9
	-2.96
	-0.483
	-0.951
	-0.704
	-2.95
	-0.941
	-2.55
	-0.561
	-0.415
	-2
	-0.948
	-3.11
	-0.597
	-0.98
	-0.416
	-0.578
	-0.509
	-0.38
	-0.945
	-1.44
	-0.641
	-2.97
	-0.742
	-2.18
	-0.391
	-2.13
	-0.483
	-0.366
	-1.25
	-0.592
	-0.692
	-0.353
	-0.952
	-0.668
	-0.353
	-0.526
	-2.49
	-0.341
	-0.331
	-2.36
	-3.02
	-2.14
	-2.4
	-0.338
	-0.76
	-0.928
	-2.48
	-0.42
	-1.14
	-1.07
	-0.702
	-0.566
	-0.66
	-0.494
	-0.649
	-0.32
	-0.876
	-1.93
	-0.401
	-0.306
	-0.595
	-0.347
	-0.64
	-3.05
	-0.488
	-0.52
	-1.75
	-1.34
	-2.63
	-2.2
	-3.11
	-0.416
	-3.07
	-0.463
	-1.24
	-0.484
	-0.811
	-3.16
	-0.54
	-0.477
	-0.412
	-0.483
	-2.22
	-1.1
	-2.65
	-0.514
	-2.68
	-0.371
	-2.54
	-0.423
	-1.45
	-0.687
	-1.17
	-0.997
	-2.07
	-0.791
	-2.53
	-3.14
	-2.3
	-0.401
	-0.369
	-1.13
	-2.39
	-0.369
	-0.78
	-1
	-0.436
	-0.921
	-0.923
	-0.55
	-0.531
	-1.38
	-2.25
	-0.523
	-3.06
	-2.94
	-0.462
	-0.308
	-2.72
	-0.916
	-0.574
	-2.94
	-0.313
	-0.651
	-0.662
	-0.774
	-0.822
	-0.649
	-1.63
	-0.76
	-0.698
	-0.444
	-0.686
	-0.971
	-2.87
	-3.24
	-0.306
	-2.21
	-0.462
	-0.704
	-0.411
	-2.29
	-1.85
	-0.393
	-2.64
	-1.22
	-0.822
	-0.44
	-0.795
	-2.54
	-2.49
	-2.45
	-1.57
	-2.71
	-1.37
	-1.06
	-2.73
	-0.541
	-2.38
	-0.41
	-0.576
	-0.832
	-0.412
	-0.638
	-0.746
	-0.734
	-1.36
	-0.73
	-1.98
	-0.587
	-1.07
	-0.745
	-0.725
	-2.15
	-2.53
	-0.625
	-0.423
	-1.18
	-1.92
	-0.565
	-0.63
	-2.84
	-1.23
	-1.78
	-2.45
	-2.36
	-0.394
	-3.1
	-1.98
	-0.605
	-0.342
	-1.53
	-2.84
	-0.648
	-1.16
	-0.854
	-2.92
	-2.07
	-3.08
	-2.54
	-0.471
	-0.961
	-0.931
	-0.693
	-0.537
	-0.419
	-0.308
	-2.39
	-2.93
	-2.45
	-0.434
	-1.25
	-0.525
	-3.21
	-0.85
	-0.307
	-1.11
	-0.541
	-0.334
	-0.504
	-0.744
	-2.83
	-2.45
	-0.986
	-0.623
	-0.861
	-1.06
	-0.801
	-0.686
	-0.342
	-0.542
	-0.601
	-3.46
	-3.06
	-0.367
	-1.07
	-0.694
	-0.796
	-0.91
	-2.49
	-2.75
	-3.1
	-2.67
	-0.355
	-2.91
	-0.369
	-2.72
	-2.46
	-0.392
	-0.327
	-0.598
	-0.651
	-2.49
	-1.12
	-2.99
	-0.889
	-0.54
	-3.04
	-0.366
	-2.49
	-0.332
	-0.479
	-0.516
	-1.56
	-0.468
	-0.452
	-0.429
	-3
	-1.51
	-0.56
	-2.56
	-0.552
	-0.308
	-0.341
	-0.655
	-0.38
	-0.314
	-0.601
	-0.794
	-0.469
	-0.317
	-2.09
	-0.707
	-0.561
	-0.613
	-3.16
	-0.619
	-0.881
	-2.67
	-2.49
	-0.96
	-0.358
	-2.44
	-0.726
	-0.317
	-0.747
	-0.34
	-0.731
	-1.28
	-1.62
	-0.366
	-0.608
	-0.784
	-0.516
	-2.89
	-0.87
	-0.645
	-0.747
	-0.578
	-0.746
	-1.1
	-1.07
	-3
	-0.918
	-0.591
	-0.615
	-0.838
	-1.01
	-1.07
	-0.439
	-0.63
	-2.04
	-2.52
	-0.515
	-0.439
	-0.34
	-2.81
	-1.19
	-0.808
	-2.77
	-2.65
	-0.561
	-0.337
	-2.39
	-0.765
	-0.689
	-2.84
	-0.377
	-0.326
	-1.31
	-0.638
	-0.719
	-0.367
	-0.338
	-0.517
	-2.85
	-0.503
	-3.21
	-0.485
	-0.405
	-0.49
	-2.16
	-0.614
	-0.51
	-0.472
	-2.87
	-0.904
	-0.322
	-0.402
	-1.04
	-0.578
	-0.316
	-0.386
	-0.459
	-2.78
	-0.814
	-2.69
	-2.82
	-0.429
	-2.56
	-0.614
	-0.614
	-0.399
	-0.308
	-0.608
	-0.401
	-2.52
	-0.36
	-0.318
	-2.75
	-0.387
	-0.989
	-2.34
	-0.491
	-0.602
	-2.59
	-0.383
	-1.26
	-0.364
	-0.392
	-0.476
	-2.91
	-0.383
	-3.07
	-3.19
	-0.387
	-0.676
	-0.632
	-3.03
	-0.345
	-2.94
	-0.479
	-0.576
	-0.884
	-2.03
	-0.718
	-0.499
	-2.99
	-0.548
	-2.96
	-0.531
	-0.489
	-0.871
	-0.407
	-0.367
	-2.05
	-0.415
	-0.551
	-0.41
	-0.389
	-0.833
	-0.306
	-2.29
	-2.51
	-0.419
	-2.47
	-0.369
	-0.386
	-1.14
	-1.05
	-0.424
	-0.862
	-1.21
	-3.05
	-0.456
	-0.324
	-2.9
	-0.993
	-0.482
	-0.501
	-2.99
	-0.526
	-2.92
	-2.48
	-0.389
	-0.635
	-1.31
	-2.61
	-0.733
	-0.388
	-2.72
	-3.18
	-1.21
	-0.493
	-0.474
	-2.47
	-0.741
	-0.541
	-0.772
	-0.685
	-1.2
	-0.845
	-0.456
	-0.675
	-0.438
	-1.99
	-0.808
	-0.841
	-0.546
	-1.45
	-0.911
	-0.575
	-2.74
	-0.613
	-0.693
	-1.03
	-0.487
	-0.493
	-0.831
	-0.326
	-2.63
	-0.356
	-2.9
	-0.355
	-0.305
	-0.304
	-0.427
	-0.488
	-2.49
	-2.3
	-2.71
	-0.804
	-0.307
	-2.93
	-0.444
	-0.346
	-0.726
	-2.94
	-0.588
	-0.491
	-0.898
	-2.42
	-0.43
	-0.407
	-0.516
	-1
	-0.334
	-0.683
	-0.379
	-0.648
	-0.757
	-0.755
	-2.6
	-0.672
	-1.06
	-0.827
	-0.874
	-0.796
	-0.313
	-0.328
	-0.553
	-1.06
	-3.03
	-2.25
	-0.775
	-3.24
	-2.33
	-0.74
	-0.447
	-0.406
	-1.23
	-0.57
	-2.89
	-0.358
	-0.778
	-3.23
	-0.556
	-0.381
	-0.785
	-0.344
	-0.607
	-1.88
	-1.87
	-2.33
	-0.475
	-1.16
	-0.562
	-0.345
	-0.437
	-2.09
	-0.937
	-0.595
	-2.43
	-0.527
	-0.935
	-2.75
	-2.92
	-2.64
	-0.663
	-0.786
	-2.43
	-2.24
	-0.372
	-0.767
	-2.07
	-0.718
	-0.438
	-0.318
	-0.411
	-0.428
	-0.518
	-1.43
	-0.324
	-0.361
	-0.308
	-2.15
	-0.551
	-0.388
	-2.44
	-0.515
	-0.308
	-2.85
	-0.314
	-0.346
	-0.353
	-0.886
	-0.435
	-0.338
	-0.719
	-0.426
	-0.574
	-0.698
	-0.305
	-1.23
	-0.55
	-0.781
	-2.95
	-2.31
	-2.14
	-0.386
	-0.85
	-2.38
	-0.57
	-0.585
	-0.87
	-0.502
	-2.61
	-2.61
	-1.22
	-2.5
	-2.96
	-0.571
	-0.456
	-0.459
	-0.392
	-0.954
	-2.95
	-2.77
	-0.564
	-0.837
	-0.437
	-0.497
	-0.38
	-1.11
	-0.497
	-0.54
	-0.342
	-1.12
	-0.375
	-0.315
	-2.32
	-1.23
	-0.78
	-2.4
	-2.7
	-1.97
	-3.27
	-0.494
	-0.931
	-2.86
	-2.54
	-0.674
	-1.07
	-1.34
	-0.477
	-0.383
	-0.781
	-2.89
	-2.44
	-0.33
	-0.607
	-0.386
	-0.431
	-2.77
	-0.648
	-0.305
	-1.01
	-2.24
	-2.42
	-0.517
	-3.22
	-2.41
	-0.465
	-0.618
	-0.847
	-2.49
	-2.32
	-0.378
	-3
	-2.57
	-0.547
	-1.06
	-0.598
	-0.534
	-0.548
	-0.464
	-0.586
	-2.14
	-2.65
	-3
	-0.66
	-0.584
	-2.49
	-0.358
	-0.732
	-0.388
	-1.13
	-0.795
	-0.38
	-1.24
	-2.71
	-0.423
	-2.77
	-0.691
	-0.413
	-0.564
	-0.417
	-3.24
	-1.1
	-0.479
	-0.712
	-0.308
	-0.423
	-0.591
	-0.466
	-1
	-0.306
	-2.92
	-0.778
	-0.522
	-2.15
	-1.75
	-0.406
	-0.474
	-3.28
	-2.49
	-0.459
	-1.34
	-2.77
	-0.706
	-0.423
	-0.316
	-2.47
	-2.43
	-0.368
	-0.658
	-0.382
	-3.2
	-0.377
	-0.971
	-0.522
	-0.44
	-2.79
	-0.972
	-0.439
	-1.19
	-0.483
	-2.15
	-0.405
	-2.62
	-3.06
	-3.15
	-0.558
	-2.98
	-0.814
	-2.37
	-0.772
	-0.673
	-2.81
	-0.308
	-1.27
	-0.938
	-1.01
	-0.727
	-0.861
	-2.93
	-0.804
	-3.32
	-0.814
	-2.45
	-2.41
	-0.409
	-0.471
	-0.452
	-2.74
	-2.81
	-0.458
	-0.712
	-2.58
	-0.635
	-2.96
	-2.45
	-3.39
	-0.355
	-0.993
	-0.602
	-3.32
	-0.554
	-0.98
	-2.11
	-2.6
	-0.583
	-0.373
	-0.332
	-2.14
	-2.28
	-0.355
	-0.367
	-0.343
	-0.489
	-0.894
	-1.29
	-0.716
	-0.913
	-0.651
	-1.2
	-0.454
	-0.402
	-0.308
	-2.16
	-0.405
	-1.25
	-0.341
	-0.424
	-0.626
	-0.584
	-0.313
	-0.731
	-0.363
	-0.404
	-0.52
	-0.626
	-1.02
	-0.348
	-2.97
	-0.334
	-2
	-0.719
	-2.84
	-0.813
	-3.14
	-2.78
	-1.45
	-0.745
	-1.48
	-0.34
	-0.489
	-0.736
	-0.802
	-0.662
	-0.5
	-3.19
	-2.29
	-2.78
	-2.89
	-0.542
	-2.64
	-0.781
	-0.716
	-0.334
	-0.333
	-2.45
	-0.375
	-0.573
	-0.756
	-0.5
	-0.728
	-0.365
	-0.45
	-3.46
	-0.368
	-0.642
	-0.63
	-0.55
	-2.86
	-1.84
	-1.33
	-0.579
	-2.27
	-0.48
	-0.388
	-0.329
	-0.312
	-0.967
	-0.305
	-2.61
	-2.14
	-0.539
	-0.362
	-3.52
	-0.664
	-2.62
	-0.768
	-1.31
	-0.433
	-0.432
	-0.808
	-0.437
	-0.387
	-0.623
	-0.436
	-0.337
	-2.66
	-0.456
	-0.53
	-0.534
	-2.79
	-0.797
	-2.48
	-0.339
	-0.511
	-0.307
	-2.9
	-3.21
	-2.86
	-0.891
	-0.517
	-1.01
	-0.315
	-3.31
	-0.64
	-2.15
	-2.88
	-0.449
	-0.623
	-1.05
	-0.481
	-0.774
	-0.311
	-3.1
	-0.632
	-0.64
	-0.753
	-0.796
	-1.28
	-0.442
	-0.355
	-0.623
	-0.321
	-3.02
	-3.03
	-2.84
	-0.308
	-0.809
	-0.57
	-0.326
	-0.346
	-0.339
	-2.64
	-0.314
	-3.32
	-0.683
	-0.539
	-0.966
	-0.352
	-0.734
	-0.448
	-0.894
	-0.497
	-2.29
	-0.303
	-1.13
	-0.311
	-3.29
	-0.708
	-0.694
	-0.399
	-0.419
	-3.07
	-2.93
	-0.847
	-1.09
	-3.2
	-2.51
	-2.16
	-0.511
	-0.346
	-2.72
	-2.45
	-0.593
	-0.578
	-0.324
	-0.513
	-0.307
	-0.395
	-0.513
	-1.09
	-0.317
	-1.01
	-2.5
	-0.522
	-0.863
	-0.937
	-1.22
	-0.431
	-0.404
	-0.524
	-0.534
	-0.448
	-2.76
	-0.668
	-1.37
	-0.776
	-1.16
	-0.449
	-1.83
	-3.04
	-0.484
	-1.93
	-0.827
	-3.33
	-0.482
	-0.363
	-2.34
	-2.93
	-2.69
	-0.387
	-1.12
	-3.05
	-0.447
	-0.339
	-2.73
	-2.89
	-0.82
	-0.766
	-2.92
	-2.85
	-0.405
	-0.474
	-3.36
	-0.39
	-0.394
	-0.512
	-0.352
	-0.446
	-0.496
	-1
	-0.819
	-0.339
	-0.31
	-2.93
	-0.925
	-0.917
	-2.43
	-1.5
	-2.79
	-0.702
	-0.357
	-0.491
	-2.19
	-0.624
	-3.22
	-2.9
	-0.907
	-0.478
	-2.15
	-0.881
	-0.945
	-0.369
	-2.52
	-1.24
	-0.471
	-2.58
	-0.528
	-1.38
	-0.467
	-0.442
	-2.75
	-0.32
	-0.64
	-0.777
	-1.23
	-0.543
	-0.874
	-0.469
	-0.922
	-0.356
	-0.835
	-0.897
	-2.42
	-1.29
	-1.14
	-0.629
	-2.89
	-2.79
	-0.419
	-0.366
	-0.547
	-2.35
	-0.303
	-0.867
	-0.424
	-2.46
	-1.5
	-0.365
	-0.64
	-1
	-0.776
	-1.37
	-2.16
	-0.563
	-0.319
	-0.847
	-2.47
	-0.362
	-0.304
	-0.424
	-0.588
	-3.14
	-0.459
	-2.8
	-2.49
	-0.409
	-1.24
	-0.565
	-1.15
	-1.33
	-2.88
	-2.95
	-2.8
	-2.56
	-3.33
	-0.56
	-2.97
	-0.387
	-0.591
	-3.14
	-2.82
	-0.324
	-2.34
	-0.904
	-0.444
	-0.639
	-3.43
	-3.07
	-0.827
	-0.382
	-0.314
	-3.53
	-2.77
	-1.02
	-3.33
	-0.451
	-0.333
	-0.446
	-0.999
	-0.601
	-0.642
	-0.477
	-0.324
	-2.73
	-3.01
	-2.01
	-1.07
	-0.388
	-2.7
	-0.5
	-3.09
	-0.407
	-0.611
	-2.81
	-0.743
	-0.807
	-0.573
	-0.531
	-3.02
	-3.33
	-0.33
	-3.13
	-0.701
	-0.307
	-1.01
	-0.52
	-3.15
	-0.347
	-1.08
	-0.423
	-1.24
	-2.58
	-0.41
	-2.22
	-0.355
	-0.554
	-0.315
	-0.643
	-2.04
	-0.787
	-0.922
	-0.372
	-0.91
	-2.11
	-0.791
	-0.46
	-0.609
	-2.18
	-2.65
	-0.325
	-0.777
	-0.558
	-0.314
	-1.57
	-2.73
	-1.06
	-0.711
	-1.21
	-0.433
	-0.361
	-2.9
	-2.59
	-2.95
	-0.461
	-2.96
	-2.92
	-0.351
	-0.845
	-2.26
	-2.96
	-1.88
	-1.01
	-2.87
	-0.586
	-0.413
	-0.435
	-0.775
	-0.911
	-0.817
	-2.67
	-0.999
	-0.4
	-0.968
	-0.961
	-0.576
	-0.888
	-0.35
	-0.724
	-1.73
	-1.18
	-3.02
	-2.62
	-2.5
	-3.19
	-1.17
	-2.85
	-0.436
	-0.559
	-3
	-2.3
	-2.44
	-1.21
	-0.587
	-0.421
	-3.38
	-0.546
	-0.461
	-0.727
	-2.7
	-2.41
	-0.505
	-0.306
	-0.983
	-0.905
	-0.636
	-2.98
	-0.858
	-0.567
	-0.368
	-0.414
	-0.604
	-0.506
	-0.657
	-3.01
	-2.06
	-2.29
	-2.82
	-0.443
	-3.1
	-3.16
	-0.903
	-0.333
	-2.52
	-1.08
	-0.578
	-3.42
	-0.696
	-0.74
	-0.362
	-2.43
	-0.316
	-0.456
	-0.309
	-0.677
	-0.356
	-3
	-0.372
	-0.466
	-2.75
	-2.5
	-2.62
	-2.31
	-2.26
	-0.415
	-3.05
	-0.384
	-2.39
	-0.753
	-0.345
	-2.17
	-0.975
	-1.84
	-2.99
	-1.47
	-2.03
	-2.62
	-0.516
	-0.488
	-0.641
	-3.39
	-0.635
	-3.11
	-0.448
	-0.418
	-3.08
	-0.414
	-2.7
	-2.22
	-0.624
	-0.769
	-1.12
	-0.403
	-0.368
	-0.421
	-0.64
	-0.448
	-0.364
	-3.32
	-2.61
	-2.62
	-2.61
	-0.532
	-0.527
	-0.668
	-0.563
	-0.365
	-2.58
	-3
	-2.25
	-0.514
	-0.67
	-3.05
	-0.909
	-0.328
	-0.893
	-2.94
	-0.328
	-1.1
	-1.14
	-2.36
	-0.509
	-0.45
	-2.34
	-2.59
	-0.818
	-0.441
	-1.25
	-0.304
	-0.876
	-2.49
	-2.38
	-2.93
	-2.72
	-2.97
	-2.63
	-0.604
	-0.677
	-0.392
	-3.06
	-0.885
	-0.867
	-0.658
	-1.93
	-0.52
	-0.374
	-3.02
	-2.69
	-0.56
	-2.36
	-3
	-1.45
	-0.445
	-1.26
	-3.07
	-0.709
	-2.88
	-0.895
	-0.336
	-0.343
	-0.57
	-0.312
	-0.644
	-2.68
	-2.18
	-0.548
	-2.89
	-0.367
	-0.358
	-2.32
	-1.32
	-0.452
	-2.8
	-0.679
	-0.332
	-1.19
	-0.314
	-0.525
	-0.416
	-0.76
	-0.962
	-0.5
	-1.31
	-0.354
	-0.548
	-0.648
	-3.28
	-0.659
	-0.925
	-0.55
	-0.357
	-0.306
	-2.3
	-0.456
	-0.488
	-0.661
	-1.02
	-0.938
	-0.514
	-0.618
	-0.662
	-2.72
	-2.85
	-0.417
	-0.455
	-0.579
	-0.346
	-0.707
	-0.966
	-2.46
	-1.08
	-2.91
	-0.585
	-0.483
	-0.611
	-2.99
	-0.398
	-1.85
	-2.44
	-0.438
	-2.79
	-2.55
	-0.796
	-0.619
	-2.94
	-1.07
	-0.362
	-0.327
	-1.85
	-0.364
	-0.407
	-0.515
	-0.729
	-0.64
	-2.55
	-0.482
	-3.11
	-0.846
	-0.625
	-1.24
	-0.613
	-0.502
	-2.39
	-2.73
	-0.503
	-0.541
	-3.05
	-2.34
	-0.553
	-0.453
	-0.472
	-0.532
	-1.15
	-2.1
	-1
	-2.44
	-0.403
	-1.4
	-2.76
	-0.301
	-0.336
	-1.1
	-2.82
	-0.432
	-0.332
	-0.575
	-0.368
	-3.21
	-1.02
	-2.22
	-1.17
	-0.506
	-0.626
	-3.19
	-0.598
	-0.894
	-2.63
	-0.608
	-2.78
	-0.38
	-2.89
	-0.312
	-0.794
	-2.52
	-0.413
	-2.18
	-2.91
	-0.343
	-2.73
	-0.989
	-1.97
	-2.95
	-0.369
	-0.581
	-0.92
	-0.599
	-0.607
	-0.365
	-0.36
	-2.91
	-0.344
	-0.491
	-2.12
	-0.449
	-1
	-0.489
	-0.317
	-0.403
	-1.17
	-2.2
	-0.359
	-3.44
	-3.52
	-0.477
	-0.698
	-2.57
	-2.92
	-2.65
	-0.532
	-0.333
	-2.38
	-0.328
	-0.531
	-0.699
	-0.726
	-0.394
	-0.661
	-0.843
	-0.382
	-1.32
	-1.13
	-0.976
	-2.99
	-0.414
	-0.653
	-2.92
	-0.43
	-3.11
	-0.914
	-2.81
	-0.885
	-1.13
	-3.49
	-2.8
	-0.572
	-2.29
	-0.941
	-3.1
	-0.376
	-0.461
	-0.51
	-3.01
	-0.464
	-3
	-0.345
	-1.34
	-2.58
	-0.389
	-0.393
	-0.367
	-0.313
	-2.07
	-0.616
	-0.408
	-1.05
	-0.532
	-0.361
	-0.714
	-0.386
	-2.63
	-2.94
	-1.35
	-0.759
	-0.376
	-1.19
	-1.57
	-0.347
	-0.452
	-0.934
	-0.809
	-0.723
	-0.556
	-0.306
	-0.66
	-0.469
	-0.909
	-0.62
	-0.454
	-2.7
	-2.93
	-0.817
	-0.339
	-0.306
	-0.403
	-0.631
	-0.429
	-0.375
	-0.569
	-3.01
	-0.375
	-0.754
	-2.81
	-2.58
	-0.878
	-0.326
	-0.764
	-0.965
	-0.382
	-2.6
	-0.541
	-2.93
	-0.496
	-1.31
	-2.7
	-0.451
	-0.507
	-3.31
	-3
	-0.653
	-0.719
	-0.384
	-0.594
	-2.83
	-3.41
	-3
	-0.392
	-0.367
	-0.417
	-0.405
	-3.01
	-0.442
	-2.89
	-2.77
	-0.331
	-2.89
	-0.887
	-2.39
	-2.98
	-2.66
	-0.541
	-1.6
	-2.61
	-0.494
	-2.15
	-2.19
	-0.538
	-1.03
	-2.71
	-0.758
	-0.372
	-0.446
	-0.795
	-0.47
	-2.82
	-0.7
	-2.38
	-2.4
	-0.339
	-3.19
	-0.321
	-2.29
	-0.818
	-1.46
	-1.08
	-0.719
	-2.96
	-0.605
	-2.42
	-1.15
	-2.75
	-0.327
	-0.552
	-0.81
	-0.312
	-0.619
	-2.55
	-0.414
	-0.474
	-0.606
	-1.11
	-2.91
	-0.617
	-0.609
	-0.352
	-0.402
	-0.417
	-0.672
	-2.38
	-0.904
	-0.368
	-0.508
	-0.416
	-0.398
	-2.24
	-0.68
	-2.99
	-0.999
	-1.06
	-0.397
	-0.687
	-1.05
	-3.17
	-2.29
	-0.359
	-0.363
	-0.597
	-0.564
	-0.399
	-0.635
	-2.36
	-0.503
	-1.02
	-0.584
	-2.66
	-0.488
	-2.36
	-2.88
	-3.02
	-0.664
	-0.447
	-1.75
	-2.73
	-0.689
	-0.449
	-0.434
	-0.651
	-0.739
	-2.38
	-0.304
	-0.329
	-0.809
	-3.34
	-2.32
	-2.96
	-0.383
	-0.943
	-0.375
	-0.858
	-0.304
	-0.728
	-1.75
	-0.764
	-0.456
	-2.29
	-0.811
	-0.504
	-3.54
	-2.51
	-0.546
	-0.805
	-1.11
	-0.725
	-2.78
	-0.681
	-2.49
	-2.85
	-2.85
	-0.316
	-0.654
	-0.363
	-1.13
	-2.76
	-0.431
	-0.618
	-0.365
	-2.6
	-3.03
	-0.55
	-0.435
	-0.667
	-2.67
	-0.748
	-2.44
	-1.95
	-0.663
	-1.12
	-0.357
	-0.476
	-0.926
	-0.631
	-0.411
	-2.52
	-0.659
	-0.565
	-0.489
	-0.655
	-0.836
	-3.16
	-0.317
	-0.471
	-2.27
	-0.363
	-3.11
	-1.22
	-0.755
	-0.32
	-0.525
	-0.485
	-2.65
	-0.793
	-0.355
	-2.88
	-1.01
	-2.98
	-1.2
	-0.717
	-0.718
	-2.8
	-0.791
	-0.631
	-0.598
	-2.81
	-0.377
	-2.86
	-0.602
	-0.346
	-1.23
	-2.83
	-0.447
	-0.389
	-2.79
	-0.847
	-1.16
	-0.686
	-0.609
	-0.569
	-1.09
	-0.626
	-0.326
	-0.635
	-1.01
	-0.424
	-0.668
	-0.322
	-0.334
	-0.697
	-0.444
	-1.04
	-0.7
	-2.2
	-1.01
	-0.387
	-0.444
	-0.416
	-3.01
	-0.545
	-0.512
	-3.03
	-0.537
	-3.16
	-2.43
	-0.576
	-0.622
	-0.564
	-0.387
	-0.774
	-2.87
	-0.608
	-0.42
	-0.676
	-3.21
	-0.758
	-0.554
	-0.427
	-0.881
	-0.406
	-1.08
	-1.06
	-2.47
	-0.538
	-0.441
	-0.475
	-0.373
	-0.794
	-0.593
	-2.41
	-2.83
	-0.315
	-2.01
	-2.56
	-0.417
	-0.338
	-0.311
	-1.22
	-0.514
	-0.409
	-1.17
	-0.479
	-0.33
	-0.513
	-0.382
	-2.88
	-1.05
	-2.14
	-0.325
	-0.734
	-1.05
	-2.24
	-0.365
	-0.445
	-0.486
	-0.63
	-0.882
	-0.945
	-0.325
	-1.75
	-2.78
	-0.523
	-0.578
	-0.334
	-0.478
	-0.661
	-0.309
	-2.4
	-3.04
	-0.347
	-0.942
	-0.324
	-0.321
	-1.08
	-0.31
	-1.03
	-0.355
	-0.596
	-1.23
	-0.33
	-0.378
	-1.82
	-0.426
	-0.588
	-1.04
	-0.816
	-0.989
	-2.28
	-0.47
	-0.679
	-0.637
	-1.01
	-0.51
	-2.78
	-0.41
	-1.91
	-0.517
	-1.91
	-0.372
	-1.05
	-1.1
	-1.13
	-0.506
	-0.361
	-2.55
	-2.01
	-2.03
	-0.741
	-0.754
	-0.818
	-2.42
	-0.65
	-0.703
	-0.47
	-0.619
	-0.465
	-1.64
	-0.593
	-0.34
	-0.466
	-1.89
	-2.2
	-2.34
	-0.582
	-3.03
	-0.339
	-2.42
	-0.473
	-0.417
	-0.4
	-2.25
	-1.18
	-3.27
	-0.908
	-0.636
	-1.27
	-0.993
	-2.22
	-0.543
	-0.312
	-0.419
	-0.681
	-0.315
	-0.473
	-0.592
	-0.496
	-3.21
	-0.37
	-0.931
	-0.412
	-3.06
	-0.391
	-0.331
	-2.78
	-0.548
	-2.45
	-0.898
	-2.68
	-0.701
	-0.49
	-0.332
	-0.5
	-2.8
	-3
	-0.604
	-0.404
	-3.15
	-0.464
	-0.923
	-0.742
	-3.12
	-2.62
	-2.73
	-2.24
	-0.56
	-1.21
	-0.409
	-0.415
	-1.02
	-0.746
	-2.64
	-2.7
	-2.83
	-0.56
	-2.67
	-0.313
	-0.833
	-2.37
	-2.67
	-0.356
	-3.03
	-0.66
	-2.91
	-0.604
	-0.399
	-0.522
	-0.376
	-0.352
	-0.461
	-0.47
	-0.456
	-0.307
	-1.2
	-1.39
	-0.468
	-0.544
	-1.78
	-2.08
	-0.47
	-2.53
	-0.937
	-2.53
	-0.785
	-0.501
	-0.403
	-3.26
	-0.354
	-2.94
	-0.8
	-0.325
	-0.315
	-0.534
	-0.338
	-0.923
	-2.61
	-0.324
	-0.438
	-0.658
	-0.768
	-3.11
	-0.599
	-2.57
	-0.695
	-0.766
	-2.92
	-0.819
	-0.621
	-0.568
	-0.623
	-2.27
	-2.58
	-0.447
	-1.06
	-2.79
	-0.837
	-0.782
	-0.357
	-0.431
	-2.19
	-0.69
	-0.552
	-3.41
	-1.21
	-1.21
	-0.305
	-2.36
	-0.323
	-0.644
	-2.44
	-0.592
	-0.621
	-1.02
	-2.54
	-0.383
	-2.83
	-0.448
	-3.45
	-0.556
	-1.52
	-2.94
	-0.314
	-0.398
	-1.13
	-2.38
	-3.01
	-0.783
	-0.304
	-0.426
	-0.702
	-0.902
	-0.907
	-0.424
	-2.91
	-1.25
	-2.02
	-0.323
	-0.49
	-0.683
	-3.17
	-0.387
	-0.535
	-2.91
	-3.17
	-1.89
	-3.02
	-2.37
	-0.557
	-0.939
	-0.627
	-0.394
	-0.667
	-2.48
	-1.04
	-0.333
	-0.542
	-0.591
	-2.31
	-0.889
	-3.2
	-0.444
	-0.651
	-0.669
	-0.422
	-0.458
	-2.86
	-2.48
	-2.75
	-3.17
	-0.549
	-2.97
	-0.516
	-0.378
	-0.503
	-2
	-1.33
	-2.89
	-0.566
	-0.813
	-2.21
	-0.356
	-0.583
	-0.51
	-2.89
	-0.45
	-1.43
	-1.2
	-3.03
	-0.425
	-0.867
	-0.608
	-2.64
	-0.869
	-0.699
	-1.92
	-2.37
	-0.342
	-0.642
	-0.702
	-2.2
	-0.537
	-1.92
	-0.486
	-2.75
	-3.01
	-3.3
	-2.4
	-2.7
	-2.32
	-0.782
	-0.797
	-0.419
	-0.32
	-1.09
	-0.926
	-0.42
	-0.38
	-2.76
	-3.16
	-0.722
	-2.29
	-2.59
	-0.408
	-1.46
	-2.44
	-0.309
	-0.813
	-0.665
	-0.706
	-0.621
	-0.342
	-0.572
	-0.491
	-0.565
	-0.305
	-0.571
	-0.854
	-0.475
	-2.98
	-0.319
	-2.15
	-1.11
	-0.684
	-0.341
	-0.307
	-3.31
	-2.72
	-0.566
	-0.326
	-0.662
	-0.302
	-1.12
	-0.501
	-2.18
	-0.678
	-0.857
	-1.25
	-0.431
	-2.19
	-0.327
	-0.402
	-0.34
	-0.321
	-0.501
	-2.14
	-0.553
	-1.82
	-1.11
	-0.798
	-0.385
	-1.18
	-2.26
	-2.08
	-3.06
	-0.337
	-0.926
	-3.14
	-0.487
	-0.799
	-0.916
	-0.573
	-3.02
	-0.442
	-0.948
	-2.69
	-0.675
	-2.77
	-0.776
	-1.05
	-0.77
	-0.379
	-2.75
	-1.11
	-0.485
	-0.454
	-0.594
	-0.939
	-0.597
	-2.88
	-1.12
	-0.838
	-0.483
	-0.825
	-0.677
	-0.358
	-0.857
	-0.996
	-2.89
	-0.452
	-0.313
	-0.434
	-2.46
	-0.829
	-0.801
	-0.722
	-0.524
	-2.36
	-0.711
	-2.52
	-0.371
	-3.4
	-0.367
	-0.396
	-2.98
	-3.04
	-0.544
	-0.407
	-0.485
	-0.319
	-1.21
	-0.317
	-0.462
	-0.583
	-2.97
	-0.685
	-0.412
	-1.09
	-0.432
	-1.94
	-0.61
	-1.04
	-0.522
	-2.85
	-1.96
	-0.754
	-0.418
	-0.413
	-0.567
	-0.356
	-0.883
	-2.75
	-2.86
	-0.393
	-0.345
	-0.581
	-1.76
	-1.39
	-0.378
	-2.17
	-0.999
	-0.598
	-0.361
	-2.92
	-0.932
	-0.322
	-0.958
	-2.25
	-1.06
	-0.376
	-0.418
	-0.463
	-0.884
	-1.07
	-0.443
	-0.359
	-0.768
	-0.341
	-0.546
	-0.611
	-0.608
	-2.47
	-0.775
	-0.383
	-2.68
	-0.307
	-0.409
	-0.309
	-2.34
	-2.5
	-2.93
	-0.373
	-1.18
	-1.26
	-0.355
	-0.544
	-3.01
	-0.62
	-2.64
	-0.45
	-0.392
	-0.581
	-3.26
	-0.32
	-2.7
	-0.336
	-0.807
	-0.376
	-0.407
	-2.11
	-0.986
	-2.57
	-2.44
	-1.81
	-0.805
	-0.372
	-0.977
	-0.413
	-0.473
	-0.587
	-0.899
	-0.372
	-0.55
	-2.81
	-0.331
	-1.95
	-0.432
	-0.346
	-0.573
	-0.399
	-0.464
	-1.11
	-0.55
	-0.307
	-0.775
	-0.719
	-2.74
	-0.542
	-0.785
	-0.541
	-0.368
	-0.508
	-0.312
	-0.677
	-0.409
	-0.844
	-2.38
	-0.466
	-2.57
	-0.444
	-1.15
	-0.724
	-2.22
	-0.481
	-1.16
	-0.419
	-3.52
	-1.3
	-0.822
	-0.63
	-0.389
	-3.23
	-0.323
	-0.44
	-0.91
	-0.707
	-3.15
	-2.53
	-0.776
	-0.576
	-2.92
	-0.318
	-3.15
	-0.992
	-0.489
	-2.53
	-2.56
	-2.91
	-0.329
	-2.89
	-2.75
	-0.812
	-2.61
	-0.43
	-0.414
	-0.713
	-2.76
	-2.9
	-0.389
	-2.6
	-1.02
	-3.28
	-2.54
	-2.7
	-0.621
	-0.309
	-0.487
	-0.517
	-3.5
	-2.84
	-0.463
	-0.546
	-0.592
	-0.655
	-1.35
	-0.448
	-1.15
	-0.536
	-0.923
	-0.691
	-1.04
	-0.701
	-0.827
	-2.42
	-1.14
	-2.73
	-0.42
	-1.25
	-1.15
	-0.414
	-1.11
	-0.709
	-1.08
	-3.13
	-1.1
	-0.905
	-0.984
	-0.609
	-0.362
	-3.11
	-0.615
	-0.777
	-2.66
	-1.14
	-0.849
	-0.926
	-0.447
	-0.554
	-0.705
	-0.452
	-0.939
	-0.852
	-0.319
	-2.73
	-0.935
	-0.498
	-1.2
	-3.17
	-2.17
	-3.01
	-0.756
	-0.429
	-1.04
	-0.503
	-0.362
	-0.544
	-0.736
	-2.44
	-0.513
	-2.34
	-0.35
	-0.444
	-0.471
	-0.674
	-2.03
	-0.958
	-2.8
	-0.549
	-2.93
	-0.981
	-0.824
	-1.19
	-0.863
	-0.604
	-1.39
	-0.845
	-0.512
	-0.768
	-0.358
	-0.449
	-0.562
	-1.9
	-0.968
	-0.607
	-1.23
	-0.312
	-0.508
	-2.59
	-0.545
	-1
	-2.24
	-2.6
	-0.894
	-2.45
	-0.313
	-2.45
	-0.456
	-0.503
	-0.336
	-1.93
	-0.444
	-2.97
	-0.341
	-2.03
	-0.798
	-0.529
	-0.84
	-0.747
	-2.99
	-1.12
	-0.418
	-0.759
	-2.51
	-3.29
	-2.78
	-0.585
	-2.47
	-0.598
	-3.32
	-0.619
	-1.06
	-0.571
	-3.11
	-0.316
	-0.441
	-0.55
	-2.71
	-0.476
	-0.502
	-0.614
	-0.717
	-2.6
	-0.345
	-0.394
	-0.347
	-0.302
	-2.87
	-0.636
	-0.789
	-0.499
	-2.68
	-0.526
	-1.25
	-0.42
	-3.02
	-0.891
	-0.73
	-0.43
	-2.44
	-0.706
	-0.429
	-0.519
	-0.735
	-2.6
	-0.728
	-0.693
	-2.75
	-0.673
	-0.608
	-2.38
	-0.456
	-0.441
	-3.23
	-3.22
	-0.708
	-0.448
	-0.533
	-0.609
	-0.409
	-1.12
	-1.38
	-0.416
	-0.519
	-0.76
	-2.02
	-1.19
	-2.53
	-0.391
	-0.91
	-0.339
	-0.306
	-1.2
	-0.447
	-0.909
	-0.89
	-0.337
	-0.937
	-0.658
	-0.823
	-0.491
	-2.19
	-1.92
	-0.473
	-0.604
	-0.929
	-0.433
	-2.92
	-0.54
	-2.97
	-0.401
	-0.813
	-0.611
	-0.42
	-0.534
	-0.369
	-0.314
	-0.349
	-0.445
	-0.806
	-0.671
	-0.705
	-0.457
	-3.17
	-1.23
	-3.11
	-0.611
	-0.639
	-0.567
	-0.333
	-0.374
	-0.79
	-2.41
	-2.51
	-0.34
	-0.318
	-0.682
	-0.444
	-0.612
	-1.05
	-0.738
	-0.475
	-0.503
	-2.08
	-2.13
	-2.36
	-0.394
	-2.56
	-0.536
	-2.97
	-2.99
	-0.785
	-0.335
	-0.329
	-0.548
	-0.494
	-0.547
	-3.01
	-0.328
	-0.969
	-3.07
	-0.365
	-2.12
	-0.868
	-0.501
	-0.728
	-0.352
	-0.49
	-0.501
	-3.14
	-2.5
	-0.518
	-0.427
	-0.526
	-0.354
	-2.66
	-1.22
	-1.41
	-3.13
	-0.665
	-0.323
	-0.845
	-0.415
	-0.443
	-1
	-0.539
	-2.33
	-2.28
	-2.2
	-3.02
	-0.641
	-0.433
	-3.32
	-2.95
	-3.02
	-0.653
	-0.317
	-0.412
	-0.961
	-0.949
	-1.04
	-0.331
	-2.89
	-3.15
	-1.91
	-1.1
	-3.17
	-0.709
	-0.485
	-1.1
	-0.554
	-2.78
	-0.417
	-0.701
	-0.533
	-0.85
	-0.755
	-0.55
	-0.585
	-2.54
	-2.53
	-0.497
	-2.86
	-0.589
	-0.631
	-0.739
	-0.763
	-1.01
	-2.19
	-0.321
	-1.3
	-3.2
	-0.399
	-2.49
	-0.752
	-0.711
	-2.98
	-2.8
	-0.694
	-0.386
	-2.7
	-0.789
	-0.498
	-0.726
	-0.306
	-0.809
	-0.572
	-1.02
	-2.51
	-2.87
	-0.311
	-3.1
	-0.638
	-1.14
	-1.01
	-0.333
	-0.547
	-3.06
	-0.327
	-0.933
	-0.866
	-0.542
	-0.417
	-2.22
	-2.92
	-2.84
	-3.26
	-0.333
	-0.969
	-0.628
	-0.424
	-0.327
	-0.311
	-2.83
	-0.425
	-0.305
	-0.544
	-3.1
	-2.37
	-0.427
	-1.02
	-1.25
	-2.87
	-0.474
	-0.306
	-3.18
	-0.398
	-0.9
	-0.446
	-0.323
	-2.37
	-2.92
	-3.12
	-1.61
	-3.11
	-2.58
	-0.518
	-1.12
	-0.373
	-0.581
	-0.303
	-0.415
	-1.63
	-2.11
	-0.688
	-3.14
	-0.315
	-0.556
	-0.311
	-1.9
	-2.06
	-1.12
	-0.345
	-2.72
	-0.616
	-0.347
	-0.706
	-2.15
	-0.5
	-0.483
	-2.9
	-0.314
	-0.457
	-2.65
	-0.69
	-0.636
	-1.81
	-0.507
	-0.514
	-2.27
	-0.524
	-1.34
	-0.375
	-2.03
	-2.71
	-0.573
	-0.477
	-0.49
	-2.34
	-0.422
	-3.54
	-1.13
	-1.47
	-0.798
	-0.36
	-0.428
	-0.389
	-0.863
	-0.577
	-0.313
	-0.907
	-0.603
	-0.445
	-0.318
	-2.54
	-0.443
	-1.23
	-2.41
	-0.313
	-3.14
	-0.861
	-1.19
	-0.456
	-0.327
	-0.794
	-3.01
	-0.49
	-2.49
	-2.75
	-2.48
	-0.511
	-0.332
	-2.51
	-1.45
	-2.89
	-2.17
	-0.305
	-0.621
	-0.657
	-0.49
	-1.75
	-3.3
	-2.33
	-0.316
	-2.62
	-3.03
	-0.79
	-2.17
	-0.392
	-2.3
	-0.818
	-3.14
	-0.573
	-0.318
	-2.56
	-0.739
	-0.407
	-1.07
	-0.55
	-0.5
	-0.398
	-2.03
	-0.481
	-2.86
	-1
	-0.942
	-0.349
	-0.381
	-0.323
	-0.673
	-0.419
	-0.438
	-0.974
	-0.834
	-2.61
	-2.37
	-0.956
	-0.498
	-0.897
	-0.337
	-2.17
	-2.25
	-0.573
	-3.08
	-0.422
	-0.455
	-1.3
	-0.365
	-1.14
	-2.95
	-2.55
	-0.518
	-0.862
	-0.437
	-0.524
	-2.52
	-0.496
	-2.7
	-0.692
	-0.661
	-3.07
	-0.58
	-0.669
	-0.593
	-3.09
	-0.449
	-2.57
	-2.94
	-0.324
	-2.45
	-1.1
	-2.96
	-0.341
	-2.74
	-0.631
	-1.08
	-2.84
	-0.425
	-0.708
	-2.28
	-3.06
	-0.4
	-0.42
	-0.534
	-0.357
	-0.649
	-0.354
	-0.507
	-0.364
	-0.312
	-0.648
	-0.43
	-2.87
	-0.348
	-2.42
	-0.522
	-0.377
	-0.502
	-0.792
	-0.72
	-0.618
	-0.384
	-2.14
	-2.71
	-0.905
	-0.463
	-0.4
	-1.43
	-0.667
	-0.839
	-1.71
	-0.831
	-0.338
	-0.644
	-2.31
	-0.796
	-2.46
	-0.576
	-1.49
	-0.523
	-3.16
	-0.564
	-3.12
	-0.394
	-0.857
	-2.63
	-2.61
	-2.67
	-1.03
	-1.96
	-0.366
	-0.514
	-2.36
	-0.564
	-1.64
	-0.62
	-2.46
	-2.66
	-0.617
	-0.618
	-0.445
	-2.15
	-0.865
	-0.615
	-0.644
	-0.654
	-0.81
	-0.319
	-0.442
	-0.475
	-1.93
	-2.76
	-1.97
	-0.718
	-2.64
	-0.379
	-0.343
	-0.942
	-2.24
	-0.522
	-2.9
	-1.23
	-0.474
	-0.735
	-0.583
	-0.375
	-3.11
	-2.9
	-0.496
	-0.364
	-0.815
	-0.311
	-0.494
	-2.99
	-0.341
	-1.11
	-1.17
	-3.13
	-0.403
	-2.16
	-2.6
	-2.33
	-1.31
	-2.73
	-1.99
	-2.51
	-2.84
	-0.445
	-0.479
	-0.408
	-0.404
	-2.95
	-0.457
	-0.974
	-0.659
	-0.488
	-0.436
	-0.312
	-0.354
	-0.673
	-1.5
	-0.85
	-0.454
	-0.819
	-0.318
	-0.348
	-0.932
	-0.748
	-0.407
	-0.437
	-0.629
	-0.36
	-0.596
	-2.78
	-2.81
	-3.24
	-0.599
	-2.32
	-0.321
	-0.634
	-0.819
	-1.08
	-0.412
	-0.365
	-1.07
	-0.493
	-2.18
	-0.732
	-1.26
	-0.826
	-0.683
	-0.721
	-0.316
	-0.607
	-2.74
	-2.68
	-0.793
	-0.43
	-0.468
	-2.4
	-1.31
	-2.3
	-2.73
	-2.55
	-3.09
	-0.331
	-1.43
	-0.327
	-0.489
	-1.16
	-2.66
	-0.934
	-0.362
	-2.08
	-0.607
	-0.857
	-0.399
	-3.16
	-3.34
	-0.304
	-0.444
	-3.14
	-2.68
	-0.687
	-0.389
	-0.335
	-0.371
	-0.956
	-0.434
	-0.846
	-2.73
	-0.41
	-0.513
	-0.689
	-0.309
	-1.96
	-2.22
	-0.403
	-3.09
	-2.87
	-0.562
	-0.585
	-0.342
	-2.87
	-2.67
	-0.501
	-3.24
	-0.73
	-2.13
	-0.652
	-0.759
	-3
	-0.76
	-0.621
	-0.606
	-0.418
	-2.19
	-1.28
	-0.762
	-0.602
	-2.8
	-2.19
	-0.733
	-1.02
	-0.502
	-3.09
	-2.51
	-0.363
	-0.512
	-0.844
	-0.542
	-0.394
	-1.92
	-3.19
	-2.97
	-0.697
	-0.309
	-2.52
	-3.5
	-0.436
	-2.59
	-2.04
	-0.898
	-0.391
	-0.862
	-0.608
	-0.337
	-2.97
	-2
	-0.552
	-1.43
	-0.375
	-0.907
	-0.304
	-2.79
	-1.9
	-0.396
	-0.421
	-2.27
	-1.89
	-0.325
	-0.996
	-0.521
	-0.504
	-0.511
	-0.521
	-0.573
	-0.784
	-1.18
	-0.355
	-0.647
	-0.685
	-0.893
	-0.455
	-3.06
	-2.13
	-0.376
	-0.425
	-2.63
	-0.844
	-0.546
	-3
	-0.756
	-2.79
	-0.695
	-3.1
	-0.673
	-3.51
	-3.23
	-0.347
	-0.617
	-0.567
	-0.637
	-2.89
	-0.328
	-2.19
	-1.37
	-2.33
	-1.3
	-2.27
	-0.581
	-1.23
	-0.411
	-0.79
	-0.429
	-2.9
	-0.842
	-2.63
	-2.91
	-2.46
	-0.508
	-1.98
	-2.73
	-0.452
	-3.19
	-0.509
	-3.47
	-2.74
	-2.02
	-2.74
	-0.389
	-2.15
	-0.808
	-0.353
	-1.27
	-0.516
	-0.319
	-1.12
	-1.11
	-0.365
	-0.463
	-1.05
	-0.977
	-0.793
	-0.386
	-0.519
	-1.15
	-3.43
	-1.94
	-2.28
	-0.642
	-0.586
	-1.29
	-0.464
	-3.12
	-3.03
	-0.446
	-0.33
	-0.686
	-0.93
	-2.61
	-0.528
	-2.4
	-2.87
	-0.666
	-2.73
	-0.602
	-0.546
	-1
	-2.52
	-3.07
	-2.5
	-0.605
	-0.455
	-1.01
	-0.412
	-2.39
	-0.832
	-0.738
	-1.95
	-2.74
	-2.93
	-0.635
	-1.02
	-0.382
	-0.322
	-1.11
	-0.596
	-0.916
	-0.46
	-2.99
	-2.76
	-3.04
	-0.341
	-2.5
	-0.765
	-3.11
	-0.681
	-0.427
	-0.725
	-0.578
	-0.409
	-0.946
	-0.345
	-0.459
	-0.973
	-0.872
	-0.59
	-0.594
	-0.474
	-0.627
	-0.71
	-2.46
	-3.48
	-0.456
	-0.504
	-0.335
	-2.48
	-0.486
	-0.331
	-0.989
	-2.62
	-0.543
	-2.51
	-0.639
	-0.321
	-1.68
	-3.24
	-0.539
	-0.545
	-0.538
	-1.02
	-0.824
	-2.82
	-0.359
	-2.75
	-0.899
	-0.311
	-0.407
	-0.533
	-0.377
	-0.369
	-2.31
	-0.309
	-3.24
	-2.66
	-0.302
	-0.34
	-0.455
	-1.92
	-0.845
	-2.89
	-2.57
	-2.57
	-2.38
	-0.542
	-0.743
	-0.32
	-0.455
	-0.632
	-2.66
	-2.54
	-0.944
	-2.46
	-0.712
	-0.439
	-0.359
	-0.567
	-0.578
	-0.445
	-0.92
	-3.11
	-0.746
	-0.671
	-3.16
	-0.311
	-1.74
	-0.447
	-0.614
	-0.615
	-0.563
	-0.356
	-3.04
	-3.13
	-0.36
	-2.05
	-0.377
	-2.51
	-0.349
	-2.31
	-3.1
	-0.382
	-0.579
	-0.355
	-0.883
	-0.855
	-0.38
	-2.46
	-0.544
	-1.25
	-0.419
	-1.13
	-0.487
	-0.423
	-0.784
	-2.4
	-3.02
	-0.383
	-0.471
	-2.23
	-0.478
	-0.771
	-0.963
	-0.636
	-2.05
	-0.448
	-0.713
	-0.607
	-0.376
	-0.4
	-0.492
	-0.85
	-3.09
	-0.388
	-1.24
	-0.326
	-0.905
	-0.41
	-0.49
	-0.384
	-0.625
	-0.677
	-1.83
	-0.375
	-2.94
	-0.304
	-0.978
	-0.769
	-1
	-0.659
	-2.01
	-0.369
	-0.322
	-2.84
	-0.892
	-2.52
	-0.473
	-2.75
	-0.705
	-0.646
	-0.603
	-0.465
	-3.08
	-0.965
	-2.28
	-0.681
	-0.651
	-2.5
	-3.3
	-1.38
	-0.966
	-2.73
	-0.484
	-0.334
	-0.727
	-0.364
	-0.495
	-0.545
	-0.891
	-1.91
	-0.585
	-0.732
	-1.06
	-0.379
	-0.473
	-2.17
	-0.426
	-0.492
	-0.409
	-0.414
	-2.36
	-0.628
	-0.317
	-1.07
	-2.59
	-2.2
	-3.12
	-2.87
	-0.318
	-0.974
	-3.18
	-0.611
	-2.38
	-0.547
	-0.558
	-1.27
	-0.336
	-0.716
	-0.314
	-0.394
	-0.705
	-0.414
	-2.09
	-2.6
	-1.08
	-0.374
	-0.628
	-0.53
	-0.322
	-0.317
	-3.08
	-0.81
	-2.79
	-0.842
	-0.581
	-0.668
	-0.703
	-0.409
	-0.632
	-0.555
	-2.33
	-0.683
	-1.08
	-0.357
	-0.652
	-0.356
	-0.835
	-0.872
	-0.354
	-0.44
	-0.515
	-1
	-0.641
	-3.34
	-1.19
	-0.315
	-0.362
	-3.24
	-2.51
	-0.648
	-3.41
	-2.64
	-0.844
	-0.78
	-0.34
	-2.62
	-0.389
	-0.468
	-0.508
	-0.618
	-1.13
	-0.9
	-0.62
	-0.355
	-0.337
	-1.54
	-0.928
	-2.64
	-2.31
	-0.315
	-2.26
	-0.344
	-2.8
	-3.09
	-1.1
	-2.93
	-0.99
	-0.619
	-2.3
	-0.562
	-2.4
	-2.53
	-0.398
	-2.3
	-0.744
	-0.334
	-1.69
	-3.04
	-2.74
	-2.3
	-0.334
	-2.12
	-0.338
	-1.32
	-1.17
	-0.872
	-0.53
	-0.829
	-0.58
	-0.686
	-0.346
	-0.32
	-0.394
	-0.317
	-3.31
	-3.26
	-0.305
	-2.75
	-2.37
	-0.354
	-2.74
	-0.414
	-1.15
	-1.08
	-0.538
	-0.939
	-2.93
	-3.04
	-2.34
	-0.41
	-0.731
	-3.07
	-0.943
	-0.671
	-3.13
	-0.966
	-2.33
	-0.508
	-0.369
	-0.678
	-0.772
	-1.55
	-0.499
	-0.523
	-0.603
	-0.594
	-0.699
	-0.408
	-2.28
	-1.21
	-2.57
	-2.92
	-0.411
	-0.488
	-0.429
	-2.7
	-3.16
	-2.62
	-0.344
	-0.653
	-0.439
	-0.565
	-0.318
	-0.393
	-0.485
	-0.603
	-2.5
	-0.603
	-1.08
	-0.565
	-0.311
	-0.442
	-0.422
	-0.614
	-2.16
	-0.36
	-1.08
	-0.917
	-0.535
	-0.521
	-0.58
	-0.423
	-1.96
	-2.88
	-2.71
	-1.43
	-0.679
	-0.322
	-0.539
	-1.03
	-0.891
	-1.04
	-0.748
	-0.811
	-3.31
	-0.652
	-0.542
	-0.528
	-0.751
	-0.388
	-0.746
	-0.875
	-1.85
	-1.42
	-2.55
	-0.876
	-0.695
	-0.448
	-0.524
	-0.837
	-2.82
	-0.331
	-0.745
	-0.512
	-0.466
	-2.27
	-2.21
	-0.813
	-0.562
	-0.953
	-2.4
	-0.383
	-0.767
	-2.88
	-0.347
	-0.471
	-2.79
	-0.54
	-0.396
	-0.422
	-0.335
	-0.485
	-0.432
	-0.417
	-2.91
	-3.13
	-0.339
	-2.51
	-2.67
	-2.68
	-0.515
	-2.15
	-2.81
	-2.75
	-0.524
	-1.32
	-2.25
	-0.603
	-1.2
	-2.4
	-0.361
	-3.16
	-0.395
	-0.328
	-0.622
	-0.512
	-1.28
	-0.718
	-0.491
	-0.443
	-0.309
	-1.09
	-2.73
	-1.53
	-2.88
	-2.87
	-2.71
	-0.325
	-0.802
	-2.52
	-2.67
	-3.14
	-0.561
	-0.568
	-2.8
	-0.413
	-0.637
	-1.09
	-0.494
	-0.642
	-2.98
	-0.367
	-0.311
	-0.567
	-0.752
	-0.93
	-0.421
	-0.561
	-0.632
	-2.36
	-2.6
	-3.11
	-0.748
	-0.401
	-2.35
	-2.78
	-2.6
	-2.21
	-2.84
	-2.63
	-0.302
	-0.835
	-0.858
	-0.488
	-0.551
	-1.52
	-0.357
	-2.84
	-2.85
	-0.316
	-0.546
	-0.651
	-1.24
	-3.09
	-1.2
	-0.309
	-0.352
	-0.405
	-0.738
	-0.57
	-2.5
	-2.06
	-2.63
	-0.791
	-2.65
	-0.8
	-3.18
	-0.656
	-0.574
	-1.11
	-0.315
	-0.828
	-3
	-2.89
	-0.538
	-0.925
	-2.74
	-0.418
	-1.22
	-0.616
	-0.446
	-0.614
	-2.88
	-2.61
	-0.449
	-2.48
	-0.7
	-2.48
	-0.338
	-1.74
	-0.321
	-0.35
	-0.651
	-0.38
	-3.15
	-0.352
	-2.42
	-0.632
	-0.743
	-0.568
	-0.972
	-0.557
	-0.61
	-0.578
	-3.1
	-0.481
	-2.12
	-0.497
	-2.38
	-2.73
	-0.965
	-0.868
	-0.487
	-0.923
	-0.349
	-0.487
	-0.365
	-1.09
	-0.595
	-2.58
	-0.619
	-0.749
	-0.483
	-2.9
	-0.335
	-1.3
	-0.675
	-0.305
	-1.56
	-3.05
	-3.45
	-0.793
	-0.311
	-0.975
	-0.866
	-0.505
	-0.491
	-0.572
	-0.573
	-0.488
	-0.985
	-1.49
	-2.75
	-0.639
	-0.708
	-0.357
	-1.69
	-3.23
	-3.03
	-0.623
	-2.4
	-0.354
	-0.635
	-3.17
	-0.93
	-0.945
	-0.355
	-0.753
	-2.15
	-3
	-0.756
	-0.42
	-2.8
	-0.521
	-0.418
	-0.414
	-0.496
	-0.541
	-3.18
	-0.619
	-0.345
	-0.534
	-0.359
	-2.24
	-2.68
	-0.341
	-0.846
	-0.471
	-0.868
	-0.977
	-1.85
	-0.421
	-0.701
	-0.32
	-0.671
	-2.1
	-0.878
	-0.444
	-0.738
	-0.738
	-2.37
	-2.29
	-0.558
	-2.83
	-0.32
	-2.88
	-0.645
	-2.87
	-0.749
	-2.34
	-1.04
	-0.796
	-0.693
	-2.55
	-0.536
	-2.82
	-0.413
	-0.574
	-2.6
	-2.94
	-0.941
	-0.579
	-0.382
	-0.318
	-0.791
	-1
	-0.564
	-1.19
	-3.12
	-0.345
	-2.27
	-0.583
	-2.64
	-0.659
	-0.705
	-2.77
	-0.461
	-2.36
	-2.7
	-2.27
	-0.45
	-0.333
	-2.56
	-0.474
	-0.366
	-1.88
	-3.24
	-0.598
	-2.97
	-2.62
	-0.821
	-0.42
	-0.407
	-2.39
	-0.611
	-0.593
	-2.69
	-0.908
	-2.41
	-0.852
	-0.35
	-0.436
	-0.743
	-3.05
	-0.358
	-2.81
	-0.489
	-0.767
	-2.21
	-0.476
	-3.18
	-0.586
	-1.08
	-0.755
	-0.301
	-2.41
	-0.348
	-0.644
	-2.02
	-2.49
	-1.38
	-0.8
	-0.507
	-0.474
	-1.13
	-0.605
	-0.514
	-0.536
	-0.797
	-0.323
	-2.67
	-2.69
	-2.59
	-0.756
	-2.25
	-0.848
	-2.08
	-2.89
	-0.714
	-0.458
	-2.5
	-2.9
	-0.304
	-0.648
	-2.36
	-1.46
	-0.85
	-0.902
	-0.479
	-0.573
	-2.34
	-0.434
	-0.64
	-0.662
	-0.376
	-0.511
	-0.793
	-0.521
	-0.929
	-1.68
	-0.455
	-0.337
	-0.829
	-0.407
	-0.632
	-0.346
	-2.93
	-1.38
	-0.464
	-0.963
	-0.875
	-2.58
	-0.34
	-0.496
	-1.16
	-0.611
	-2.31
	-2.83
	-0.317
	-0.387
	-0.473
	-2.75
	-0.752
	-0.491
	-0.586
	-1.26
	-0.701
	-2.15
	-1.36
	-2.47
	-0.426
	-0.562
	-0.313
	-0.924
	-1.29
	-0.949
	-2.49
	-0.445
	-0.342
	-2.29
	-0.734
	-0.517
	-1.08
	-0.841
	-0.363
	-0.888
	-0.572
	-0.549
	-0.401
	-0.886
	-1.79
	-2.78
	-0.346
	-0.326
	-0.446
	-1.25
	-2.95
	-0.905
	-0.761
	-3.48
	-2.47
	-0.352
	-0.435
	-1.86
	-0.702
	-2.83
	-0.502
	-2.78
	-1.99
	-0.993
	-2.88
	-0.304
	-2.45
	-0.622
	-2.12
	-2.93
	-0.62
	-2.74
	-0.594
	-0.852
	-0.873
	-2.29
	-0.708
	-2.5
	-2.88
	-0.383
	-2.05
	-0.703
	-0.575
	-2.98
	-0.574
	-2.75
	-3.15
	-0.837
	-0.509
	-0.344
	-0.582
	-0.467
	-1.18
	-0.387
	-0.638
	-0.419
	-0.98
	-0.522
	-0.743
	-0.359
	-0.578
	-1.12
	-0.757
	-2.46
	-0.674
	-2.76
	-0.613
	-0.348
	-0.541
	-0.365
	-3.09
	-0.414
	-2.48
	-0.414
	-0.723
	-3.07
	-0.48
	-0.59
	-2.96
	-2.4
	-0.323
	-0.424
	-0.51
	-2.16
	-0.326
	-2.84
	-0.494
	-2.63
	-2.66
	-2.53
	-0.404
	-1.39
	-0.662
	-2.53
	-0.449
	-0.332
	-2.99
	-0.527
	-2.8
	-1.45
	-0.626
	-0.332
	-0.382
	-0.396
	-1.25
	-2.88
	-0.529
	-0.419
	-0.754
	-0.665
	-0.476
	-0.935
	-2.21
	-0.397
	-0.433
	-1.05
	-0.403
	-0.482
	-0.413
	-2.85
	-0.987
	-3.3
	-0.926
	-3.06
	-1.32
	-0.396
	-0.542
	-0.342
	-0.397
	-2.13
	-0.382
	-2.22
	-0.915
	-0.842
	-0.833
	-0.882
	-0.334
	-0.416
	-3.21
	-0.909
	-0.378
	-3
	-2.66
	-3.01
	-2.92
	-1.06
	-1.24
	-0.606
	-2.38
	-3.16
	-1.66
	-0.426
	-0.331
	-0.339
	-0.634
	-2.94
	-0.799
	-2.19
	-0.958
	-3.39
	-0.485
	-0.602
	-0.746
	-0.456
	-0.618
	-2.26
	-2.08
	-0.588
	-0.924
	-0.71
	-0.945
	-0.954
	-0.428
	-0.555
	-1.39
	-0.6
	-2.83
	-0.578
	-2.53
	-2.89
	-0.769
	-0.501
	-2.68
	-1.18
	-0.571
	-0.733
	-2.99
	-0.447
	-0.49
	-2.89
	-0.506
	-0.399
	-0.348
	-3.16
	-0.353
	-0.436
	-0.325
	-0.404
	-0.492
	-0.341
	-3.22
	-2.5
	-3.49
	-2.97
	-0.698
	-2.28
	-0.73
	-2.84
	-0.559
	-0.459
	-0.855
	-2.26
	-0.445
	-0.314
	-0.692
	-0.427
	-1.22
	-2.49
	-2.53
	-0.915
	-1.08
	-0.797
	-1.09
	-2.15
	-2.33
	-0.632
	-0.381
	-0.423
	-0.668
	-1
	-0.318
	-2.4
	-1.1
	-2.62
	-0.474
	-1.01
	-0.378
	-0.619
	-0.419
	-0.511
	-0.625
	-1.44
	-0.894
	-0.541
	-0.463
	-3.13
	-2.37
	-3.07
	-0.528
	-0.445
	-0.35
	-3.35
	-0.547
	-0.841
	-2.2
	-0.465
	-0.447
	-0.308
	-0.394
	-2.94
	-2.99
	-0.384
	-2.19
	-0.978
	-1.26
	-2.79
	-1.44
	-2.86
	-0.378
	-1.07
	-0.405
	-1.96
	-0.462
	-0.673
	-2.9
	-0.641
	-2.78
	-0.756
	-0.426
	-0.735
	-0.556
	-0.807
	-0.555
	-0.676
	-0.418
	-1.4
	-2.73
	-0.76
	-1.03
	-2.76
	-2.83
	-0.768
	-0.818
	-0.318
	-0.53
	-3.36
	-0.755
	-0.452
	-0.919
	-2.71
	-0.416
	-2.82
	-0.847
	-0.692
	-1.98
	-0.71
	-0.534
	-0.455
	-0.372
	-2.58
	-0.744
	-2.37
	-0.375
	-0.988
	-0.32
	-2.5
	-2.88
	-2.86
	-0.573
	-2.25
	-3.03
	-0.639
	-0.95
	-2.96
	-2.97
	-0.475
	-0.683
	-0.525
	-2.36
	-0.482
	-2.79
	-0.609
	-0.841
	-0.614
	-0.49
	-0.567
	-0.371
	-0.57
	-0.448
	-0.335
	-0.383
	-0.543
	-2.88
	-3.04
	-0.773
	-0.311
	-0.708
	-0.386
	-0.669
	-2.54
	-2.58
	-2.3
	-3.38
	-0.326
	-0.531
	-0.67
	-0.458
	-2.73
	-2.53
	-0.587
	-2.64
	-0.372
	-2.05
	-0.553
	-1.02
	-0.393
	-0.415
	-0.912
	-0.447
	-1.22
	-2.23
	-0.307
	-0.473
	-2.42
	-2.92
	-2.85
	-0.694
	-0.64
	-2.67
	-2.6
	-0.863
	-1.61
	-0.965
	-0.724
	-0.436
	-2.4
	-0.579
	-0.364
	-0.875
	-0.653
	-3.04
	-0.583
	-0.314
	-2.7
	-2.84
	-3
	-1.52
	-0.386
	-0.854
	-2.36
	-0.36
	-1.22
	-2.34
	-0.414
	-0.572
	-0.592
	-3.06
	-0.6
	-0.677
	-0.49
	-2.34
	-2.54
	-0.964
	-2.95
	-0.669
	-0.819
	-0.778
	-0.317
	-0.431
	-2.11
	-0.748
	-0.385
	-0.668
	-0.648
	-0.376
	-0.854
	-3.24
	-2.25
	-3.36
	-0.822
	-0.644
	-2.66
	-1.25
	-0.384
	-2.99
	-0.641
	-1.19
	-2.41
	-2.19
	-0.617
	-0.55
	-0.473
	-0.43
	-3.54
	-0.534
	-0.398
	-2.68
	-0.383
	-0.875
	-0.32
	-0.784
	-1.28
	-0.667
	-0.367
	-0.793
	-0.31
	-0.665
	-0.773
	-1.08
	-0.523
	-2.21
	-2.59
	-2.74
	-0.527
	-0.476
	-0.308
	-3
	-0.427
	-0.33
	-3.09
	-0.853
	-0.392
	-0.733
	-2.41
	-0.418
	-2.37
	-3
	-3.11
	-0.786
	-0.913
	-1.75
	-1.09
	-0.364
	-2.47
	-0.471
	-2.34
	-2.14
	-0.457
	-0.417
	-2.47
	-0.772
	-0.357
	-2.38
	-0.449
	-2.41
	-0.615
	-0.38
	-2.94
	-0.444
	-0.759
	-0.679
	-2.67
	-0.341
	-0.314
	-0.599
	-0.785
	-3.05
	-0.891
	-0.442
	-0.323
	-0.381
	-0.868
	-2.68
	-2.2
	-0.548
	-0.416
	-2.51
	-1.23
	-0.95
	-1.4
	-0.69
	-0.699
	-0.308
	-0.389
	-2.56
	-3.13
	-0.405
	-0.664
	-0.601
	-0.389
	-0.542
	-0.398
	-0.546
	-0.609
	-0.412
	-3.04
	-0.633
	-2.79
	-1.97
	-0.383
	-0.828
	-1.32
	-2.74
	-2.41
	-2.83
	-0.471
	-0.378
	-0.304
	-0.662
	-2.83
	-1.19
	-0.303
	-2.98
	-1.04
	-3
	-0.572
	-0.612
	-0.543
	-0.409
	-2.68
	-0.314
	-0.579
	-0.57
	-0.449
	-2.84
	-2.99
	-0.335
	-0.692
	-1.15
	-0.625
	-0.91
	-0.6
	-0.514
	-2.61
	-0.727
	-0.423
	-0.519
	-2.58
	-0.384
	-0.42
	-0.757
	-0.426
	-0.917
	-0.753
	-0.527
	-2.6
	-3.35
	-0.465
	-2.37
	-1.2
	-3.15
	-0.436
	-2.79
	-0.792
	-0.462
	-2.94
	-0.387
	-0.645
	-1.04
	-2.94
	-0.417
	-2.79
	-2.6
	-2.03
	-0.485
	-0.566
	-0.306
	-0.572
	-2.81
	-0.491
	-0.601
	-0.305
	-0.714
	-2.97
	-3.09
	-1.79
	-0.443
	-0.745
	-0.686
	-0.643
	-2.58
	-0.998
	-0.484
	-2.7
	-0.736
	-2.92
	-1.03
	-0.726
	-0.914
	-2.26
	-0.306
	-0.406
	-2.71
	-0.448
	-0.79
	-2.9
	-0.786
	-0.588
	-1.75
	-2.12
	-0.437
	-0.493
	-2.67
	-0.375
	-2.6
	-2.69
	-0.654
	-3.08
	-2.75
	-0.866
	-0.31
	-3.11
	-2.19
	-0.635
	-0.63
	-2.74
	-2.72
	-0.973
	-2.69
	-2.2
	-3.41
	-2.34
	-0.665
	-2.99
	-2.86
	-0.337
	-0.357
	-0.971
	-0.672
	-0.342
	-0.554
	-0.523
	-0.565
	-0.675
	-0.435
	-0.589
	-2.84
	-0.315
	-0.54
	-2.85
	-1.5
	-0.493
	-1.22
	-0.479
	-1.03
	-1.97
	-2.31
	-0.745
	-0.611
	-1.34
	-0.317
	-0.981
	-0.343
	-0.967
	-0.317
	-0.648
	-0.532
	-2.44
	-2.57
	-0.309
	-2.1
	-3.35
	-0.399
	-0.56
	-2.36
	-0.374
	-0.311
	-0.562
	-0.533
	-0.588
	-0.349
	-0.333
	-3.28
	-0.52
	-2.75
	-0.775
	-0.471
	-1.09
	-0.378
	-0.706
	-1.09
	-0.463
	-0.431
	-3.04
	-2.81
	-0.381
	-0.416
	-2.99
	-1.53
	-0.699
	-1.26
	-0.745
	-0.968
	-0.836
	-0.472
	-2.49
	-0.863
	-2.2
	-2.11
	-3.04
	-0.843
	-0.468
	-0.468
	-2.92
	-2.5
	-0.725
	-0.54
	-2.38
	-0.671
	-0.445
	-0.648
	-2.61
	-2.8
	-0.648
	-0.589
	-0.702
	-1.2
	-2.73
	-2.31
	-2.92
	-0.598
	-2.96
	-2.34
	-0.39
	-0.827
	-1.6
	-0.637
	-0.499
	-0.367
	-0.452
	-0.447
	-0.674
	-2.77
	-3.53
	-0.436
	-0.329
	-0.864
	-0.669
	-0.385
	-1.6
	-2.22
	-0.743
	-0.39
	-2.23
	-0.483
	-2.36
	-0.98
	-1.17
	-1.05
	-0.751
	-0.405
	-2.15
	-2.76
	-0.387
	-0.703
	-0.648
	-1.92
	-2.48
	-0.627
	-0.719
	-0.421
	-0.489
	-0.348
	-0.334
	-1.28
	-2.31
	-0.417
	-2.42
	-2.88
	-0.533
	-0.737
	-0.607
	-0.838
	-0.532
	-0.328
	-2.17
	-0.608
	-0.314
	-0.439
	-3.23
	-3.28
	-0.496
	-0.875
	-0.593
	-3.03
	-2.56
	-0.518
	-0.523
	-2.35
	-0.751
	-0.388
	-0.315
	-3.18
	-0.37
	-0.32
	-2.87
	-0.674
	-3.09
	-1.49
	-1.46
	-0.879
	-2.97
	-1.56
	-0.598
	-0.402
	-0.335
	-3.13
	-1.32
	-1.39
	-3.1
	-0.396
	-3.02
	-0.46
	-0.335
	-2.88
	-0.767
	-0.318
	-2.35
	-2.94
	-1.11
	-2.27
	-0.391
	-1.21
	-0.83
	-0.82
	-0.308
	-0.311
	-0.676
	-0.888
	-0.549
	-0.643
	-0.851
	-2.86
	-0.907
	-0.695
	-2.02
	-0.407
	-0.89
	-0.468
	-0.452
	-0.322
	-2.03
	-0.451
	-0.44
	-1.05
	-0.385
	-0.484
	-0.527
	-0.328
	-2.32
	-0.321
	-3.26
	-0.421
	-0.315
	-0.551
	-0.908
	-0.605
	-2.47
	-0.948
	-0.946
	-0.446
	-0.55
	-0.38
	-0.739
	-0.624
	-0.435
	-0.588
	-2.81
	-0.371
	-0.302
	-0.889
	-3.26
	-0.474
	-1.3
	-2.88
	-2.75
	-0.491
	-0.427
	-3
	-1.11
	-2.8
	-0.999
	-0.95
	-2.87
	-1.09
	-2.71
	-0.386
	-0.828
	-3.07
	-0.44
	-0.56
	-2.93
	-2.29
	-2.34
	-2.87
	-0.479
	-2.84
	-0.442
	-0.535
	-0.523
	-2.9
	-0.431
	-3.01
	-0.679
	-1.42
	-0.748
	-0.641
	-0.31
	-0.627
	-3.28
	-0.876
	-2.62
	-0.488
	-2.56
	-2.19
	-0.899
	-0.409
	-0.497
	-0.452
	-0.612
	-0.41
	-0.342
	-0.376
	-2.81
	-0.543
	-3.12
	-0.948
	-2.88
	-2.76
	-0.585
	-2.82
	-0.369
	-0.363
	-2.86
	-0.338
	-2.68
	-3.01
	-3
	-0.442
	-0.827
	-1.12
	-0.339
	-0.555
	-0.957
	-0.433
	-0.928
	-0.417
	-2.75
	-0.429
	-0.41
	-0.63
	-3.04
	-0.994
	-2.68
	-2.59
	-2.82
	-0.501
	-0.637
	-2.75
	-2.23
	-0.379
	-0.386
	-1.03
	-0.929
	-3.11
	-0.365
	-0.786
	-0.615
	-0.353
	-0.361
	-0.65
	-0.567
	-0.38
	-0.534
	-0.313
	-0.452
	-2.35
	-2.63
	-0.473
	-2.3
	-2.16
	-0.536
	-0.354
	-3.12
	-0.441
	-0.372
	-2.35
	-0.32
	-2.78
	-1.45
	-2.37
	-0.347
	-2.47
	-1.57
	-0.434
	-0.799
	-2.66
	-0.836
	-0.484
	-0.388
	-0.652
	-1.24
	-3.06
	-0.911
	-0.522
	-3.34
	-0.957
	-0.493
	-0.523
	-1.58
	-1.07
	-0.545
	-3.13
	-0.644
	-0.329
	-2.26
	-0.542
	-2.27
	-0.594
	-0.546
	-2.44
	-0.319
	-0.425
	-2.32
	-0.623
	-0.349
	-2.2
	-1.24
	-0.693
	-0.629
	-0.448
	-2.35
	-0.735
	-0.357
	-2.83
	-0.609
	-0.433
	-2.86
	-0.397
	-0.531
	-3.31
	-0.409
	-0.51
	-0.622
	-0.724
	-1.95
	-0.31
	-0.366
	-0.306
	-2.21
	-0.367
	-0.423
	-0.514
	-0.729
	-0.466
	-0.328
	-0.653
	-0.377
	-0.535
	-0.336
	-3.09
	-0.766
	-3.03
	-0.45
	-2.09
	-3.11
	-2.73
	-0.402
	-0.486
	-2.4
	-2.61
	-0.483
	-2.59
	-0.565
	-0.55
	-0.416
	-0.376
	-1.21
	-0.489
	-0.524
	-3.27
	-0.302
	-2.1
	-2.45
	-0.486
	-0.923
	-3.09
	-0.546
	-3.1
	-0.622
	-2.51
	-0.558
	-1.01
	-1.1
	-3.39
	-0.811
	-0.571
	-0.551
	-0.508
	-0.514
	-0.833
	-0.652
	-2.44
	-2.68
	-1.06
	-0.374
	-0.363
	-0.884
	-0.573
	-0.324
	-2.78
	-1.11
	-0.33
	-0.655
	-0.491
	-0.346
	-0.368
	-0.801
	-0.933
	-2.74
	-0.541
	-2.52
	-0.387
	-0.528
	-0.989
	-3.4
	-2.96
	-0.479
	-0.972
	-2.79
	-0.536
	-1.09
	-2.88
	-0.363
	-2.84
	-2.93
	-2.34
	-1.26
	-0.668
	-0.455
	-0.611
	-1.61
	-0.48
	-3.16
	-0.654
	-3.15
	-2.69
	-2.2
	-0.784
	-0.401
	-3.23
	-0.348
	-0.528
	-0.868
	-2.86
	-2.79
	-0.48
	-0.403
	-1.08
	-2.67
	-2.65
	-0.752
	-2.58
	-0.312
	-3.47
	-3.18
	-1.2
	-0.585
	-3.43
	-3.19
	-1.11
	-1.21
	-0.568
	-0.759
	-0.415
	-1.96
	-2.66
	-0.392
	-2.53
	-2.73
	-2.85
	-0.576
	-0.643
	-0.951
	-0.589
	-2.76
	-0.532
	-1.55
	-0.345
	-3.47
	-2.76
	-2.49
	-3.1
	-2.53
	-0.564
	-0.45
	-0.426
	-3.13
	-2.8
	-2.28
	-0.432
	-0.317
	-0.689
	-2.48
	-0.781
	-0.677
	-0.463
	-0.545
	-0.698
	-1.13
	-1.09
	-1.4
	-0.452
	-2.94
	-3.04
	-0.824
	-0.36
	-0.609
	-0.471
	-2.48
	-1.27
	-0.658
	-0.651
	-2.97
	-0.773
	-0.382
	-1.53
	-2.97
	-0.567
	-3.23
	-1.03
	-0.603
	-1.98
	-2.62
	-2.93
	-0.717
	-0.489
	-0.678
	-2.25
	-0.51
	-2.78
	-0.639
	-3.06
	-2.7
	-2.66
	-0.899
	-0.851
	-0.413
	-0.69
	-0.404
	-2.35
	-2.6
	-0.634
	-2.77
	-2.66
	-1.08
	-0.323
	-1.25
	-2.7
	-3.44
	-1.88
	-0.433
	-0.588
	-0.401
	-2.74
	-0.43
	-0.377
	-0.614
	-0.627
	-0.355
	-3.07
	-0.634
	-0.912
	-0.831
	-0.53
	-0.542
	-2.3
	-0.629
	-2.17
	-0.627
	-0.558
	-1.07
	-2.34
	-1.11
	-0.678
	-0.535
	-0.981
	-2.87
	-2.2
	-3.07
	-0.484
	-0.486
	-1.18
	-0.516
	-0.319
	-2.86
	-0.957
	-0.476
	-0.338
	-0.5
	-0.36
	-0.43
	-0.483
	-3.46
	-0.369
	-0.366
	-0.507
	-2.85
	-2.74
	-0.868
	-1.3
	-1.01
	-2.99
	-0.355
	-0.485
	-2.99
	-2.03
	-0.676
	-0.941
	-0.562
	-0.728
	-3.01
	-0.667
	-2.6
	-0.734
	-3.46
	-1.15
	-0.363
	-2.23
	-0.416
	-0.569
	-0.726
	-1.76
	-0.351
	-0.429
	-0.334
	-0.439
	-3.21
	-0.543
	-0.692
	-0.628
	-0.649
	-0.824
	-0.699
	-0.519
	-0.926
	-1.71
	-2.63
	-2.7
	-0.544
	-2.06
	-0.599
	-0.379
	-0.516
	-1.08
	-2.61
	-0.467
	-0.515
	-2.9
	-1.14
	-0.423
	-0.368
	-2.84
	-1.42
	-0.721
	-0.332
	-0.938
	-0.556
	-2.71
	-0.598
	-0.507
	-0.738
	-0.454
	-2.94
	-2.73
	-2.56
	-0.658
	-0.662
	-0.661
	-2.54
	-1.17
	-0.872
	-2.83
	-0.638
	-0.359
	-1.04
	-2.67
	-1.07
	-3.26
	-1.47
	-0.587
	-0.665
	-0.338
	-1.72
	-3
	-0.895
	-0.591
	-0.71
	-0.551
	-0.481
	-0.313
	-0.547
	-0.445
	-2.1
	-0.443
	-1.02
	-2.42
	-0.477
	-0.988
	-0.791
	-0.847
	-2.3
	-0.653
	-2.62
	-3.04
	-0.671
	-2.4
	-2.6
	-0.334
	-0.44
	-0.358
	-2.38
	-2.57
	-2.72
	-0.409
	-2.03
	-2.84
	-0.447
	-2.97
	-0.625
	-2.84
	-2.9
	-0.484
	-0.353
	-2.05
	-0.721
	-0.954
	-0.44
	-0.428
	-1.14
	-2.67
	-2.17
	-2.19
	-0.337
	-0.978
	-0.462
	-0.945
	-3.02
	-0.454
	-0.644
	-0.336
	-0.594
	-0.318
	-1.28
	-3.39
	-0.481
	-0.357
	-0.496
	-0.941
	-0.746
	-2.63
	-0.472
	-0.877
	-0.386
	-0.617
	-2.77
	-2.65
	-0.549
	-0.895
	-0.452
	-3.58
	-0.931
	-0.327
	-0.591
	-2.82
	-3.26
	-1.26
	-0.898
	-0.389
	-3.1
	-2.63
	-0.482
	-0.456
	-0.9
	-2.36
	-3.01
	-2.15
	-0.369
	-0.953
	-0.596
	-2.54
	-2.42
	-0.309
	-2.98
	-0.595
	-0.466
	-0.327
	-3.04
	-2.53
	-2.88
	-2.68
	-0.363
	-1.01
	-0.33
	-2.69
	-0.632
	-0.873
	-2.19
	-3.03
	-0.538
	-3.05
	-0.544
	-2.29
	-0.778
	-0.438
	-0.448
	-0.505
	-0.542
	-0.448
	-0.327
	-0.926
	-0.383
	-0.318
	-0.53
	-0.409
	-0.564
	-0.602
	-2.43
	-0.719
	-1.03
	-0.56
	-0.846
	-2.9
	-2.14
	-0.328
	-2.61
	-1.87
	-0.579
	-0.41
	-0.92
	-2.69
	-1.01
	-2.86
	-0.312
	-3.2
	-3.37
	-0.557
	-0.603
	-0.64
	-0.44
	-2.91
	-0.634
	-0.737
	-0.545
	-0.634
	-0.342
	-2.52
	-2.04
	-1.25
	-2.11
	-2.77
	-0.641
	-0.467
	-2.99
	-3.45
	-0.325
	-2.45
	-0.619
	-3.01
	-1.33
	-0.536
	-1.07
	-0.468
	-1.1
	-2.86
	-0.663
	-0.338
	-0.306
	-2.5
	-0.47
	-1.34
	-0.406
	-0.48
	-1.65
	-1.34
	-0.33
	-1.08
	-0.693
	-0.6
	-0.801
	-0.847
	-0.907
	-2.73
	-0.845
	-0.634
	-1.77
	-0.304
	-2.51
	-2.77
	-0.561
	-3.02
	-0.456
	-0.308
	-2.78
	-3.02
	-0.427
	-1.39
	-0.452
	-0.469
	-0.671
	-0.803
	-2.72
	-0.623
	-0.424
	-2.94
	-0.588
	-0.586
	-0.634
	-2.53
	-0.899
	-0.404
	-0.358
	-0.375
	-0.326
	-1.07
	-3.1
	-2.88
	-0.876
	-0.587
	-0.373
	-0.412
	-0.672
	-0.427
	-0.793
	-0.867
	-1.39
	-0.407
	-3.03
	-2.49
	-0.577
	-1.9
	-2.93
	-2.5
	-2.11
	-0.568
	-1.48
	-0.761
	-0.381
	-0.708
	-0.785
	-0.303
	-0.586
	-0.555
	-0.549
	-0.655
	-2.4
	-2.62
	-2.33
	-0.31
	-0.514
	-2.42
	-1.29
	-2.7
	-0.423
	-2.58
	-2.7
	-0.453
	-0.328
	-0.853
	-0.618
	-0.567
	-0.424
	-2.26
	-1.06
	-0.331
	-0.517
	-1.3
	-0.565
	-2.5
	-0.419
	-0.383
	-0.482
	-0.469
	-0.882
	-2.69
	-0.849
	-0.862
	-1.12
	-0.467
	-0.347
	-1.08
	-0.336
	-0.453
	-0.578
	-2.64
	-0.373
	-0.644
	-0.544
	-0.479
	-0.496
	-0.506
	-0.386
	-0.472
	-0.389
	-0.641
	-2.3
	-2.82
	-1.23
	-0.464
	-2.5
	-3
	-0.943
	-0.677
	-0.378
	-0.415
	-0.558
	-0.787
	-0.312
	-0.717
	-0.835
	-0.342
	-0.711
	-0.408
	-0.559
	-0.323
	-0.423
	-2
	-0.613
	-0.614
	-1.9
	-2.37
	-3.04
	-0.719
	-3.25
	-0.711
	-2.33
	-2.47
	-1.27
	-0.692
	-0.373
	-0.327
	-0.841
	-0.361
	-0.315
	-0.523
	-0.995
	-0.567
	-1.14
	-2.4
	-0.589
	-0.509
	-0.604
	-0.306
	-0.869
	-0.521
	-0.475
	-0.39
	-2.92
	-0.654
	-0.354
	-0.492
	-0.652
	-0.399
	-1.07
	-2.36
	-0.678
	-0.473
	-0.652
	-2.94
	-0.62
	-0.412
	-2.51
	-0.645
	-2.45
	-2.39
	-0.39
	-2.19
	-0.5
	-3.01
	-0.593
	-0.308
	-1.08
	-0.479
	-0.483
	-0.419
	-2.3
	-0.41
	-0.525
	-1.32
	-1.33
	-0.98
	-0.338
	-2.81
	-0.56
	-0.909
	-0.431
	-0.57
	-0.518
	-0.684
	-2.35
	-1.33
	-0.473
	-0.395
	-0.511
	-0.359
	-2.92
	-2.89
	-0.552
	-0.503
	-0.314
	-0.404
	-0.572
	-0.566
	-0.307
	-0.386
	-0.328
	-2.77
	-3.02
	-2.86
	-1.26
	-0.883
	-2.73
	-0.352
	-0.395
	-0.516
	-0.534
	-2.08
	-0.667
	-1.25
	-3.08
	-2.82
	-3.19
	-0.796
	-1.26
	-3.41
	-0.598
	-0.597
	-0.879
	-0.85
	-0.467
	-3.08
	-2.48
	-0.34
	-2.96
	-1.29
	-0.982
	-1.21
	-2.46
	-1.12
	-0.513
	-0.351
	-0.412
	-0.471
	-2.93
	-0.35
	-2.26
	-2.83
	-0.762
	-0.345
	-0.861
	-0.401
	-1.11
	-0.551
	-0.587
	-1.13
	-0.585
	-0.556
	-0.32
	-0.335
	-0.327
	-0.802
	-1.1
	-0.568
	-0.855
	-0.825
	-0.429
	-0.584
	-0.785
	-2.32
	-0.943
	-1.96
	-0.644
	-2.73
	-0.478
	-2.67
	-0.608
	-2.43
	-0.398
	-1.14
	-2.05
	-0.651
	-0.412
	-0.419
	-0.562
	-2.01
	-0.565
	-1.7
	-2.94
	-0.634
	-0.856
	-2.8
	-0.94
	-0.62
	-0.83
	-0.536
	-2.16
	-0.475
	-0.377
	-0.432
	-2.11
	-1.15
	-1.41
	-0.465
	-2.49
	-2.54
	-0.497
	-1.26
	-1.77
	-1.18
	-0.784
	-0.999
	-0.511
	-1.97
	-0.375
	-0.538
	-3.01
	-1.08
	-0.321
	-0.438
	-0.328
	-2.52
	-2.85
	-0.69
	-1.17
	-3.06
	-0.366
	-1.21
	-0.307
	-0.391
	-1.27
	-0.625
	-1.05
	-0.563
	-2.89
	-0.34
	-3.12
	-2.75
	-0.763
	-2.28
	-2.41
	-0.356
	-0.392
	-0.37
	-2.85
	-0.535
	-0.575
	-1.08
	-0.688
	-2.1
	-0.877
	-0.359
	-3.05
	-0.329
	-2.96
	-0.328
	-0.398
	-1.26
	-0.893
	-2.99
	-3.21
	-2.56
	-1.8
	-0.302
	-0.45
	-1.17
	-1.69
	-0.957
	-0.478
	-2.12
	-0.586
	-0.555
	-0.349
	-0.959
	-0.607
	-0.613
	-2.55
	-0.67
	-0.671
	-0.978
	-0.751
	-0.446
	-0.656
	-3
	-0.337
	-0.331
	-1.89
	-0.447
	-2.25
	-0.437
	-0.774
	-1.06
	-0.596
	-1.03
	-0.465
	-1.11
	-1.07
	-0.675
	-1.02
	-0.659
	-0.435
	-0.477
	-0.685
	-0.851
	-0.401
	-0.431
	-2.64
	-0.406
	-2.68
	-0.611
	-0.744
	-0.317
	-2.09
	-0.399
	-0.525
	-0.369
	-2.51
	-0.582
	-2.97
	-0.686
	-0.45
	-3.2
	-1.33
	-0.513
	-0.571
	-2.9
	-1.08
	-0.42
	-2.71
	-0.531
	-0.363
	-2.32
	-0.347
	-0.382
	-0.577
	-0.33
	-0.496
	-0.699
	-0.339
	-0.35
	-2.76
	-1.5
	-3.36
	-0.53
	-0.515
	-0.524
	-0.391
	-2.72
	-0.573
	-2.25
	-0.71
	-0.447
	-0.806
	-0.422
	-0.95
	-2.93
	-1.13
	-1.03
	-1.9
	-0.794
	-0.498
	-0.644
	-0.391
	-3.06
	-0.77
	-2.86
	-0.584
	-0.632
	-2.98
	-0.588
	-0.513
	-0.476
	-0.582
	-0.532
	-0.524
	-0.392
	-0.508
	-0.335
	-2.7
	-0.477
	-0.859
	-0.879
	-1.89
	-0.796
	-0.421
	-0.353
	-1.07
	-0.969
	-0.35
	-0.514
	-0.315
	-0.598
	-0.884
	-0.405
	-1.62
	-2.62
	-0.53
	-2.69
	-0.998
	-2.14
	-0.925
	-0.623
	-2.49
	-0.502
	-0.35
	-2.69
	-0.74
	-0.619
	-1.23
	-0.5
	-0.401
	-0.689
	-0.443
	-2.46
	-0.515
	-0.633
	-2.23
	-0.413
	-2.66
	-0.317
	-1.14
	-0.306
	-2.06
	-0.956
	-2.75
	-0.383
	-0.344
	-0.521
	-0.885
	-0.812
	-0.638
	-1.23
	-0.603
	-0.481
	-1.34
	-0.331
	-2.34
	-0.405
	-0.403
	-0.589
	-0.436
	-2.66
	-0.304
	-0.5
	-2.78
	-2.69
	-2.16
	-0.742
	-0.449
	-1.29
	-0.603
	-2.63
	-0.371
	-0.473
	-1.01
	-0.965
	-0.625
	-0.592
	-0.542
	-3.48
	-3.38
	-1.07
	-0.411
	-1.05
	-0.806
	-0.49
	-2.35
	-2.67
	-1.27
	-1.06
	-0.345
	-0.901
	-0.758
	-0.479
	-2.97
	-2.31
	-0.606
	-1.51
	-0.593
	-0.58
	-0.567
	-0.458
	-0.42
	-0.327
	-0.519
	-2.4
	-1
	-0.396
	-0.387
	-2.73
	-2.93
	-3.19
	-0.476
	-0.57
	-0.416
	-2.07
	-2.61
	-2.24
	-0.328
	-2.96
	-0.614
	-1.98
	-0.431
	-0.673
	-3.18
	-2.89
	-0.446
	-0.517
	-0.33
	-0.721
	-2.58
	-0.467
	-2.78
	-0.343
	-2.88
	-0.596
	-0.444
	-0.316
	-1.15
	-2.69
	-2.91
	-0.824
	-0.392
	-0.361
	-0.639
	-0.411
	-2.85
	-0.802
	-0.317
	-0.538
	-0.355
	-0.775
	-2.28
	-0.471
	-0.338
	-0.567
	-0.419
	-0.559
	-0.76
	-0.748
	-2.58
	-0.493
	-0.538
	-0.546
	-0.639
	-2.62
	-2.12
	-0.83
	-0.836
	-3.05
	-0.377
	-0.876
	-0.762
	-0.31
	-3.05
	-0.833
	-0.337
	-0.557
	-3.16
	-0.997
	-0.8
	-0.338
	-0.552
	-0.62
	-0.947
	-1.34
	-0.448
	-0.463
	-0.571
	-2.41
	-3.02
	-0.847
	-0.4
	-2.85
	-2.03
	-0.316
	-1.05
	-0.332
	-0.569
	-2.88
	-0.609
	-0.622
	-1.28
	-0.525
	-0.389
	-0.535
	-2.82
	-0.902
	-1.92
	-0.398
	-2.69
	-0.313
	-0.559
	-2.68
	-0.78
	-2.81
	-0.668
	-2.67
	-0.988
	-0.654
	-0.604
	-1.66
	-2.93
	-0.462
	-1.09
	-0.359
	-2.85
	-0.487
	-0.306
	-2.31
	-2.65
	-0.698
	-0.441
	-2.96
	-0.661
	-2.95
	-2.64
	-2.47
	-0.505
	-2.93
	-0.599
	-0.695
	-2.72
	-2.5
	-0.465
	-0.532
	-2.58
	-0.495
	-0.436
	-1.06
	-0.864
	-0.83
	-0.38
	-0.465
	-2.78
	-2.51
	-0.565
	-0.897
	-0.614
	-0.497
	-3.1
	-3.37
	-0.53
	-0.457
	-0.711
	-2.76
	-1.32
	-2.42
	-0.314
	-0.649
	-0.484
	-0.848
	-0.548
	-2.88
	-0.823
	-2.36
	-0.774
	-0.315
	-0.66
	-0.513
	-0.497
	-0.806
	-0.359
	-0.361
	-0.678
	-0.303
	-0.417
	-2.9
	-2.66
	-0.939
	-0.375
	-0.808
	-0.312
	-0.787
	-3.52
	-0.783
	-0.52
	-1.81
	-0.836
	-0.317
	-3.3
	-0.401
	-0.317
	-2.8
	-0.789
	-2.59
	-2.34
	-0.668
	-2.87
	-0.754
	-1.97
	-0.666
	-2.55
	-0.891
	-2.36
	-2.08
	-0.528
	-2.32
	-0.834
	-0.502
	-3.11
	-0.513
	-0.672
	-0.515
	-0.535
	-0.43
	-0.414
	-2.27
	-0.568
	-0.303
	-0.777
	-0.494
	-0.63
	-0.367
	-0.817
	-2.16
	-3.07
	-0.702
	-0.433
	-0.691
	-0.431
	-1.43
	-0.552
	-0.564
	-0.446
	-0.308
	-0.51
	-0.474
	-2.82
	-2.49
	-0.695
	-2.4
	-0.58
	-0.443
	-0.317
	-0.484
	-1.35
	-0.427
	-0.372
	-3.11
	-0.762
	-2.44
	-0.312
	-3.04
	-3.23
	-2.05
	-0.348
	-0.499
	-1.16
	-2.1
	-0.43
	-2.14
	-1.42
	-1.12
	-2.39
	-3
	-0.792
	-0.564
	-0.321
	-0.812
	-2.66
	-0.343
	-0.993
	-3.07
	-0.601
	-0.363
	-0.376
	-0.361
	-2.23
	-0.433
	-0.482
	-0.415
	-2.78
	-2.33
	-0.751
	-2.31
	-0.41
	-1.25
	-2.71
	-0.36
	-1.21
	-1.99
	-0.997
	-0.738
	-2.62
	-0.823
	-0.811
	-2.98
	-2.57
	-0.6
	-3.03
	-0.342
	-0.621
	-0.738
	-0.404
	-2.72
	-0.789
	-0.837
	-0.535
	-0.806
	-0.449
	-0.712
	-3
	-0.367
	-0.595
	-2.38
	-2.73
	-2.39
	-0.426
	-2.82
	-2.68
	-0.589
	-2.85
	-0.674
	-0.38
	-0.354
	-2.59
	-0.399
	-0.575
	-3.18
	-1.03
	-0.709
	-1.96
	-0.72
	-0.33
	-1.37
	-0.39
	-0.38
	-2.97
	-0.539
	-2.16
	-0.62
	-0.771
	-0.414
	-1.24
	-2.77
	-2.78
	-1.6
	-0.644
	-0.592
	-1.33
	-0.369
	-2.79
	-2.71
	-0.433
	-0.667
	-0.399
	-2.44
	-0.465
	-0.702
	-0.533
	-0.585
	-0.307
	-0.372
	-3.01
	-0.458
	-2.93
	-2.06
	-0.573
	-3.36
	-0.619
	-0.685
	-0.609
	-0.617
	-0.313
	-1.15
	-2.47
	-0.677
	-1.04
	-3.18
	-0.651
	-0.455
	-2.12
	-0.522
	-0.581
	-3
	-3.15
	-3.01
	-0.722
	-0.674
	-2.97
	-3.08
	-3.36
	-3.21
	-2.35
	-1.22
	-0.39
	-0.333
	-2.73
	-0.766
	-0.695
	-2.85
	-1.14
	-0.362
	-2.72
	-2.07
	-0.395
	-0.625
	-0.427
	-0.317
	-0.639
	-0.406
	-2.99
	-0.346
	-2.54
	-0.367
	-0.331
	-2.81
	-0.596
	-0.811
	-0.382
	-3.01
	-0.586
	-0.875
	-2.88
	-0.88
	-2.67
	-2.95
	-0.372
	-3.14
	-0.647
	-1.24
	-1.24
	-2.57
	-0.318
	-0.81
	-0.965
	-0.806
	-0.32
	-3.42
	-0.539
	-0.869
	-0.832
	-0.99
	-0.359
	-0.339
	-2.46
	-0.391
	-3.2
	-2.94
	-0.6
	-0.98
	-3.1
	-2.25
	-3.12
	-0.602
	-2.54
	-3.33
	-0.312
	-0.814
	-0.366
	-0.521
	-0.447
	-0.341
	-2.36
	-0.962
	-3.18
	-0.472
	-2.42
	-0.597
	-3.29
	-0.555
	-0.339
	-2.99
	-2.74
	-0.525
	-0.302
	-0.526
	-0.383
	-1.06
	-3.26
	-3.37
	-0.565
	-0.401
	-0.365
	-2.58
	-1.09
	-0.748
	-2.09
	-0.817
	-0.366
	-0.891
	-0.811
	-0.432
	-0.303
	-1.18
	-2.01
	-1.14
	-0.743
	-0.35
	-1.24
	-0.452
	-2
	-0.451
	-2.79
	-2.94
	-0.431
	-0.469
	-2.44
	-3.54
	-0.438
	-0.352
	-0.384
	-1.17
	-2.95
	-1.06
	-0.332
	-2.39
	-0.406
	-0.367
	-0.664
	-0.643
	-0.525
	-0.423
	-1.13
	-0.822
	-2.23
	-2.96
	-0.976
	-2.23
	-0.383
	-1.03
	-0.409
	-0.654
	-2.73
	-2.52
	-0.309
	-3.05
	-0.632
	-0.474
	-0.639
	-1.86
	-0.383
	-0.633
	-0.312
	-2.81
	-0.47
	-3.27
	-3.13
	-2.38
	-2.35
	-0.761
	-0.977
	-3.1
	-3.38
	-0.874
	-1.22
	-2.63
	-2.57
	-2.31
	-2.07
	-0.329
	-0.36
	-2.61
	-0.527
	-2.37
	-2.58
	-0.86
	-0.315
	-0.5
	-2.23
	-3.18
	-0.324
	-1.06
	-0.652
	-0.705
	-0.604
	-0.316
	-0.983
	-0.521
	-0.879
	-2.7
	-3.41
	-1.18
	-0.308
	-0.358
	-0.61
	-0.387
	-0.973
	-0.382
	-0.303
	-2.43
	-0.395
	-0.315
	-0.365
	-0.697
	-0.312
	-2.38
	-0.425
	-0.616
	-3.18
	-0.947
	-0.464
	-2.61
	-2.51
	-0.925
	-0.399
	-0.984
	-2.84
	-0.721
	-0.647
	-0.385
	-2.35
	-0.815
	-0.561
	-2.39
	-2.23
	-0.559
	-0.519
	-0.313
	-1.01
	-2.34
	-2.28
	-1.15
	-0.403
	-0.763
	-0.611
	-0.682
	-0.519
	-0.448
	-0.652
	-0.823
	-2.19
	-0.476
	-0.539
	-0.6
	-1.16
	-1.96
	-2.65
	-0.803
	-2.57
	-0.467
	-0.382
	-2.85
	-0.736
	-0.542
	-3.14
	-0.797
	-0.676
	-2.32
	-2.93
	-2.76
	-0.977
	-0.45
	-0.776
	-2.65
	-0.775
	-0.573
	-0.547
	-2.44
	-3.07
	-0.775
	-0.372
	-0.894
	-2
	-0.541
	-0.72
	-2.8
	-3.1
	-0.714
	-0.607
	-0.339
	-0.353
	-0.803
	-0.853
	-0.661
	-0.503
	-0.5
	-3.42
	-0.344
	-0.362
	-0.707
	-2.41
	-2.04
	-0.444
	-0.548
	-0.544
	-0.443
	-0.511
	-3.04
	-0.786
	-1.03
	-0.614
	-0.797
	-2.91
	-0.498
	-0.799
	-0.87
	-0.733
	-1.15
	-0.411
	-0.606
	-3.11
	-1.02
	-0.956
	-0.694
	-0.369
	-0.614
	-0.392
	-0.71
	-0.325
	-0.523
	-2.93
	-0.886
	-2.56
	-0.384
	-1.02
	-0.593
	-2.73
	-0.356
	-0.632
	-1.08
	-3.06
	-0.388
	-2.15
	-0.998
	-0.49
	-2.66
	-0.343
	-0.349
	-0.722
	-3.04
	-0.699
	-0.523
	-0.335
	-2.35
	-2.37
	-0.718
	-0.625
	-0.953
	-0.321
	-0.357
	-0.349
	-0.443
	-2.63
	-0.329
	-0.81
	-0.435
	-0.368
	-0.715
	-0.463
	-0.781
	-0.991
	-0.432
	-0.619
	-1.43
	-2.15
	-3.05
	-0.66
	-0.45
	-2.81
	-0.579
	-2.9
	-0.732
	-0.557
	-0.85
	-0.454
	-0.558
	-0.587
	-0.771
	-0.481
	-3
	-2.95
	-3.01
	-0.878
	-0.863
	-3.55
	-1.03
	-1.65
	-0.718
	-0.631
	-2.96
	-2.45
	-0.429
	-2.46
	-2.8
	-0.968
	-0.312
	-2.36
	-2.73
	-0.69
	-0.478
	-2.86
	-0.317
	-1.06
	-2.23
	-0.718
	-0.413
	-1.95
	-0.981
	-0.524
	-0.983
	-0.909
	-0.423
	-2.7
	-0.339
	-2.43
	-0.375
	-2.38
	-2.85
	-0.524
	-2.75
	-1.93
	-0.334
	-2.33
	-2.56
	-2.06
	-0.377
	-2.83
	-0.385
	-2.71
	-0.366
	-0.402
	-3.01
	-0.379
	-2.82
	-0.76
	-2.81
	-0.446
	-1.14
	-0.897
	-0.78
	-2.83
	-1.14
	-3.32
	-0.58
	-0.405
	-3.05
	-0.327
	-2.62
	-0.565
	-1.17
	-0.367
	-0.687
	-0.812
	-0.925
	-0.703
	-0.368
	-0.452
	-2.48
	-0.57
	-0.718
	-0.348
	-2.22
	-2.76
	-0.985
	-3.07
	-0.4
	-0.381
	-0.806
	-0.621
	-0.42
	-0.423
	-2.38
	-0.97
	-3.11
	-1.05
	-3.06
	-0.384
	-0.661
	-0.86
	-1.76
	-2.01
	-0.552
	-0.753
	-0.444
	-0.482
	-0.993
	-2.73
	-0.324
	-0.413
	-1.13
	-0.316
	-2.4
	-2.14
	-0.316
	-3.04
	-0.417
	-0.69
	-2.63
	-2.93
	-0.46
	-0.862
	-0.441
	-2.86
	-1.06
	-0.365
	-2.2
	-0.487
	-2.43
	-0.508
	-0.484
	-2.17
	-0.546
	-0.938
	-1.01
	-2.9
	-2.49
	-2.89
	-0.766
	-0.35
	-0.964
	-0.406
	-0.525
	-0.388
	-2.36
	-1.28
	-2.68
	-1.04
	-0.354
	-0.513
	-2.87
	-3.08
	-2.65
	-2.58
	-3.13
	-2.54
	-0.696
	-2.94
	-0.512
	-0.451
	-0.302
	-0.609
	-0.535
	-1.11
	-0.385
	-2.46
	-3.04
	-0.859
	-0.576
	-0.665
	-1.03
	-0.583
	-0.33
	-2.9
	-0.399
	-2.59
	-0.677
	-2.97
	-0.556
	-0.655
	-3.34
	-2.95
	-0.366
	-0.894
	-0.859
	-0.652
	-1.94
	-0.682
	-3.01
	-2.29
	-3.03
	-0.433
	-0.985
	-0.638
	-1.11
	-1.17
	-0.781
	-1.47
	-0.392
	-2.57
	-0.517
	-0.379
	-0.364
	-0.472
	-2.62
	-0.656
	-2.86
	-0.416
	-0.4
	-0.332
	-0.824
	-2.95
	-0.362
	-0.792
	-0.776
	-0.628
	-0.516
	-0.697
	-0.903
	-2.12
	-0.384
	-0.516
	-2.63
	-0.43
	-0.654
	-0.386
	-0.385
	-2.63
	-0.671
	-3.24
	-0.363
	-0.365
	-0.415
	-1.05
	-0.656
	-0.537
	-0.506
	-0.767
	-2.47
	-0.4
	-3.34
	-2.33
	-0.639
	-0.524
	-2.6
	-0.819
	-0.44
	-0.655
	-0.714
	-1.18
	-0.45
	-0.444
	-0.571
	-0.503
	-0.366
	-0.306
	-2.65
	-0.637
	-0.88
	-3.2
	-0.45
	-0.823
	-0.315
	-2.65
	-0.646
	-0.788
	-0.922
	-0.373
	-2.13
	-0.319
	-0.31
	-2.68
	-0.321
	-0.534
	-3.19
	-2.92
	-0.925
	-0.614
	-0.81
	-2.94
	-1.08
	-0.465
	-0.681
	-1.17
	-2.75
	-0.31
	-1.04
	-0.416
	-0.435
	-0.324
	-2.19
	-2.96
	-0.536
	-2.37
	-0.425
	-0.303
	-0.765
	-2.61
	-0.338
	-2.93
	-0.621
	-0.519
	-1.08
	-0.942
	-2.93
	-2.47
	-2.23
	-0.908
	-0.526
	-2.87
	-0.614
	-2.37
	-0.323
	-1.31
	-1.09
	-2.05
	-0.489
	-0.748
	-0.48
	-0.466
	-0.487
	-2.39
	-1.24
	-0.741
	-0.439
	-0.701
	-2.8
	-0.601
	-0.304
	-0.457
	-2.42
	-1.01
	-0.478
	-2.53
	-0.564
	-0.415
	-0.504
	-0.705
	-0.476
	-0.568
	-0.562
	-0.431
	-0.352
	-0.606
	-0.575
	-3.2
	-2.58
	-1.02
	-2.04
	-0.488
	-2.29
	-0.529
	-0.866
	-0.622
	-0.324
	-1.63
	-0.338
	-2.48
	-0.348
	-0.482
	-0.362
	-0.833
	-1.01
	-0.632
	-3.13
	-0.887
	-0.587
	-0.598
	-3.23
	-0.363
	-0.692
	-1.04
	-0.472
	-0.307
	-3.21
	-3.02
	-0.354
	-1.1
	-2.95
	-0.6
	-0.326
	-2.49
	-2.54
	-2.81
	-0.564
	-0.479
	-2.25
	-0.418
	-0.419
	-0.692
	-0.672
	-3.28
	-2.72
	-0.326
	-2.86
	-0.32
	-2.45
	-0.607
	-0.351
	-1.13
	-2.42
	-0.778
	-0.886
	-0.895
	-2.16
	-0.302
	-0.37
	-2.44
	-2.56
	-0.651
	-0.436
	-0.373
	-2.88
	-0.467
	-0.86
	-0.319
	-0.469
	-0.368
	-0.502
	-0.5
	-0.394
	-0.695
	-0.518
	-1.1
	-2.65
	-0.792
	-3.35
	-0.419
	-0.766
	-0.318
	-3.18
	-1.31
	-0.548
	-2.33
	-2.73
	-0.876
	-0.42
	-0.554
	-3.24
	-0.496
	-0.395
	-2.62
	-1.91
	-0.477
	-0.823
	-1.09
	-0.537
	-0.382
	-0.812
	-0.804
	-0.302
	-0.498
	-0.493
	-0.311
	-1.35
	-2.05
	-1.42
	-0.303
	-0.329
	-0.844
	-0.39
	-0.931
	-0.484
	-2.35
	-0.431
	-2.44
	-0.725
	-0.748
	-0.777
	-0.717
	-0.875
	-1.33
	-0.552
	-0.777
	-0.528
	-0.589
	-3.14
	-0.432
	-2.64
	-0.926
	-0.967
	-2.27
	-0.534
	-0.487
	-0.539
	-0.368
	-0.567
	-0.765
	-0.57
	-0.674
	-0.993
	-0.475
	-0.452
	-0.413
	-0.623
	-0.33
	-2.67
	-0.341
	-3.02
	-0.378
	-0.864
	-0.303
	-0.988
	-2.53
	-0.463
	-2.46
	-0.33
	-0.632
	-0.323
	-0.35
	-0.41
	-0.422
	-0.706
	-0.575
	-1.48
	-2.85
	-0.705
	-0.307
	-0.71
	-1.39
	-2.4
	-2.66
	-0.572
	-2.82
	-0.424
	-0.64
	-0.678
	-0.542
	-2.59
	-0.884
	-0.416
	-0.684
	-0.903
	-3.12
	-2.27
	-0.886
	-0.364
	-2.51
	-0.419
	-1.16
	-0.908
	-2.97
	-1.32
	-0.326
	-0.486
	-2.72
	-1.09
	-0.524
	-2.05
	-0.582
	-0.5
	-0.307
	-0.411
	-3.36
	-2.9
	-2.42
	-0.847
	-0.545
	-2.33
	-0.53
	-0.375
	-1.15
	-0.458
	-2.03
	-2.87
	-0.405
	-0.413
	-0.569
	-3.1
	-0.615
	-0.715
	-1.74
	-0.959
	-0.625
	-2.51
	-0.459
	-0.752
	-1.17
	-2.82
	-0.486
	-1.81
	-2.93
	-0.861
	-2.01
	-2.55
	-0.511
	-0.496
	-3.04
	-0.608
	-0.711
	-0.317
	-2.61
	-0.671
	-0.942
	-2.07
	-1.12
	-0.393
	-0.748
	-0.6
	-2.86
	-0.877
	-2.69
	-2.54
	-0.346
	-1.38
	-1.07
	-0.63
	-0.389
	-0.608
	-0.909
	-2.46
	-2.72
	-1.05
	-0.465
	-0.769
	-0.918
	-2.24
	-0.658
	-0.542
	-0.542
	-0.765
	-0.493
	-0.388
	-0.426
	-0.407
	-0.655
	-0.686
	-0.721
	-0.558
	-2.13
	-0.373
	-0.676
	-0.474
	-0.411
	-0.377
	-3.14
	-0.337
	-0.412
	-3.54
	-0.48
	-0.711
	-3.05
	-0.336
	-1.2
	-1.26
	-0.587
	-0.306
	-2.5
	-0.487
	-0.436
	-0.552
	-2.99
	-2.13
	-2.13
	-2.13
	-0.454
	-2.44
	-2.74
	-2.85
	-0.461
	-0.382
	-1.17
	-2.76
	-0.349
	-1.14
	-2.55
	-2.66
	-0.57
	-0.396
	-2.74
	-0.363
	-0.515
	-1.06
	-0.449
	-0.922
	-0.831
	-0.528
	-2.46
	-2.53
	-0.853
	-0.626
	-0.315
	-2.87
	-2.48
	-0.312
	-0.569
	-2.52
	-0.636
	-0.975
	-0.346
	-0.687
	-0.603
	-0.43
	-0.307
	-0.986
	-0.548
	-0.571
	-0.891
	-2.91
	-0.327
	-2.4
	-0.608
	-2.24
	-0.523
	-0.746
	-3
	-0.391
	-2.98
	-0.529
	-0.572
	-0.539
	-2.94
	-0.415
	-0.66
	-0.406
	-0.334
	-0.433
	-0.61
	-0.833
	-0.622
	-0.802
	-2.21
	-0.715
	-0.636
	-0.431
	-1.01
	-0.527
	-0.543
	-0.808
	-0.322
	-0.857
	-0.397
	-0.671
	-0.514
	-0.586
	-2.93
	-0.465
	-0.581
	-0.323
	-0.584
	-2.54
	-2.62
	-0.582
	-2.49
	-0.38
	-0.692
	-2.44
	-0.697
	-0.51
	-0.508
	-0.555
	-0.6
	-2.67
	-2.29
	-1.15
	-2.94
	-0.728
	-3.37
	-2.61
	-0.312
	-0.332
	-0.311
	-0.316
	-2.65
	-3.09
	-2.34
	-0.49
	-0.497
	-1.43
	-2.62
	-3.15
	-2.47
	-0.334
	-0.355
	-0.319
	-3.21
	-0.565
	-2.25
	-0.963
	-0.621
	-1.27
	-0.396
	-0.506
	-0.557
	-0.592
	-1.47
	-3.01
	-0.361
	-0.901
	-0.449
	-0.564
	-0.537
	-0.348
	-0.537
	-0.432
	-0.602
	-2.98
	-2.47
	-0.602
	-2.82
	-1.01
	-0.65
	-0.57
	-0.527
	-0.525
	-0.786
	-0.51
	-1.82
	-1.37
	-2.91
	-0.37
	-0.413
	-0.316
	-0.421
	-1.45
	-0.364
	-0.68
	-1.35
	-2.76
	-0.708
	-0.38
	-0.317
	-3.01
	-0.604
	-0.332
	-2.03
	-2.28
	-0.555
	-0.497
	-0.472
	-0.42
	-2.21
	-1.14
	-0.591
	-2.95
	-0.361
	-0.355
	-0.444
	-0.525
	-0.354
	-0.515
	-3.26
	-2.01
	-0.839
	-1.1
	-0.92
	-0.325
	-0.375
	-1.27
	-2.93
	-2.53
	-2.79
	-0.381
	-2.78
	-2.95
	-2.96
	-0.389
	-2.4
	-0.367
	-0.43
	-0.624
	-0.762
	-0.698
	-0.754
	-2.19
	-0.411
	-0.642
	-2.61
	-0.367
	-2.41
	-0.861
	-2.94
	-0.384
	-2.56
	-0.541
	-1.38
	-2.85
	-0.688
	-0.519
	-0.512
	-0.47
	-0.36
	-0.65
	-2.14
	-0.945
	-2.49
	-2.21
	-0.36
	-2.81
	-1.22
	-0.469
	-0.358
	-2.49
	-0.473
	-0.7
	-3.05
	-0.45
	-2.61
	-0.634
	-0.528
	-2.14
	-2.16
	-0.34
	-0.549
	-0.758
	-2.75
	-0.396
	-1.2
	-1.2
	-0.801
	-0.372
	-0.528
	-0.307
	-0.374
	-0.307
	-2.88
	-0.415
	-0.497
	-0.612
	-0.339
	-0.347
	-0.735
	-0.96
	-2.51
	-0.529
	-3.14
	-1.99
	-0.432
	-0.764
	-0.693
	-2.66
	-0.316
	-0.472
	-0.544
	-2.67
	-0.323
	-0.4
	-3.09
	-2.48
	-1.3
	-3.09
	-1.04
	-0.475
	-3.31
	-0.586
	-0.315
	-2.96
	-3.19
	-1.87
	-3.01
	-1.07
	-3.27
	-0.82
	-0.614
	-0.85
	-2.73
	-0.49
	-0.863
	-2.31
	-0.599
	-3.3
	-0.322
	-0.405
	-0.423
	-0.761
	-0.331
	-2.61
	-0.9
	-0.466
	-2.7
	-0.593
	-1.89
	-3.07
	-2.38
	-0.695
	-2.54
	-0.415
	-0.936
	-0.723
	-0.558
	-0.679
	-0.446
	-0.412
	-0.381
	-1.27
	-2.27
	-0.391
	-3.06
	-0.768
	-2.56
	-0.435
	-0.365
	-2.28
	-2.68
	-0.53
	-3.03
	-0.551
	-0.501
	-0.366
	-0.374
	-3.07
	-0.356
	-0.795
	-0.389
	-0.623
	-2.97
	-0.617
	-0.728
	-0.319
	-0.403
	-0.556
	-0.616
	-2.82
	-0.582
	-0.612
	-2.81
	-2.79
	-0.455
	-0.714
	-2.36
	-0.626
	-0.981
	-1.35
	-0.373
	-0.914
	-0.45
	-2.11
	-0.812
	-2.23
	-2.88
	-0.839
	-2.37
	-0.361
	-0.618
	-0.57
	-0.54
	-2.96
	-0.311
	-0.306
	-0.384
	-0.477
	-2.9
	-2.94
	-0.503
	-3.13
	-0.935
	-0.965
	-3.03
	-0.49
	-1.18
	-0.409
	-0.349
	-3
	-0.359
	-2.2
	-2.65
	-0.656
	-0.783
	-2.55
	-0.327
	-0.504
	-0.926
	-0.702
	-0.64
	-0.628
	-0.395
	-0.64
	-0.498
	-0.544
	-0.673
	-0.417
	-3.13
	-0.391
	-0.448
	-0.527
	-1.18
	-0.389
	-1.51
	-0.66
	-2.93
	-3.1
	-0.355
	-3.27
	-0.455
	-3.17
	-0.601
	-2.81
	-0.368
	-0.56
	-0.355
	-0.965
	-0.307
	-2.87
	-0.534
	-2.21
	-0.329
	-2.72
	-2.29
	-0.871
	-0.474
	-1.26
	-0.527
	-0.472
	-2.47
	-0.381
	-2.1
	-0.378
	-0.463
	-0.411
	-0.798
	-0.313
	-0.493
	-2.04
	-2.51
	-0.775
	-2.52
	-0.358
	-0.391
	-3.27
	-2.66
	-2.77
	-1.38
	-0.337
	-1.25
	-0.591
	-3.04
	-2.3
	-0.46
	-1.64
	-1.44
	-0.484
	-0.337
	-0.9
	-0.868
	-0.329
	-0.481
	-0.696
	-0.87
	-1.04
	-0.415
	-0.872
	-3.03
	-0.561
	-0.703
	-0.302
	-3.17
	-2.83
	-1.64
	-0.855
	-0.859
	-3.19
	-0.37
	-0.477
	-3.05
	-2.95
	-2.68
	-0.646
	-1.02
	-0.461
	-2.69
	-1.01
	-0.414
	-0.529
	-0.336
	-3.21
	-0.484
	-2.39
	-1.48
	-3.22
	-0.762
	-0.727
	-0.642
	-1.44
	-2.46
	-0.657
	-1.78
	-0.763
	-0.522
	-0.869
	-0.816
	-0.308
	-2.64
	-2.18
	-0.518
	-0.411
	-0.33
	-0.332
	-0.451
	-0.381
	-2.72
	-3.11
	-0.684
	-0.491
	-0.636
	-0.708
	-0.911
	-0.854
	-2.51
	-2.51
	-0.553
	-2.89
	-2.87
	-1.13
	-0.311
	-0.465
	-2.59
	-0.731
	-0.497
	-0.318
	-0.998
	-0.326
	-3.08
	-0.967
	-0.329
	-0.457
	-0.868
	-0.791
	-0.47
	-0.439
	-0.755
	-0.627
	-0.541
	-0.382
	-0.939
	-0.834
	-0.521
	-0.515
	-2.32
	-2.62
	-2.69
	-0.689
	-0.532
	-2.46
	-3.14
	-0.497
	-1.05
	-0.639
	-0.349
	-1.51
	-0.407
	-0.462
	-0.4
	-0.589
	-3.29
	-0.317
	-0.704
	-0.622
	-1.16
	-0.337
	-0.379
	-3.06
	-1.03
	-1.52
	-0.715
	-0.739
	-0.312
	-2.52
	-2.88
	-1.21
	-2.96
	-2.58
	-0.43
	-2.45
	-0.85
	-3.19
	-2.73
	-0.643
	-0.493
	-0.555
	-0.548
	-0.427
	-1.23
	-0.393
	-2.69
	-3
	-0.891
	-2.8
	-0.484
	-0.473
	-2.83
	-2
	-2.25
	-2.87
	-0.822
	-0.709
	-1.79
	-2.92
	-0.35
	-3.1
	-0.424
	-2.35
	-3.1
	-2.22
	-2.09
	-1.14
	-0.462
	-2.21
	-2.92
	-1.53
	-0.352
	-2.2
	-2.3
	-0.321
	-2.49
	-2.02
	-0.581
	-0.482
	-0.588
	-0.855
	-0.444
	-2.23
	-0.807
	-0.756
	-2.5
	-0.63
	-0.442
	-1.17
	-0.879
	-0.401
	-0.537
	-0.492
	-2.54
	-0.529
	-2.85
	-0.849
	-0.561
	-0.334
	-3.07
	-0.604
	-2.91
	-2.84
	-2.8
	-0.493
	-0.602
	-0.775
	-0.388
	-2.2
	-0.313
	-0.523
	-2.29
	-0.339
	-2.74
	-0.721
	-0.458
	-1.03
	-0.806
	-0.69
	-0.551
	-0.43
	-1.38
	-2.13
	-0.37
	-0.572
	-2.54
	-0.345
	-0.946
	-0.55
	-1.15
	-0.491
	-0.347
	-0.758
	-0.523
	-0.41
	-2.67
	-2.89
	-2.73
	-3.04
	-0.355
	-0.403
	-0.632
	-0.524
	-0.35
	-0.478
	-0.717
	-0.739
	-0.507
	-0.344
	-0.918
	-3.31
	-0.521
	-0.421
	-3.27
	-1.44
	-2.72
	-2.02
	-2.75
	-0.635
	-0.613
	-2.76
	-3.01
	-0.318
	-0.923
	-1.08
	-2.91
	-0.593
	-0.376
	-0.504
	-2.84
	-0.751
	-0.795
	-0.303
	-0.393
	-0.759
	-0.658
	-0.601
	-0.625
	-0.648
	-2.77
	-1.1
	-0.358
	-3.57
	-2.92
	-2.68
	-2.59
	-0.87
	-1.03
	-2.61
	-0.763
	-2.71
	-0.56
	-2
	-0.452
	-2.79
	-1.08
	-0.704
	-0.494
	-1.11
	-2.46
	-2.93
	-0.401
	-2.37
	-0.495
	-0.423
	-2.39
	-0.336
	-1.64
	-0.654
	-0.317
	-0.387
	-0.655
	-1.09
	-0.797
	-0.763
	-0.506
	-2.72
	-0.705
	-1.28
	-0.715
	-0.967
	-1.41
	-0.494
	-0.34
	-1.93
	-0.645
	-0.367
	-3.2
	-0.378
	-2.39
	-3.07
	-2.82
	-1.07
	-0.397
	-0.364
	-0.691
	-3.23
	-0.379
	-3.14
	-2.41
	-1
	-3.13
	-0.308
	-1.59
	-0.429
	-2.79
	-0.321
	-3.08
	-1.25
	-0.687
	-0.479
	-0.662
	-0.321
	-3.16
	-3.26
	-1.2
	-2.25
	-0.897
	-0.343
	-0.607
	-0.414
	-2.31
	-0.489
	-2.21
	-2.25
	-0.442
	-0.549
	-0.403
	-0.49
	-0.716
	-2.7
	-2.28
	-3.21
	-2.63
	-3.25
	-0.4
	-0.591
	-3.44
	-0.622
	-0.514
	-0.324
	-3.09
	-0.594
	-0.421
	-2.6
	-0.395
	-0.449
	-0.465
	-0.309
	-2.54
	-2.66
	-0.864
	-1.12
	-0.387
	-0.369
	-0.476
	-0.543
	-0.417
	-0.325
	-1.09
	-2.62
	-0.423
	-0.694
	-0.599
	-0.575
	-2.44
	-0.375
	-2.43
	-0.889
	-1.37
	-2.47
	-2.79
	-0.719
	-3.1
	-2.85
	-0.553
	-3.08
	-0.33
	-1.16
	-0.605
	-2.42
	-2.45
	-0.314
	-0.471
	-0.437
	-0.505
	-0.388
	-1.04
	-2.51
	-0.534
	-0.711
	-0.822
	-0.453
	-0.833
	-0.739
	-0.524
	-0.471
	-0.373
	-0.362
	-2.76
	-0.305
	-0.637
	-2.03
	-0.681
	-1.52
	-2.82
	-0.879
	-2.58
	-2.26
	-2.48
	-2.16
	-0.451
	-1.05
	-0.947
	-0.375
	-0.308
	-0.304
	-0.986
	-0.334
	-0.617
	-0.774
	-3.2
	-0.915
	-1.88
	-0.375
	-0.494
	-0.516
	-0.77
	-2.9
	-2.88
	-0.557
	-3.14
	-1.03
	-0.843
	-0.636
	-0.305
	-0.473
	-0.354
	-2.95
	-0.372
	-0.344
	-0.548
	-1.28
	-0.487
	-0.317
	-2.89
	-0.414
	-2.47
	-2.79
	-0.346
	-0.461
	-2.27
	-0.675
	-2.38
	-1.8
	-2.96
	-0.517
	-0.538
	-0.325
	-0.537
	-0.742
	-3.15
	-0.368
	-1.12
	-2.03
	-2.15
	-0.387
	-0.388
	-1.06
	-1.09
	-0.524
	-0.561
	-1.29
	-0.336
	-2.73
	-3.15
	-2.84
	-0.579
	-2.83
	-2.86
	-0.504
	-0.604
	-0.327
	-1.18
	-0.673
	-2.28
	-0.409
	-0.603
	-2.9
	-2.82
	-2.77
	-1.01
	-3.31
	-3.11
	-1.24
	-2.02
	-0.315
	-0.509
	-0.44
	-0.885
	-0.388
	-0.369
	-2.07
	-0.606
	-0.721
	-0.885
	-0.666
	-0.314
	-0.76
	-0.438
	-0.405
	-0.315
	-0.673
	-0.676
	-1.01
	-0.766
	-1.2
	-0.761
	-0.869
	-3.29
	-0.493
	-0.475
	-0.335
	-0.44
	-0.664
	-0.487
	-3.46
	-0.674
	-0.767
	-2.75
	-0.342
	-0.986
	-0.766
	-0.478
	-1.03
	-3.05
	-0.693
	-0.447
	-0.371
	-0.359
	-2.5
	-0.469
	-0.515
	-0.757
	-2.61
	-0.649
	-2.33
	-2.89
	-0.453
	-2.37
	-0.893
	-2.65
	-0.376
	-3.01
	-0.683
	-0.41
	-0.323
	-2.23
	-2.93
	-0.319
	-2.35
	-2.09
	-0.861
	-0.311
	-1.02
	-0.501
	-0.451
	-2.82
	-0.557
	-3.24
	-1.02
	-1.25
	-2.59
	-0.609
	-1.23
	-0.616
	-0.327
	-0.339
	-0.498
	-0.31
	-0.319
	-0.431
	-3.06
	-0.511
	-0.727
	-2.97
	-0.794
	-2.67
	-1.09
	-0.894
	-0.407
	-0.332
	-2.87
	-0.313
	-1.41
	-2.33
	-2.2
	-0.305
	-2.6
	-0.449
	-0.728
	-2.54
	-0.643
	-0.452
	-0.566
	-0.625
	-0.364
	-1.37
	-0.421
	-0.356
	-0.458
	-0.663
	-0.555
	-3.31
	-1.01
	-2.52
	-0.511
	-0.482
	-0.865
	-0.621
	-0.562
	-2.67
	-1.35
	-3.07
	-1.28
	-0.662
	-2.64
	-2.27
	-0.459
	-2.48
	-2.35
	-0.32
	-0.33
	-1.14
	-1.56
	-2.04
	-1.13
	-0.361
	-0.458
	-0.408
	-0.868
	-0.441
	-0.563
	-0.611
	-0.805
	-2.29
	-0.4
	-0.412
	-0.565
	-0.413
	-0.543
	-0.685
	-2.82
	-0.648
	-2.68
	-0.969
	-0.941
	-0.804
	-2.79
	-0.625
	-2.24
	-0.369
	-2.78
	-2.23
	-1.11
	-1.03
	-0.616
	-0.555
	-1.29
	-0.34
	-0.589
	-1.03
	-0.596
	-0.776
	-2.64
	-0.595
	-0.411
	-2.3
	-0.34
	-0.46
	-1.23
	-2.42
	-0.637
	-2.97
	-2.15
	-2.45
	-0.876
	-0.535
	-3.11
	-1.36
	-2.58
	-0.527
	-1.54
	-2.61
	-0.715
	-3.44
	-0.681
	-0.58
	-0.51
	-0.417
	-0.449
	-2.61
	-1.92
	-1.2
	-2.51
	-0.334
	-3.09
	-3.26
	-0.361
	-0.419
	-1.23
	-0.718
	-0.395
	-0.985
	-0.372
	-0.595
	-0.549
	-0.395
	-0.728
	-2.37
	-2.32
	-0.588
	-3.1
	-0.413
	-0.649
	-0.331
	-0.585
	-2.92
	-0.696
	-3.34
	-3.01
	-2.67
	-0.528
	-2.76
	-2.59
	-0.503
	-3.11
	-1.35
	-0.578
	-0.567
	-0.716
	-0.562
	-0.323
	-0.835
	-0.411
	-0.378
	-0.409
	-1.07
	-3
	-0.567
	-0.388
	-0.532
	-0.645
	-0.558
	-2.97
	-2.94
	-1.39
	-0.344
	-0.789
	-0.529
	-0.628
	-0.569
	-2.96
	-2.73
	-3.02
	-1.08
	-0.312
	-0.523
	-2.3
	-0.388
	-3.09
	-2.78
	-0.755
	-0.495
	-2.37
	-0.515
	-2.95
	-2.77
	-0.843
	-0.535
	-0.343
	-1.68
	-0.733
	-0.626
	-0.578
	-2.89
	-1.39
	-0.309
	-2.75
	-0.466
	-2.6
	-0.353
	-0.458
	-0.631
	-0.31
	-0.344
	-1.67
	-0.369
	-0.867
	-0.935
	-0.587
	-0.407
	-2.21
	-0.559
	-0.827
	-0.463
	-0.322
	-3.05
	-0.559
	-1.35
	-0.667
	-2.75
	-0.71
	-0.48
	-0.632
	-0.425
	-0.509
	-0.348
	-2.53
	-0.487
	-0.446
	-0.502
	-0.373
	-0.371
	-2.93
	-3.22
	-0.39
	-2.88
	-0.433
	-1.12
	-0.333
	-1.11
	-0.764
	-0.87
	-0.409
	-0.371
	-0.493
	-2.33
	-0.814
	-2.95
	-0.322
	-0.401
	-0.341
	-2.41
	-0.483
	-0.646
	-2.33
	-0.82
	-1.51
	-0.938
	-0.846
	-0.433
	-1.37
	-0.313
	-0.762
	-0.809
	-0.735
	-1.92
	-1.17
	-2.35
	-2.41
	-0.978
	-0.841
	-2.83
	-0.52
	-2.8
	-0.668
	-0.774
	-0.598
	-0.626
	-3.11
	-0.481
	-0.843
	-0.8
	-1.38
	-3.12
	-0.324
	-2.36
	-2.35
	-1.33
	-0.427
	-0.372
	-1.47
	-0.341
	-0.526
	-2.25
	-2.3
	-2.88
	-0.414
	-3.01
	-0.708
	-1.72
	-0.539
	-0.932
	-3.01
	-2.73
	-0.856
	-0.363
	-0.858
	-0.437
	-0.549
	-3.03
	-2.61
	-2.81
	-0.393
	-0.472
	-0.609
	-2.57
	-0.445
	-2.14
	-2.37
	-0.677
	-0.656
	-3.31
	-1.3
	-0.354
	-0.978
	-2.69
	-0.875
	-0.565
	-1.07
	-2.8
	-0.856
	-0.426
	-2.2
	-2.68
	-2.49
	-1.42
	-1.19
	-0.684
	-1.2
	-1.09
	-2.83
	-0.662
	-0.716
	-2.13
	-0.307
	-2.61
	-0.39
	-0.33
	-0.531
	-2.29
	-0.968
	-0.303
	-2.19
	-0.472
	-0.584
	-0.848
	-0.567
	-1.08
	-2.42
	-0.347
	-0.499
	-0.639
	-0.474
	-1.09
	-2.81
	-2.49
	-0.836
	-0.365
	-2.88
	-0.593
	-2.34
	-2.62
	-0.44
	-0.653
	-0.37
	-0.38
	-0.425
	-0.442
	-3.1
	-0.722
	-0.685
	-1.13
	-0.664
	-0.618
	-1.08
	-2.78
	-3.46
	-1.31
	-0.889
	-0.358
	-0.861
	-2.06
	-2.51
	-0.645
	-3.07
	-0.497
	-0.462
	-0.652
	-1.45
	-2.24
	-0.732
	-0.498
	-2.77
	-0.335
	-0.601
	-0.765
	-2.67
	-0.675
	-0.376
	-3.05
	-0.436
	-0.503
	-0.95
	-0.928
	-0.647
	-2.69
	-2.44
	-0.522
	-0.562
	-0.947
	-0.76
	-0.66
	-3.02
	-1.43
	-0.884
	-2.68
	-0.348
	-0.328
	-0.465
	-0.733
	-2.84
	-0.302
	-2.73
	-0.304
	-2.87
	-3.12
	-0.837
	-0.386
	-0.468
	-2.31
	-2.05
	-1.17
	-2.52
	-2.13
	-0.523
	-0.571
	-2.93
	-2.16
	-0.455
	-0.567
	-0.352
	-0.32
	-0.416
	-0.87
	-0.404
	-1.37
	-0.863
	-2.03
	-0.654
	-2.84
	-2.78
	-0.605
	-0.666
	-0.731
	-2.7
	-0.478
	-2.8
	-2.12
	-0.326
	-0.322
	-2.8
	-0.366
	-0.369
	-0.434
	-0.376
	-0.403
	-2.66
	-0.79
	-0.691
	-0.977
	-2.1
	-0.516
	-0.546
	-2.82
	-0.891
	-0.754
	-0.367
	-0.368
	-0.344
	-0.354
	-2.37
	-0.475
	-0.515
	-2.62
	-0.388
	-2.96
	-1.48
	-0.314
	-0.307
	-0.923
	-3.49
	-2.35
	-0.934
	-2.94
	-0.641
	-0.717
	-0.489
	-0.616
	-0.429
	-0.902
	-2.31
	-0.326
	-0.535
	-3.34
	-0.435
	-0.58
	-0.5
	-0.882
	-2.57
	-3.2
	-0.688
	-0.817
	-1.15
	-0.558
	-0.478
	-0.574
	-0.901
	-0.42
	-0.57
	-1.8
	-0.579
	-0.439
	-1.14
	-0.519
	-2.64
	-0.76
	-3.08
	-0.37
	-2.16
	-0.358
	-0.763
	-2.89
	-2.68
	-0.629
	-0.995
	-3.11
	-0.596
	-0.385
	-2.96
	-0.308
	-0.437
	-0.511
	-0.43
	-0.767
	-0.702
	-1.54
	-0.418
	-0.483
	-1.81
	-0.399
	-2.81
	-1.91
	-0.641
	-0.398
	-0.664
	-2.11
	-0.623
	-0.312
	-0.813
	-1.05
	-0.807
	-1.13
	-3.02
	-0.509
	-0.625
	-0.66
	-0.373
	-0.573
	-0.34
	-0.326
	-2.57
	-0.661
	-2.19
	-2.95
	-0.805
	-2.58
	-2.32
	-1.04
	-0.569
	-0.424
	-2.39
	-2.11
	-3.39
	-0.674
	-0.895
	-1.19
	-0.601
	-0.675
	-3.17
	-2.99
	-1.03
	-2.81
	-2.13
	-0.39
	-3.04
	-2.58
	-0.535
	-0.441
	-0.38
	-0.765
	-0.756
	-0.304
	-0.304
	-1.25
	-0.532
	-0.769
	-0.372
	-1.12
	-2.97
	-0.54
	-0.413
	-2.53
	-0.4
	-0.316
	-2.54
	-0.309
	-0.721
	-3.14
	-0.402
	-0.553
	-2.5
	-2.31
	-0.358
	-2.69
	-1.13
	-3.04
	-0.766
	-0.319
	-1.14
	-2.21
	-2.65
	-2.63
	-2.94
	-0.56
	-0.482
	-0.555
	-0.944
	-2.16
	-1.03
	-0.439
	-2.64
	-0.663
	-3.19
	-2.3
	-2.71
	-0.357
	-0.619
	-0.438
	-0.948
	-0.477
	-3.37
	-0.702
	-0.437
	-0.866
	-0.332
	-1.05
	-0.889
	-1.98
	-0.706
	-0.905
	-2.19
	-0.479
	-3.6
	-0.458
	-0.332
	-2.93
	-0.887
	-2.48
	-2.62
	-0.318
	-3.26
	-1.21
	-0.663
	-2.12
	-0.57
	-0.94
	-0.308
	-3.01
	-1.56
	-0.409
	-0.455
	-0.502
	-2.27
	-0.718
	-0.436
	-0.335
	-0.442
	-0.335
	-2.31
	-0.526
	-0.483
	-0.878
	-1.15
	-0.396
	-2.71
	-1.32
	-0.362
	-1.01
	-2.88
	-0.527
	-0.455
	-2.29
	-2.82
	-0.453
	-2.22
	-1.08
	-0.477
	-0.703
	-2.08
	-0.98
	-0.581
	-0.878
	-0.623
	-0.617
	-1.28
	-1.79
	-0.807
	-3.13
	-0.572
	-2.39
	-2.79
	-2.92
	-0.589
	-0.68
	-0.925
	-1.45
	-1.06
	-0.571
	-0.723
	-0.45
	-0.338
	-0.533
	-0.972
	-0.473
	-2.98
	-0.457
	-0.55
	-0.821
	-0.726
	-3.02
	-0.847
	-0.671
	-2.33
	-2.79
	-0.905
	-3.15
	-0.736
	-1.18
	-0.366
	-0.774
	-0.381
	-0.564
	-0.474
	-1.07
	-0.636
	-2.16
	-0.633
	-0.879
	-2.87
	-2.65
	-0.399
	-0.892
	-2.5
	-0.977
	-3
	-0.528
	-0.377
	-0.332
	-2.59
	-2.94
	-2.1
	-3.16
	-0.638
	-0.675
	-0.879
	-0.577
	-0.378
	-2.85
	-0.383
	-2.34
	-0.325
	-0.6
	-0.324
	-0.667
	-0.381
	-0.461
	-0.36
	-0.328
	-0.866
	-1.69
	-1.13
	-0.722
	-2.85
	-0.304
	-0.305
	-0.416
	-1.18
	-0.493
	-0.884
	-0.866
	-1.28
	-0.57
	-1.63
	-1.17
	-0.514
	-0.993
	-2.38
	-0.661
	-0.324
	-2.33
	-0.591
	-0.343
	-2.81
	-3.24
	-0.352
	-0.385
	-0.744
	-1.07
	-3.46
	-2.27
	-0.333
	-2.89
	-2.16
	-0.58
	-0.545
	-3
	-2.47
	-0.849
	-2.94
	-0.805
	-0.426
	-0.833
	-0.627
	-3.14
	-2.83
	-0.303
	-2.99
	-0.354
	-0.621
	-2.9
	-2.89
	-0.511
	-2.42
	-2.3
	-0.363
	-2.61
	-2.49
	-0.67
	-2.63
	-0.44
	-0.305
	-3.13
	-3.4
	-0.932
	-0.455
	-3.2
	-0.979
	-0.516
	-0.466
	-0.562
	-0.702
	-0.768
	-0.472
	-2.88
	-0.576
	-0.398
	-2.39
	-0.619
	-0.491
	-0.609
	-0.539
	-0.359
	-0.45
	-0.601
	-0.625
	-0.473
	-0.597
	-1.49
	-2.13
	-1.13
	-3.29
	-2.29
	-0.698
	-0.662
	-0.313
	-0.623
	-0.359
	-2.21
	-0.327
	-1.18
	-0.319
	-0.391
	-0.411
	-0.597
	-0.537
	-0.536
	-3.22
	-2.61
	-1.07
	-0.854
	-0.577
	-2.28
	-1
	-3.45
	-0.445
	-2.7
	-2.71
	-0.772
	-0.535
	-2.89
	-0.365
	-0.672
	-0.524
	-0.753
	-0.936
	-0.828
	-0.525
	-0.893
	-3
	-0.464
	-2.88
	-1.11
	-3.32
	-0.498
	-3.05
	-0.687
	-0.574
	-1.77
	-0.529
	-2.49
	-0.4
	-0.65
	-0.459
	-0.642
	-0.462
	-0.396
	-2.57
	-0.397
	-2.66
	-0.558
	-2.9
	-2.49
	-0.387
	-0.564
	-0.525
	-0.747
	-2.86
	-0.407
	-2.66
	-0.397
	-3.48
	-3.02
	-0.414
	-1
	-0.735
	-2.64
	-2.93
	-0.368
	-0.965
	-1.2
	-0.711
	-0.995
	-1.35
	-0.304
	-3.35
	-1.72
	-0.789
	-2.84
	-0.618
	-0.405
	-0.511
	-0.373
	-0.551
	-0.779
	-0.322
	-0.552
	-0.423
	-1.23
	-0.466
	-0.511
	-0.818
	-2.43
	-0.384
	-0.388
	-1.07
	-2.62
	-2.71
	-0.448
	-1.05
	-0.47
	-0.467
	-2.31
	-2.22
	-0.652
	-2.6
	-2.43
	-3.04
	-0.633
	-0.423
	-2.27
	-0.817
	-1.54
	-2.4
	-0.773
	-1.34
	-0.606
	-0.304
	-0.31
	-2.27
	-1.84
	-0.875
	-0.388
	-2.37
	-1.67
	-0.661
	-2.13
	-2.41
	-0.348
	-0.528
	-2.57
	-0.683
	-0.446
	-0.352
	-2.5
	-2.86
	-0.709
	-0.791
	-0.332
	-0.413
	-1.04
	-2.78
	-0.527
	-0.383
	-0.329
	-0.794
	-0.664
	-0.305
	-0.622
	-0.367
	-0.612
	-0.406
	-0.492
	-2.4
	-3.05
	-0.538
	-1.31
	-0.427
	-2.93
	-0.471
	-0.654
	-1.18
	-0.402
	-0.409
	-0.54
	-1.05
	-0.645
	-0.427
	-0.995
	-1.04
	-0.868
	-0.338
	-3.03
	-1.16
	-0.484
	-0.391
	-1.28
	-0.782
	-2.83
	-0.618
	-0.608
	-3.08
	-0.338
	-0.39
	-0.451
	-2.24
	-0.418
	-0.323
	-3
	-0.74
	-0.342
	-0.581
	-0.572
	-0.326
	-0.703
	-0.521
	-0.533
	-2.47
	-0.381
	-0.307
	-0.555
	-2.83
	-0.693
	-3.22
	-0.475
	-0.376
	-0.513
	-0.998
	-1.4
	-0.407
	-1.11
	-1.29
	-0.483
	-2.75
	-1.13
	-2.59
	-0.905
	-3.03
	-2.34
	-2.57
	-0.341
	-0.364
	-3.42
	-0.88
	-2.23
	-0.553
	-2.66
	-0.562
	-0.438
	-0.433
	-2.26
	-0.602
	-2.96
	-0.557
	-0.364
	-0.763
	-2.57
	-2.64
	-3.14
	-0.317
	-2.43
	-2.19
	-0.371
	-2.07
	-2.58
	-0.591
	-2.73
	-2.92
	-0.914
	-0.564
	-0.872
	-0.477
	-1.23
	-0.323
	-0.626
	-0.745
	-2.11
	-0.823
	-0.349
	-0.387
	-2.61
	-0.341
	-0.899
	-0.398
	-0.647
	-0.704
	-3.13
	-2.23
	-0.63
	-1.86
	-2.81
	-0.429
	-0.357
	-0.433
	-0.616
	-2.47
	-0.416
	-3.1
	-0.554
	-3.53
	-0.565
	-0.623
	-3.16
	-0.439
	-0.741
	-0.503
	-0.418
	-1.5
	-0.627
	-0.586
	-0.714
	-0.364
	-2.36
	-2.47
	-0.64
	-0.609
	-0.874
	-0.383
	-0.565
	-0.542
	-0.489
	-0.778
	-0.745
	-0.418
	-0.35
	-2.17
	-2.97
	-3.11
	-0.46
	-0.459
	-0.416
	-0.374
	-2.7
	-1.5
	-0.486
	-2.45
	-0.312
	-0.599
	-2.43
	-0.328
	-0.924
	-0.325
	-0.46
	-1.01
	-0.669
	-1.04
	-0.542
	-0.776
	-0.539
	-0.355
	-0.641
	-0.537
	-2.67
	-2.85
	-3.13
	-3.02
	-0.595
	-0.534
	-0.438
	-2.17
	-0.332
	-3.04
	-0.594
	-0.423
	-0.807
	-2.38
	-2.9
	-0.54
	-2.66
	-0.545
	-0.776
	-2.92
	-0.585
	-0.48
	-0.357
	-0.44
	-0.581
	-2.66
	-0.694
	-0.384
	-1.03
	-0.633
	-0.53
	-0.306
	-3.19
	-1.88
	-2.75
	-1.33
	-0.325
	-0.555
	-1.05
	-0.426
	-3.03
	-0.519
	-3.07
	-0.507
	-0.389
	-2.96
	-2.73
	-0.831
	-2.36
	-0.968
	-2.03
	-0.837
	-0.813
	-0.629
	-0.929
	-2.57
	-1.25
	-2.51
	-0.995
	-2.91
	-0.446
	-1.39
	-0.454
	-2.49
	-0.319
	-0.829
	-0.634
	-0.47
	-0.379
	-2.42
	-0.795
	-2.4
	-0.664
	-2.44
	-2.41
	-1.18
	-2.5
	-0.427
	-0.514
	-2.83
	-0.511
	-0.693
	-0.598
	-0.5
	-0.411
	-0.44
	-1.27
	-3.32
	-2.61
	-2.34
	-1
	-0.427
	-1.1
	-1.53
	-0.403
	-0.568
	-0.406
	-1.16
	-0.544
	-0.911
	-0.447
	-0.444
	-3.14
	-0.441
	-0.443
	-0.712
	-1.5
	-3.23
	-0.645
	-2.26
	-3.06
	-0.461
	-2.37
	-3.16
	-2.83
	-0.317
	-0.799
	-0.754
	-0.514
	-0.474
	-2.8
	-2.41
	-0.339
	-0.949
	-2.79
	-0.336
	-0.509
	-0.546
	-2.63
	-0.843
	-0.971
	-2.02
	-0.565
	-2.34
	-0.332
	-0.32
	-1.34
	-2.44
	-0.477
	-2.73
	-1.21
	-0.924
	-0.326
	-0.764
	-2.54
	-0.584
	-0.866
	-0.492
	-3.13
	-2.85
	-0.863
	-2.47
	-3.33
	-0.512
	-0.582
	-0.445
	-0.413
	-0.348
	-0.417
	-0.543
	-2.24
	-2.99
	-2.77
	-0.42
	-0.651
	-0.493
	-2.61
	-0.752
	-0.419
	-0.652
	-2.06
	-0.803
	-3.45
	-2.23
	-0.867
	-0.315
	-0.816
	-0.608
	-2.69
	-2.97
	-0.768
	-0.523
	-0.69
	-0.483
	-1.04
	-0.976
	-1.17
	-2.86
	-0.956
	-0.826
	-0.521
	-2.35
	-1.77
	-0.313
	-2.7
	-1.13
	-0.591
	-0.309
	-2.36
	-0.846
	-0.87
	-0.887
	-0.674
	-0.675
	-0.721
	-0.328
	-0.489
	-3
	-0.358
	-1.13
	-0.764
	-0.816
	-0.588
	-0.587
	-0.688
	-0.345
	-0.63
	-3
	-0.541
	-2.19
	-0.742
	-2.79
	-0.461
	-2.93
	-0.396
	-0.461
	-0.923
	-0.741
	-2.51
	-0.721
	-0.468
	-0.378
	-0.324
	-1.32
	-0.891
	-0.988
	-2.15
	-0.383
	-2.8
	-0.598
	-3.02
	-0.453
	-0.68
	-1.07
	-0.358
	-0.565
	-2.21
	-0.314
	-0.415
	-0.69
	-0.77
	-2.79
	-0.313
	-0.364
	-0.58
	-2.53
	-0.779
	-0.706
	-0.867
	-0.426
	-1.24
	-2.41
	-0.371
	-0.423
	-1.05
	-2.84
	-0.621
	-0.683
	-0.436
	-0.563
	-0.376
	-2.91
	-0.693
	-1.43
	-0.373
	-0.421
	-3.07
	-0.873
	-1.36
	-0.311
	-2.94
	-0.319
	-2.33
	-0.514
	-0.824
	-0.655
	-3.17
	-2.75
	-0.892
	-0.371
	-2.8
	-3.21
	-1.86
	-0.462
	-0.54
	-2.99
	-0.369
	-0.857
	-0.33
	-2.53
	-1.1
	-0.99
	-0.874
	-0.368
	-1.16
	-0.335
	-0.402
	-0.625
	-2.74
	-1.35
	-2.95
	-3.36
	-2.48
	-2.11
	-3.34
	-2.92
	-0.646
	-1.42
	-0.387
	-2.55
	-0.466
	-1.94
	-0.386
	-0.341
	-2.45
	-0.655
	-0.328
	-0.41
	-1.49
	-0.601
	-1.13
	-0.54
	-0.366
	-0.335
	-0.432
	-1.23
	-2.55
	-2.67
	-0.442
	-0.416
	-0.836
	-1.06
	-0.412
	-1.14
	-0.579
	-2.6
	-0.46
	-3.06
	-0.48
	-0.757
	-2.66
	-0.65
	-0.898
	-0.688
	-0.457
	-1.06
	-2.37
	-0.794
	-0.385
	-0.689
	-0.334
	-2.4
	-2.95
	-2.88
	-0.401
	-0.326
	-0.6
	-0.745
	-0.35
	-1.09
	-0.328
	-0.441
	-0.648
	-0.618
	-2.3
	-1.84
	-1.25
	-0.616
	-1.09
	-0.366
	-0.838
	-2.36
	-2.88
	-0.372
	-1.04
	-0.567
	-0.327
	-1
	-0.372
	-1
	-0.92
	-3.04
	-0.936
	-3.02
	-0.397
	-2.74
	-0.638
	-0.653
	-0.334
	-0.579
	-3.24
	-2.19
	-0.358
	-0.886
	-0.721
	-0.712
	-0.75
	-0.633
	-0.382
	-2.37
	-0.655
	-1.1
	-3.3
	-0.455
	-0.975
	-2.74
	-2.52
	-0.623
	-2.44
	-2.69
	-2.1
	-2.57
	-1.07
	-2.34
	-0.464
	-1.2
	-0.467
	-0.946
	-0.348
	-1.08
	-0.537
	-0.405
	-2.87
	-0.349
	-0.317
	-1.22
	-2.62
	-0.876
	-0.916
	-2.96
	-0.841
	-0.791
	-0.323
	-0.837
	-0.457
	-0.338
	-0.753
	-0.538
	-1.01
	-0.808
	-0.558
	-0.49
	-0.428
	-0.393
	-0.999
	-0.557
	-0.543
	-2.83
	-0.352
	-0.409
	-0.404
	-2.8
	-0.311
	-1.59
	-1.01
	-2.37
	-0.445
	-0.87
	-2.29
	-2.66
	-2.66
	-0.434
	-1.07
	-1.11
	-0.988
	-2.15
	-2.85
	-0.775
	-0.491
	-0.617
	-1.97
	-2.8
	-0.535
	-0.752
	-0.728
	-0.487
	-2.55
	-1.21
	-0.543
	-0.816
	-0.472
	-2.67
	-2.79
	-0.377
	-1.14
	-2.9
	-0.398
	-0.539
	-2.32
	-3.22
	-0.318
	-3.29
	-0.343
	-0.767
	-2.41
	-2.01
	-0.391
	-0.53
	-0.377
	-0.543
	-0.651
	-1.05
	-0.413
	-2.45
	-0.473
	-0.323
	-0.744
	-0.83
	-0.315
	-1.06
	-0.471
	-0.64
	-2.92
	-0.826
	-0.326
	-2.81
	-0.607
	-0.394
	-2.31
	-0.815
	-2.02
	-2.3
	-0.474
	-0.394
	-0.58
	-2.34
	-0.306
	-0.832
	-1.21
	-0.604
	-2.29
	-2.24
	-0.365
	-0.342
	-0.331
	-0.72
	-3.49
	-0.587
	-2.6
	-0.346
	-0.382
	-0.49
	-0.391
	-1.06
	-0.342
	-0.395
	-0.355
	-0.398
	-0.399
	-0.408
	-2.79
	-2.83
	-2.7
	-3.11
	-1.09
	-0.841
	-3.12
	-1.02
	-0.685
	-0.592
	-0.579
	-0.412
	-0.4
	-0.764
	-2.52
	-1.9
	-2.99
	-0.431
	-0.362
	-0.344
	-2.9
	-0.556
	-0.431
	-2.87
	-2.05
	-0.515
	-0.38
	-0.532
	-0.989
	-0.602
	-0.998
	-2.93
	-0.473
	-0.775
	-0.663
	-0.945
	-0.358
	-0.422
	-0.353
	-2.3
	-0.666
	-3.31
	-2.75
	-0.661
	-2.45
	-2.32
	-0.955
	-0.888
	-1.19
	-0.331
	-0.483
	-2.35
	-3.26
	-2.71
	-0.508
	-1.01
	-2.34
	-1.09
	-0.429
	-0.386
	-0.562
	-0.962
	-0.459
	-0.376
	-0.632
	-2.98
	-0.314
	-0.632
	-2.54
	-0.568
	-0.376
	-0.783
	-0.443
	-0.347
	-0.599
	-0.624
	-0.456
	-0.364
	-2.17
	-2.32
	-0.595
	-2.82
	-1.2
	-2.63
	-0.716
	-0.506
	-0.751
	-0.337
	-2.97
	-0.888
	-0.403
	-0.528
	-0.357
	-0.777
	-0.892
	-0.423
	-0.484
	-0.78
	-0.885
	-2.5
	-0.904
	-0.394
	-0.308
	-0.81
	-0.623
	-0.733
	-0.677
	-0.513
	-0.309
	-3.26
	-1.16
	-2.89
	-0.866
	-0.573
	-0.585
	-2.49
	-0.809
	-3.17
	-2.26
	-0.531
	-1.01
	-0.463
	-2.3
	-0.926
	-2.7
	-0.305
	-0.494
	-0.354
	-0.333
	-0.869
	-0.793
	-1.27
	-3.26
	-0.999
	-0.378
	-2.95
	-0.87
	-0.86
	-0.303
	-0.727
	-0.59
	-0.397
	-1.14
	-0.314
	-0.752
	-0.303
	-0.414
	-0.473
	-2.69
	-1.12
	-2.82
	-0.444
	-0.409
	-0.709
	-0.415
	-0.489
	-2.59
	-0.548
	-0.479
	-1.09
	-0.372
	-3.37
	-1.18
	-0.632
	-2.97
	-1.27
	-0.62
	-0.463
	-2.52
	-1.07
	-0.316
	-0.32
	-3.03
	-2.6
	-2.27
	-0.461
	-0.44
	-0.746
	-2.74
	-0.598
	-0.402
	-3.07
	-0.547
	-2.39
	-1.13
	-2.52
	-0.486
	-0.44
	-1.41
	-0.526
	-0.331
	-0.5
	-0.344
	-0.778
	-0.613
	-2.5
	-0.508
	-3.17
	-0.607
	-1.26
	-1.28
	-0.36
	-0.36
	-3.43
	-1.13
	-0.336
	-0.58
	-0.571
	-0.673
	-0.6
	-2.76
	-0.685
	-0.824
	-2.64
	-0.354
	-0.327
	-2.82
	-1.32
	-0.44
	-0.688
	-2.33
	-0.38
	-2.6
	-1.96
	-2.51
	-0.359
	-2.62
	-2.78
	-0.58
	-2.58
	-0.567
	-0.95
	-2.38
	-2.1
	-0.342
	-2.07
	-0.37
	-0.626
	-0.912
	-0.554
	-2.84
	-0.982
	-0.381
	-0.834
	-2.49
	-1.69
	-0.36
	-1.13
	-0.49
	-2.33
	-2.23
	-2.18
	-0.587
	-0.425
	-2.55
	-0.815
	-1.15
	-0.453
	-0.74
	-2.8
	-0.629
	-2.08
	-0.324
	-0.698
	-0.596
	-0.513
	-0.614
	-0.678
	-0.387
	-0.394
	-0.387
	-2.86
	-0.566
	-1.11
	-0.489
	-2.51
	-0.944
	-1.02
	-3.01
	-1.19
	-0.637
	-3.12
	-0.746
	-2.71
	-0.845
	-0.416
	-2.93
	-3.39
	-0.388
	-0.473
	-2.81
	-0.424
	-0.491
	-2.08
	-0.473
	-0.477
	-0.983
	-0.369
	-1.22
	-0.882
	-0.773
	-0.983
	-2.92
	-2.35
	-0.984
	-2.73
	-0.411
	-0.551
	-0.725
	-0.408
	-2.73
	-0.483
	-0.762
	-0.526
	-3.32
	-2.86
	-0.841
	-0.577
	-0.833
	-0.34
	-0.809
	-0.699
	-0.576
	-2.96
	-0.402
	-2.53
	-0.795
	-0.435
	-0.864
	-0.943
	-2.22
	-2.91
	-2.35
	-0.552
	-0.469
	-0.529
	-0.448
	-3.18
	-2.06
	-2.38
	-0.971
	-0.661
	-2.9
	-0.337
	-0.462
	-1.54
	-1.56
	-0.383
	-0.421
	-2.75
	-0.485
	-0.681
	-2.4
	-2
	-0.718
	-0.491
	-2.43
	-0.317
	-0.819
	-2.19
	-1.14
	-1.05
	-2.29
	-2.53
	-1.11
	-0.347
	-0.704
	-0.42
	-2.52
	-1.24
	-0.447
	-0.902
	-2.33
	-0.588
	-0.555
	-1.05
	-2.94
	-2.64
	-0.466
	-0.657
	-0.61
	-0.444
	-0.602
	-0.448
	-0.314
	-0.503
	-0.454
	-3.08
	-0.358
	-0.823
	-1.68
	-2.5
	-0.705
	-0.407
	-2.86
	-0.494
	-0.66
	-0.851
	-1.12
	-1.04
	-0.623
	-0.576
	-0.754
	-3.21
	-0.385
	-0.361
	-0.898
	-0.524
	-0.449
	-0.946
	-0.489
	-0.478
	-0.564
	-0.787
	-0.702
	-2.99
	-0.342
	-1.28
	-0.49
	-0.327
	-0.709
	-0.312
	-0.715
	-2.28
	-0.365
	-0.355
	-0.563
	-0.693
	-2.97
	-2.44
	-0.577
	-2.74
	-0.472
	-0.563
	-0.331
	-0.45
	-0.407
	-1.17
	-3.05
	-0.421
	-0.664
	-3.16
	-1.88
	-2.85
	-0.33
	-2.83
	-0.566
	-0.858
	-0.37
	-1.46
	-2.16
	-0.324
	-0.511
	-3.14
	-0.365
	-0.321
	-0.368
	-2.23
	-1.79
	-0.838
	-0.555
	-0.96
	-0.475
	-0.525
	-0.906
	-0.348
	-0.82
	-3
	-3.03
	-0.456
	-3.3
	-0.658
	-0.976
	-0.311
	-0.34
	-2.35
	-0.763
	-0.456
	-0.896
	-0.349
	-3.17
	-0.493
	-0.331
	-0.702
	-0.508
	-0.739
	-0.429
	-1.11
	-0.461
	-0.52
	-0.926
	-0.435
	-2.04
	-2.76
	-0.328
	-0.838
	-1.56
	-0.532
	-0.682
	-0.509
	-0.449
	-0.939
	-0.705
	-0.408
	-0.384
	-0.438
	-2.66
	-0.777
	-0.91
	-0.575
	-0.325
	-2.73
	-0.385
	-3.31
	-3
	-1.32
	-2.84
	-0.475
	-0.858
	-0.318
	-2.76
	-0.356
	-0.454
	-2.48
	-1.27
	-1.14
	-0.399
	-2.11
	-2.91
	-3.44
	-1.64
	-0.699
	-2.18
	-0.75
	-0.57
	-2.4
	-2.9
	-0.385
	-2.1
	-1.31
	-0.506
	-1.07
	-3.1
	-0.619
	-0.717
	-3.06
	-0.53
	-0.451
	-0.455
	-2.03
	-0.359
	-0.364
	-0.997
	-1.26
	-0.483
	-0.647
	-2.44
	-0.755
	-0.683
	-2.09
	-0.576
	-0.424
	-0.715
	-2.75
	-2.38
	-1.46
	-3.04
	-0.431
	-0.841
	-3.07
	-0.37
	-2.65
	-0.481
	-1.55
	-0.351
	-0.635
	-3.02
	-0.31
	-0.344
	-2.74
	-0.359
	-2.12
	-0.688
	-0.35
	-2.46
	-0.698
	-0.529
	-0.424
	-1.27
	-0.804
	-0.368
	-2.58
	-2.33
	-0.324
	-2.43
	-1.06
	-0.591
	-0.769
	-0.946
	-0.454
	-1.04
	-0.511
	-3.01
	-0.587
	-0.587
	-0.4
	-0.408
	-0.609
	-0.723
	-0.963
	-2.63
	-2.7
	-0.578
	-0.346
	-0.639
	-0.688
	-0.583
	-0.398
	-0.402
	-2.99
	-0.465
	-0.474
	-0.831
	-2.34
	-3.05
	-0.537
	-0.396
	-0.745
	-0.544
	-0.465
	-2.71
	-0.685
	-0.796
	-0.891
	-2.17
	-0.826
	-2.48
	-2.44
	-0.368
	-0.586
	-0.522
	-2.32
	-0.672
	-0.634
	-0.426
	-1.47
	-0.361
	-0.417
	-0.334
	-1.69
	-0.391
	-3.15
	-1.41
	-0.416
	-2.37
	-3.16
	-3.24
	-1.38
	-0.482
	-0.512
	-0.817
	-0.329
	-0.861
	-2.06
	-2.81
	-0.366
	-0.417
	-0.351
	-2.63
	-2.96
	-0.353
	-1.11
	-2.25
	-0.355
	-1.24
	-0.744
	-0.592
	-0.43
	-0.712
	-2.12
	-2.24
	-0.633
	-0.537
	-0.427
	-1.16
	-0.829
	-0.534
	-0.786
	-0.413
	-0.812
	-0.885
	-0.404
	-0.335
	-0.811
	-2.39
	-0.32
	-0.611
	-3.18
	-0.514
	-0.962
	-0.807
	-0.517
	-1.19
	-3.24
	-0.826
	-3
	-0.372
	-2.98
	-1.05
	-2.51
	-0.331
	-0.864
	-0.44
	-3.06
	-2.8
	-0.45
	-0.927
	-0.612
	-2.91
	-0.729
	-0.944
	-0.412
	-0.98
	-1.01
	-0.725
	-1.19
	-2.76
	-0.432
	-0.382
	-2.77
	-1.07
	-0.34
	-0.687
	-0.446
	-0.866
	-0.4
	-2.46
	-2.24
	-2.39
	-0.733
	-0.511
	-0.684
	-0.348
	-0.396
	-1.72
	-1.03
	-3.06
	-2.2
	-0.825
	-0.555
	-2.44
	-0.364
	-0.43
	-2.33
	-0.305
	-2.1
	-0.361
	-0.584
	-0.562
	-0.462
	-0.664
	-0.648
	-0.515
	-2.3
	-0.536
	-3.07
	-0.526
	-0.67
	-0.668
	-0.31
	-0.342
	-0.544
	-0.315
	-2.87
	-0.724
	-0.45
	-3.04
	-0.759
	-0.879
	-0.316
	-0.373
	-0.378
	-0.552
	-1.29
	-1.21
	-2.99
	-2.06
	-0.578
	-0.366
	-0.509
	-0.371
	-0.596
	-2.89
	-0.968
	-0.634
	-2.79
	-0.868
	-0.657
	-0.65
	-1.39
	-0.406
	-1.91
	-0.629
	-1.12
	-0.454
	-2.6
	-0.385
	-0.611
	-2.56
	-0.425
	-0.327
	-0.339
	-2.51
	-3.05
	-2.33
	-0.649
	-0.954
	-2.39
	-1.49
	-2.32
	-2.46
	-1.89
	-2.94
	-2.38
	-0.468
	-0.495
	-0.884
	-0.425
	-0.825
	-0.468
	-3.08
	-0.821
	-0.915
	-0.561
	-0.424
	-0.644
	-0.666
	-0.917
	-2.4
	-1.28
	-0.335
	-0.802
	-0.37
	-0.482
	-0.534
	-0.754
	-2.37
	-0.432
	-0.804
	-1.38
	-3.24
	-0.782
	-0.353
	-2.77
	-2.24
	-2.82
	-1.16
	-0.492
	-0.817
	-2.87
	-0.751
	-0.357
	-2.5
	-1.07
	-0.607
	-0.636
	-2.67
	-2.98
	-0.866
	-1.75
	-0.367
	-2.24
	-2.62
	-0.811
	-0.349
	-0.492
	-0.963
	-0.33
	-0.508
	-0.444
	-0.375
	-2.65
	-0.374
	-0.636
	-0.837
	-0.726
	-0.98
	-0.661
	-0.459
	-1.09
	-0.612
	-0.312
	-2.91
	-0.667
	-0.662
	-2.55
	-2.34
	-2.33
	-2.67
	-0.658
	-0.546
	-2.99
	-0.486
	-0.33
	-2.37
	-0.369
	-2.66
	-0.487
	-0.761
	-0.379
	-3.19
	-2.47
	-1.01
	-0.797
	-3.41
	-0.54
	-2.36
	-0.554
	-0.491
	-0.663
	-0.455
	-1.37
	-0.387
	-2.26
	-0.847
	-0.804
	-1.25
	-0.464
	-1.1
	-0.37
	-2.32
	-0.362
	-2.13
	-0.508
	-0.468
	-0.926
	-3.08
	-2.27
	-0.432
	-3.12
	-0.345
	-0.875
	-0.4
	-0.911
	-0.415
	-2.95
	-2.73
	-2.11
	-1.88
	-0.924
	-0.499
	-0.418
	-0.35
	-0.759
	-1.27
	-0.618
	-0.887
	-0.717
	-0.718
	-0.541
	-0.327
	-1.35
	-2.99
	-1.29
	-2.24
	-0.521
	-1.33
	-0.329
	-0.356
	-0.822
	-0.665
	-0.33
	-0.691
	-0.581
	-0.432
	-0.344
	-0.558
	-0.669
	-2.06
	-0.394
	-0.683
	-0.498
	-2.64
	-0.308
	-0.32
	-2.72
	-0.368
	-0.331
	-2.9
	-0.778
	-0.683
	-0.955
	-2.41
	-0.807
	-0.485
	-0.464
	-0.729
	-2.1
	-2.85
	-0.687
	-0.568
	-0.477
	-2.14
	-0.361
	-0.691
	-0.334
	-1.56
	-0.736
	-2.25
	-1.66
	-0.38
	-0.747
	-1.01
	-1.93
	-0.666
	-0.412
	-0.412
	-0.358
	-0.436
	-0.466
	-0.906
	-0.498
	-0.835
	-3
	-2.98
	-1.05
	-2.54
	-3.18
	-2.19
	-2.78
	-3.11
	-1.35
	-0.308
	-0.313
	-0.846
	-0.419
	-0.903
	-0.378
	-1.06
	-0.495
	-2.14
	-0.379
	-0.957
	-0.326
	-0.638
	-0.507
	-0.715
	-0.714
	-0.95
	-2.79
	-0.369
	-0.552
	-0.628
	-0.619
	-0.481
	-0.573
	-0.409
	-0.74
	-0.306
	-0.384
	-2.96
	-0.777
	-0.315
	-2.14
	-2.95
	-0.906
	-2.65
	-2.97
	-0.719
	-0.398
	-0.34
	-0.916
	-0.449
	-0.381
	-3.32
	-0.368
	-0.385
	-0.659
	-2.98
	-0.7
	-0.441
	-0.951
	-0.883
	-1.82
	-0.638
	-0.32
	-0.919
	-0.432
	-2.29
	-3.21
	-0.454
	-0.311
	-1.05
	-0.557
	-0.851
	-2.74
	-0.567
	-0.528
	-0.31
	-0.452
	-0.679
	-2.65
	-0.343
	-0.816
	-2.86
	-0.895
	-1.02
	-0.551
	-3.25
	-0.365
	-2.81
	-0.72
	-0.481
	-0.806
	-0.566
	-0.678
	-0.722
	-0.96
	-0.415
	-0.538
	-0.404
	-2.09
	-2.14
	-3.21
	-2.09
	-1.36
	-0.464
	-0.441
	-1.14
	-1.01
	-0.51
	-1.18
	-0.801
	-0.625
	-1.35
	-2.69
	-2.94
	-0.594
	-2.1
	-3.15
	-0.458
	-3.01
	-0.313
	-2.55
	-0.487
	-0.657
	-0.469
	-0.697
	-0.4
	-0.76
	-2.45
	-0.872
	-0.391
	-0.411
	-0.354
	-2.98
	-2.49
	-0.578
	-0.362
	-2.43
	-0.527
	-0.356
	-3.55
	-0.595
	-0.913
	-0.746
	-0.417
	-2.57
	-1.12
	-1.17
	-0.426
	-0.584
	-0.657
	-0.372
	-0.798
	-2.38
	-1
	-0.473
	-2.89
	-0.644
	-0.804
	-2.66
	-2.57
	-0.442
	-2.97
	-3.23
	-2.82
	-1.01
	-2.57
	-0.816
	-0.469
	-0.74
	-1.65
	-0.722
	-2.98
	-1.32
	-0.316
	-0.398
	-3.04
	-2.98
	-3.05
	-2.86
	-0.309
	-1.34
	-1.09
	-2.59
	-0.314
	-3.13
	-0.432
	-1.28
	-2.71
	-0.477
	-1
	-2.49
	-0.657
	-0.651
	-0.559
	-2.39
	-0.477
	-1.08
	-0.39
	-0.431
	-1.45
	-2.99
	-0.458
	-1.25
	-0.44
	-3.12
	-1.36
	-1.23
	-0.449
	-0.519
	-3.4
	-3.05
	-0.479
	-2.55
	-0.614
	-2.18
	-0.911
	-0.391
	-3.26
	-0.33
	-0.412
	-0.459
	-0.599
	-0.337
	-2.86
	-2.43
	-0.931
	-0.969
	-0.58
	-0.69
	-0.33
	-0.413
	-0.555
	-0.32
	-2.24
	-0.463
	-0.58
	-1.32
	-0.358
	-0.724
	-0.557
	-1.14
	-0.352
	-2.95
	-2.51
	-0.368
	-0.822
	-1.25
	-3.01
	-0.351
	-3.17
	-0.513
	-0.353
	-2.01
	-0.534
	-0.763
	-0.608
	-2.89
	-2.89
	-0.952
	-0.338
	-0.546
	-2.14
	-0.695
	-0.32
	-1.4
	-1.35
	-0.942
	-0.483
	-0.911
	-2.08
	-2.73
	-0.336
	-2.57
	-2.98
	-0.34
	-0.356
	-0.982
	-0.732
	-2.15
	-0.432
	-0.313
	-0.561
	-0.509
	-0.614
	-0.664
	-0.531
	-1.03
	-1.39
	-0.461
	-2.93
	-0.448
	-2.13
	-2.35
	-2.32
	-2.18
	-1.11
	-0.442
	-0.32
	-0.687
	-0.365
	-2.69
	-2.05
	-2.44
	-0.692
	-0.494
	-0.445
	-2.1
	-0.31
	-0.388
	-2.78
	-0.675
	-2.46
	-1.6
	-0.445
	-0.686
	-0.5
	-0.321
	-0.485
	-0.557
	-0.387
	-1.66
	-0.436
	-0.387
	-1.56
	-0.641
	-2.18
	-2.48
	-2.7
	-1.31
	-0.611
	-0.372
	-3.13
	-1.07
	-0.357
	-2.94
	-0.436
	-0.469
	-0.588
	-1.08
	-2.81
	-0.869
	-0.338
	-0.755
	-0.517
	-0.514
	-0.416
	-1.68
	-0.852
	-0.487
	-0.388
	-0.519
	-2.51
	-0.557
	-0.473
	-0.678
	-0.359
	-0.391
	-3.17
	-0.384
	-0.352
	-0.469
	-0.992
	-1.06
	-2.39
	-0.894
	-2.31
	-2.75
	-1.34
	-2.48
	-0.312
	-0.421
	-0.331
	-1.49
	-0.556
	-1.76
	-0.857
	-0.326
	-0.384
	-0.404
	-0.413
	-0.42
	-0.393
	-2.8
	-0.445
	-0.663
	-0.759
	-0.959
	-2.42
	-3.21
	-0.448
	-3.19
	-2.96
	-0.405
	-0.316
	-3.09
	-0.7
	-0.537
	-2.88
	-0.593
	-0.428
	-0.502
	-0.416
	-2.4
	-0.355
	-0.357
	-0.44
	-1.02
	-2.71
	-3.07
	-0.669
	-2.47
	-0.859
	-0.378
	-0.63
	-0.646
	-0.417
	-0.557
	-1.21
	-0.501
	-0.53
	-3.01
	-0.667
	-2.39
	-0.735
	-0.573
	-0.878
	-2.15
	-2.76
	-0.445
	-1.15
	-0.578
	-0.823
	-2.71
	-0.395
	-0.346
	-0.363
	-0.461
	-0.698
	-0.336
	-2.64
	-0.354
	-2.24
	-0.32
	-2.48
	-2.5
	-0.46
	-0.344
	-0.824
	-0.684
	-3.25
	-0.314
	-3.03
	-0.593
	-0.864
	-0.309
	-2.93
	-0.7
	-2.59
	-0.942
	-0.567
	-0.47
	-2.54
	-0.647
	-0.521
	-0.727
	-0.392
	-0.799
	-2.04
	-0.813
	-0.341
	-0.535
	-0.372
	-2.24
	-2.29
	-0.436
	-0.405
	-2.44
	-1.92
	-0.438
	-0.411
	-0.312
	-3.18
	-2.06
	-0.624
	-0.636
	-0.477
	-0.379
	-0.426
	-2.04
	-2.84
	-2.96
	-0.366
	-2.53
	-0.761
	-0.521
	-2.38
	-2.36
	-0.782
	-2.95
	-2.62
	-0.395
	-0.43
	-1.33
	-0.569
	-2.99
	-0.877
	-0.68
	-0.809
	-0.609
	-0.309
	-0.922
	-0.902
	-1.33
	-0.793
	-3.24
	-0.471
	-0.302
	-3.24
	-0.889
	-0.654
	-0.528
	-2.47
	-0.756
	-0.514
	-2.79
	-0.46
	-0.895
	-1.02
	-0.312
	-0.549
	-2.66
	-1.13
	-0.933
	-0.6
	-3.03
	-0.794
	-0.504
	-3.01
	-3.04
	-0.345
	-0.311
	-2.81
	-0.858
	-3.03
	-0.804
	-2.46
	-2.53
	-0.467
	-3.23
	-0.355
	-0.53
	-1.59
	-1
	-0.511
	-0.606
	-2.8
	-1.19
	-0.366
	-1.24
	-1.04
	-1.08
	-2.83
	-0.372
	-0.764
	-0.516
	-0.936
	-0.697
	-0.435
	-1.93
	-0.645
	-2.66
	-0.733
	-0.5
	-0.443
	-0.308
	-0.641
	-1.23
	-2.67
	-1.73
	-3.28
	-0.729
	-0.38
	-0.308
	-0.468
	-1.3
	-0.405
	-0.73
	-1.38
	-3.09
	-0.336
	-2.23
	-2.93
	-0.484
	-2.49
	-0.654
	-0.492
	-0.541
	-0.324
	-0.406
	-0.67
	-0.605
	-3.14
	-0.627
	-0.345
	-0.47
	-1.07
	-0.305
	-0.486
	-1.02
	-0.902
	-2.81
	-2.62
	-0.404
	-2.21
	-0.886
	-0.417
	-3.15
	-0.447
	-3.08
	-0.731
	-2.8
	-2.27
	-2.35
	-0.384
	-0.512
	-0.745
	-0.388
	-0.392
	-3.12
	-0.946
	-2.76
	-1.1
	-0.318
	-0.478
	-0.609
	-2.37
	-2.81
	-0.464
	-0.876
	-3.2
	-2.87
	-0.701
	-1.02
	-2.46
	-0.319
	-2.46
	-0.619
	-1.33
	-0.751
	-0.911
	-1.02
	-2.8
	-0.478
	-0.533
	-0.564
	-2.78
	-0.415
	-0.565
	-0.712
	-0.51
	-0.464
	-0.932
	-0.937
	-0.414
	-0.504
	-0.528
	-2.8
	-0.535
	-0.527
	-0.402
	-0.617
	-2.37
	-1.88
	-0.654
	-1.52
	-0.94
	-0.327
	-0.843
	-0.836
	-0.757
	-2.95
	-3.07
	-2.24
	-0.534
	-2.93
	-1.01
	-0.479
	-0.361
	-2.28
	-0.858
	-1.1
	-0.35
	-2.82
	-0.512
	-0.585
	-0.535
	-0.431
	-0.508
	-1.17
	-3.25
	-2.15
	-3
	-0.66
	-0.502
	-2.02
	-0.407
	-0.553
	-2.47
	-0.452
	-0.427
	-0.335
	-0.664
	-0.309
	-2.55
	-0.855
	-3.17
	-2.8
	-2.77
	-0.488
	-0.421
	-2.85
	-0.538
	-0.472
	-2.71
	-0.708
	-0.312
	-2.94
	-0.706
	-0.705
	-3.28
	-0.675
	-1.08
	-2.51
	-3.02
	-2.71
	-3.32
	-3.13
	-1.44
	-1.11
	-0.53
	-0.601
	-0.46
	-0.379
	-0.506
	-0.389
	-0.934
	-0.511
	-0.498
	-0.43
	-0.459
	-0.666
	-0.462
	-0.452
	-0.557
	-2.96
	-0.88
	-2.57
	-1.3
	-0.398
	-1.08
	-0.897
	-3.01
	-0.623
	-2.13
	-0.926
	-0.593
	-0.5
	-0.392
	-1.9
	-1.03
	-0.448
	-2.57
	-0.307
	-0.4
	-0.422
	-2.99
	-2.49
	-1.92
	-0.352
	-2.98
	-2.59
	-1.43
	-0.707
	-1.02
	-0.467
	-0.497
	-2.82
	-0.732
	-1.26
	-0.409
	-0.907
	-0.311
	-0.31
	-1.11
	-0.785
	-0.312
	-2.66
	-0.354
	-0.404
	-0.434
	-0.986
	-3.15
	-0.341
	-2.88
	-1.54
	-2.11
	-1.3
	-1.42
	-0.674
	-0.354
	-1.06
	-0.483
	-0.448
	-0.832
	-2.95
	-0.357
	-0.68
	-0.747
	-0.397
	-3.36
	-1.45
	-0.616
	-1.42
	-0.349
	-2.87
	-0.538
	-0.402
	-0.476
	-3.15
	-0.649
	-0.443
	-0.366
	-0.535
	-0.346
	-0.358
	-0.413
	-0.773
	-0.642
	-0.509
	-2.63
	-0.523
	-0.439
	-2.79
	-0.727
	-2.74
	-0.443
	-0.75
	-2.7
	-0.385
	-0.83
	-0.461
	-0.377
	-0.44
	-2.12
	-0.938
	-2.17
	-0.716
	-0.931
	-3.15
	-0.342
	-2.48
	-0.74
	-2.32
	-0.66
	-0.731
	-0.499
	-0.96
	-3.38
	-0.389
	-0.323
	-0.72
	-2.87
	-0.581
	-1.06
	-1.11
	-0.978
	-0.835
	-0.794
	-2.92
	-0.821
	-0.629
	-1.83
	-0.478
	-0.418
	-0.527
	-0.615
	-0.63
	-0.887
	-0.41
	-2.35
	-0.617
	-0.334
	-0.745
	-0.529
	-2.19
	-2.6
	-2.19
	-0.598
	-0.488
	-2.84
	-0.383
	-0.416
	-0.371
	-0.604
	-3.18
	-0.866
	-2.88
	-0.631
	-3
	-0.679
	-1.13
	-1.4
	-0.513
	-0.556
	-0.53
	-2.62
	-0.752
	-0.805
	-3.14
	-0.465
	-0.836
	-0.879
	-2.95
	-0.34
	-0.351
	-0.79
	-0.439
	-0.646
	-3.21
	-0.866
	-0.776
	-2.95
	-3.47
	-0.921
	-1.05
	-0.96
	-0.433
	-1.3
	-2.43
	-1.12
	-0.637
	-0.42
	-2.85
	-3.41
	-0.629
	-0.627
	-2.41
	-2.77
	-2.15
	-0.315
	-0.329
	-0.46
	-0.409
	-0.348
	-0.965
	-0.565
	-0.312
	-0.888
	-1.8
	-0.421
	-0.369
	-0.514
	-0.516
	-0.743
	-2.74
	-2.67
	-0.336
	-2.28
	-1.31
	-2.59
	-0.382
	-2.58
	-0.315
	-0.761
	-0.689
	-1.19
	-2.44
	-2.54
	-3.19
	-2.86
	-2.98
	-2.82
	-2.9
	-0.368
	-1.02
	-2.96
	-0.611
	-2.36
	-0.344
	-2.19
	-0.793
	-0.852
	-0.686
	-2.15
	-0.386
	-0.848
	-2.79
	-0.371
	-1.13
	-2.87
	-0.781
	-2.24
	-0.914
	-3
	-0.35
	-0.636
	-0.54
	-0.402
	-1.41
	-1.13
	-0.988
	-2.5
	-0.804
	-2.32
	-2.33
	-0.487
	-0.582
	-2.56
	-0.33
	-0.369
	-1.27
	-3.02
	-0.682
	-0.388
	-0.645
	-0.376
	-0.342
	-0.385
	-0.321
	-3.38
	-0.883
	-2.79
	-0.415
	-2.72
	-2.84
	-0.663
	-0.945
	-0.866
	-0.509
	-1.18
	-2.04
	-0.574
	-0.703
	-2.39
	-3.2
	-2.78
	-0.714
	-0.32
	-0.435
	-2.69
	-2.98
	-0.368
	-0.406
	-0.383
	-2.23
	-0.368
	-0.464
	-2.84
	-0.508
	-2.5
	-1.77
	-0.942
	-0.657
	-3.1
	-0.725
	-2.41
	-0.486
	-0.531
	-0.515
	-0.428
	-0.375
	-0.671
	-2.93
	-0.453
	-0.464
	-0.891
	-2.85
	-3.03
	-2.54
	-0.41
	-0.704
	-0.436
	-2.31
	-2.93
	-0.434
	-0.4
	-1.12
	-0.872
	-0.54
	-0.56
	-1.08
	-0.326
	-0.549
	-3.04
	-0.699
	-1.99
	-0.681
	-3
	-0.469
	-0.768
	-2.47
	-0.467
	-0.369
	-2.66
	-3.22
	-0.533
	-2.86
	-0.755
	-0.32
	-0.598
	-0.554
	-0.323
	-0.38
	-0.563
	-0.386
	-0.37
	-2.13
	-1.33
	-0.628
	-1.18
	-0.358
	-0.372
	-0.635
	-2.49
	-2.34
	-1.04
	-0.584
	-0.48
	-0.51
	-3.28
	-0.702
	-0.752
	-0.665
	-2.78
	-0.558
	-3.01
	-2.65
	-3.16
	-2.89
	-0.636
	-2.61
	-0.743
	-1.13
	-0.769
	-0.584
	-0.4
	-0.684
	-2.8
	-0.305
	-0.456
	-2.21
	-0.891
	-0.727
	-2.55
	-2.52
	-2.08
	-2.63
	-1.01
	-1.04
	-2.98
	-0.335
	-0.464
	-0.7
	-2.43
	-0.686
	-0.71
	-0.575
	-1.87
	-2.51
	-0.487
	-0.542
	-0.313
	-0.441
	-0.747
	-1.06
	-1.51
	-0.484
	-2.3
	-0.316
	-2.82
	-0.324
	-0.529
	-0.321
	-2.58
	-0.561
	-0.44
	-0.492
	-3.18
	-2.25
	-2.07
	-1.18
	-2.96
	-0.413
	-1
	-0.368
	-2.29
	-1.01
	-2.72
	-0.373
	-3.04
	-2.79
	-3.13
	-2.86
	-0.461
	-0.445
	-0.95
	-0.377
	-0.455
	-2.51
	-0.341
	-2.04
	-0.601
	-0.793
	-0.509
	-0.776
	-3.31
	-0.639
	-0.371
	-1.01
	-1.05
	-0.784
	-1.19
	-1.16
	-2.77
	-0.351
	-0.349
	-0.518
	-0.738
	-0.314
	-0.442
	-2.94
	-0.656
	-2.81
	-2.63
	-0.489
	-0.304
	-0.316
	-0.387
	-0.439
	-2.83
	-0.516
	-0.83
	-2.03
	-2.63
	-0.793
	-0.341
	-0.737
	-0.48
	-0.57
	-0.436
	-0.396
	-2.18
	-2.01
	-0.445
	-3.21
	-0.392
	-0.558
	-0.448
	-2.88
	-0.583
	-0.889
	-0.743
	-0.731
	-0.679
	-0.93
	-0.543
	-0.474
	-0.341
	-2.68
	-0.394
	-0.442
	-2.85
	-3.14
	-0.457
	-2.89
	-2.95
	-0.381
	-0.66
	-2.14
	-0.776
	-0.501
	-2.4
	-0.51
	-0.516
	-2.88
	-1.97
	-0.661
	-0.315
	-3.14
	-0.369
	-0.423
	-0.595
	-2.23
	-2.32
	-0.383
	-0.681
	-0.347
	-2.11
	-1.06
	-0.639
	-1.12
	-0.814
	-0.621
	-0.564
	-2.68
	-0.452
	-2.19
	-0.924
	-0.477
	-0.368
	-0.404
	-1.32
	-2.84
	-0.835
	-0.42
	-0.598
	-3.37
	-0.921
	-2.62
	-0.666
	-0.696
	-2.57
	-0.351
	-0.321
	-1.96
	-0.631
	-0.376
	-1.03
	-1.11
	-2.56
	-0.356
	-0.363
	-0.781
	-1.26
	-1.17
	-2.66
	-0.732
	-0.468
	-3.5
	-0.446
	-0.447
	-0.451
	-0.455
	-0.42
	-0.372
	-2.11
	-0.419
	-0.824
	-0.431
	-0.619
	-0.926
	-0.423
	-0.378
	-1.32
	-2.79
	-1.48
	-2.63
	-2.83
	-0.513
	-0.909
	-0.344
	-0.961
	-1.39
	-0.416
	-2.67
	-2.31
	-0.341
	-2.32
	-0.403
	-0.693
	-0.383
	-1.98
	-1.11
	-0.816
	-0.569
	-0.759
	-0.546
	-2.41
	-2.74
	-1.05
	-0.648
	-2.46
	-3.11
	-0.571
	-3.01
	-2.17
	-0.633
	-1.25
	-2.62
	-3.14
	-0.602
	-0.341
	-0.35
	-2.72
	-0.522
	-0.396
	-0.561
	-0.389
	-2.46
	-2.14
	-0.58
	-2.35
	-0.597
	-1.23
	-0.569
	-1.75
	-0.399
	-0.49
	-0.987
	-0.386
	-0.337
	-1.01
	-2.38
	-3.08
	-0.757
	-2.97
	-0.395
	-0.515
	-0.463
	-3.26
	-3.57
	-0.473
	-2.55
	-2.56
	-3.09
	-1.33
	-2.74
	-0.604
	-2.61
	-1.23
	-0.523
	-3.01
	-0.864
	-2.99
	-1.45
	-0.845
	-0.588
	-2.44
	-3.04
	-0.387
	-0.472
	-1.07
	-0.834
	-2.73
	-2.22
	-0.351
	-0.31
	-1.06
	-2.77
	-0.612
	-0.489
	-0.345
	-0.792
	-0.39
	-0.486
	-1.4
	-0.379
	-0.431
	-0.876
	-0.519
	-3.07
	-0.415
	-1.88
	-3.03
	-0.75
	-0.353
	-0.663
	-0.446
	-0.376
	-2.85
	-0.527
	-2.88
	-2.96
	-0.396
	-0.447
	-0.645
	-2.12
	-0.323
	-2.69
	-0.585
	-0.734
	-2.62
	-3.17
	-1.14
	-0.532
	-0.315
	-0.306
	-0.723
	-0.366
	-0.592
	-0.543
	-0.738
	-0.638
	-0.441
	-0.533
	-0.598
	-2.16
	-1.85
	-0.767
	-0.597
	-2.8
	-0.603
	-0.855
	-3.01
	-0.323
	-0.336
	-0.829
	-1.43
	-0.88
	-0.364
	-0.494
	-0.534
	-0.592
	-0.858
	-0.753
	-1.2
	-0.693
	-0.764
	-0.953
	-2.62
	-0.858
	-0.712
	-0.356
	-0.384
	-1.46
	-3.14
	-0.393
	-0.891
	-0.326
	-0.915
	-0.38
	-0.414
	-1.41
	-2.76
	-0.522
	-0.386
	-2.83
	-0.989
	-0.5
	-0.425
	-3.1
	-0.355
	-0.376
	-0.384
	-0.907
	-0.518
	-0.544
	-2.27
	-1.2
	-2.54
	-0.612
	-0.378
	-0.343
	-3.01
	-2.76
	-0.335
	-3.17
	-0.642
	-2.65
	-0.822
	-0.921
	-0.356
	-0.457
	-0.602
	-1.29
	-0.305
	-0.336
	-0.428
	-3.09
	-0.432
	-0.464
	-0.33
	-0.802
	-0.373
	-0.837
	-0.409
	-0.389
	-2.94
	-0.793
	-0.486
	-0.928
	-2.62
	-2.91
	-2.09
	-2.51
	-0.604
	-0.465
	-0.376
	-0.806
	-2.63
	-2.6
	-2.55
	-2.57
	-0.65
	-3
	-0.572
	-0.572
	-0.686
	-0.403
	-0.872
	-2.49
	-1.8
	-0.899
	-2.11
	-0.828
	-0.468
	-0.728
	-0.487
	-1.08
	-2.22
	-2.75
	-1.96
	-0.446
	-0.546
	-3.07
	-0.722
	-0.61
	-0.918
	-2.48
	-2.44
	-0.507
	-0.401
	-0.601
	-0.673
	-0.936
	-0.662
	-2.91
	-0.523
	-3.14
	-0.436
	-2.49
	-0.422
	-2.01
	-2.5
	-0.458
	-0.371
	-0.52
	-1.59
	-0.319
	-0.509
	-3.01
	-0.852
	-0.586
	-0.347
	-0.583
	-3.3
	-0.484
	-1.17
	-2.52
	-0.667
	-0.349
	-0.369
	-0.353
	-0.872
	-3.26
	-2.52
	-2.55
	-0.327
	-1.32
	-0.673
	-0.446
	-2.89
	-0.41
	-0.904
	-2.57
	-0.359
	-0.421
	-0.428
	-1.1
	-1.19
	-2.42
	-2.7
	-0.533
	-0.779
	-1.43
	-0.416
	-0.486
	-0.536
	-0.524
	-2.75
	-0.824
	-0.687
	-0.94
	-0.314
	-0.421
	-0.314
	-0.534
	-0.51
	-2.08
	-2.67
	-0.456
	-1.14
	-0.477
	-0.669
	-1.8
	-0.437
	-0.36
	-0.418
	-0.38
	-0.561
	-0.306
	-2.45
	-3.1
	-0.562
	-0.798
	-2.92
	-2.73
	-3
	-0.512
	-0.671
	-1.39
	-0.534
	-0.62
	-0.396
	-0.748
	-0.713
	-0.521
	-0.437
	-2.96
	-2.52
	-2.71
	-1.18
	-2.99
	-0.813
	-0.821
	-0.333
	-0.629
	-2.39
	-2.37
	-2.56
	-3.01
	-0.401
	-0.817
	-3.38
	-0.377
	-0.751
	-0.498
	-0.35
	-2.27
	-2.58
	-0.684
	-0.867
	-3.05
	-3.05
	-0.422
	-0.665
	-2.65
	-2.8
	-1.52
	-0.768
	-0.515
	-0.725
	-0.846
	-2.66
	-0.942
	-0.751
	-0.845
	-0.636
	-0.57
	-1.11
	-0.302
	-1.45
	-0.8
	-0.323
	-0.35
	-0.575
	-2.39
	-0.978
	-0.819
	-0.438
	-0.332
	-0.438
	-0.356
	-0.676
	-0.45
	-0.755
	-0.612
	-0.778
	-0.345
	-0.494
	-1.43
	-0.43
	-0.688
	-0.85
	-0.874
	-2.63
	-0.584
	-1.09
	-0.446
	-3
	-3.05
	-0.777
	-0.841
	-2.61
	-0.328
	-0.49
	-1.05
	-0.996
	-0.489
	-0.364
	-1.26
	-1.25
	-2.86
	-2.99
	-1.03
	-0.375
	-3.11
	-2.91
	-0.341
	-0.422
	-2.49
	-1.25
	-0.396
	-1.39
	-0.498
	-3.01
	-2.59
	-0.312
	-0.307
	-0.899
	-1.1
	-0.994
	-0.63
	-0.873
	-2.69
	-1.03
	-3.34
	-0.441
	-2.54
	-2.1
	-2.6
	-2.25
	-0.304
	-2.52
	-0.534
	-0.35
	-0.765
	-0.576
	-2.69
	-0.574
	-0.563
	-0.911
	-0.439
	-2.41
	-2.74
	-0.925
	-0.43
	-3.57
	-0.329
	-0.607
	-0.318
	-1.12
	-0.403
	-0.508
	-2.72
	-2
	-0.902
	-2.23
	-1.43
	-0.633
	-2.19
	-0.319
	-1.04
	-0.71
	-3.03
	-0.599
	-2.16
	-0.331
	-0.378
	-2.42
	-0.671
	-0.482
	-0.308
	-2.64
	-2.49
	-0.453
	-0.829
	-2.51
	-2.51
	-2.29
	-0.466
	-0.517
	-0.768
	-0.406
	-2.43
	-1.9
	-0.375
	-0.65
	-0.69
	-2.09
	-0.425
	-0.439
	-2.82
	-0.36
	-1.29
	-0.41
	-0.565
	-0.369
	-0.508
	-0.637
	-1.19
	-1.08
	-1.45
	-0.999
	-0.546
	-0.461
	-0.808
	-2.57
	-0.319
	-2.45
	-0.804
	-2.21
	-2.35
	-2.84
	-0.393
	-1.14
	-0.664
	-0.66
	-0.39
	-0.868
	-0.91
	-0.697
	-0.318
	-2.96
	-1.08
	-2.28
	-2.17
	-0.498
	-0.668
	-0.834
	-0.567
	-2.72
	-0.558
	-2.78
	-2.38
	-0.631
	-2.83
	-3.34
	-0.542
	-2.43
	-2.74
	-0.838
	-0.724
	-2.53
	-0.578
	-0.623
	-1.03
	-0.396
	-2.98
	-0.483
	-2.82
	-0.704
	-0.799
	-0.619
	-0.374
	-2.97
	-1.24
	-0.593
	-0.899
	-2.92
	-0.521
	-2
	-1.25
	-0.446
	-0.875
	-0.493
	-3.12
	-0.579
	-0.728
	-0.489
	-0.393
	-0.743
	-0.58
	-1.9
	-0.461
	-2.27
	-0.77
	-3.27
	-0.418
	-1.29
	-0.517
	-0.387
	-1.01
	-0.755
	-0.339
	-0.348
	-2.61
	-0.72
	-0.329
	-0.336
	-0.618
	-1.5
	-2.45
	-0.374
	-0.32
	-0.481
	-0.321
	-0.713
	-0.867
	-0.396
	-0.795
	-0.957
	-0.34
	-0.312
	-0.886
	-0.638
	-0.57
	-2.63
	-0.45
	-0.653
	-0.408
	-0.348
	-2.46
	-0.45
	-2.12
	-0.358
	-2.55
	-0.473
	-2.78
	-0.331
	-1.22
	-0.439
	-0.911
	-2.37
	-2.86
	-0.351
	-0.721
	-0.505
	-0.459
	-2.52
	-0.41
	-0.436
	-0.527
	-0.744
	-0.482
	-0.437
	-2.85
	-2.67
	-2.99
	-3.13
	-0.314
	-0.506
	-2.8
	-0.797
	-0.34
	-2.77
	-1.22
	-0.757
	-0.652
	-2.87
	-0.661
	-0.872
	-2.69
	-0.344
	-0.762
	-1.16
	-0.409
	-0.53
	-1.09
	-2.83
	-0.986
	-2.46
	-2.5
	-2.67
	-1.02
	-0.528
	-0.705
	-0.609
	-0.455
	-0.469
	-0.978
	-0.43
	-0.338
	-3.12
	-0.541
	-0.668
	-0.727
	-3.03
	-0.32
	-0.574
	-2.68
	-2.12
	-0.485
	-0.309
	-0.391
	-0.665
	-2.97
	-2.7
	-0.309
	-0.522
	-2.23
	-0.617
	-0.71
	-0.837
	-0.356
	-2.89
	-1.02
	-0.513
	-0.401
	-0.741
	-0.394
	-0.364
	-0.545
	-1.01
	-0.9
	-1.73
	-3.21
	-0.396
	-0.778
	-2.96
	-2.44
	-2.47
	-0.352
	-0.668
	-0.357
	-0.433
	-0.957
	-0.575
	-3.1
	-0.791
	-0.326
	-0.646
	-1.48
	-0.614
	-0.459
	-0.337
	-3.23
	-0.518
	-0.821
	-0.319
	-0.459
	-0.324
	-0.395
	-2.49
	-0.318
	-1.22
	-0.599
	-0.312
	-2.93
	-2.9
	-0.598
	-0.319
	-3.31
	-0.746
	-0.332
	-0.383
	-0.761
	-2.78
	-2.73
	-0.719
	-0.478
	-0.767
	-0.668
	-0.611
	-1.19
	-0.584
	-0.619
	-1.84
	-2.26
	-0.557
	-0.536
	-1.03
	-0.587
	-2.49
	-0.54
	-0.696
	-1.04
	-0.32
	-0.332
	-0.404
	-1.8
	-0.808
	-1.21
	-2.72
	-0.526
	-1.37
	-0.772
	-0.503
	-2.82
	-3.08
	-2.65
	-2.79
	-2.47
	-0.615
	-0.641
	-0.307
	-0.47
	-2.29
	-2.15
	-0.414
	-0.942
	-0.319
	-2.54
	-2.11
	-0.51
	-0.312
	-0.795
	-2.91
	-0.465
	-2.95
	-0.649
	-1.04
	-2.06
	-0.581
	-0.383
	-0.548
	-0.504
	-2.68
	-2.94
	-2.17
	-0.96
	-3.06
	-1.94
	-1.68
	-0.832
	-1.37
	-2.75
	-0.307
	-2.18
	-0.336
	-0.935
	-0.945
	-0.368
	-3.1
	-0.483
	-0.85
	-1.26
	-0.791
	-0.929
	-0.963
	-0.85
	-0.551
	-2.98
	-0.79
	-2.99
	-0.313
	-0.578
	-0.875
	-0.371
	-0.778
	-0.353
	-2.74
	-0.449
	-1.31
	-3.26
	-0.52
	-0.798
	-0.805
	-2.69
	-1.8
	-0.702
	-2.17
	-0.663
	-2.26
	-0.539
	-2.74
	-0.896
	-0.405
	-2.72
	-2.67
	-0.533
	-1
	-0.983
	-3.3
	-1.25
	-2.43
	-0.378
	-0.311
	-1.34
	-0.722
	-3.3
	-0.309
	-0.536
	-0.48
	-0.818
	-0.363
	-0.711
	-0.428
	-0.396
	-0.653
	-0.993
	-0.502
	-0.596
	-0.815
	-0.417
	-1.09
	-2.84
	-2.02
	-1.23
	-2.14
	-0.936
	-1.47
	-0.34
	-1.28
	-2.49
	-0.95
	-2.03
	-0.612
	-3.05
	-2.33
	-1.19
	-2.4
	-0.384
	-0.448
	-1.14
	-2.92
	-2.28
	-2.64
	-0.937
	-2.93
	-3.54
	-0.521
	-2.84
	-0.651
	-3.29
	-0.57
	-0.334
	-0.567
	-0.567
	-0.357
	-2.89
	-1.13
	-0.346
	-2.99
	-0.534
	-0.307
	-1.17
	-0.36
	-0.825
	-0.536
	-0.442
	-0.382
	-2.63
	-0.699
	-0.826
	-0.409
	-0.321
	-0.761
	-3.22
	-0.35
	-0.658
	-0.777
	-0.413
	-0.513
	-3.04
	-0.343
	-2.8
	-0.467
	-0.902
	-0.429
	-0.314
	-0.349
	-0.67
	-3.14
	-0.337
	-2.49
	-0.365
	-0.696
	-2.83
	-2.81
	-1.18
	-1.14
	-2.62
	-0.605
	-0.878
	-1.35
	-0.48
	-2.44
	-0.432
	-0.489
	-0.457
	-0.454
	-2.27
	-1.42
	-2.48
	-0.52
	-3.13
	-0.671
	-2.43
	-0.62
	-1.77
	-0.591
	-0.429
	-0.615
	-0.995
	-0.31
	-0.519
	-2.63
	-0.633
	-0.498
	-0.722
	-0.668
	-2.31
	-2.13
	-0.35
	-2.74
	-0.736
	-0.703
	-0.97
	-0.529
	-0.534
	-0.671
	-2.61
	-0.317
	-0.589
	-0.371
	-0.898
	-0.476
	-2.46
	-2.66
	-0.925
	-2.14
	-0.682
	-0.324
	-0.748
	-3.02
	-0.394
	-2.35
	-0.564
	-0.453
	-2.98
	-0.446
	-0.545
	-0.553
	-0.679
	-0.622
	-0.346
	-0.62
	-0.91
	-0.409
	-3.14
	-0.65
	-3
	-0.919
	-0.314
	-0.395
	-0.544
	-0.696
	-1.01
	-2.27
	-0.655
	-0.416
	-2.03
	-1.94
	-0.657
	-0.477
	-1.99
	-0.335
	-0.805
	-0.576
	-0.474
	-0.767
	-3.11
	-2.16
	-0.575
	-0.387
	-2.95
	-0.968
	-0.678
	-1.01
	-0.554
	-0.74
	-2.15
	-0.738
	-0.326
	-2.94
	-2.55
	-0.818
	-2.7
	-0.539
	-0.579
	-0.671
	-0.523
	-2.96
	-0.925
	-0.967
	-0.479
	-0.588
	-0.565
	-0.469
	-0.548
	-0.762
	-0.587
	-0.668
	-0.58
	-1.05
	-0.37
	-0.322
	-0.994
	-0.381
	-0.324
	-1.13
	-0.632
	-0.34
	-0.531
	-0.653
	-0.652
	-0.352
	-0.338
	-0.619
	-0.755
	-0.559
	-3.1
	-1.32
	-0.344
	-0.924
	-1.03
	-0.492
	-0.648
	-2.41
	-0.378
	-2.51
	-0.373
	-0.412
	-0.308
	-0.998
	-0.886
	-0.429
	-1.27
	-0.661
	-0.43
	-2.66
	-2.88
	-0.371
	-0.717
	-0.721
	-0.388
	-2.7
	-0.395
	-0.49
	-0.323
	-0.724
	-2.71
	-1.88
	-0.934
	-0.941
	-0.631
	-0.338
	-2.74
	-2.35
	-2.82
	-0.776
	-0.62
	-2.44
	-0.75
	-0.459
	-0.667
	-0.336
	-3.18
	-2.21
	-0.736
	-0.33
	-0.307
	-0.5
	-0.886
	-0.419
	-0.586
	-0.763
	-2.65
	-1.15
	-2.97
	-1.15
	-0.423
	-3.03
	-0.381
	-1.19
	-0.332
	-0.365
	-0.442
	-0.77
	-0.573
	-1.94
	-0.514
	-0.318
	-0.43
	-0.317
	-2.75
	-0.303
	-0.36
	-0.815
	-2.87
	-0.545
	-0.419
	-3.25
	-0.405
	-1.99
	-0.99
	-0.951
	-0.544
	-3.11
	-0.511
	-2.32
	-0.806
	-0.397
	-0.825
	-2.03
	-0.339
	-0.643
	-2.82
	-0.539
	-2.31
	-3.31
	-2.48
	-2.36
	-2.91
	-3
	-0.404
	-0.397
	-0.398
	-2.79
	-2.98
	-3.1
	-0.332
	-2.76
	-2.71
	-1.85
	-0.489
	-2.6
	-0.818
	-0.738
	-0.407
	-0.496
	-0.451
	-0.512
	-0.352
	-2.98
	-0.69
	-0.454
	-2.11
	-2.68
	-2.07
	-0.319
	-0.625
	-1.19
	-0.303
	-2.36
	-0.538
	-2.4
	-3.48
	-2.28
	-2.16
	-1.35
	-2.93
	-2.22
	-1.62
	-2.9
	-0.548
	-0.35
	-0.655
	-0.953
	-0.379
	-0.479
	-0.424
	-0.34
	-2.73
	-0.968
	-0.777
	-2.33
	-0.365
	-0.498
	-0.346
	-0.433
	-0.408
	-0.379
	-0.65
	-0.34
	-2.45
	-2.55
	-1.49
	-1.05
	-1.12
	-0.378
	-1.36
	-1.1
	-0.831
	-1.08
	-1.68
	-0.537
	-2.52
	-0.591
	-0.967
	-3.11
	-0.452
	-0.832
	-1.41
	-0.713
	-0.996
	-0.673
	-2.64
	-0.5
	-0.413
	-0.456
	-1.49
	-0.71
	-0.91
	-1.1
	-2.65
	-0.603
	-0.688
	-2.06
	-0.407
	-2.44
	-0.766
	-0.464
	-0.451
	-0.529
	-0.839
	-2.35
	-0.328
	-0.338
	-0.305
	-1.01
	-0.492
	-0.389
	-0.34
	-0.763
	-1.12
	-2.35
	-0.827
	-0.776
	-0.719
	-0.348
	-0.43
	-1.78
	-0.394
	-0.503
	-0.816
	-0.377
	-0.731
	-0.836
	-2.66
	-0.388
	-1.09
	-0.394
	-0.566
	-0.591
	-0.519
	-0.483
	-0.393
	-0.389
	-1.06
	-0.679
	-1.02
	-0.63
	-0.816
	-2.28
	-0.502
	-0.395
	-0.306
	-1.34
	-0.585
	-2.56
	-2.41
	-1.22
	-2.3
	-2.15
	-0.358
	-0.722
	-0.743
	-2.21
	-0.871
	-2.23
	-0.576
	-2.56
	-2
	-0.51
	-2.45
	-0.879
	-0.602
	-2.01
	-0.408
	-2.79
	-2.29
	-0.77
	-2.99
	-0.827
	-0.757
	-2.72
	-2.7
	-0.709
	-0.509
	-2.68
	-0.528
	-3.08
	-0.367
	-0.417
	-0.574
	-0.582
	-0.608
	-0.976
	-1.87
	-0.362
	-0.405
	-1.04
	-0.427
	-2.69
	-2.66
	-2.84
	-2.51
	-0.47
	-0.392
	-0.524
	-2.56
	-0.303
	-0.879
	-3.28
	-0.447
	-2.24
	-3.14
	-2.78
	-0.574
	-0.568
	-2.83
	-1.02
	-0.377
	-3.07
	-2.96
	-0.534
	-1.17
	-0.522
	-0.899
	-2.66
	-1.04
	-0.533
	-0.329
	-3.39
	-0.33
	-3.27
	-0.711
	-2.57
	-0.315
	-1.07
	-2.63
	-2.96
	-0.305
	-2.45
	-2.68
	-0.515
	-0.489
	-0.329
	-1.25
	-0.409
	-0.305
	-2.41
	-2.82
	-0.307
	-2.7
	-2.72
	-0.798
	-3.11
	-2.34
	-0.903
	-1.25
	-0.713
	-0.594
	-2.36
	-0.912
	-2.79
	-0.325
	-2.92
	-0.868
	-0.403
	-0.495
	-2.92
	-0.484
	-0.417
	-1.07
	-0.527
	-0.355
	-2.55
	-0.43
	-3.14
	-1.94
	-0.901
	-2.21
	-0.333
	-2.82
	-0.355
	-0.573
	-0.96
	-0.761
	-0.395
	-0.7
	-0.498
	-3.28
	-0.417
	-0.485
	-0.403
	-0.815
	-0.31
	-2.55
	-0.694
	-0.666
	-0.353
	-2.52
	-2.77
	-0.509
	-0.729
	-3.22
	-0.579
	-0.4
	-1.41
	-0.468
	-0.774
	-0.313
	-0.805
	-0.971
	-0.347
	-0.576
	-2.56
	-2.6
	-0.743
	-1.2
	-3.06
	-0.32
	-0.57
	-3.23
	-0.371
	-0.365
	-0.342
	-0.535
	-0.306
	-0.588
	-0.758
	-1.74
	-3.05
	-1.23
	-2.74
	-0.663
	-2.98
	-0.841
	-3.03
	-2.9
	-0.871
	-0.314
	-0.527
	-0.381
	-2.52
	-1.6
	-2.3
	-1.01
	-0.421
	-1.92
	-0.572
	-0.705
	-1.92
	-0.315
	-2.81
	-0.304
	-0.472
	-0.371
	-0.58
	-2.6
	-2.08
	-2.57
	-2.56
	-0.494
	-0.438
	-1.22
	-1.95
	-2.8
	-0.663
	-3.15
	-1.01
	-0.382
	-2.75
	-0.543
	-0.686
	-0.744
	-0.426
	-2.87
	-0.337
	-2.63
	-0.624
	-0.375
	-0.527
	-1.15
	-2.55
	-0.85
	-0.379
	-0.371
	-1.32
	-0.593
	-1.38
	-0.372
	-2.91
	-2.84
	-0.353
	-0.404
	-0.985
	-0.403
	-0.664
	-0.468
	-0.319
	-0.6
	-1.17
	-0.653
	-2.07
	-0.31
	-0.6
	-0.547
	-0.832
	-0.761
	-3.02
	-0.647
	-0.369
	-0.683
	-0.364
	-3.22
	-2.91
	-0.572
	-0.557
	-0.58
	-0.625
	-0.358
	-0.829
	-0.499
	-2.21
	-0.416
	-2.65
	-0.892
	-0.366
	-2.71
	-0.375
	-0.507
	-2.98
	-2.38
	-3.25
	-0.895
	-1.07
	-2.68
	-0.375
	-0.623
	-0.505
	-2.89
	-2.85
	-1.85
	-0.361
	-2.51
	-0.404
	-0.507
	-3.03
	-0.545
	-2.01
	-2.4
	-0.463
	-2.55
	-2.89
	-0.433
	-2.85
	-0.306
	-0.866
	-0.448
	-0.33
	-0.328
	-0.719
	-0.361
	-0.474
	-0.346
	-0.519
	-1.27
	-0.843
	-2.91
	-0.477
	-0.507
	-0.429
	-0.403
	-2.1
	-0.34
	-2.6
	-2.88
	-0.355
	-0.938
	-0.867
	-0.323
	-0.385
	-0.574
	-3.02
	-0.559
	-0.617
	-0.425
	-0.582
	-0.313
	-0.575
	-0.619
	-0.474
	-0.47
	-0.548
	-0.623
	-2.26
	-2.21
	-0.901
	-0.37
	-1.05
	-0.308
	-0.512
	-0.308
	-0.585
	-0.349
	-0.493
	-0.462
	-0.627
	-0.369
	-0.565
	-3.09
	-0.653
	-0.692
	-0.615
	-0.745
	-0.981
	-0.796
	-3.49
	-0.35
	-0.571
	-2.92
	-0.397
	-2.84
	-0.798
	-0.857
	-0.844
	-0.41
	-0.616
	-0.561
	-2.86
	-2.87
	-0.881
	-0.974
	-0.518
	-0.701
	-0.441
	-2.54
	-0.537
	-0.8
	-0.988
	-3.02
	-0.475
	-0.587
	-2.78
	-3.66
	-0.332
	-0.682
	-0.37
	-0.933
	-2.59
	-0.945
	-2.04
	-0.38
	-0.428
	-2.29
	-0.562
	-2.7
	-2.87
	-0.383
	-2.9
	-1.98
	-2.88
	-0.773
	-2.68
	-2.54
	-1.82
	-0.386
	-0.86
	-0.925
	-0.654
	-0.375
	-0.316
	-3.08
	-0.332
	-0.391
	-0.356
	-2.99
	-0.536
	-0.799
	-0.887
	-2.91
	-2.39
	-0.358
	-0.446
	-2.67
	-1.1
	-0.743
	-0.388
	-1.63
	-0.444
	-0.632
	-0.366
	-1.09
	-0.94
	-2.64
	-0.466
	-0.348
	-2.88
	-1.5
	-0.682
	-2.75
	-0.581
	-3.27
	-1.99
	-0.601
	-0.755
	-2.44
	-3.02
	-3.15
	-0.335
	-0.573
	-0.789
	-0.793
	-1.13
	-0.99
	-0.536
	-0.649
	-2.45
	-0.309
	-1.29
	-0.483
	-0.467
	-0.351
	-0.421
	-0.808
	-3.26
	-0.627
	-2.87
	-0.421
	-0.421
	-2.84
	-0.374
	-0.671
	-0.565
	-0.339
	-0.34
	-0.304
	-2.54
	-0.98
	-0.424
	-0.344
	-0.503
	-0.334
	-2.7
	-1.02
	-0.764
	-2.71
	-2.88
	-0.942
	-2.79
	-0.317
	-0.393
	-0.714
	-2
	-0.419
	-0.465
	-0.424
	-2.52
	-0.572
	-0.507
	-0.755
	-0.306
	-0.366
	-2.88
	-2.46
	-2.71
	-0.506
	-1.12
	-2.04
	-0.646
	-2.98
	-0.846
	-2.36
	-0.562
	-0.603
	-0.337
	-0.534
	-0.517
	-0.694
	-0.918
	-2.59
	-0.585
	-0.615
	-1.23
	-0.464
	-0.374
	-0.87
	-0.312
	-0.576
	-2.53
	-2.82
	-0.597
	-0.353
	-0.333
	-2.32
	-1.56
	-0.587
	-2.86
	-0.784
	-0.313
	-0.571
	-0.503
	-0.755
	-0.38
	-0.388
	-2.4
	-0.659
	-0.355
	-0.467
	-0.688
	-2.58
	-3.01
	-1.28
	-2.47
	-3.28
	-0.319
	-0.725
	-0.495
	-0.383
	-3.08
	-0.677
	-3.12
	-0.814
	-2.79
	-2.6
	-0.97
	-1
	-0.512
	-0.811
	-0.341
	-0.65
	-2.29
	-0.958
	-3.05
	-3.39
	-0.384
	-0.846
	-0.731
	-0.889
	-0.895
	-2.92
	-2.73
	-0.838
	-0.532
	-3.32
	-2.46
	-2.34
	-1.94
	-2.5
	-1.67
	-2.68
	-1.18
	-2.6
	-0.458
	-0.86
	-0.838
	-2.43
	-1.93
	-2.24
	-0.623
	-0.559
	-0.339
	-2.4
	-2.81
	-3.08
	-0.792
	-0.427
	-0.427
	-1.25
	-0.876
	-0.735
	-2.6
	-2.89
	-2.16
	-0.421
	-0.866
	-0.338
	-0.585
	-0.371
	-0.703
	-3.05
	-0.502
	-2.86
	-2.83
	-2.42
	-1.15
	-2.53
	-2.82
	-1.02
	-0.306
	-2.98
	-0.623
	-0.772
	-0.592
	-0.472
	-0.559
	-2.98
	-0.363
	-2.84
	-2.49
	-0.61
	-2.63
	-0.64
	-2.42
	-2.88
	-2.02
	-0.844
	-3.23
	-1.38
	-2.55
	-2.82
	-0.522
	-0.567
	-0.376
	-0.764
	-0.711
	-0.576
	-0.544
	-1.67
	-0.578
	-0.904
	-0.577
	-2.35
	-0.458
	-2.69
	-0.462
	-2.76
	-2.21
	-3.33
	-0.384
	-2.95
	-0.344
	-0.429
	-0.326
	-0.817
	-3.19
	-0.342
	-0.815
	-2.2
	-1.23
	-0.303
	-0.643
	-3.04
	-0.651
	-2.05
	-0.503
	-3.31
	-2.63
	-0.402
	-0.536
	-2.11
	-1.7
	-2.16
	-0.666
	-2.5
	-0.607
	-0.549
	-2.12
	-0.358
	-1.28
	-1.04
	-2.99
	-0.32
	-3.19
	-0.623
	-2.89
	-2.23
	-0.475
	-2.56
	-1.96
	-1.17
	-2.85
	-0.358
	-0.568
	-0.985
	-0.391
	-0.697
	-0.452
	-0.929
	-0.38
	-0.669
	-2.78
	-0.791
	-2.59
	-0.553
	-2.14
	-2.77
	-0.349
	-2.9
	-0.41
	-0.917
	-0.589
	-0.646
	-0.895
	-0.475
	-0.566
	-2.77
	-0.536
	-2.4
	-2.95
	-1.05
	-1.07
	-1.25
	-0.552
	-0.412
	-0.606
	-1.22
	-0.364
	-0.437
	-0.431
	-0.641
	-0.468
	-0.356
	-1.13
	-1.05
	-3.2
	-0.763
	-0.682
	-2.04
	-0.357
	-0.36
	-2.15
	-3.05
	-0.872
	-1.03
	-0.319
	-0.708
	-0.823
	-0.326
	-1.13
	-0.341
	-0.692
	-0.899
	-0.456
	-2.79
	-0.381
	-0.523
	-2.55
	-0.846
	-1.59
	-0.669
	-2.57
	-0.603
	-1.07
	-0.564
	-2.26
	-0.419
	-0.306
	-0.69
	-2.32
	-0.393
	-0.32
	-0.325
	-0.587
	-1.31
	-0.338
	-1.16
	-0.875
	-2.08
	-0.765
	-0.84
	-0.845
	-0.808
	-0.644
	-0.381
	-0.394
	-3.03
	-1.22
	-3.04
	-0.972
	-0.526
	-2.55
	-3.52
	-2.84
	-0.631
	-1.02
	-1.52
	-0.312
	-0.385
	-1.07
	-0.665
	-1.25
	-0.373
	-0.596
	-3.16
	-0.554
	-0.574
	-2.03
	-0.646
	-3.08
	-0.666
	-0.458
	-0.306
	-2.91
	-0.327
	-0.471
	-0.31
	-0.944
	-0.356
	-0.729
	-0.311
	-0.972
	-0.375
	-2.96
	-0.489
	-0.308
	-0.594
	-2.93
	-2.79
	-0.577
	-0.743
	-0.372
	-0.596
	-2.77
	-0.823
	-3.01
	-0.538
	-0.508
	-0.843
	-2.99
	-2.89
	-2.38
	-0.612
	-0.392
	-3.34
	-0.644
	-1.28
	-3.22
	-0.317
	-1.19
	-2.87
	-0.838
	-2.6
	-0.512
	-1.37
	-0.736
	-0.579
	-1.75
	-1.11
	-2.75
	-1.11
	-0.895
	-2.94
	-0.581
	-0.633
	-0.7
	-3.16
	-2.45
	-2.74
	-2.92
	-2.97
	-0.667
	-0.348
	-1.16
	-2.28
	-0.553
	-0.757
	-1.15
	-0.408
	-0.312
	-2.42
	-2.75
	-3.13
	-1.96
	-0.374
	-2.51
	-2.05
	-0.571
	-0.345
	-1.7
	-0.379
	-0.774
	-0.517
	-0.735
	-2.37
	-0.404
	-2.11
	-2.79
	-3.15
	-2.68
	-0.788
	-3.31
	-1.01
	-0.816
	-0.831
	-0.317
	-0.617
	-1.47
	-2.6
	-2.49
	-1.37
	-0.446
	-0.351
	-3.4
	-3.13
	-0.328
	-0.406
	-0.924
	-0.426
	-0.535
	-0.765
	-3.2
	-0.927
	-0.31
	-0.51
	-2.1
	-0.323
	-0.391
	-2.7
	-0.627
	-0.779
	-0.402
	-3.02
	-0.44
	-2.52
	-0.857
	-0.622
	-0.706
	-0.674
	-1.02
	-3.1
	-0.538
	-0.427
	-0.375
	-2.59
	-0.439
	-2.02
	-2.65
	-0.751
	-0.421
	-1.07
	-2.14
	-0.498
	-0.345
	-0.46
	-1.11
	-0.531
	-2.29
	-0.756
	-0.537
	-1.85
	-0.623
	-0.577
	-1.01
	-0.465
	-2.73
	-0.373
	-1.01
	-0.483
	-1.09
	-3.34
	-0.52
	-0.425
	-0.687
	-1.05
	-2.71
	-3.04
	-0.442
	-1.27
	-1.06
	-2.77
	-0.423
	-1.97
	-3.26
	-0.762
	-0.521
	-1.54
	-1.01
	-0.395
	-0.319
	-0.738
	-0.652
	-0.708
	-1.2
	-0.79
	-2.91
	-1.81
	-0.913
	-0.333
	-1.37
	-2.6
	-0.307
	-0.694
	-0.346
	-0.986
	-1.25
	-0.536
	-0.455
	-0.936
	-2.92
	-2.14
	-0.488
	-1.16
	-0.316
	-2.93
	-0.527
	-0.613
	-0.503
	-2.97
	-3.11
	-0.366
	-0.976
	-1.34
	-0.55
	-0.438
	-0.492
	-1.37
	-0.35
	-0.564
	-0.716
	-1.89
	-0.585
	-0.366
	-0.319
	-2.77
	-0.87
	-3.02
	-0.586
	-0.758
	-1.3
	-0.356
	-0.599
	-0.849
	-0.518
	-2.98
	-0.509
	-0.572
	-0.433
	-0.906
	-0.793
	-3.09
	-0.471
	-0.323
	-0.485
	-1.23
	-1.01
	-2.53
	-2.47
	-0.689
	-0.891
	-0.967
	-1.01
	-0.922
	-1.96
	-0.83
	-2.4
	-0.376
	-0.425
	-1.01
	-0.305
	-0.387
	-0.418
	-2.94
	-1.28
	-0.711
	-0.397
	-2.52
	-0.869
	-0.343
	-0.543
	-2.9
	-2.99
	-2.85
	-0.416
	-2.19
	-0.814
	-3.07
	-0.532
	-2.43
	-1.16
	-3.11
	-0.437
	-0.427
	-3.22
	-0.568
	-1.36
	-0.569
	-0.508
	-2.38
	-3.13
	-1.34
	-2.84
	-0.649
	-1.74
	-0.426
	-0.601
	-0.587
	-0.836
	-3.18
	-0.716
	-1.99
	-0.322
	-0.344
	-0.849
	-0.381
	-3.09
	-2.77
	-0.424
	-2.79
	-0.479
	-0.446
	-0.558
	-3.12
	-2.67
	-0.697
	-0.51
	-0.706
	-2.61
	-0.503
	-0.386
	-2.59
	-0.413
	-3.11
	-0.783
	-0.333
	-2.84
	-0.329
	-0.511
	-0.845
	-0.334
	-1.55
	-0.575
	-0.581
	-0.684
	-0.313
	-2.44
	-0.478
	-2.74
	-3.2
	-0.498
	-0.653
	-1.78
	-0.756
	-0.505
	-2.98
	-0.713
	-0.842
	-2.69
	-3.02
	-2.76
	-1.17
	-0.417
	-0.51
	-0.761
	-2.48
	-0.624
	-2.48
	-0.474
	-0.898
	-2.73
	-0.642
	-0.71
	-1.79
	-2.96
	-0.67
	-0.907
	-0.797
	-2.68
	-1.19
	-0.971
	-3.11
	-0.301
	-0.624
	-0.308
	-2.19
	-0.403
	-3.06
	-2.52
	-0.57
	-0.345
	-2.33
	-0.364
	-0.492
	-2.94
	-3.12
	-2.98
	-0.61
	-0.328
	-0.77
	-2.38
	-2.3
	-0.819
	-0.944
	-1.06
	-0.501
	-2.07
	-0.346
	-0.844
	-0.867
	-3.22
	-0.502
	-0.41
	-0.441
	-0.867
	-0.69
	-0.817
	-2.52
	-0.372
	-0.497
	-2.84
	-0.316
	-0.363
	-2.74
	-3.18
	-0.359
	-1.45
	-2.33
	-2.32
	-1.5
	-0.783
	-0.593
	-0.343
	-0.891
	-2.92
	-0.389
	-0.311
	-0.541
	-0.776
	-2.38
	-0.682
	-2.98
	-0.684
	-0.398
	-0.873
	-0.589
	-2.2
	-0.561
	-3.06
	-0.397
	-0.464
	-2.65
	-2.39
	-0.384
	-0.639
	-1.87
	-0.429
	-0.556
	-0.507
	-2.71
	-0.324
	-2.96
	-2.65
	-0.5
	-0.641
	-1.47
	-2.37
	-0.428
	-3.54
	-0.369
	-0.814
	-0.584
	-0.523
	-2.93
	-0.66
	-0.318
	-0.381
	-2.38
	-3.2
	-0.395
	-1.71
	-2.2
	-3.34
	-0.47
	-0.667
	-3.27
	-2.89
	-2.47
	-0.459
	-0.33
	-0.342
	-0.446
	-2.29
	-0.774
	-0.762
	-0.773
	-0.546
	-0.695
	-1.09
	-0.68
	-1.3
	-0.605
	-0.749
	-2.76
	-3.26
	-0.346
	-0.803
	-3.14
	-0.557
	-0.639
	-0.349
	-0.511
	-2.86
	-3.03
	-0.443
	-0.512
	-2.47
	-0.829
	-1.91
	-0.429
	-0.63
	-0.487
	-0.312
	-2.43
	-0.775
	-1.19
	-1.48
	-0.471
	-1.18
	-0.457
	-0.502
	-0.865
	-0.439
	-0.928
	-1.46
	-2.44
	-1.42
	-0.979
	-0.443
	-1.12
	-0.818
	-0.605
	-0.705
	-2.32
	-0.724
	-0.461
	-0.625
	-0.972
	-0.378
	-2.89
	-0.798
	-0.343
	-0.808
	-0.429
	-2.37
	-3.06
	-0.502
	-3.31
	-0.929
	-1.67
	-0.64
	-0.591
	-0.911
	-0.395
	-0.448
	-3.49
	-2.78
	-0.515
	-1.32
	-0.314
	-1.87
	-2.48
	-1.13
	-0.337
	-3.21
	-0.329
	-2.88
	-0.708
	-0.305
	-1.73
	-3.37
	-2.13
	-0.479
	-0.483
	-0.317
	-0.709
	-2.76
	-0.511
	-2.94
	-2.65
	-0.334
	-0.528
	-3.36
	-2.88
	-0.754
	-0.438
	-0.96
	-0.443
	-0.386
	-0.678
	-1.26
	-2.91
	-0.447
	-0.702
	-0.589
	-3.26
	-3.19
	-0.661
	-0.433
	-3.04
	-0.495
	-0.751
	-2.17
	-0.399
	-2.23
	-0.943
	-0.466
	-3.47
	-0.674
	-0.64
	-1.27
	-3.3
	-0.338
	-0.682
	-0.424
	-0.642
	-0.43
	-2.85
	-0.692
	-0.555
	-0.42
	-0.48
	-0.707
	-0.446
	-0.474
	-2.58
	-0.757
	-1.3
	-0.719
	-0.373
	-2.05
	-2.34
	-0.378
	-0.511
	-0.481
	-0.752
	-0.479
	-2.34
	-3.12
	-2.72
	-1.04
	-0.791
	-1.29
	-0.334
	-0.466
	-0.317
	-0.335
	-0.498
	-0.557
	-0.547
	-0.66
	-2.78
	-3.31
	-0.934
	-0.396
	-0.518
	-0.378
	-0.686
	-3.14
	-0.386
	-0.385
	-0.311
	-1.37
	-0.425
	-0.383
	-2.76
	-1.36
	-0.482
	-0.631
	-0.56
	-3.28
	-0.466
	-1.02
	-1.06
	-0.671
	-2.9
	-0.453
	-0.471
	-0.825
	-0.498
	-0.37
	-1.98
	-0.405
	-1.03
	-0.481
	-0.35
	-2.46
	-2.97
	-0.933
	-3.4
	-0.461
	-0.34
	-0.516
	-2.51
	-0.551
	-2.11
	-2.73
	-2.65
	-1.82
	-0.659
	-0.574
	-2.95
	-0.46
	-0.693
	-3.05
	-0.365
	-0.472
	-1.14
	-0.371
	-0.42
	-2.99
	-0.882
	-1.06
	-2.47
	-0.649
	-0.43
	-3.11
	-0.645
	-0.484
	-0.551
	-0.326
	-0.344
	-0.653
	-0.453
	-1.29
	-0.314
	-2.1
	-0.831
	-0.511
	-2.66
	-0.459
	-1.04
	-2.33
	-0.44
	-0.349
	-0.762
	-0.969
	-0.99
	-0.561
	-1.39
	-0.462
	-0.459
	-2.26
	-2.33
	-3.23
	-0.348
	-3.15
	-2.1
	-0.558
	-3.13
	-0.399
	-2.99
	-2.85
	-0.374
	-0.864
	-2.63
	-0.38
	-3.05
	-1.02
	-2.51
	-0.675
	-2.8
	-0.51
	-0.575
	-0.476
	-3.09
	-0.341
	-0.469
	-0.349
	-2.39
	-3.36
	-0.303
	-2.54
	-1.25
	-2.34
	-0.314
	-0.304
	-1.16
	-2.35
	-0.933
	-0.408
	-2.56
	-1.26
	-0.419
	-0.553
	-1.88
	-0.376
	-0.714
	-1.29
	-2.99
	-2.36
	-1.85
	-2.46
	-1.05
	-0.703
	-0.489
	-1.2
	-1.29
	-0.531
	-1.79
	-0.399
	-3.17
	-0.31
	-2.06
	-0.761
	-0.324
	-2.17
	-0.352
	-0.451
	-2.75
	-0.745
	-1.14
	-0.453
	-2.79
	-2.31
	-1.83
	-2.46
	-2.87
	-0.698
	-3.14
	-0.52
	-2.9
	-0.379
	-0.583
	-0.769
	-0.707
	-0.355
	-2.93
	-0.746
	-0.564
	-0.307
	-2.92
	-2.91
	-0.831
	-0.381
	-0.439
	-0.493
	-2.71
	-1.07
	-0.377
	-2.03
	-2.96
	-0.379
	-1.86
	-0.985
	-2.53
	-0.449
	-2.68
	-0.789
	-0.532
	-2.58
	-0.651
	-0.647
	-0.396
	-2.45
	-2.87
	-0.889
	-2.94
	-0.508
	-0.647
	-2.97
	-3.12
	-0.701
	-0.384
	-0.789
	-0.317
	-3.05
	-0.672
	-3.3
	-1.9
	-0.457
	-0.452
	-0.758
	-2.27
	-0.739
	-1.51
	-0.327
	-0.65
	-0.394
	-2.19
	-0.681
	-1.19
	-2.03
	-0.835
	-2.5
	-0.463
	-1.86
	-0.889
	-0.445
	-0.373
	-2.5
	-0.587
	-2.18
	-2.35
	-0.445
	-0.705
	-0.493
	-0.416
	-0.595
	-0.977
	-0.881
	-0.403
	-0.393
	-0.916
	-0.443
	-0.4
	-0.85
	-2.38
	-2.49
	-2.62
	-0.977
	-0.313
	-3.41
	-2.41
	-0.68
	-3.2
	-0.423
	-0.52
	-0.376
	-0.56
	-1.34
	-0.661
	-0.587
	-0.627
	-2.55
	-2.5
	-2.79
	-3.07
	-3.02
	-0.497
	-1.5
	-0.444
	-0.644
	-0.413
	-0.322
	-0.905
	-1.22
	-0.994
	-0.443
	-2.9
	-2.44
	-0.319
	-0.685
	-3.42
	-0.448
	-2.09
	-0.636
	-3.09
	-2.86
	-0.337
	-0.508
	-2.55
	-0.345
	-2.66
	-3.01
	-0.321
	-0.374
	-0.628
	-2.44
	-0.666
	-0.89
	-2.59
	-2.89
	-0.532
	-2.83
	-0.432
	-0.462
	-3.08
	-2.54
	-0.468
	-1.08
	-2.25
	-0.907
	-0.476
	-0.618
	-0.432
	-2.88
	-0.58
	-0.361
	-0.906
	-0.497
	-0.781
	-0.539
	-2.47
	-0.438
	-0.728
	-0.322
	-2.97
	-0.463
	-0.604
	-0.439
	-0.33
	-0.324
	-0.427
	-0.388
	-0.915
	-0.352
	-0.629
	-1.2
	-2.25
	-0.302
	-0.394
	-0.346
	-0.411
	-1.01
	-1.97
	-2.78
	-0.6
	-0.625
	-2.74
	-3.11
	-0.637
	-0.306
	-3.3
	-3.41
	-2.54
	-0.809
	-0.571
	-2.17
	-3.14
	-0.724
	-2.74
	-2.05
	-0.613
	-2.68
	-0.698
	-0.433
	-0.537
	-2.27
	-2.73
	-2.53
	-1.07
	-0.648
	-2.25
	-0.424
	-3.01
	-0.361
	-2.92
	-0.428
	-1.16
	-0.446
	-1
	-1.93
	-0.429
	-0.78
	-0.958
	-0.423
	-2.4
	-0.758
	-1.03
	-0.606
	-0.66
	-0.348
	-0.924
	-2.78
	-1.22
	-0.365
	-2.92
	-0.876
	-0.72
	-0.405
	-1.07
	-0.609
	-2.72
	-0.94
	-0.341
	-0.929
	-2.97
	-0.308
	-2.42
	-0.563
	-0.884
	-2.45
	-2.1
	-3.02
	-2.63
	-0.683
	-0.649
	-0.675
	-0.654
	-0.966
	-0.626
	-0.596
	-0.739
	-3.12
	-0.467
	-1.13
	-0.41
	-0.669
	-2.59
	-2.86
	-0.818
	-0.5
	-0.31
	-0.336
	-2.77
	-1.21
	-3
	-0.368
	-0.84
	-0.987
	-0.583
	-3
	-0.614
	-0.577
	-0.402
	-1.05
	-2.91
	-1.01
	-2.73
	-0.484
	-0.541
	-2.8
	-1.63
	-0.493
	-2.17
	-1.16
	-0.777
	-0.714
	-0.626
	-0.476
	-0.705
	-2.79
	-0.326
	-0.553
	-1.52
	-0.442
	-2.6
	-0.473
	-2.21
	-1
	-1.31
	-2.68
	-2.79
	-0.471
	-2.57
	-3.05
	-0.335
	-3.15
	-1.19
	-0.735
	-0.51
	-0.402
	-0.96
	-3
	-2.19
	-2.43
	-0.48
	-0.317
	-0.376
	-0.985
	-3.13
	-0.566
	-0.996
	-1.14
	-0.602
	-0.315
	-0.394
	-2.59
	-0.367
	-0.427
	-0.446
	-0.362
	-2.16
	-3.03
	-0.403
	-0.676
	-0.468
	-3.17
	-0.685
	-0.669
	-2.74
	-0.674
	-2.4
	-0.348
	-0.484
	-0.318
	-0.386
	-2.75
	-1.91
	-2.67
	-3.02
	-2.78
	-2.21
	-1.14
	-0.339
	-2.23
	-0.558
	-0.436
	-0.328
	-0.315
	-0.48
	-0.667
	-0.651
	-0.417
	-0.323
	-0.565
	-0.833
	-2.63
	-0.662
	-1.15
	-2.36
	-0.379
	-0.398
	-0.327
	-0.618
	-0.763
	-2.94
	-2.31
	-0.613
	-0.579
	-0.687
	-0.366
	-0.477
	-2.89
	-0.654
	-0.4
	-0.405
	-0.429
	-0.729
	-0.338
	-0.499
	-0.941
	-0.359
	-2.99
	-2.58
	-0.394
	-1.2
	-3.19
	-1.23
	-0.885
	-2.78
	-0.985
	-0.841
	-3.05
	-3.04
	-2.4
	-0.376
	-2.19
	-1.49
	-0.481
	-0.536
	-0.602
	-1.11
	-0.355
	-0.776
	-0.638
	-0.516
	-0.899
	-3.17
	-2.49
	-2.95
	-0.514
	-0.64
	-0.39
	-1.8
	-0.649
	-0.425
	-2.29
	-0.465
	-2.85
	-0.767
	-2.81
	-0.31
	-0.545
	-0.809
	-2.92
	-1.08
	-1.09
	-0.345
	-0.524
	-2.86
	-2.86
	-0.439
	-0.469
	-0.43
	-0.344
	-0.686
	-0.449
	-0.306
	-3.29
	-0.503
	-0.662
	-3
	-0.658
	-1.96
	-0.818
	-0.62
	-0.676
	-0.304
	-0.629
	-2.8
	-0.44
	-3.05
	-0.493
	-0.633
	-0.365
	-3.25
	-0.78
	-1.97
	-0.539
	-3.4
	-1.95
	-1.03
	-0.591
	-0.689
	-0.343
	-0.324
	-2.52
	-0.872
	-0.808
	-0.493
	-0.833
	-2.22
	-0.663
	-0.645
	-0.627
	-3.01
	-0.343
	-0.359
	-0.406
	-0.614
	-0.456
	-0.338
	-0.393
	-0.395
	-0.693
	-2.33
	-0.452
	-1.12
	-0.681
	-0.74
	-2.71
	-0.42
	-2.62
	-0.491
	-0.452
	-1.15
	-2.37
	-0.482
	-0.589
	-1.12
	-2.9
	-2.87
	-0.378
	-0.587
	-0.787
	-3.27
	-0.979
	-0.448
	-0.501
	-0.547
	-0.433
	-2.13
	-0.45
	-0.519
	-0.374
	-2.82
	-2.64
	-0.459
	-1.01
	-2.29
	-2.95
	-0.459
	-0.442
	-0.623
	-0.739
	-3.33
	-0.313
	-0.915
	-0.377
	-0.91
	-2.06
	-2.86
	-0.479
	-0.94
	-3.37
	-0.349
	-0.592
	-0.438
	-2.34
	-0.6
	-0.335
	-2.59
	-0.57
	-0.386
	-0.326
	-0.98
	-2.38
	-0.383
	-1.41
	-3.08
	-0.322
	-0.611
	-2.46
	-2
	-0.624
	-0.416
	-2.49
	-0.62
	-2.22
	-0.445
	-1.06
	-3.23
	-2.82
	-0.353
	-3.09
	-1.08
	-0.88
	-1.96
	-0.614
	-0.391
	-1.59
	-2.98
	-2.24
	-2.69
	-2.62
	-0.349
	-0.441
	-0.355
	-1.02
	-0.478
	-3.29
	-3.25
	-0.369
	-2.84
	-0.456
	-0.597
	-2.31
	-1.39
	-0.459
	-0.372
	-0.672
	-1.61
	-0.674
	-2.6
	-0.735
	-1.96
	-0.718
	-0.748
	-0.952
	-1.84
	-0.875
	-0.535
	-0.604
	-0.563
	-2.48
	-2.43
	-0.378
	-1.02
	-0.341
	-2.28
	-0.758
	-1.07
	-0.353
	-2.83
	-2.5
	-0.52
	-2.77
	-2.55
	-0.728
	-0.375
	-0.781
	-3.34
	-0.519
	-0.323
	-2.87
	-2.41
	-0.5
	-2.9
	-0.459
	-1.13
	-0.445
	-0.515
	-3.08
	-0.457
	-0.826
	-3.22
	-2.28
	-0.516
	-0.429
	-2.23
	-0.995
	-2.56
	-0.564
	-0.491
	-0.57
	-0.317
	-2.75
	-0.367
	-0.449
	-0.442
	-0.567
	-0.65
	-0.306
	-2.67
	-2.11
	-0.566
	-0.398
	-0.96
	-0.37
	-0.589
	-0.496
	-0.746
	-0.459
	-0.355
	-2.62
	-0.671
	-2.72
	-3.03
	-0.358
	-2.82
	-0.717
	-2.94
	-0.737
	-0.881
	-1.18
	-0.91
	-0.752
	-0.305
	-0.938
	-0.408
	-2.07
	-0.351
	-1.5
	-0.552
	-0.365
	-3.16
	-2.04
	-1.89
	-0.885
	-2.44
	-0.303
	-2.39
	-2.36
	-2.43
	-0.579
	-0.42
	-1.64
	-0.99
	-0.526
	-1.36
	-0.528
	-0.4
	-2.19
	-0.412
	-2.75
	-0.398
	-2.39
	-0.616
	-2.88
	-0.468
	-0.758
	-2.39
	-1.95
	-0.633
	-0.661
	-0.943
	-3.02
	-0.412
	-0.577
	-0.783
	-0.698
	-0.393
	-0.42
	-1.51
	-2.58
	-2.32
	-0.653
	-3.26
	-0.398
	-2.95
	-0.34
	-2.33
	-0.464
	-2.36
	-0.578
	-0.667
	-2.55
	-2.69
	-0.316
	-0.912
	-0.586
	-1.07
	-0.829
	-3.05
	-0.583
	-0.364
	-2.09
	-2.13
	-0.34
	-1.86
	-2.22
	-2.5
	-3
	-2.96
	-0.303
	-0.386
	-2.97
	-2.84
	-1.71
	-0.546
	-0.609
	-0.647
	-0.651
	-0.521
	-2.13
	-0.411
	-2.84
	-0.41
	-0.366
	-0.368
	-2.37
	-2.72
	-3.45
	-0.511
	-2.27
	-0.417
	-0.308
	-0.395
	-0.397
	-2.69
	-2.38
	-0.708
	-2.03
	-0.595
	-0.322
	-0.487
	-0.361
	-0.789
	-0.356
	-0.517
	-0.91
	-0.532
	-0.352
	-0.507
	-0.992
	-3.07
	-0.378
	-0.346
	-2.87
	-0.352
	-2.36
	-0.386
	-0.825
	-2.2
	-0.626
	-2.9
	-2.16
	-2.52
	-0.862
	-0.341
	-0.49
	-3.08
	-2.66
	-2.59
	-2.95
	-1.29
	-0.409
	-0.483
	-1.02
	-0.544
	-2.1
	-0.386
	-0.725
	-0.923
	-2.49
	-0.894
	-2.07
	-1.7
	-0.626
	-0.327
	-0.499
	-1.04
	-2.29
	-0.346
	-0.641
	-0.777
	-2.56
	-0.305
	-0.365
	-3.05
	-2.1
	-0.324
	-2.43
	-0.613
	-2.38
	-0.679
	-0.582
	-3.03
	-3.01
	-0.689
	-0.327
	-0.586
	-0.56
	-1.05
	-0.544
	-0.734
	-0.826
	-0.558
	-1.14
	-3.03
	-0.312
	-2.87
	-2.62
	-0.488
	-2.94
	-0.303
	-3.09
	-0.813
	-2.8
	-2.42
	-0.652
	-0.563
	-2.82
	-2.41
	-1.3
	-0.376
	-0.463
	-1.1
	-0.448
	-2.48
	-0.323
	-0.526
	-2.53
	-0.37
	-0.423
	-0.94
	-1.14
	-0.709
	-0.322
	-0.342
	-0.545
	-2.72
	-0.316
	-2.34
	-0.319
	-0.629
	-0.509
	-0.936
	-0.98
	-3.16
	-2.68
	-2.35
	-0.631
	-0.439
	-0.433
	-0.612
	-0.527
	-0.412
	-1.32
	-1.19
	-0.305
	-0.352
	-0.345
	-0.563
	-3.11
	-2.67
	-0.847
	-0.68
	-1.24
	-2.48
	-0.41
	-2.8
	-0.504
	-0.574
	-0.527
	-2.3
	-1.23
	-2.9
	-3.12
	-0.695
	-2.15
	-0.358
	-2.29
	-2.04
	-0.373
	-2.47
	-2.48
	-0.707
	-2.6
	-0.723
	-0.819
	-1.21
	-0.487
	-0.472
	-0.51
	-2.97
	-0.631
	-0.491
	-2.35
	-1.78
	-0.432
	-0.541
	-0.506
	-0.371
	-1.96
	-2.41
	-0.793
	-1.88
	-0.481
	-0.438
	-0.492
	-0.872
	-0.442
	-0.418
	-2.56
	-0.577
	-0.39
	-0.587
	-0.314
	-1.12
	-0.906
	-3.07
	-0.36
	-3.11
	-2.5
	-0.843
	-2.35
	-0.38
	-0.492
	-0.419
	-0.456
	-0.357
	-0.456
	-0.59
	-0.452
	-1.05
	-0.519
	-2.97
	-0.59
	-0.51
	-0.423
	-0.457
	-0.53
	-0.522
	-0.589
	-0.743
	-2.86
	-0.342
	-0.32
	-1.16
	-0.425
	-0.699
	-2.26
	-2.7
	-0.341
	-2.13
	-0.437
	-1.85
	-0.397
	-0.305
	-0.802
	-0.929
	-3.14
	-0.823
	-2.43
	-0.719
	-0.395
	-1.9
	-0.823
	-0.648
	-2.82
	-0.316
	-3.24
	-0.84
	-0.53
	-0.725
	-0.58
	-0.641
	-0.535
	-0.549
	-2.75
	-0.954
	-0.732
	-0.726
	-1.26
	-0.371
	-2.68
	-3.26
	-0.849
	-0.419
	-2.84
	-0.945
	-0.369
	-0.452
	-0.697
	-2.57
	-0.997
	-2.68
	-0.405
	-0.635
	-2.06
	-0.345
	-0.431
	-0.584
	-1.21
	-0.738
	-0.802
	-1.02
	-0.31
	-0.462
	-0.566
	-2.02
	-0.301
	-0.792
	-2.14
	-2.86
	-0.382
	-0.636
	-0.37
	-0.424
	-2.48
	-2.59
	-0.697
	-0.654
	-0.752
	-0.921
	-0.979
	-0.51
	-0.405
	-3.09
	-3.14
	-0.539
	-1.07
	-0.4
	-2.78
	-2.6
	-0.995
	-0.432
	-0.765
	-0.938
	-2.4
	-0.904
	-0.318
	-0.425
	-0.315
	-0.689
	-0.365
	-1.01
	-0.501
	-2.93
	-0.484
	-0.806
	-2.57
	-0.591
	-0.433
	-2.9
	-0.381
	-3.08
	-0.364
	-0.654
	-2.08
	-0.313
	-0.588
	-1.22
	-0.381
	-2.72
	-0.488
	-1.45
	-0.328
	-0.767
	-2.1
	-2.53
	-2.33
	-0.668
	-2.16
	-2.37
	-1.97
	-0.32
	-0.443
	-0.514
	-2.75
	-0.66
	-0.498
	-0.507
	-0.646
	-0.485
	-2.61
	-0.46
	-1
	-0.951
	-0.756
	-0.551
	-0.573
	-0.408
	-2.56
	-2.39
	-0.331
	-2.24
	-1.95
	-0.973
	-1.25
	-3.15
	-2.81
	-0.451
	-0.317
	-0.638
	-0.975
	-2.34
	-0.396
	-2.88
	-0.537
	-2.68
	-0.782
	-0.478
	-0.921
	-0.552
	-0.501
	-2.43
	-2.64
	-3.02
	-0.352
	-1.87
	-1.08
	-0.997
	-2.58
	-1.2
	-0.987
	-2.57
	-0.816
	-3.26
	-0.334
	-3.35
	-1.35
	-0.536
	-0.621
	-2.1
	-0.431
	-0.732
	-0.605
	-2.98
	-2.47
	-3.34
	-2.99
	-0.709
	-0.519
	-0.902
	-3.17
	-0.307
	-0.815
	-0.566
	-0.759
	-0.387
	-0.987
	-0.981
	-2.4
	-0.633
	-0.524
	-1.03
	-3.06
	-0.591
	-0.725
	-0.342
	-0.645
	-1.03
	-0.328
	-0.59
	-0.51
	-0.453
	-0.642
	-0.501
	-0.814
	-0.399
	-0.326
	-0.4
	-0.698
	-0.444
	-0.305
	-2.87
	-2.84
	-0.316
	-0.428
	-1.92
	-0.899
	-1.35
	-3.22
	-2.54
	-0.824
	-0.333
	-2.9
	-2.67
	-0.709
	-0.698
	-0.311
	-1.38
	-0.897
	-0.817
	-0.304
	-2.48
	-0.699
	-0.835
	-2.6
	-0.484
	-0.507
	-0.682
	-2.73
	-0.688
	-0.339
	-0.709
	-2.25
	-0.312
	-0.673
	-2.99
	-0.567
	-0.458
	-1.5
	-0.324
	-1.13
	-0.424
	-0.696
	-2.38
	-1.13
	-0.912
	-3.03
	-0.998
	-2.06
	-2.28
	-0.679
	-1.84
	-0.485
	-0.485
	-0.352
	-3.4
	-2.74
	-0.949
	-0.654
	-1.89
	-1.1
	-0.362
	-2.87
	-0.304
	-0.364
	-0.364
	-0.958
	-1.16
	-2.94
	-0.317
	-2.68
	-0.303
	-0.462
	-0.855
	-2.96
	-2.49
	-2.23
	-0.652
	-0.678
	-0.5
	-0.577
	-0.817
	-0.396
	-3.19
	-0.902
	-0.333
	-0.586
	-0.627
	-2.65
	-2.92
	-0.615
	-2.17
	-1.22
	-3.17
	-0.366
	-2.53
	-0.4
	-0.396
	-0.438
	-0.422
	-0.982
	-0.407
	-0.496
	-0.544
	-3.03
	-0.321
	-0.761
	-0.655
	-0.369
	-0.527
	-2.64
	-2.19
	-2.77
	-2.95
	-0.511
	-0.4
	-0.439
	-2.36
	-0.625
	-0.326
	-1.22
	-0.37
	-0.695
	-0.987
	-0.448
	-2.2
	-0.88
	-2.4
	-0.905
	-0.387
	-0.777
	-3.47
	-0.692
	-0.408
	-0.591
	-0.314
	-2.65
	-1.45
	-0.654
	-0.355
	-0.528
	-0.303
	-0.912
	-0.359
	-2.73
	-0.428
	-0.493
	-0.87
	-0.513
	-2.21
	-0.809
	-0.972
	-2.42
	-0.619
	-2.34
	-2.84
	-3.2
	-0.68
	-1.94
	-0.528
	-3
	-0.88
	-2.22
	-0.975
	-0.549
	-0.402
	-3.05
	-2.39
	-0.446
	-0.711
	-2.42
	-2.8
	-0.395
	-0.751
	-0.591
	-2.83
	-0.64
	-3.18
	-2.41
	-0.427
	-0.821
	-0.343
	-2.24
	-1.33
	-2.86
	-0.401
	-0.881
	-2.86
	-1.23
	-0.419
	-1.21
	-0.803
	-0.321
	-2.09
	-1.02
	-2.58
	-0.362
	-2.19
	-0.426
	-2.08
	-0.481
	-0.406
	-2.18
	-0.373
	-2.33
	-0.348
	-2.21
	-0.468
	-0.352
	-0.431
	-2.27
	-0.619
	-0.307
	-0.429
	-0.551
	-1.32
	-3.2
	-0.395
	-1.19
	-1.7
	-2.72
	-0.323
	-0.477
	-0.565
	-0.533
	-0.988
	-0.414
	-0.924
	-1.95
	-2.85
	-2.47
	-3.05
	-1.01
	-0.546
	-0.715
	-0.85
	-2.97
	-0.769
	-0.358
	-2.83
	-2.44
	-0.487
	-2.51
	-0.802
	-0.568
	-0.829
	-2.73
	-0.379
	-0.72
	-0.604
	-3.11
	-0.576
	-0.338
	-0.989
	-0.922
	-0.45
	-3.4
	-0.516
	-0.547
	-2.84
	-0.512
	-2.79
	-0.426
	-0.576
	-0.964
	-0.465
	-0.824
	-0.333
	-0.461
	-1.07
	-0.51
	-2.13
	-0.611
	-0.648
	-0.328
	-2.17
	-0.342
	-2.76
	-0.616
	-2.02
	-0.372
	-0.341
	-1.61
	-0.763
	-2.05
	-2.58
	-2.52
	-2.21
	-0.585
	-3.04
	-0.699
	-2.93
	-0.782
	-0.485
	-0.347
	-0.343
	-0.558
	-0.679
	-0.476
	-2.78
	-0.727
	-0.353
	-0.503
	-0.576
	-0.381
	-0.824
	-0.549
	-0.635
	-0.596
	-0.405
	-0.833
	-3.34
	-3.1
	-0.476
	-0.321
	-1.01
	-0.403
	-0.403
	-0.912
	-0.546
	-1.03
	-0.703
	-0.754
	-0.703
	-0.426
	-0.705
	-0.326
	-0.931
	-2.31
	-0.451
	-1.02
	-1.9
	-0.636
	-0.825
	-1.21
	-2.49
	-2.16
	-2.78
	-1.4
	-3.22
	-2.22
	-2.18
	-0.637
	-1.43
	-0.403
	-2.82
	-0.554
	-0.411
	-0.342
	-0.487
	-2.81
	-0.318
	-0.532
	-1.16
	-0.692
	-2.82
	-2.94
	-1.18
	-0.332
	-2.15
	-0.494
	-0.668
	-0.681
	-3.11
	-0.59
	-0.525
	-2.18
	-0.52
	-0.346
	-0.531
	-0.466
	-0.38
	-2.5
	-0.337
	-0.321
	-0.846
	-0.348
	-0.43
	-0.693
	-0.959
	-0.471
	-0.695
	-0.443
	-0.365
	-0.531
	-1.28
	-0.821
	-0.454
	-0.456
	-0.391
	-0.408
	-0.314
	-0.957
	-0.516
	-0.395
	-0.36
	-2.35
	-3.39
	-2.87
	-3.41
	-2.45
	-1.08
	-0.524
	-0.975
	-0.339
	-0.414
	-2.89
	-0.33
	-0.359
	-2.39
	-0.487
	-1.05
	-3
	-0.914
	-0.494
	-1.44
	-0.894
	-0.606
	-2.2
	-0.739
	-0.317
	-0.553
	-2.89
	-0.663
	-2.83
	-0.85
	-0.739
	-0.577
	-2.3
	-0.63
	-0.329
	-0.554
	-0.491
	-0.958
	-0.819
	-0.748
	-0.434
	-3.31
	-3.22
	-0.995
	-0.737
	-2.59
	-2.58
	-2.96
	-3
	-2.86
	-0.85
	-0.95
	-0.954
	-2.99
	-1.3
	-0.402
	-2.72
	-0.651
	-1.64
	-2.38
	-0.55
	-0.332
	-0.313
	-1.06
	-2.84
	-0.47
	-0.429
	-0.495
	-0.546
	-0.401
	-0.728
	-2.49
	-0.609
	-1.04
	-1.72
	-2.77
	-3.15
	-0.586
	-0.347
	-0.447
	-2.96
	-1.18
	-0.359
	-2.35
	-1.62
	-1.41
	-3.39
	-0.574
	-0.724
	-1.04
	-0.465
	-0.768
	-0.308
	-0.426
	-0.535
	-0.366
	-2.2
	-0.71
	-3.33
	-0.774
	-3.32
	-2.09
	-0.507
	-0.471
	-3.02
	-0.946
	-3.08
	-2.85
	-1.56
	-2.08
	-1.18
	-0.53
	-0.631
	-0.827
	-0.721
	-1.93
	-0.586
	-0.392
	-0.446
	-1.12
	-2.51
	-0.533
	-1
	-0.504
	-0.501
	-2.72
	-2.4
	-0.672
	-2.89
	-0.649
	-2.8
	-1.01
	-2.55
	-2.16
	-0.385
	-1
	-3.04
	-0.801
	-0.504
	-2.79
	-0.419
	-3.04
	-0.682
	-0.492
	-2.96
	-0.902
	-1.03
	-1.21
	-0.97
	-2.36
	-2.9
	-0.474
	-3.15
	-0.798
	-2.91
	-0.67
	-2.25
	-2.24
	-0.506
	-1.02
	-2.38
	-0.421
	-1.26
	-0.477
	-0.368
	-0.44
	-0.759
	-0.836
	-0.315
	-0.612
	-0.518
	-0.613
	-0.644
	-2.55
	-2.76
	-0.411
	-2.65
	-2.93
	-2.02
	-1.96
	-1.11
	-0.485
	-2.84
	-0.547
	-0.795
	-1.16
	-2.23
	-2.37
	-0.991
	-2.86
	-3.04
	-0.929
	-0.418
	-1.1
	-2.55
	-0.643
	-0.773
	-0.631
	-2.69
	-0.983
	-2.99
	-3.4
	-1.05
	-0.424
	-2.55
	-0.356
	-0.58
	-0.534
	-0.704
	-0.577
	-0.891
	-0.669
	-1.24
	-1.14
	-0.537
	-2.98
	-0.302
	-2.68
	-2.15
	-0.536
	-2.74
	-0.903
	-0.623
	-3.04
	-0.53
	-2.44
	-0.316
	-0.791
	-0.33
	-0.995
	-0.5
	-2.69
	-0.593
	-3.09
	-1.07
	-2.86
	-0.444
	-0.457
	-1.46
	-0.475
	-0.311
	-2.82
	-2.91
	-3.1
	-3.23
	-2.32
	-0.76
	-0.48
	-1.17
	-0.729
	-0.571
	-0.528
	-0.557
	-3.16
	-2.54
	-0.43
	-0.457
	-3.25
	-2.17
	-0.326
	-2.69
	-0.492
	-2.81
	-2.68
	-0.872
	-0.482
	-0.303
	-0.557
	-0.359
	-2.41
	-0.427
	-2.72
	-2.77
	-0.729
	-2.66
	-0.561
	-0.967
	-0.481
	-0.432
	-2.95
	-1.06
	-0.559
	-0.647
	-0.591
	-0.429
	-0.68
	-1.33
	-3.04
	-0.618
	-0.403
	-2.86
	-0.627
	-0.395
	-1.6
	-2.16
	-0.398
	-2.29
	-3.05
	-0.897
	-2.65
	-0.996
	-0.44
	-2.74
	-0.909
	-2.83
	-2.84
	-0.63
	-2.25
	-0.601
	-0.439
	-0.425
	-2.84
	-0.88
	-0.342
	-2.82
	-2.38
	-0.978
	-2.8
	-0.677
	-1.03
	-0.803
	-2.2
	-0.915
	-0.322
	-2.31
	-0.413
	-0.362
	-0.696
	-3.23
	-0.365
	-2.63
	-2.19
	-0.622
	-0.487
	-0.893
	-0.349
	-1.11
	-0.309
	-0.67
	-1.75
	-0.497
	-0.745
	-0.923
	-2.59
	-0.854
	-3.01
	-0.393
	-1.15
	-2.84
	-2.38
	-1.44
	-0.36
	-2.33
	-3.18
	-0.543
	-0.618
	-2.26
	-0.674
	-0.42
	-0.515
	-2.46
	-0.792
	-0.416
	-2.21
	-0.985
	-3.21
	-2.36
	-0.606
	-2.4
	-2.9
	-0.544
	-0.444
	-2.42
	-1.04
	-2.62
	-0.845
	-0.476
	-0.709
	-0.752
	-2.13
	-0.593
	-0.418
	-0.54
	-1.21
	-2.63
	-0.348
	-1.29
	-3.07
	-0.782
	-1.38
	-1
	-0.614
	-0.95
	-0.504
	-0.778
	-0.38
	-0.468
	-2.8
	-0.417
	-2.36
	-0.662
	-3.07
	-0.388
	-2.24
	-0.365
	-0.356
	-3.01
	-0.554
	-2.48
	-0.705
	-0.983
	-0.52
	-2.4
	-2.24
	-2.8
	-0.422
	-2.94
	-0.496
	-0.559
	-0.31
	-0.461
	-0.44
	-3.22
	-2.2
	-1.51
	-2.55
	-0.337
	-2.19
	-0.64
	-1.61
	-0.9
	-1.19
	-2.9
	-0.328
	-0.33
	-0.513
	-1.12
	-3.21
	-0.531
	-2.89
	-0.772
	-2.23
	-0.539
	-1.08
	-2.82
	-0.339
	-0.666
	-0.484
	-2.06
	-0.545
	-2.67
	-0.833
	-0.586
	-0.447
	-2.4
	-1.98
	-0.303
	-2.71
	-0.605
	-0.73
	-3.04
	-0.386
	-0.369
	-2.8
	-0.567
	-2.84
	-2.94
	-0.537
	-0.326
	-0.934
	-0.48
	-0.456
	-1.14
	-0.99
	-0.746
	-0.368
	-0.852
	-0.58
	-0.505
	-1.38
	-0.493
	-2.23
	-1.16
	-0.372
	-0.402
	-2.29
	-0.857
	-0.595
	-0.632
	-0.349
	-0.317
	-2.86
	-0.365
	-0.382
	-2.94
	-2.96
	-0.751
	-1.7
	-2.11
	-0.451
	-2.78
	-3.57
	-1.6
	-0.712
	-0.728
	-0.355
	-0.613
	-1.19
	-0.507
	-2.36
	-0.554
	-0.469
	-2.16
	-3.15
	-0.38
	-0.712
	-0.365
	-0.318
	-2.4
	-0.851
	-0.677
	-0.335
	-0.573
	-0.35
	-3.2
	-0.929
	-0.503
	-0.353
	-0.79
	-0.785
	-0.418
	-3.26
	-1.36
	-0.525
	-0.374
	-0.603
	-0.363
	-1.94
	-2.97
	-0.343
	-2.58
	-0.621
	-0.376
	-0.896
	-1.17
	-2.92
	-1.36
	-0.446
	-0.713
	-0.583
	-0.493
	-2.24
	-1.17
	-0.332
	-0.881
	-1.34
	-3.06
	-0.931
	-0.617
	-0.314
	-2.86
	-0.491
	-0.424
	-0.37
	-0.895
	-0.479
	-0.302
	-0.606
	-3.32
	-2.59
	-0.32
	-1.19
	-2.12
	-0.302
	-0.628
	-0.568
	-0.44
	-0.931
	-0.403
	-2.58
	-0.669
	-3.22
	-0.309
	-0.34
	-2.5
	-0.462
	-2.58
	-0.553
	-2.39
	-0.611
	-0.541
	-0.56
	-0.454
	-0.69
	-0.752
	-0.433
	-1.99
	-0.672
	-0.595
	-2.19
	-1.93
	-0.341
	-0.428
	-0.481
	-1.05
	-1.45
	-1.11
	-2.92
	-0.356
	-1.22
	-1.01
	-0.775
	-3.05
	-0.503
	-2.91
	-3.12
	-0.357
	-0.329
	-0.391
	-0.486
	-0.57
	-1.06
	-0.359
	-3.04
	-1.08
	-2.28
	-0.389
	-1.78
	-2.67
	-2.7
	-0.401
	-0.766
	-0.668
	-0.393
	-3.15
	-3.02
	-0.354
	-0.434
	-0.318
	-0.656
	-0.332
	-0.559
	-2.4
	-0.511
	-2.27
	-1.29
	-2.1
	-2.82
	-0.341
	-2.58
	-1.24
	-0.434
	-0.535
	-0.481
	-1.19
	-2.42
	-0.49
	-0.691
	-0.446
	-0.504
	-0.807
	-0.388
	-0.728
	-0.833
	-2.13
	-0.371
	-1.29
	-0.437
	-0.478
	-2.9
	-0.395
	-0.331
	-0.716
	-2.05
	-0.374
	-0.357
	-2.59
	-0.591
	-0.32
	-2.41
	-2.97
	-0.683
	-2.38
	-2.14
	-0.566
	-2.67
	-3.35
	-1.29
	-0.484
	-0.36
	-1.32
	-0.487
	-0.542
	-2.11
	-2.69
	-0.527
	-2.76
	-0.458
	-0.738
	-1.08
	-0.615
	-2.23
	-0.736
	-1.33
	-0.542
	-0.353
	-0.644
	-0.667
	-0.537
	-0.773
	-2.77
	-0.914
	-1.47
	-0.496
	-0.445
	-0.485
	-0.381
	-3.36
	-0.528
	-0.325
	-0.679
	-2.38
	-2.63
	-2.46
	-3.09
	-1.09
	-2.4
	-1.5
	-0.473
	-0.651
	-0.38
	-2.45
	-0.335
	-0.839
	-2.55
	-3.34
	-0.7
	-1.98
	-0.386
	-0.381
	-2.27
	-2.07
	-2.45
	-0.817
	-1.02
	-2.92
	-3.37
	-0.721
	-0.639
	-0.714
	-0.778
	-0.762
	-0.528
	-0.502
	-0.431
	-1.22
	-2.27
	-1.17
	-2.42
	-0.706
	-0.388
	-0.321
	-2.33
	-0.676
	-0.633
	-3
	-0.561
	-3.16
	-0.425
	-2.33
	-2.65
	-1.03
	-0.598
	-0.76
	-2.74
	-2.59
	-1.21
	-1.13
	-0.889
	-2.08
	-2.79
	-1.46
	-0.524
	-0.579
	-0.967
	-0.357
	-2.8
	-0.682
	-0.891
	-3.46
	-0.61
	-0.451
	-0.39
	-0.352
	-2.45
	-0.32
	-1.53
	-0.982
	-1.06
	-1.44
	-0.614
	-0.75
	-0.38
	-3.14
	-0.541
	-0.457
	-2.78
	-0.432
	-0.764
	-0.599
	-0.478
	-0.315
	-0.595
	-0.506
	-0.665
	-0.553
	-0.739
	-0.792
	-1.35
	-0.402
	-0.393
	-3.24
	-0.385
	-3.51
	-0.414
	-1.25
	-2.77
	-2.78
	-0.5
	-0.487
	-0.668
	-0.741
	-1.15
	-1.55
	-0.355
	-0.412
	-1.02
	-0.347
	-0.305
	-2.7
	-2.91
	-0.441
	-1.52
	-3.22
	-0.429
	-2.47
	-2.68
	-2.21
	-0.468
	-0.355
	-0.322
	-0.449
	-0.624
	-2.84
	-0.451
	-1.94
	-1.15
	-0.31
	-1.53
	-2.08
	-2.02
	-0.331
	-0.848
	-0.89
	-0.526
	-0.316
	-2.25
	-1.11
	-1.06
	-0.494
	-0.943
	-0.507
	-0.481
	-2.71
	-0.461
	-0.381
	-1.19
	-0.382
	-0.919
	-0.341
	-2.02
	-1.04
	-0.592
	-0.428
	-0.438
	-0.99
	-2.73
	-2.33
	-3.24
	-1.59
	-0.498
	-1.28
	-0.418
	-3.12
	-2.77
	-0.914
	-0.434
	-1.27
	-0.447
	-0.341
	-0.376
	-0.743
	-0.406
	-0.898
	-0.593
	-2.86
	-2.42
	-0.827
	-1.56
	-1.22
	-0.943
	-0.444
	-0.418
	-1.43
	-2.21
	-0.687
	-0.675
	-0.71
	-0.316
	-2.45
	-2.78
	-0.497
	-0.721
	-0.414
	-2.85
	-0.683
	-0.672
	-0.347
	-0.79
	-0.944
	-0.549
	-0.419
	-0.479
	-0.525
	-2.62
	-2.94
	-2.78
	-0.384
	-0.579
	-0.33
	-1.33
	-1.01
	-0.42
	-0.663
	-0.43
	-0.683
	-1.08
	-0.835
	-2.75
	-0.783
	-0.46
	-0.737
	-1.15
	-2.58
	-1.14
	-1.21
	-2.04
	-1.35
	-0.698
	-0.591
	-0.902
	-0.732
	-2.68
	-0.494
	-0.366
	-0.719
	-2.62
	-1.36
	-0.46
	-0.72
	-1.05
	-0.324
	-0.736
	-0.686
	-0.362
	-2.32
	-0.916
	-0.705
	-0.732
	-0.495
	-0.566
	-0.824
	-0.605
	-0.614
	-0.782
	-2.73
	-0.432
	-2.31
	-0.421
	-0.482
	-2.79
	-0.415
	-1.41
	-0.742
	-0.628
	-3.52
	-0.329
	-0.52
	-0.449
	-0.437
	-0.516
	-0.415
	-2.98
	-0.417
	-0.401
	-0.483
	-2.72
	-0.644
	-2.16
	-3.14
	-1.07
	-0.322
	-0.652
	-0.561
	-0.37
	-0.511
	-2.83
	-0.694
	-0.499
	-0.356
	-0.546
	-0.752
	-0.498
	-0.334
	-0.464
	-1.43
	-1.18
	-0.324
	-0.874
	-3.19
	-2.5
	-0.805
	-0.975
	-0.987
	-2.48
	-0.416
	-1.88
	-0.692
	-0.789
	-0.648
	-0.427
	-2.12
	-2.32
	-0.315
	-0.401
	-3.06
	-0.684
	-0.553
	-0.7
	-3.05
	-2.31
	-0.502
	-1.05
	-0.444
	-0.54
	-0.985
	-0.345
	-3.48
	-0.321
	-0.449
	-0.964
	-0.454
	-1.63
	-0.42
	-0.353
	-0.404
	-0.506
	-2.57
	-1.84
	-1.12
	-0.708
	-0.414
	-0.75
	-0.553
	-2.19
	-1.04
	-0.49
	-0.439
	-3.21
	-2.54
	-0.311
	-1.16
	-1.05
	-0.462
	-2.88
	-0.506
	-3.4
	-0.665
	-0.756
	-0.324
	-2.92
	-0.571
	-0.424
	-0.416
	-0.703
	-3.05
	-0.514
	-0.449
	-2.97
	-2.68
	-0.645
	-1.88
	-0.834
	-0.353
	-0.961
	-2.14
	-0.447
	-2.8
	-0.727
	-0.719
	-0.413
	-0.96
	-0.35
	-1
	-0.749
	-0.337
	-0.362
	-0.369
	-2.03
	-0.515
	-0.319
	-2.39
	-0.951
	-2.13
	-0.829
	-0.363
	-2.5
	-1.16
	-0.349
	-2.96
	-0.317
	-0.687
	-0.594
	-2.33
	-1.07
	-2.46
	-0.405
	-0.54
	-0.551
	-0.737
	-2.89
	-0.32
	-1.21
	-2.74
	-0.506
	-2.39
	-2.72
	-2.49
	-0.349
	-0.539
	-0.401
	-0.658
	-0.918
	-0.527
	-0.725
	-0.733
	-0.494
	-0.654
	-2.19
	-0.495
	-1.12
	-0.741
	-0.405
	-2.53
	-2.9
	-0.411
	-0.4
	-1.14
	-0.66
	-2.14
	-1.02
	-0.568
	-0.379
	-0.694
	-0.606
	-0.398
	-2.83
	-2.3
	-2.27
	-0.425
	-0.943
	-0.649
	-0.992
	-2.91
	-0.648
	-0.333
	-0.695
	-0.392
	-0.637
	-0.858
	-0.536
	-0.545
	-0.377
	-0.512
	-0.56
	-2.47
	-0.41
	-0.379
	-0.368
	-0.619
	-3.02
	-0.305
	-3.04
	-1.28
	-0.414
	-0.757
	-3.16
	-0.316
	-0.313
	-0.526
	-2.62
	-0.537
	-0.813
	-2.29
	-0.588
	-1.65
	-0.425
	-2.12
	-2.77
	-0.345
	-0.54
	-3.48
	-3.09
	-0.353
	-0.32
	-0.56
	-2.98
	-3.11
	-3.04
	-1.02
	-0.96
	-0.499
	-0.564
	-2.92
	-0.807
	-1.27
	-3.02
	-1.16
	-0.734
	-2.95
	-0.351
	-3.14
	-0.391
	-0.338
	-0.395
	-0.516
	-0.351
	-0.523
	-0.342
	-2.44
	-0.499
	-2.5
	-0.346
	-3.32
	-0.775
	-0.631
	-3.22
	-0.429
	-1.32
	-2.52
	-2.75
	-0.435
	-3.4
	-0.608
	-0.491
	-1.22
	-0.499
	-0.481
	-0.334
	-0.516
	-2.05
	-0.989
	-0.7
	-3.32
	-0.319
	-0.847
	-2.81
	-0.305
	-2.37
	-1.15
	-0.436
	-0.334
	-0.309
	-0.63
	-1.84
	-0.441
	-1.24
	-1.04
	-0.617
	-0.352
	-0.669
	-0.687
	-0.381
	-0.44
	-0.707
	-0.808
	-2.66
	-0.845
	-0.498
	-0.34
	-1.36
	-0.782
	-0.591
	-1.08
	-0.587
	-0.384
	-2.04
	-2.37
	-2.26
	-2.38
	-0.426
	-1.11
	-0.394
	-1.52
	-0.889
	-0.438
	-1.62
	-2.99
	-0.379
	-2.91
	-0.377
	-1.24
	-0.43
	-0.796
	-0.469
	-0.84
	-0.444
	-0.905
	-2.37
	-0.738
	-0.979
	-3.36
	-0.544
	-1.1
	-0.398
	-0.459
	-1.19
	-0.453
	-2.84
	-2.95
	-0.761
	-2.03
	-2.92
	-2.59
	-0.763
	-0.833
	-2.31
	-0.422
	-0.44
	-3.04
	-0.811
	-0.31
	-0.459
	-0.667
	-3.18
	-0.41
	-0.719
	-0.723
	-2.2
	-0.365
	-1.77
	-0.613
	-2.99
	-0.406
	-1.35
	-2.92
	-3.16
	-0.391
	-1.08
	-0.705
	-0.575
	-0.444
	-0.377
	-1.04
	-2.29
	-0.321
	-2.62
	-2.62
	-3.35
	-0.35
	-0.34
	-2.22
	-1.03
	-0.328
	-0.798
	-0.554
	-2.74
	-2.85
	-0.479
	-0.789
	-3.11
	-0.723
	-0.609
	-0.54
	-3.12
	-1.14
	-1.27
	-0.329
	-0.449
	-0.558
	-0.795
	-3.22
	-0.454
	-0.895
	-2.34
	-1.39
	-2.52
	-2.53
	-0.731
	-0.583
	-1.17
	-0.517
	-0.603
	-0.812
	-1.17
	-0.642
	-2.19
	-0.401
	-0.49
	-2.61
	-3.06
	-3.11
	-3.26
	-0.338
	-1.1
	-0.922
	-3.09
	-2.85
	-0.812
	-0.507
	-2.29
	-2.4
	-3.19
	-0.407
	-0.411
	-2.55
	-0.345
	-0.352
	-0.948
	-3.11
	-1.14
	-0.415
	-0.933
	-2.2
	-0.682
	-0.384
	-0.499
	-3.02
	-3.15
	-0.599
	-0.438
	-0.639
	-0.688
	-2.62
	-2.44
	-2.67
	-0.575
	-0.505
	-0.736
	-0.419
	-0.585
	-1.96
	-0.57
	-0.852
	-0.47
	-0.521
	-0.337
	-0.544
	-0.323
	-0.817
	-0.98
	-1.44
	-0.333
	-0.418
	-1.23
	-2.26
	-0.498
	-0.454
	-0.929
	-0.634
	-0.412
	-2.81
	-2.59
	-2.89
	-0.331
	-2.12
	-0.75
	-2.62
	-0.793
	-2.23
	-2.47
	-2.75
	-1.04
	-0.327
	-1.57
	-2.37
	-0.47
	-0.394
	-0.815
	-0.7
	-0.312
	-2.01
	-0.664
	-0.363
	-0.664
	-0.676
	-1.19
	-0.555
	-2.32
	-0.86
	-2.99
	-0.417
	-0.679
	-1.51
	-2.09
	-1.06
	-0.775
	-0.384
	-0.86
	-1.79
	-0.377
	-0.328
	-0.351
	-2.16
	-0.681
	-3.44
	-2.15
	-0.445
	-1.9
	-2.2
	-2.68
	-3.16
	-2.13
	-0.807
	-0.442
	-0.574
	-0.385
	-2.57
	-0.516
	-1.02
	-0.874
	-0.39
	-2.83
	-2.53
	-0.691
	-2.92
	-0.398
	-0.609
	-0.46
	-0.405
	-2.96
	-2.17
	-0.752
	-0.397
	-2.13
	-0.905
	-0.652
	-3.11
	-0.451
	-2.76
	-0.325
	-0.615
	-0.462
	-0.368
	-1
	-0.304
	-3.06
	-0.768
	-1.11
	-0.7
	-0.374
	-0.653
	-0.407
	-2.59
	-0.547
	-0.736
	-0.568
	-0.645
	-1.93
	-0.637
	-0.787
	-0.557
	-0.6
	-0.36
	-3.24
	-3.26
	-2.47
	-0.416
	-0.733
	-0.339
	-0.631
	-2.73
	-2.24
	-1.09
	-0.351
	-0.45
	-0.792
	-0.342
	-2.79
	-2.74
	-1.29
	-0.528
	-3.23
	-0.726
	-2.4
	-0.568
	-3.16
	-0.401
	-0.547
	-0.619
	-0.308
	-2.65
	-0.443
	-0.438
	-0.621
	-2.67
	-0.442
	-0.525
	-0.442
	-0.393
	-0.968
	-0.331
	-0.443
	-0.846
	-0.816
	-0.451
	-2.25
	-0.848
	-3.1
	-3.41
	-0.549
	-2.03
	-0.985
	-2.76
	-0.69
	-0.872
	-3.24
	-2.66
	-0.67
	-3.07
	-1.27
	-0.406
	-3.7
	-1.36
	-0.472
	-0.637
	-0.335
	-0.607
	-3.11
	-1.11
	-1
	-0.402
	-0.353
	-0.846
	-0.878
	-0.323
	-2.24
	-1.81
	-0.474
	-0.351
	-0.466
	-0.453
	-2.1
	-0.711
	-2.89
	-2.9
	-0.476
	-0.447
	-2.88
	-0.396
	-2.23
	-1.02
	-0.332
	-1.01
	-0.385
	-2.72
	-0.857
	-0.373
	-1.08
	-2.75
	-0.714
	-0.317
	-0.433
	-0.997
	-0.509
	-2.56
	-1.19
	-0.989
	-0.707
	-3.04
	-2.7
	-0.333
	-2.75
	-0.391
	-0.676
	-0.437
	-3.17
	-2.76
	-0.368
	-2.03
	-1.33
	-0.942
	-1.49
	-0.35
	-2.37
	-0.373
	-1.04
	-0.352
	-0.53
	-2.12
	-0.409
	-0.486
	-0.755
	-0.565
	-1.08
	-2.17
	-0.583
	-0.826
	-0.444
	-0.44
	-2.77
	-0.554
	-2.89
	-0.58
	-0.417
	-0.694
	-1.76
	-2.36
	-0.413
	-2.99
	-0.687
	-1.04
	-1.22
	-2.18
	-0.772
	-0.645
	-0.565
	-0.372
	-0.696
	-1.14
	-0.35
	-0.414
	-1.14
	-2.28
	-3.22
	-0.771
	-0.506
	-1.03
	-0.507
	-2.56
	-1.05
	-2.51
	-0.639
	-3.13
	-2.1
	-2.48
	-3.35
	-0.358
	-2.81
	-2.6
	-0.622
	-0.975
	-0.534
	-2.44
	-0.447
	-0.561
	-2.9
	-0.421
	-0.592
	-0.459
	-2.81
	-2.89
	-0.348
	-1.01
	-0.484
	-0.929
	-0.631
	-0.355
	-0.443
	-0.397
	-2.66
	-0.376
	-0.481
	-0.495
	-0.597
	-0.801
	-0.54
	-0.411
	-0.777
	-0.582
	-0.586
	-0.738
	-0.72
	-1.32
	-0.333
	-2.87
	-2.57
	-0.951
	-0.403
	-0.998
	-0.616
	-0.646
	-0.658
	-0.84
	-0.419
	-0.544
	-0.655
	-2.97
	-0.662
	-0.482
	-2.9
	-0.329
	-0.57
	-1.19
	-0.42
	-2.94
	-0.576
	-2.88
	-0.344
	-0.644
	-3.14
	-0.453
	-2.36
	-0.532
	-0.53
	-1.05
	-2.09
	-2.71
	-2.25
	-0.969
	-0.615
	-0.582
	-2.1
	-0.496
	-0.368
	-0.357
	-2.97
	-0.39
	-2.85
	-0.328
	-3.22
	-0.34
	-1.06
	-0.652
	-0.31
	-0.391
	-0.561
	-2.45
	-1.26
	-0.744
	-0.828
	-1.16
	-1.5
	-0.381
	-0.378
	-0.648
	-0.418
	-1.19
	-0.655
	-0.398
	-0.684
	-1.2
	-2.52
	-0.532
	-0.547
	-2.76
	-2.98
	-1.01
	-0.386
	-1.28
	-2.89
	-0.467
	-2.95
	-2.32
	-2.9
	-0.676
	-0.902
	-0.305
	-0.361
	-0.665
	-3.13
	-0.458
	-3.14
	-1.82
	-3.06
	-0.489
	-1.03
	-2.12
	-0.327
	-0.452
	-0.471
	-0.359
	-0.32
	-2.84
	-0.72
	-1.86
	-0.389
	-2.78
	-1.2
	-2.27
	-0.408
	-0.692
	-0.587
	-2.53
	-1.45
	-0.407
	-0.368
	-0.741
	-2.84
	-2.79
	-0.511
	-0.461
	-0.838
	-1.06
	-0.448
	-0.353
	-0.817
	-1.63
	-2.91
	-2.9
	-0.345
	-3.21
	-0.408
	-1.33
	-0.416
	-0.651
	-0.455
	-2.11
	-1.17
	-0.663
	-2.9
	-2.43
	-0.318
	-0.331
	-2.35
	-0.407
	-3.08
	-0.552
	-2.7
	-0.85
	-1.35
	-1.23
	-0.813
	-0.585
	-0.565
	-0.563
	-1.82
	-2.91
	-0.455
	-0.459
	-0.653
	-0.97
	-0.35
	-0.549
	-3.22
	-0.468
	-0.429
	-0.519
	-0.585
	-0.404
	-0.859
	-0.533
	-0.309
	-2.65
	-1.05
	-0.565
	-0.698
	-0.431
	-1.56
	-0.745
	-0.474
	-0.543
	-0.482
	-0.32
	-3.03
	-2.02
	-0.995
	-0.503
	-0.398
	-0.577
	-2.96
	-2.03
	-0.317
	-0.32
	-1.38
	-0.48
	-0.439
	-0.516
	-0.456
	-2.26
	-0.738
	-0.364
	-1.44
	-3
	-0.94
	-2.62
	-1.06
	-0.475
	-2.98
	-1.05
	-0.474
	-0.755
	-0.366
	-0.519
	-0.84
	-0.366
	-0.469
	-0.48
	-1.4
	-2.81
	-2.69
	-2.8
	-0.306
	-0.322
	-3.35
	-0.706
	-0.652
	-0.463
	-0.417
	-0.869
	-0.59
	-3.22
	-0.715
	-0.445
	-1.2
	-0.568
	-0.388
	-0.497
	-0.653
	-0.705
	-2.38
	-0.335
	-0.961
	-0.601
	-2.66
	-0.306
	-0.662
	-0.486
	-0.722
	-0.354
	-0.353
	-0.876
	-0.756
	-2.49
	-0.409
	-2.33
	-0.409
	-0.767
	-0.591
	-0.532
	-1.1
	-0.4
	-3.14
	-2.53
	-0.673
	-2.87
	-0.767
	-2.46
	-0.345
	-0.543
	-2.06
	-0.313
	-2.71
	-0.959
	-0.372
	-0.546
	-3.3
	-0.307
	-2.96
	-0.372
	-0.55
	-0.329
	-2.55
	-2.88
	-0.869
	-0.767
	-0.677
	-0.601
	-0.503
	-0.569
	-2.73
	-0.318
	-0.601
	-0.452
	-1.02
	-2.99
	-0.972
	-1.11
	-0.409
	-0.372
	-0.445
	-3
	-0.752
	-0.48
	-0.656
	-0.302
	-0.529
	-2.33
	-1.1
	-2.19
	-0.662
	-1.11
	-2.83
	-0.575
	-2
	-3.24
	-0.479
	-0.797
	-0.387
	-0.548
	-2.33
	-0.47
	-1.24
	-0.873
	-2.62
	-2.8
	-0.944
	-2.45
	-0.362
	-0.316
	-2.91
	-0.976
	-0.56
	-0.497
	-0.369
	-0.598
	-0.778
	-1.97
	-0.421
	-0.339
	-0.873
	-2.26
	-0.856
	-2.62
	-0.356
	-0.373
	-0.662
	-3.23
	-2.21
	-2.57
	-1.35
	-0.863
	-0.917
	-0.324
	-0.696
	-0.372
	-0.899
	-0.316
	-0.581
	-0.541
	-3.06
	-0.558
	-0.374
	-1.09
	-0.641
	-0.728
	-2.96
	-0.834
	-0.419
	-1.22
	-0.664
	-0.484
	-0.867
	-3.11
	-2.86
	-1.01
	-0.561
	-1.02
	-2.31
	-2.9
	-2.75
	-3.04
	-2.17
	-0.324
	-0.831
	-0.392
	-0.4
	-2.94
	-0.415
	-1.06
	-1.56
	-0.688
	-0.474
	-0.6
	-1.01
	-0.695
	-0.911
	-0.8
	-2.33
	-0.566
	-0.35
	-0.505
	-2.67
	-0.719
	-0.929
	-0.389
	-2.3
	-1.02
	-0.992
	-0.646
	-0.365
	-0.638
	-0.337
	-2.44
	-0.909
	-0.808
	-0.328
	-0.335
	-1.01
	-0.474
	-0.472
	-1.11
	-0.763
	-0.982
	-2.39
	-1.25
	-0.973
	-3.35
	-0.395
	-2.18
	-0.318
	-1.34
	-0.951
	-3.03
	-1.84
	-0.76
	-0.377
	-0.733
	-0.431
	-0.888
	-0.458
	-0.415
	-1.05
	-0.548
	-0.903
	-0.786
	-2.71
	-2.37
	-0.405
	-2.76
	-3.29
	-0.324
	-0.52
	-0.568
	-0.419
	-0.545
	-0.464
	-0.771
	-1.28
	-0.348
	-2.33
	-2.62
	-0.37
	-2.47
	-1.98
	-0.34
	-0.307
	-1.16
	-0.455
	-0.551
	-0.367
	-2.45
	-0.686
	-0.638
	-2.2
	-2.74
	-0.387
	-0.417
	-1.13
	-0.765
	-3.09
	-0.943
	-3.12
	-0.539
	-2.81
	-1.48
	-1.09
	-2.66
	-2.47
	-0.46
	-2.99
	-0.593
	-0.753
	-0.367
	-0.546
	-3.48
	-0.305
	-2.46
	-0.563
	-1
	-0.348
	-3.04
	-0.799
	-0.447
	-0.385
	-0.565
	-0.367
	-0.449
	-0.44
	-0.324
	-1.37
	-2.37
	-0.858
	-0.765
	-0.839
	-2.52
	-1.43
	-0.406
	-0.968
	-0.934
	-1.4
	-0.472
	-0.475
	-0.355
	-0.943
	-0.78
	-2.2
	-0.38
	-0.875
	-3.43
	-2.65
	-1.22
	-0.487
	-0.644
	-0.302
	-0.612
	-0.435
	-1.69
	-0.359
	-1.25
	-3.22
	-3.06
	-0.499
	-2.26
	-2.24
	-0.348
	-2.13
	-0.545
	-0.351
	-3.07
	-2.77
	-2.06
	-0.664
	-1.14
	-0.702
	-0.511
	-0.496
	-2.62
	-0.626
	-2.3
	-0.716
	-0.348
	-0.936
	-1.36
	-2.01
	-0.588
	-0.835
	-2.64
	-0.42
	-0.371
	-3.03
	-0.32
	-0.349
	-0.341
	-0.478
	-0.326
	-0.337
	-2.42
	-1.19
	-0.537
	-2.26
	-0.39
	-0.614
	-0.495
	-2.96
	-3.1
	-2.49
	-1.19
	-0.528
	-1.32
	-2.29
	-0.398
	-0.595
	-0.719
	-0.795
	-1.24
	-3.19
	-0.498
	-0.465
	-0.47
	-0.746
	-0.486
	-0.621
	-0.462
	-0.83
	-0.446
	-2.72
	-2.46
	-1.08
	-2.97
	-0.793
	-0.707
	-0.461
	-0.518
	-3.25
	-1.33
	-2.47
	-0.681
	-0.372
	-1.48
	-0.494
	-0.457
	-0.544
	-0.864
	-0.943
	-0.344
	-0.634
	-0.361
	-0.5
	-2.7
	-1.33
	-0.806
	-2.77
	-0.533
	-0.48
	-2.14
	-2.21
	-2.65
	-1.93
	-0.941
	-0.673
	-0.345
	-0.496
	-0.455
	-0.406
	-2.39
	-2.77
	-2.44
	-0.717
	-3.01
	-1.33
	-1.87
	-0.346
	-1.58
	-3.17
	-2.47
	-0.482
	-0.91
	-0.377
	-0.347
	-2.47
	-1.77
	-2.91
	-2.39
	-0.929
	-2.1
	-0.801
	-2.3
	-0.309
	-0.449
	-0.393
	-0.927
	-1.12
	-1.13
	-2.07
	-3.12
	-2.13
	-2.32
	-0.359
	-0.582
	-2.3
	-2.57
	-0.644
	-0.767
	-0.419
	-1.11
	-2.8
	-0.605
	-0.506
	-0.325
	-0.712
	-0.382
	-0.425
	-2.59
	-1.11
	-0.534
	-0.353
	-1.89
	-0.811
	-1.45
	-0.679
	-0.956
	-0.615
	-2.39
	-1.33
	-0.375
	-1.33
	-0.627
	-1.44
	-2.33
	-2.69
	-0.549
	-0.405
	-0.334
	-0.524
	-0.39
	-0.334
	-0.56
	-0.475
	-0.406
	-1.35
	-0.524
	-0.631
	-0.428
	-0.374
	-2.65
	-2.69
	-0.494
	-0.437
	-0.47
	-2.22
	-1.25
	-0.493
	-0.825
	-0.346
	-0.367
	-2.32
	-3.19
	-0.46
	-0.408
	-0.597
	-0.488
	-1.05
	-3.39
	-0.466
	-0.468
	-0.609
	-0.461
	-0.478
	-0.409
	-0.529
	-2.59
	-0.859
	-2.14
	-0.341
	-0.441
	-0.721
	-0.32
	-1.23
	-0.475
	-0.304
	-0.589
	-2.36
	-2.33
	-0.859
	-3.19
	-0.856
	-0.609
	-0.76
	-0.708
	-0.535
	-2.8
	-0.542
	-1.11
	-1.21
	-2.75
	-2.88
	-2.3
	-0.338
	-0.371
	-2.12
	-0.381
	-0.365
	-0.522
	-0.698
	-2.47
	-0.797
	-1.07
	-0.602
	-2.36
	-0.761
	-1.2
	-0.327
	-0.516
	-0.323
	-0.561
	-2.63
	-0.34
	-2.85
	-0.558
	-2.91
	-0.328
	-0.472
	-2.28
	-2.81
	-0.428
	-0.408
	-0.548
	-0.334
	-0.49
	-2.32
	-0.323
	-2.31
	-2.05
	-1.03
	-0.353
	-0.939
	-0.484
	-0.358
	-0.367
	-1.74
	-3.07
	-0.536
	-0.518
	-0.328
	-2.88
	-0.497
	-1.07
	-1.39
	-0.35
	-1.12
	-1.21
	-1.98
	-2.13
	-0.646
	-0.336
	-2.71
	-0.385
	-2.54
	-0.399
	-0.627
	-0.705
	-0.342
	-3.13
	-0.506
	-0.378
	-0.536
	-0.485
	-3.3
	-1.25
	-0.94
	-0.761
	-0.371
	-0.971
	-3.27
	-2.4
	-3.02
	-0.511
	-1.04
	-2.9
	-2.93
	-0.321
	-0.748
	-0.542
	-0.508
	-2.38
	-2.21
	-2.88
	-0.796
	-0.923
	-2.13
	-0.596
	-0.401
	-1.67
	-1.32
	-0.381
	-2.5
	-0.43
	-2.78
	-0.677
	-0.314
	-2.79
	-0.645
	-0.846
	-0.511
	-0.867
	-0.316
	-0.463
	-0.354
	-0.608
	-0.667
	-2.87
	-0.686
	-0.423
	-0.342
	-2.47
	-2.14
	-0.732
	-0.306
	-0.55
	-0.484
	-0.505
	-0.774
	-3.08
	-2.83
	-0.413
	-0.577
	-0.431
	-0.501
	-2.19
	-0.539
	-0.643
	-0.449
	-2.38
	-2.87
	-2.24
	-0.314
	-0.832
	-2.37
	-0.352
	-2.33
	-2.31
	-1.1
	-1.13
	-0.383
	-3.34
	-1.72
	-0.404
	-0.923
	-2.89
	-0.318
	-0.587
	-1.49
	-0.362
	-1.2
	-0.923
	-0.488
	-1.88
	-0.409
	-0.327
	-0.566
	-2.35
	-0.815
	-1.01
	-0.416
	-0.844
	-0.835
	-2.35
	-2.55
	-2.91
	-2.89
	-0.305
	-2.86
	-2.55
	-0.338
	-0.526
	-3.19
	-0.979
	-2.16
	-0.321
	-3.01
	-1.42
	-2.41
	-2.33
	-0.349
	-0.775
	-0.488
	-2.41
	-0.709
	-2.82
	-0.425
	-0.63
	-0.752
	-0.618
	-1.08
	-1.24
	-1.04
	-1.02
	-0.578
	-0.64
	-1.03
	-2.62
	-0.586
	-2.63
	-1.06
	-0.362
	-0.341
	-0.313
	-2.56
	-0.588
	-0.636
	-2.56
	-0.446
	-0.578
	-0.383
	-2.9
	-0.522
	-0.782
	-2.05
	-2.4
	-1.33
	-0.436
	-0.888
	-0.579
	-2.3
	-0.486
	-0.773
	-0.495
	-0.402
	-2.97
	-2.06
	-0.872
	-0.644
	-0.634
	-0.638
	-0.306
	-0.439
	-0.379
	-0.81
	-0.36
	-0.587
	-2.7
	-0.521
	-1.19
	-0.528
	-0.654
	-3.12
	-0.761
	-2.5
	-2.79
	-2.39
	-2.11
	-0.517
	-2.81
	-0.385
	-0.54
	-2.78
	-3.07
	-1.02
	-0.775
	-0.576
	-2.24
	-0.928
	-0.952
	-2.41
	-0.404
	-2.5
	-0.953
	-2.64
	-0.708
	-0.869
	-0.534
	-0.342
	-0.366
	-2.31
	-0.683
	-0.368
	-0.428
	-0.623
	-0.56
	-2.38
	-0.592
	-0.311
	-0.577
	-0.487
	-0.359
	-3.18
	-0.842
	-0.314
	-0.62
	-3.02
	-3.01
	-0.828
	-0.455
	-0.794
	-0.603
	-2.65
	-1.11
	-0.318
	-1.31
	-0.424
	-0.972
	-2.83
	-0.365
	-0.448
	-3.25
	-0.326
	-0.387
	-0.339
	-0.529
	-0.369
	-0.577
	-0.352
	-0.525
	-0.636
	-0.343
	-3.05
	-2.48
	-0.314
	-0.312
	-0.508
	-0.335
	-3.21
	-0.316
	-2.88
	-2.31
	-0.417
	-0.416
	-0.461
	-0.451
	-0.501
	-2.04
	-0.862
	-0.339
	-2.56
	-0.364
	-0.78
	-0.596
	-2.81
	-0.714
	-2.47
	-2.91
	-2.54
	-0.37
	-0.558
	-0.815
	-0.326
	-0.469
	-0.694
	-2.77
	-3.51
	-2.5
	-2.67
	-0.322
	-0.365
	-1.98
	-0.86
	-2.94
	-0.917
	-0.514
	-0.329
	-3.42
	-2.59
	-0.898
	-0.409
	-1.25
	-3.25
	-1.23
	-1.06
	-2.93
	-1.34
	-0.741
	-0.302
	-0.636
	-0.591
	-3.37
	-0.665
	-0.436
	-0.696
	-0.444
	-3.2
	-0.369
	-0.659
	-0.477
	-3.08
	-0.393
	-0.491
	-0.396
	-0.668
	-0.545
	-0.564
	-2.9
	-0.319
	-0.419
	-1.25
	-0.322
	-2.23
	-0.877
	-0.366
	-0.769
	-1.82
	-2.71
	-3.04
	-0.489
	-0.636
	-0.606
	-1.43
	-0.349
	-2.41
	-0.512
	-0.873
	-0.434
	-3.1
	-0.501
	-0.307
	-0.489
	-2.98
	-0.505
	-0.971
	-0.34
	-0.374
	-0.844
	-1.41
	-1.11
	-3.05
	-0.725
	-0.764
	-0.817
	-0.613
	-2.51
	-0.838
	-0.324
	-1.14
	-2.09
	-0.927
	-0.329
	-1.93
	-2.47
	-0.895
	-0.371
	-0.998
	-1.24
	-0.601
	-0.496
	-0.903
	-0.494
	-2.23
	-0.493
	-0.694
	-1.29
	-0.458
	-3.19
	-0.303
	-2.32
	-2.41
	-2.67
	-1.08
	-3.39
	-1.25
	-0.942
	-1.15
	-2.52
	-0.702
	-0.557
	-1.12
	-2.29
	-0.437
	-1.24
	-2.86
	-2.76
	-2.69
	-0.4
	-2.23
	-3.06
	-2.85
	-0.579
	-0.4
	-0.507
	-2.16
	-0.553
	-0.745
	-2.05
	-1.35
	-2.97
	-1.84
	-2.32
	-1.98
	-0.69
	-0.44
	-0.309
	-2.14
	-2.68
	-0.506
	-2.17
	-0.47
	-2.56
	-0.581
	-0.647
	-0.323
	-0.357
	-1.08
	-0.521
	-0.744
	-1.05
	-0.587
	-0.579
	-1.05
	-2.8
	-0.703
	-2.56
	-0.78
	-0.521
	-0.418
	-2.6
	-0.444
	-0.353
	-0.544
	-0.429
	-0.771
	-0.419
	-0.79
	-0.621
	-2.33
	-1.94
	-2.81
	-0.673
	-0.814
	-0.643
	-1
	-1.27
	-0.717
	-0.315
	-0.515
	-2.85
	-0.75
	-1.17
	-0.698
	-2.81
	-2.65
	-2.88
	-2.9
	-0.309
	-0.825
	-0.317
	-1.19
	-0.735
	-1.95
	-0.558
	-0.495
	-0.998
	-0.326
	-2.25
	-0.385
	-0.381
	-2.78
	-0.618
	-0.471
	-2.28
	-0.402
	-2.25
	-0.329
	-0.453
	-0.882
	-0.332
	-0.58
	-0.806
	-1
	-2.38
	-2.88
	-2.17
	-2.8
	-0.36
	-2.45
	-3.03
	-1.07
	-2.9
	-0.325
	-0.829
	-0.686
	-2.71
	-0.367
	-0.308
	-1.96
	-0.362
	-0.483
	-0.592
	-1.99
	-0.355
	-0.525
	-0.477
	-0.886
	-0.524
	-0.618
	-2.28
	-0.376
	-2.08
	-0.588
	-0.566
	-0.337
	-2.23
	-0.528
	-2.27
	-2.39
	-0.706
	-0.573
	-3.21
	-0.618
	-2.21
	-2.42
	-0.347
	-2.67
	-0.324
	-0.447
	-0.568
	-0.705
	-0.387
	-0.879
	-1.54
	-0.732
	-0.518
	-3.46
	-0.716
	-0.469
	-2.65
	-0.938
	-0.393
	-0.4
	-0.668
	-0.39
	-3.31
	-0.768
	-0.527
	-0.555
	-0.442
	-1.33
	-1.21
	-1.8
	-3
	-2.33
	-0.364
	-0.74
	-0.367
	-0.472
	-0.773
	-0.482
	-2.23
	-0.593
	-0.712
	-0.457
	-0.506
	-2.79
	-2.74
	-0.975
	-2.76
	-0.385
	-2.23
	-0.466
	-1.54
	-1.25
	-0.625
	-2.18
	-1.9
	-0.431
	-0.751
	-0.74
	-2.92
	-2.26
	-2.99
	-0.38
	-0.922
	-0.723
	-0.687
	-0.432
	-0.866
	-2.2
	-2.57
	-0.34
	-0.512
	-0.808
	-0.347
	-0.364
	-3.07
	-0.558
	-0.439
	-3.07
	-0.557
	-1.46
	-3.15
	-1
	-0.434
	-3.11
	-0.944
	-3.29
	-2.07
	-0.382
	-2.19
	-0.449
	-0.623
	-0.956
	-0.34
	-0.761
	-0.684
	-0.436
	-3.05
	-0.64
	-1.26
	-0.383
	-2.27
	-1.8
	-2.8
	-2.28
	-0.558
	-0.426
	-2.77
	-1.17
	-0.363
	-0.452
	-2.54
	-2.91
	-2.26
	-0.322
	-0.832
	-1.27
	-2.96
	-0.61
	-0.521
	-3.2
	-0.361
	-0.675
	-0.375
	-1.92
	-0.399
	-1.66
	-2.87
	-0.982
	-0.483
	-3.15
	-2.35
	-0.567
	-0.565
	-0.448
	-0.338
	-0.606
	-0.554
	-2.26
	-0.709
	-0.737
	-2.94
	-0.845
	-0.84
	-0.451
	-0.539
	-0.836
	-1.32
	-0.994
	-0.367
	-0.837
	-0.967
	-1.28
	-0.431
	-0.734
	-2.51
	-0.597
	-0.365
	-1.13
	-0.484
	-0.614
	-0.766
	-0.696
	-0.4
	-0.708
	-2.91
	-0.415
	-2.04
	-2.93
	-0.732
	-0.576
	-1.19
	-0.725
	-2.97
	-0.783
	-0.911
	-2.23
	-2.35
	-0.817
	-0.996
	-0.878
	-0.707
	-0.362
	-0.338
	-0.479
	-0.505
	-2.99
	-0.76
	-0.632
	-0.308
	-0.624
	-0.411
	-2.59
	-0.454
	-0.46
	-2.87
	-0.442
	-2.86
	-0.668
	-0.516
	-0.654
	-0.63
	-2.41
	-0.699
	-2.95
	-0.665
	-0.771
	-0.471
	-0.323
	-0.523
	-0.571
	-0.452
	-0.735
	-2.8
	-2.52
	-0.41
	-0.439
	-1.86
	-2.45
	-0.415
	-0.568
	-2.4
	-3.03
	-2.65
	-2.29
	-0.924
	-0.332
	-0.688
	-0.677
	-0.701
	-0.525
	-2.46
	-2.5
	-3.21
	-0.323
	-2.17
	-1.11
	-2.53
	-3.18
	-0.949
	-1.35
	-0.362
	-0.356
	-0.361
	-1.99
	-0.838
	-2.34
	-3.25
	-0.964
	-2.77
	-2.53
	-2.84
	-2.79
	-0.981
	-0.387
	-0.577
	-2.92
	-0.991
	-0.753
	-0.507
	-0.836
	-0.521
	-2.03
	-1.03
	-2.09
	-0.543
	-0.389
	-2.66
	-1.38
	-0.43
	-0.521
	-0.822
	-2.71
	-0.586
	-0.362
	-2.92
	-2.8
	-2.89
	-0.394
	-0.335
	-0.314
	-2.84
	-0.639
	-2.92
	-0.564
	-0.35
	-0.327
	-2.47
	-0.719
	-0.437
	-0.377
	-0.445
	-1.2
	-2.55
	-0.731
	-0.403
	-0.383
	-0.416
	-0.857
	-2.55
	-0.475
	-2.93
	-3.13
	-2.53
	-2.98
	-3.01
	-0.372
	-1.01
	-0.51
	-2.6
	-0.892
	-1.29
	-3.01
	-2.45
	-0.391
	-2.36
	-2.41
	-1.04
	-0.433
	-2.76
	-3.28
	-1.81
	-0.465
	-0.626
	-0.674
	-0.395
	-0.354
	-0.958
	-2.8
	-2.9
	-0.396
	-3.06
	-0.661
	-0.728
	-0.34
	-0.704
	-3
	-3.16
	-1.11
	-0.895
	-0.918
	-1.37
	-2.61
	-3.05
	-0.74
	-0.551
	-1.09
	-2.36
	-1.05
	-3.06
	-0.894
	-0.592
	-2.43
	-0.528
	-3.03
	-0.311
	-0.611
	-0.604
	-0.582
	-0.739
	-2.36
	-0.662
	-1.59
	-0.612
	-0.382
	-0.306
	-1
	-0.481
	-1.98
	-0.676
	-0.913
	-0.487
	-0.61
	-2.4
	-2.46
	-0.371
	-2.06
	-0.756
	-0.411
	-0.657
	-0.714
	-0.824
	-0.778
	-0.33
	-0.482
	-1.09
	-2.84
	-0.551
	-1.03
	-2.44
	-0.584
	-2.18
	-2.5
	-1.25
	-2.35
	-0.502
	-0.371
	-0.958
	-0.608
	-0.728
	-0.433
	-0.42
	-0.409
	-0.689
	-0.613
	-0.333
	-0.394
	-0.728
	-0.478
	-1.31
	-0.943
	-0.363
	-0.928
	-0.376
	-0.443
	-0.309
	-0.978
	-0.385
	-0.426
	-0.918
	-0.369
	-3.03
	-2.74
	-0.441
	-0.497
	-0.53
	-2.68
	-3.02
	-3.02
	-0.645
	-0.779
	-0.608
	-0.475
	-0.562
	-3.01
	-0.715
	-0.418
	-0.511
	-0.384
	-0.606
	-0.773
	-2.79
	-0.61
	-0.638
	-0.363
	-1.14
	-0.556
	-1.04
	-0.744
	-3.08
	-1.94
	-0.321
	-2.48
	-0.353
	-0.587
	-2.88
	-0.309
	-0.511
	-2.64
	-2.5
	-2.55
	-0.726
	-0.322
	-2.32
	-2.86
	-0.492
	-1.96
	-3.27
	-2.53
	-3.2
	-0.689
	-0.396
	-0.495
	-0.617
	-0.347
	-1.1
	-2.28
	-2.34
	-0.924
	-2.8
	-2.79
	-0.812
	-1.32
	-2.82
	-0.64
	-1.02
	-2.66
	-0.503
	-0.483
	-0.9
	-0.968
	-3.7
	-0.342
	-0.869
	-0.545
	-0.479
	-3.19
	-0.892
	-2.56
	-0.829
	-2.04
	-0.55
	-0.746
	-2.34
	-0.343
	-0.496
	-0.372
	-0.552
	-2.62
	-0.525
	-1.05
	-3.01
	-0.335
	-0.87
	-0.339
	-0.403
	-0.515
	-0.321
	-1.76
	-0.381
	-2.82
	-1.18
	-0.629
	-0.409
	-0.589
	-1.08
	-0.774
	-0.87
	-2.14
	-3.38
	-1.12
	-2.31
	-2.02
	-0.331
	-0.679
	-0.783
	-0.4
	-2.22
	-0.408
	-0.889
	-0.496
	-0.589
	-2.22
	-1.09
	-0.371
	-1.01
	-1.14
	-2.94
	-0.37
	-2.5
	-0.776
	-0.582
	-3.22
	-0.72
	-0.527
	-0.525
	-0.827
	-0.743
	-0.433
	-2.55
	-0.634
	-0.69
	-2.72
	-0.541
	-3.07
	-1.86
	-0.338
	-0.716
	-0.41
	-2.85
	-2.78
	-0.375
	-2.88
	-0.616
	-2.19
	-0.9
	-2.16
	-0.304
	-1.37
	-0.33
	-0.439
	-2.71
	-0.913
	-0.763
	-0.577
	-0.324
	-3.01
	-0.818
	-0.604
	-0.555
	-2.88
	-2.83
	-1
	-0.74
	-0.393
	-0.942
	-0.897
	-2.29
	-0.34
	-0.792
	-0.714
	-0.305
	-2.28
	-0.309
	-0.415
	-3.17
	-1.99
	-0.378
	-3.19
	-0.389
	-0.567
	-2.7
	-1.16
	-2.36
	-1.98
	-0.976
	-1.03
	-0.791
	-2.99
	-0.43
	-0.444
	-0.458
	-2.41
	-0.453
	-0.916
	-0.463
	-3.24
	-2.56
	-3.02
	-0.435
	-0.494
	-0.636
	-1.22
	-0.975
	-2.56
	-0.564
	-0.62
	-0.332
	-2.87
	-1.2
	-0.383
	-0.456
	-0.311
	-2.58
	-2.06
	-0.334
	-2.41
	-0.476
	-0.542
	-3.17
	-0.413
	-0.316
	-1.51
	-0.853
	-0.452
	-3.12
	-0.437
	-0.96
	-2.9
	-0.396
	-1.31
	-2.91
	-0.379
	-2.79
	-2.09
	-0.357
	-0.365
	-2.26
	-0.333
	-2.91
	-0.363
	-0.336
	-2.89
	-0.534
	-0.64
	-0.659
	-2.98
	-0.41
	-0.819
	-2.79
	-0.833
	-0.484
	-0.464
	-2.74
	-1.6
	-0.531
	-1.02
	-2.36
	-1.14
	-0.561
	-0.418
	-0.584
	-3.48
	-0.949
	-0.454
	-1.95
	-0.332
	-3.06
	-1.9
	-0.686
	-0.328
	-2
	-0.343
	-0.43
	-0.525
	-2.32
	-0.942
	-0.764
	-0.327
	-0.374
	-0.619
	-0.927
	-0.618
	-0.486
	-0.648
	-0.354
	-0.39
	-0.734
	-2.23
	-1.11
	-0.765
	-0.577
	-2.23
	-1.29
	-2.67
	-0.965
	-2.62
	-0.438
	-2.08
	-0.331
	-0.57
	-0.337
	-0.345
	-2.34
	-2.35
	-3
	-0.538
	-2.91
	-0.453
	-2.49
	-0.459
	-0.304
	-0.329
	-2.64
	-0.599
	-0.325
	-2.77
	-0.552
	-2.71
	-0.305
	-0.311
	-0.712
	-2.07
	-0.653
	-2.14
	-0.504
	-2.29
	-0.482
	-0.591
	-0.855
	-2.66
	-0.463
	-0.519
	-0.338
	-0.939
	-1.44
	-3.11
	-1
	-0.343
	-1.28
	-0.566
	-2.14
	-0.302
	-0.466
	-0.906
	-0.554
	-0.387
	-1.44
	-0.819
	-3.16
	-0.665
	-0.622
	-0.7
	-0.337
	-0.62
	-0.324
	-0.417
	-2.85
	-0.794
	-0.503
	-0.813
	-2.99
	-0.424
	-2.64
	-2.39
	-0.678
	-2.27
	-3.05
	-1.82
	-2.52
	-0.588
	-0.738
	-2.51
	-0.746
	-0.307
	-0.411
	-2.16
	-0.984
	-3.11
	-0.372
	-0.509
	-0.851
	-0.711
	-0.434
	-0.517
	-0.361
	-3.03
	-2
	-0.448
	-2.56
	-3.14
	-0.642
	-0.406
	-0.506
	-2.58
	-0.305
	-2.57
	-3.1
	-0.729
	-1.19
	-2.9
	-0.471
	-1.29
	-1.05
	-0.775
	-3.24
	-0.538
	-0.331
	-3.05
	-2.4
	-0.444
	-0.356
	-0.648
	-0.303
	-1.1
	-0.487
	-1.63
	-0.37
	-0.435
	-0.371
	-0.43
	-0.601
	-0.322
	-3.08
	-2.69
	-0.415
	-0.584
	-2.35
	-0.855
	-2.19
	-0.369
	-0.793
	-0.979
	-2.85
	-2.22
	-0.322
	-0.369
	-0.728
	-0.469
	-2.55
	-2.47
	-1.07
	-1.05
	-0.745
	-3.06
	-0.804
	-0.516
	-3.16
	-0.478
	-0.679
	-0.95
	-0.41
	-0.746
	-2.4
	-0.692
	-0.38
	-0.575
	-2.99
	-1.19
	-0.351
	-1.34
	-0.969
	-3.37
	-2.48
	-0.833
	-0.548
	-2.74
	-0.566
	-0.706
	-0.473
	-3.04
	-0.455
	-0.873
	-0.342
	-2.93
	-0.676
	-0.867
	-2.52
	-0.801
	-1.96
	-0.418
	-0.387
	-2.65
	-0.483
	-0.488
	-0.454
	-0.862
	-2.4
	-2.99
	-0.564
	-0.555
	-1.12
	-0.321
	-0.697
	-0.661
	-0.425
	-0.763
	-1.02
	-0.375
	-0.683
	-1.66
	-2.3
	-2.31
	-0.845
	-2.42
	-2.75
	-0.648
	-3.03
	-2.39
	-3.09
	-0.463
	-2.51
	-0.563
	-0.391
	-0.461
	-0.577
	-0.647
	-2.56
	-0.41
	-2.55
	-2.05
	-0.711
	-0.51
	-0.68
	-0.404
	-2.99
	-2.83
	-1.64
	-1.09
	-1.16
	-0.712
	-2.94
	-2.91
	-0.302
	-0.702
	-1.2
	-1.47
	-2.21
	-1.08
	-0.452
	-2.21
	-1.24
	-2.01
	-0.304
	-0.44
	-0.671
	-0.507
	-0.309
	-0.533
	-2.37
	-0.463
	-0.746
	-0.648
	-0.499
	-2.64
	-0.464
	-1.19
	-0.613
	-0.772
	-0.565
	-0.859
	-0.55
	-0.885
	-2.41
	-0.427
	-2.85
	-1.22
	-0.88
	-0.852
	-1.69
	-0.49
	-2.74
	-0.717
	-2.45
	-0.302
	-0.358
	-2.39
	-0.467
	-0.309
	-0.966
	-0.718
	-1.08
	-1.7
	-0.507
	-0.718
	-0.38
	-3.08
	-2.9
	-0.62
	-0.367
	-0.964
	-3.11
	-2.26
	-2.6
	-1.11
	-0.56
	-2.35
	-2.96
	-0.55
	-0.843
	-0.391
	-0.565
	-3.2
	-0.436
	-2.99
	-2.57
	-0.38
	-0.456
	-0.775
	-0.575
	-2.77
	-0.347
	-0.438
	-0.445
	-2.2
	-0.393
	-1.47
	-0.909
	-0.341
	-0.914
	-0.977
	-0.431
	-1.37
	-1.1
	-0.426
	-2.27
	-0.721
	-0.923
	-2.84
	-0.748
	-2.14
	-0.374
	-0.374
	-0.632
	-0.883
	-0.307
	-0.642
	-0.309
	-3.03
	-0.381
	-1.22
	-1.22
	-0.458
	-0.853
	-0.378
	-0.349
	-0.437
	-1.83
	-0.729
	-0.906
	-2.39
	-0.568
	-0.528
	-2.03
	-0.44
	-2.66
	-0.659
	-0.549
	-0.412
	-0.783
	-2.33
	-1.27
	-1.46
	-2.03
	-0.46
	-0.428
	-0.691
	-2.04
	-1.15
	-1.38
	-0.373
	-2.47
	-0.863
	-0.377
	-0.499
	-0.357
	-1.63
	-0.308
	-0.346
	-2.84
	-0.745
	-0.736
	-0.374
	-0.895
	-2.23
	-0.434
	-0.47
	-0.481
	-0.578
	-0.396
	-0.481
	-0.721
	-0.634
	-2.55
	-2.85
	-0.408
	-0.525
	-1.62
	-2.49
	-0.572
	-0.697
	-3.18
	-0.566
	-3.05
	-0.363
	-0.339
	-0.746
	-1.05
	-0.556
	-1.41
	-0.437
	-0.467
	-0.748
	-1.05
	-2.32
	-0.377
	-1.02
	-0.764
	-0.58
	-0.872
	-2.86
	-0.871
	-0.772
	-0.392
	-0.683
	-2.77
	-0.787
	-1.21
	-0.875
	-0.761
	-0.451
	-0.547
	-0.415
	-0.528
	-3.15
	-0.739
	-1.98
	-3.02
	-0.733
	-2.46
	-0.371
	-0.784
	-1.97
	-0.737
	-2.25
	-0.378
	-0.394
	-0.864
	-0.358
	-0.582
	-0.322
	-0.348
	-2.93
	-0.569
	-1.16
	-0.706
	-2.8
	-0.539
	-0.505
	-2.2
	-0.6
	-2.66
	-0.374
	-2.8
	-2.54
	-0.488
	-2.72
	-0.955
	-1.4
	-3.11
	-0.908
	-0.366
	-2.21
	-0.428
	-0.545
	-0.391
	-0.471
	-2.84
	-0.42
	-1.53
	-1.08
	-2.4
	-3.14
	-0.435
	-0.66
	-0.405
	-0.332
	-2.78
	-0.432
	-0.461
	-0.56
	-0.308
	-0.621
	-0.306
	-0.783
	-0.387
	-1.59
	-0.355
	-0.506
	-0.449
	-0.536
	-0.767
	-0.825
	-0.385
	-2.9
	-0.683
	-0.452
	-0.585
	-0.617
	-2.59
	-0.48
	-2.71
	-0.715
	-0.891
	-0.381
	-0.487
	-0.475
	-0.396
	-0.447
	-0.866
	-2.43
	-0.51
	-3.13
	-2.25
	-0.434
	-0.32
	-0.445
	-0.971
	-0.8
	-0.65
	-1.4
	-3.1
	-0.815
	-2.61
	-0.589
	-3.04
	-0.599
	-0.758
	-0.494
	-0.522
	-0.549
	-0.475
	-0.436
	-0.675
	-2.65
	-0.338
	-0.659
	-0.52
	-0.577
	-0.52
	-0.66
	-0.341
	-0.469
	-0.617
	-0.43
	-2.17
	-3.06
	-0.648
	-0.63
	-0.509
	-0.685
	-0.607
	-2.73
	-1.08
	-0.334
	-0.636
	-2.15
	-1.11
	-0.331
	-2.21
	-0.368
	-0.584
	-2.56
	-2.96
	-0.365
	-0.528
	-2.85
	-0.322
	-2.72
	-0.836
	-2.3
	-0.349
	-0.433
	-0.952
	-0.312
	-2.61
	-0.382
	-0.852
	-2.93
	-3.27
	-2.31
	-2.8
	-0.323
	-0.939
	-0.563
	-0.329
	-1.01
	-1.18
	-2.99
	-1.07
	-2.04
	-0.356
	-2.63
	-2.44
	-2.22
	-0.358
	-2.54
	-0.743
	-0.354
	-0.393
	-3.18
	-0.443
	-0.4
	-0.777
	-0.933
	-1.65
	-0.386
	-1.1
	-2.37
	-2.31
	-3.05
	-1.26
	-2.59
	-0.786
	-0.488
	-0.774
	-2.39
	-2.63
	-1.86
	-0.334
	-0.392
	-0.389
	-2.34
	-0.423
	-0.333
	-0.364
	-2.62
	-0.36
	-1.15
	-0.527
	-0.738
	-0.754
	-0.487
	-0.64
	-3.1
	-0.336
	-0.728
	-0.42
	-0.377
	-0.719
	-0.389
	-2.82
	-0.833
	-3.05
	-2.9
	-2.2
	-2.84
	-0.485
	-0.462
	-2.8
	-0.865
	-3
	-0.585
	-1.07
	-0.635
	-0.976
	-1.05
	-0.505
	-2.69
	-0.637
	-0.964
	-0.317
	-0.341
	-0.559
	-2.71
	-2.02
	-2.41
	-3.08
	-0.453
	-0.346
	-3.14
	-0.351
	-0.583
	-2.57
	-0.77
	-2.78
	-2.03
	-0.437
	-2.03
	-0.864
	-0.356
	-0.562
	-0.47
	-0.428
	-0.363
	-1.25
	-3.18
	-1.23
	-0.434
	-0.343
	-0.578
	-0.511
	-0.416
	-0.351
	-0.42
	-0.45
	-1.07
	-2.9
	-0.438
	-2.31
	-0.66
	-0.77
	-0.824
	-0.471
	-0.467
	-0.372
	-1.89
	-2.96
	-0.312
	-0.325
	-2.89
	-0.706
	-1.11
	-3.02
	-2.25
	-0.452
	-0.312
	-2.45
	-0.758
	-0.318
	-0.717
	-0.905
	-0.932
	-2.73
	-0.639
	-0.363
	-1.07
	-0.314
	-0.501
	-0.846
	-3.1
	-0.53
	-1.39
	-0.948
	-0.592
	-0.79
	-0.943
	-0.641
	-1.07
	-1.13
	-0.97
	-0.63
	-2.78
	-3.01
	-0.607
	-0.368
	-3.22
	-0.378
	-0.479
	-0.566
	-0.367
	-2.48
	-0.382
	-0.905
	-0.831
	-1.22
	-0.369
	-0.773
	-0.503
	-2.89
	-0.384
	-0.633
	-2.45
	-0.439
	-0.383
	-0.342
	-2.65
	-3.05
	-0.602
	-0.754
	-0.515
	-0.883
	-0.408
	-1.29
	-2.57
	-2.7
	-0.416
	-0.309
	-0.596
	-0.539
	-0.583
	-0.38
	-2.2
	-0.65
	-1.18
	-3.09
	-0.798
	-0.498
	-1.05
	-0.376
	-2.31
	-2.28
	-0.302
	-0.414
	-2.73
	-2.82
	-1.06
	-2.4
	-3.11
	-0.461
	-2.98
	-0.489
	-0.392
	-0.751
	-0.83
	-2.33
	-1.3
	-2.4
	-2.73
	-0.535
	-0.786
	-0.465
	-0.619
	-1.32
	-0.56
	-0.415
	-0.38
	-0.483
	-2.71
	-0.966
	-0.399
	-0.847
	-0.432
	-0.494
	-3.06
	-2.66
	-3.11
	-0.398
	-0.541
	-2.72
	-0.573
	-2.5
	-2.36
	-2.31
	-0.856
	-0.801
	-2.24
	-0.491
	-2.97
	-2.9
	-0.316
	-2.31
	-1.16
	-2.96
	-1.39
	-1.43
	-0.431
	-0.522
	-0.547
	-2.38
	-1.2
	-2.2
	-1.99
	-1.21
	-0.304
	-0.945
	-0.48
	-0.861
	-0.541
	-0.748
	-2.57
	-2.19
	-2.73
	-0.624
	-2.93
	-1.82
	-0.316
	-0.434
	-0.553
	-0.603
	-0.375
	-0.584
	-2.55
	-0.428
	-3.33
	-0.551
	-2.2
	-0.549
	-2.66
	-0.632
	-3.29
	-2.63
	-0.767
	-1.07
	-0.754
	-0.982
	-0.353
	-1.07
	-0.526
	-0.443
	-0.444
	-0.566
	-2.7
	-1.07
	-2.42
	-3.03
	-0.469
	-0.447
	-0.328
	-1.61
	-0.694
	-0.306
	-0.352
	-0.536
	-0.339
	-0.99
	-0.762
	-0.788
	-0.321
	-0.886
	-0.643
	-1.15
	-0.364
	-0.447
	-2.29
	-2.73
	-2.69
	-2.62
	-0.52
	-0.528
	-1.27
	-0.933
	-0.599
	-2.67
	-0.471
	-0.592
	-1.07
	-1.01
	-0.486
	-0.417
	-2.58
	-2.14
	-0.375
	-2.78
	-0.413
	-0.637
	-0.722
	-0.595
	-3.02
	-0.682
	-0.683
	-3.14
	-3.01
	-2.59
	-0.372
	-1.56
	-0.602
	-1.08
	-0.672
	-0.515
	-0.312
	-0.766
	-2.44
	-0.501
	-2.34
	-0.593
	-0.336
	-0.713
	-2.29
	-0.428
	-3.06
	-0.574
	-0.609
	-3.05
	-0.531
	-0.504
	-0.595
	-0.313
	-0.381
	-0.603
	-1.15
	-2.77
	-2.42
	-0.421
	-0.545
	-1.03
	-2.97
	-0.518
	-0.401
	-0.428
	-0.528
	-1.01
	-0.567
	-0.505
	-2.64
	-0.623
	-0.303
	-1.45
	-0.583
	-1.37
	-1.39
	-0.371
	-0.319
	-0.701
	-0.41
	-2.99
	-0.538
	-0.542
	-2.44
	-0.429
	-1.58
	-1.01
	-0.876
	-0.484
	-2.85
	-2.39
	-0.799
	-0.435
	-0.598
	-1.1
	-0.397
	-0.472
	-0.376
	-2.66
	-2.5
	-2.7
	-0.643
	-0.359
	-1.65
	-2.35
	-0.366
	-0.458
	-2.82
	-2.28
	-2.38
	-1.21
	-0.341
	-0.509
	-0.549
	-0.639
	-0.737
	-2.71
	-2.72
	-2.84
	-0.915
	-3.3
	-2.73
	-0.318
	-0.437
	-0.497
	-1.11
	-0.516
	-2.74
	-0.791
	-0.384
	-0.37
	-0.383
	-2.6
	-0.504
	-1.02
	-2.79
	-2.93
	-2.36
	-2.18
	-2.41
	-0.355
	-0.452
	-0.356
	-2.13
	-1.66
	-2.42
	-1.88
	-1.25
	-0.589
	-1.59
	-0.363
	-0.324
	-2.94
	-1.03
	-3.23
	-0.348
	-2.03
	-0.431
	-2.09
	-0.381
	-0.32
	-0.42
	-0.361
	-0.894
	-0.509
	-0.337
	-0.342
	-0.919
	-3.19
	-0.364
	-0.449
	-0.99
	-0.331
	-1.99
	-2.51
	-0.555
	-0.488
	-0.371
	-2.58
	-0.694
	-0.441
	-0.324
	-3.31
	-0.639
	-0.364
	-2.77
	-2.25
	-2.31
	-2.76
	-2.33
	-0.394
	-2.95
	-0.388
	-0.426
	-0.527
	-0.304
	-3.37
	-2.34
	-0.785
	-0.73
	-0.378
	-3.14
	-2.68
	-3.17
	-0.491
	-2.71
	-0.739
	-0.551
	-0.33
	-1.04
	-2.53
	-1.45
	-0.722
	-0.53
	-0.417
	-3.03
	-0.345
	-0.451
	-0.508
	-2.64
	-0.426
	-0.326
	-2.91
	-2.97
	-2.89
	-0.61
	-1.01
	-0.532
	-2.8
	-0.673
	-0.378
	-0.309
	-0.464
	-2.39
	-1.26
	-0.414
	-0.5
	-0.806
	-0.883
	-0.32
	-1.04
	-2.69
	-0.472
	-2.39
	-0.901
	-0.64
	-2.96
	-0.535
	-1.02
	-3.12
	-0.333
	-0.327
	-2.21
	-0.523
	-3.16
	-2.22
	-0.668
	-1.21
	-2.88
	-1.02
	-2.27
	-2.39
	-0.459
	-0.457
	-0.76
	-0.612
	-1.22
	-0.503
	-0.506
	-0.544
	-2.28
	-0.398
	-0.369
	-0.764
	-1.01
	-0.727
	-0.544
	-1.14
	-2.49
	-0.378
	-0.339
	-0.479
	-0.454
	-0.574
	-0.809
	-2.68
	-0.419
	-3.06
	-0.933
	-2.31
	-0.671
	-0.308
	-2.73
	-0.443
	-2.17
	-0.566
	-2.49
	-0.532
	-0.751
	-1.34
	-2.69
	-0.521
	-0.988
	-0.571
	-3.14
	-3.11
	-0.979
	-0.419
	-0.56
	-0.75
	-0.718
	-2.38
	-1.09
	-0.369
	-0.71
	-0.411
	-0.543
	-2.62
	-0.626
	-0.815
	-0.406
	-3.26
	-0.952
	-0.728
	-0.329
	-3.07
	-0.513
	-1
	-3.28
	-1.23
	-0.564
	-2.34
	-0.873
	-0.334
	-0.312
	-1.39
	-0.368
	-0.356
	-0.505
	-2.71
	-0.428
	-0.886
	-2.83
	-3.24
	-0.938
	-0.675
	-0.733
	-3.08
	-0.393
	-0.396
	-0.595
	-1.12
	-2.79
	-1.64
	-3.33
	-1.25
	-0.948
	-0.705
	-3.04
	-2.75
	-0.54
	-2.11
	-0.436
	-0.545
	-2.9
	-0.365
	-2.89
	-0.572
	-0.676
	-0.379
	-0.606
	-1.08
	-2.5
	-0.402
	-1.4
	-0.519
	-0.588
	-1.08
	-0.755
	-0.439
	-0.692
	-3.15
	-0.623
	-0.774
	-0.828
	-3.29
	-0.677
	-0.339
	-0.56
	-2.18
	-1.16
	-0.315
	-0.461
	-0.337
	-0.665
	-0.322
	-0.718
	-2.38
	-2.47
	-1.29
	-0.342
	-2.81
	-1.18
	-3.28
	-2.87
	-2.98
	-1.01
	-0.356
	-2.73
	-0.893
	-3.04
	-1.11
	-0.528
	-0.808
	-0.321
	-0.752
	-1.71
	-1.6
	-0.381
	-2.46
	-2.91
	-0.967
	-1.8
	-0.842
	-0.385
	-3.37
	-2.49
	-0.853
	-0.55
	-0.455
	-0.729
	-0.325
	-0.473
	-0.425
	-0.46
	-0.447
	-0.333
	-0.796
	-0.652
	-2.44
	-2.8
	-0.876
	-0.478
	-0.616
	-1.37
	-0.872
	-0.832
	-2.98
	-2.39
	-2.8
	-0.381
	-2.96
	-0.549
	-0.352
	-0.315
	-1.08
	-1.06
	-0.739
	-0.344
	-1.26
	-0.323
	-0.623
	-0.424
	-3.11
	-0.729
	-0.833
	-0.461
	-2.4
	-0.554
	-0.561
	-1.07
	-0.636
	-2.91
	-1.23
	-0.393
	-0.419
	-2.98
	-3.33
	-3.39
	-1.02
	-0.391
	-0.716
	-0.476
	-3.01
	-0.844
	-0.444
	-0.668
	-0.341
	-2.44
	-1.14
	-0.598
	-0.394
	-2.7
	-0.773
	-0.673
	-2.65
	-2.42
	-0.486
	-0.368
	-0.498
	-0.801
	-0.593
	-0.547
	-2.23
	-0.664
	-0.556
	-1.14
	-0.343
	-0.84
	-2.64
	-0.599
	-0.628
	-0.546
	-0.385
	-2.59
	-1.11
	-3.05
	-2.53
	-0.624
	-0.403
	-2.85
	-0.759
	-0.912
	-0.388
	-0.584
	-0.495
	-3.12
	-2.54
	-2.94
	-0.374
	-0.746
	-0.473
	-0.817
	-1.99
	-3.19
	-2.69
	-2.75
	-0.759
	-0.425
	-0.323
	-0.477
	-2.04
	-0.928
	-2.8
	-0.595
	-0.809
	-0.763
	-3.11
	-0.33
	-0.52
	-2.51
	-3.13
	-0.663
	-0.31
	-2.74
	-0.519
	-0.309
	-0.734
	-0.315
	-0.766
	-0.468
	-0.792
	-2.26
	-0.319
	-0.375
	-0.406
	-0.508
	-2.95
	-1.21
	-0.858
	-2.49
	-0.74
	-2.79
	-2.64
	-0.578
	-0.45
	-2.58
	-0.573
	-0.305
	-2.91
	-0.457
	-0.427
	-2.67
	-0.316
	-0.793
	-2.82
	-0.592
	-0.959
	-1.32
	-0.33
	-0.38
	-3.27
	-0.355
	-2.44
	-1.41
	-2.6
	-3
	-0.576
	-0.312
	-3.15
	-0.347
	-2.8
	-2.5
	-0.348
	-0.354
	-0.317
	-0.359
	-2.6
	-1.18
	-0.937
	-2.35
	-0.766
	-1.23
	-0.45
	-0.312
	-0.405
	-2.95
	-0.714
	-0.328
	-2.52
	-2.26
	-0.357
	-1.47
	-0.626
	-0.5
	-1.53
	-1.17
	-0.496
	-2.96
	-0.495
	-0.491
	-0.345
	-2.32
	-0.632
	-2.91
	-0.985
	-0.806
	-2.42
	-1.1
	-3.12
	-0.343
	-0.671
	-0.33
	-2.87
	-0.506
	-0.821
	-1.93
	-2.34
	-3.52
	-2.98
	-0.467
	-2.63
	-0.49
	-0.352
	-1.54
	-0.4
	-3.07
	-0.698
	-1.76
	-0.79
	-2.16
	-0.498
	-0.64
	-3.17
	-1.78
	-1.99
	-0.805
	-0.437
	-0.442
	-0.727
	-0.416
	-0.65
	-1.07
	-2.5
	-2.83
	-0.366
	-0.675
	-2.92
	-0.448
	-2.52
	-0.687
	-0.327
	-0.402
	-0.352
	-0.329
	-0.956
	-2.12
	-3.08
	-0.503
	-0.366
	-0.327
	-1.25
	-0.554
	-0.483
	-0.467
	-2.53
	-2.85
	-0.638
	-0.902
	-0.597
	-0.597
	-0.68
	-2.96
	-0.612
	-1.01
	-3.17
	-0.474
	-0.351
	-2.95
	-2.65
	-0.888
	-0.663
	-0.325
	-3.2
	-2.27
	-2.68
	-2.38
	-0.803
	-0.746
	-0.841
	-2.37
	-0.601
	-0.53
	-0.39
	-0.39
	-3.32
	-0.604
	-2.41
	-0.371
	-0.378
	-0.944
	-0.395
	-1.99
	-0.438
	-0.337
	-2.08
	-0.896
	-0.712
	-1.83
	-0.519
	-0.914
	-0.348
	-0.411
	-0.675
	-0.5
	-0.508
	-0.39
	-1.26
	-0.308
	-0.574
	-2.83
	-0.744
	-2.13
	-0.493
	-2.2
	-0.386
	-2.88
	-0.328
	-0.579
	-0.875
	-0.372
	-1.52
	-0.846
	-0.612
	-1.28
	-0.494
	-0.321
	-0.498
	-0.36
	-0.814
	-0.723
	-0.992
	-0.522
	-2.71
	-0.319
	-2.92
	-0.841
	-0.446
	-2.98
	-2.49
	-0.475
	-0.967
	-0.971
	-0.5
	-0.663
	-2.4
	-0.858
	-0.586
	-0.325
	-2.21
	-0.311
	-0.467
	-0.491
	-2.91
	-2.84
	-0.402
	-0.476
	-2.79
	-0.525
	-1.1
	-0.376
	-0.84
	-0.649
	-0.454
	-2.3
	-0.314
	-2.31
	-1.12
	-2.42
	-1.41
	-0.508
	-0.329
	-2.98
	-0.399
	-1.52
	-0.537
	-0.327
	-0.826
	-2.39
	-0.985
	-0.983
	-0.332
	-2.49
	-0.316
	-2.76
	-2.63
	-0.4
	-1.42
	-0.446
	-0.562
	-0.361
	-2.7
	-1.17
	-3.12
	-0.454
	-3.01
	-0.534
	-0.531
	-0.437
	-1.09
	-0.692
	-0.647
	-0.608
	-0.414
	-0.469
	-0.362
	-0.418
	-0.424
	-0.67
	-0.31
	-2.78
	-1.02
	-2.77
	-3.07
	-2.97
	-0.356
	-0.394
	-0.405
	-0.803
	-2.96
	-2.96
	-2.36
	-2.93
	-0.372
	-2.46
	-2.52
	-1.38
	-0.587
	-3.14
	-0.32
	-0.448
	-2.73
	-2.2
	-3.13
	-0.381
	-0.321
	-0.407
	-2.5
	-2.74
	-0.976
	-0.917
	-0.342
	-2.86
	-0.369
	-0.495
	-0.631
	-2.93
	-2.99
	-0.485
	-2.25
	-1.04
	-0.676
	-2.08
	-2.29
	-0.319
	-0.412
	-0.326
	-2.31
	-0.461
	-1.99
	-0.443
	-3.15
	-2.86
	-0.448
	-2.5
	-1.05
	-2.43
	-0.481
	-2.27
	-0.741
	-2.55
	-1.2
	-0.415
	-1.69
	-2.7
	-3.42
	-3.04
	-0.665
	-0.485
	-0.347
	-2.63
	-0.568
	-2.78
	-0.35
	-2.54
	-0.312
	-0.511
	-0.652
	-0.961
	-2.25
	-0.329
	-2.79
	-0.886
	-0.463
	-0.892
	-0.347
	-0.597
	-2.41
	-0.471
	-3.38
	-2.44
	-0.674
	-2.27
	-0.406
	-2.7
	-1.56
	-0.427
	-3.35
	-0.528
	-0.533
	-1.01
	-0.346
	-0.535
	-1.65
	-0.522
	-0.8
	-1.43
	-0.352
	-0.662
	-0.369
	-0.928
	-3.25
	-2.82
	-0.602
	-2.93
	-2.94
	-0.372
	-0.598
	-2.67
	-1.13
	-0.488
	-0.505
	-0.341
	-3.36
	-2.29
	-2.44
	-0.365
	-0.621
	-0.334
	-2.79
	-0.722
	-0.458
	-3.17
	-0.844
	-2.73
	-0.327
	-0.411
	-0.352
	-2.41
	-0.475
	-0.32
	-2.56
	-0.397
	-2.3
	-0.545
	-0.793
	-0.574
	-0.768
	-2.3
	-0.646
	-0.454
	-0.406
	-1.31
	-0.427
	-1.4
	-0.394
	-0.799
	-0.725
	-0.495
	-0.36
	-1.49
	-0.305
	-0.898
	-0.784
	-0.388
	-1.13
	-0.324
	-0.432
	-0.369
	-2.83
	-0.694
	-2.94
	-0.305
	-0.397
	-0.63
	-0.395
	-0.36
	-0.949
	-0.411
	-0.382
	-0.485
	-1.06
	-0.638
	-0.347
	-0.688
	-0.391
	-0.541
	-0.456
	-2.79
	-1
	-0.523
	-0.654
	-0.445
	-2.24
	-2.45
	-0.315
	-0.347
	-0.652
	-2.24
	-0.861
	-0.328
	-3.23
	-0.706
	-2.29
	-2.48
	-0.469
	-0.5
	-0.899
	-0.854
	-0.916
	-2.56
	-2.66
	-0.688
	-3.04
	-0.525
	-1.49
	-1.97
	-0.46
	-0.362
	-2.3
	-2.84
	-0.485
	-0.506
	-0.644
	-0.501
	-2.94
	-0.353
	-2.19
	-3.04
	-0.584
	-0.444
	-0.776
	-0.48
	-0.539
	-0.365
	-0.599
	-0.996
	-0.444
	-0.673
	-1.37
	-0.542
	-3.21
	-1.33
	-0.562
	-1.41
	-0.935
	-0.568
	-0.477
	-2.96
	-0.524
	-2.11
	-2.48
	-0.402
	-0.326
	-0.604
	-0.518
	-2.46
	-0.745
	-1.03
	-2.65
	-0.344
	-0.836
	-1.14
	-0.352
	-0.519
	-0.711
	-0.818
	-0.488
	-0.467
	-0.843
	-2.71
	-0.391
	-2.76
	-0.413
	-0.942
	-0.473
	-0.449
	-0.375
	-0.557
	-1.08
	-2.64
	-0.845
	-0.33
	-0.988
	-0.472
	-0.333
	-0.41
	-2.62
	-0.892
	-2.86
	-0.94
	-0.448
	-0.416
	-0.468
	-0.825
	-0.478
	-3.19
	-2.87
	-1.08
	-0.789
	-1.8
	-0.504
	-0.851
	-0.391
	-0.449
	-2.79
	-3.27
	-0.393
	-2.17
	-2.95
	-0.854
	-3.02
	-0.363
	-0.575
	-1.13
	-2.05
	-2.88
	-0.711
	-0.321
	-0.559
	-1.3
	-0.737
	-1
	-0.624
	-0.335
	-1.3
	-0.372
	-0.811
	-0.339
	-2.67
	-0.834
	-0.55
	-3.23
	-1.08
	-2.02
	-0.64
	-2.32
	-0.631
	-0.334
	-0.328
	-0.816
	-0.48
	-0.965
	-2.23
	-2.99
	-0.843
	-0.668
	-0.682
	-1.04
	-0.758
	-0.799
	-0.538
	-1.99
	-3.22
	-1.77
	-2.29
	-2.34
	-0.306
	-3.12
	-0.437
	-3.52
	-0.802
	-2.57
	-2.92
	-2.4
	-0.325
	-0.33
	-0.663
	-0.581
	-0.753
	-0.383
	-0.389
	-0.542
	-2.48
	-2.28
	-0.378
	-0.934
	-1.04
	-0.458
	-3.1
	-0.573
	-2.79
	-2.58
	-0.508
	-0.328
	-0.513
	-3.47
	-1.12
	-0.51
	-0.355
	-0.622
	-0.65
	-1.09
	-0.475
	-0.543
	-1.14
	-0.786
	-1.68
	-0.532
	-0.316
	-2.54
	-0.424
	-0.528
	-0.638
	-0.864
	-2.19
	-0.476
	-0.312
	-0.362
	-0.343
	-0.484
	-0.331
	-0.342
	-2.58
	-0.591
	-0.699
	-0.398
	-0.501
	-2.71
	-3.02
	-0.638
	-3.05
	-0.763
	-1.21
	-0.697
	-2.79
	-0.998
	-0.611
	-0.391
	-0.786
	-1.39
	-1.15
	-0.31
	-1.51
	-0.382
	-0.746
	-3.14
	-2.39
	-2.3
	-0.507
	-0.566
	-0.633
	-0.962
	-0.532
	-0.96
	-2.68
	-0.379
	-0.698
	-1.31
	-2.15
	-2.86
	-3.15
	-0.724
	-0.612
	-1.32
	-0.511
	-0.851
	-0.322
	-0.316
	-0.429
	-0.356
	-0.517
	-0.511
	-0.715
	-2.26
	-0.647
	-1.17
	-0.487
	-2.67
	-0.583
	-0.366
	-0.306
	-0.626
	-0.391
	-2.31
	-1.99
	-0.619
	-0.384
	-2.99
	-0.891
	-0.491
	-0.401
	-0.517
	-0.557
	-0.81
	-0.334
	-0.38
	-3.08
	-2.71
	-2.71
	-0.451
	-0.816
	-2.21
	-0.492
	-2.63
	-1.62
	-2.07
	-2.79
	-0.662
	-1.17
	-0.564
	-3.2
	-0.546
	-2.72
	-1.16
	-0.476
	-0.55
	-0.613
	-0.739
	-0.889
	-0.832
	-2.69
	-0.584
	-0.764
	-2.21
	-0.988
	-1.21
	-3.2
	-0.401
	-0.439
	-0.46
	-2.76
	-0.751
	-1.29
	-0.644
	-0.56
	-2.96
	-0.327
	-1.18
	-2.75
	-2.53
	-2.78
	-0.405
	-0.74
	-0.434
	-2.54
	-2.68
	-0.48
	-0.541
	-0.834
	-0.344
	-0.58
	-0.655
	-0.335
	-3.29
	-3.07
	-0.515
	-0.493
	-0.724
	-0.463
	-2.42
	-0.513
	-2.68
	-0.563
	-0.656
	-2.91
	-0.566
	-0.527
	-0.741
	-0.818
	-0.864
	-0.582
	-2.45
	-2.11
	-0.505
	-3.39
	-2.39
	-0.812
	-0.418
	-2.18
	-1.13
	-0.812
	-0.5
	-1.53
	-0.447
	-0.699
	-0.304
	-2.45
	-0.505
	-0.334
	-0.644
	-0.421
	-0.998
	-2.68
	-3.02
	-0.329
	-2.93
	-2.44
	-2.75
	-0.517
	-2.97
	-3.13
	-2.39
	-2.3
	-0.999
	-3.28
	-1.37
	-0.923
	-0.435
	-0.453
	-0.353
	-0.625
	-2.93
	-0.76
	-0.565
	-0.475
	-2.11
	-0.303
	-0.676
	-0.509
	-0.317
	-0.566
	-0.435
	-0.504
	-0.846
	-0.347
	-0.489
	-3.04
	-1.31
	-3.11
	-2.76
	-0.9
	-0.416
	-0.66
	-0.533
	-0.761
	-1.26
	-0.374
	-0.386
	-0.392
	-0.372
	-3.35
	-2.65
	-0.319
	-0.828
	-0.407
	-2.71
	-0.895
	-0.976
	-2.64
	-0.718
	-0.644
	-0.972
	-3.1
	-0.6
	-3.05
	-2.13
	-0.433
	-0.582
	-0.375
	-3.32
	-1.17
	-0.523
	-0.664
	-1.08
	-0.946
	-0.334
	-2.61
	-0.651
	-1.49
	-1.31
	-2.54
	-2.93
	-0.828
	-1.36
	-0.788
	-2.87
	-0.602
	-1.27
	-2.94
	-1.23
	-0.804
	-0.417
	-0.868
	-0.408
	-3.21
	-1.18
	-0.362
	-1.27
	-0.35
	-0.762
	-1.56
	-0.491
	-0.76
	-0.821
	-2.82
	-0.851
	-1.06
	-0.574
	-0.372
	-1.09
	-3.49
	-3.09
	-1.08
	-0.59
	-1.01
	-1.47
	-0.527
	-2.46
	-0.501
	-3.14
	-0.327
	-0.739
	-0.767
	-0.737
	-2.67
	-0.918
	-1.04
	-0.469
	-2.52
	-0.596
	-2.68
	-0.848
	-0.384
	-0.453
	-0.361
	-0.317
	-0.966
	-1.13
	-0.598
	-0.441
	-0.317
	-0.462
	-0.91
	-0.379
	-0.949
	-2.71
	-2.36
	-0.321
	-0.319
	-2.57
	-0.366
	-2.85
	-2.48
	-2.95
	-0.745
	-2.46
	-0.436
	-0.915
	-0.952
	-0.385
	-3
	-0.737
	-0.838
	-2.03
	-0.841
	-0.36
	-0.642
	-0.49
	-0.402
	-0.46
	-0.56
	-0.897
	-0.381
	-0.583
	-0.68
	-0.87
	-1.39
	-0.556
	-2.24
	-0.395
	-0.311
	-3.12
	-2.37
	-2.21
	-2.52
	-0.503
	-2.01
	-1.92
	-0.387
	-2.13
	-0.939
	-2.75
	-0.36
	-0.543
	-2.71
	-3.2
	-0.844
	-2.37
	-0.343
	-2.65
	-0.354
	-0.506
	-0.759
	-0.574
	-0.949
	-0.368
	-3.1
	-0.428
	-1.92
	-2.01
	-1.14
	-0.431
	-0.314
	-2.82
	-0.322
	-2.94
	-0.923
	-0.974
	-0.504
	-0.453
	-0.637
	-0.738
	-0.755
	-3.05
	-1.67
	-1.07
	-0.554
	-0.827
	-1.06
	-0.476
	-2.61
	-0.357
	-0.363
	-2.76
	-0.72
	-0.569
	-0.565
	-0.725
	-3.17
	-0.649
	-0.33
	-2.61
	-0.552
	-1.25
	-3.02
	-0.403
	-0.516
	-2.02
	-2.14
	-0.815
	-0.957
	-0.957
	-0.407
	-2.47
	-0.317
	-0.813
	-0.819
	-1.9
	-0.417
	-0.348
	-0.514
	-0.948
	-0.347
	-0.49
	-3.24
	-0.469
	-0.334
	-0.883
	-0.712
	-0.367
	-0.593
	-0.44
	-0.645
	-0.547
	-0.326
	-0.693
	-0.377
	-2.29
	-0.978
	-0.466
	-0.459
	-2.5
	-0.356
	-2.88
	-0.718
	-3.04
	-0.358
	-0.445
	-0.876
	-0.376
	-0.902
	-0.882
	-0.412
	-0.783
	-2.43
	-0.544
	-2.69
	-0.608
	-0.472
	-0.721
	-0.313
	-0.484
	-0.785
	-2.99
	-2.71
	-0.79
	-3.21
	-3.07
	-0.409
	-0.868
	-0.662
	-3.13
	-0.539
	-2.55
	-2.77
	-3.4
	-0.351
	-0.375
	-3.13
	-0.406
	-0.558
	-0.994
	-0.639
	-0.598
	-0.384
	-1.26
	-0.474
	-2.08
	-2.47
	-2.36
	-0.59
	-1.31
	-0.42
	-2.51
	-0.721
	-0.594
	-2.41
	-2.28
	-0.876
	-0.375
	-0.608
	-0.667
	-0.757
	-0.663
	-0.888
	-3.02
	-1.88
	-2.44
	-0.339
	-0.422
	-1.01
	-2.66
	-0.893
	-0.627
	-0.338
	-2.42
	-0.304
	-0.505
	-2.57
	-3.47
	-3.29
	-0.371
	-2.29
	-2.46
	-0.577
	-2.34
	-1.14
	-0.398
	-1.1
	-0.658
	-0.599
	-0.558
	-2.82
	-0.824
	-0.403
	-0.491
	-0.314
	-2.67
	-0.38
	-0.418
	-0.623
	-0.888
	-0.579
	-0.636
	-0.314
	-2.47
	-0.383
	-0.307
	-1.16
	-3.06
	-0.891
	-3.42
	-0.456
	-0.607
	-3
	-2.59
	-0.567
	-0.444
	-2.47
	-2.29
	-0.389
	-0.56
	-1.13
	-0.35
	-0.757
	-0.444
	-2.87
	-0.773
	-0.821
	-1.92
	-2.83
	-2.97
	-2.07
	-3.34
	-2.77
	-1.44
	-2.85
	-0.302
	-0.555
	-1.59
	-0.607
	-0.352
	-0.646
	-2.47
	-1.42
	-2.35
	-2.57
	-2.71
	-0.311
	-1.89
	-0.75
	-2.73
	-0.943
	-0.414
	-0.883
	-2.93
	-3.1
	-0.875
	-2.64
	-3.01
	-0.704
	-1.05
	-0.463
	-0.436
	-0.624
	-0.32
	-0.847
	-2.82
	-0.551
	-0.73
	-0.844
	-0.397
	-1.08
	-0.349
	-2.43
	-0.323
	-1.21
	-2.73
	-0.534
	-0.472
	-2.81
	-3.06
	-0.671
	-0.351
	-0.575
	-0.437
	-1.18
	-0.415
	-0.616
	-0.553
	-0.519
	-0.758
	-2.57
	-0.814
	-1.24
	-2.33
	-0.313
	-2.76
	-0.41
	-0.594
	-0.558
	-1.24
	-0.713
	-2.58
	-0.405
	-0.349
	-1.07
	-0.468
	-0.558
	-0.504
	-0.43
	-3.16
	-3.24
	-2.67
	-0.357
	-2.86
	-0.392
	-0.531
	-2.47
	-2.31
	-1.43
	-0.776
	-2.91
	-2.95
	-0.322
	-0.546
	-0.426
	-0.543
	-0.442
	-2.95
	-2.39
	-0.667
	-0.366
	-0.348
	-2.94
	-0.36
	-0.504
	-1.96
	-0.383
	-2.74
	-2.92
	-0.617
	-0.977
	-0.342
	-1.39
	-1.03
	-2.73
	-1.96
	-0.829
	-1.87
	-0.615
	-0.323
	-0.553
	-3.22
	-0.41
	-2.99
	-0.334
	-0.477
	-1.01
	-2.78
	-2.2
	-1.14
	-0.369
	-0.858
	-0.477
	-2.53
	-0.614
	-0.744
	-1.09
	-2.69
	-3.41
	-1.12
	-0.567
	-0.44
	-1.14
	-1.26
	-0.422
	-0.441
	-0.576
	-0.766
	-1.12
	-0.456
	-0.363
	-2.98
	-0.822
	-0.638
	-0.593
	-0.661
	-3.54
	-3.5
	-0.41
	-2.12
	-2.39
	-0.451
	-0.683
	-0.399
	-0.531
	-0.493
	-0.446
	-1.02
	-2.67
	-0.566
	-0.41
	-0.634
	-0.957
	-0.382
	-0.744
	-2.23
	-0.605
	-0.687
	-1.31
	-2.23
	-0.536
	-0.351
	-1.36
	-0.662
	-1.54
	-0.934
	-0.345
	-1.03
	-0.382
	-0.575
	-2.7
	-2.19
	-1.54
	-1.97
	-0.506
	-0.546
	-2.68
	-3.03
	-0.597
	-0.593
	-1.03
	-0.311
	-2.51
	-2.67
	-1.87
	-0.338
	-3.23
	-0.316
	-3.06
	-0.984
	-0.614
	-1.28
	-0.819
	-0.553
	-0.471
	-2.65
	-0.475
	-2.7
	-1.28
	-0.599
	-0.313
	-2.57
	-0.545
	-0.874
	-3.06
	-2.6
	-0.515
	-0.693
	-0.67
	-2.67
	-0.319
	-0.448
	-0.556
	-0.78
	-0.713
	-0.404
	-1.14
	-0.622
	-1.06
	-0.574
	-0.371
	-2.9
	-0.324
	-1.88
	-2.62
	-0.396
	-0.491
	-3.06
	-2.35
	-1.2
	-0.838
	-2.33
	-0.652
	-2.47
	-2.88
	-1.28
	-0.985
	-0.697
	-1.44
	-0.359
	-0.325
	-0.318
	-0.919
	-0.961
	-0.546
	-0.32
	-0.334
	-1.94
	-1.44
	-0.724
	-0.658
	-0.777
	-2.49
	-0.358
	-0.933
	-0.493
	-2.76
	-3.16
	-1.85
	-0.927
	-0.568
	-0.325
	-2.91
	-3.12
	-0.472
	-0.667
	-0.659
	-1.28
	-2.46
	-0.328
	-0.307
	-0.731
	-2.93
	-0.37
	-0.366
	-0.817
	-0.87
	-0.412
	-0.864
	-0.704
	-0.382
	-2.29
	-2.65
	-2
	-1.09
	-2.42
	-0.636
	-0.307
	-0.338
	-0.315
	-0.353
	-2.84
	-2.77
	-0.605
	-1.07
	-0.484
	-0.481
	-0.325
	-0.498
	-0.73
	-1.17
	-2.19
	-2.12
	-0.545
	-0.55
	-0.662
	-0.466
	-2.37
	-1.98
	-0.744
	-1.15
	-0.453
	-0.483
	-0.545
	-0.632
	-1.27
	-0.626
	-0.878
	-0.628
	-3.2
	-0.343
	-1.04
	-0.723
	-0.46
	-3.27
	-1.03
	-0.723
	-0.639
	-1.19
	-2.65
	-0.48
	-0.611
	-1.04
	-2.34
	-2.72
	-2.84
	-2.65
	-0.483
	-0.303
	-0.366
	-0.865
	-2.6
	-0.454
	-0.426
	-0.407
	-0.897
	-0.894
	-0.365
	-0.333
	-0.789
	-0.783
	-2.73
	-2.15
	-2.45
	-1.02
	-0.643
	-0.391
	-0.383
	-3.28
	-2.89
	-0.598
	-0.688
	-0.797
	-1.1
	-0.494
	-2.36
	-0.486
	-0.717
	-2.38
	-0.363
	-1.09
	-2.74
	-2.42
	-0.576
	-0.379
	-2.75
	-0.516
	-0.836
	-2.57
	-0.638
	-0.31
	-3.21
	-3.23
	-0.567
	-3.01
	-0.413
	-2.23
	-0.55
	-3.07
	-0.815
	-0.337
	-3.15
	-0.371
	-2.27
	-0.65
	-0.488
	-2.07
	-0.8
	-3.09
	-0.584
	-0.681
	-2.76
	-0.763
	-0.553
	-2.39
	-1.2
	-1.02
	-0.632
	-0.73
	-0.446
	-0.354
	-2.48
	-0.628
	-1.04
	-3.44
	-0.328
	-0.363
	-0.681
	-0.334
	-0.597
	-1.45
	-0.754
	-1.26
	-1.27
	-2.5
	-0.317
	-3.01
	-3.28
	-0.31
	-0.308
	-0.758
	-1.19
	-0.849
	-0.792
	-2.02
	-0.309
	-0.443
	-3.08
	-0.336
	-0.444
	-0.732
	-3.3
	-2.36
	-0.386
	-0.793
	-0.362
	-0.358
	-2.92
	-0.324
	-0.782
	-0.869
	-0.31
	-0.638
	-2.71
	-0.366
	-2.1
	-0.35
	-2.62
	-0.623
	-0.432
	-1.01
	-0.419
	-0.625
	-0.523
	-3.16
	-0.608
	-0.452
	-0.414
	-3.1
	-0.312
	-2.76
	-0.586
	-0.902
	-0.949
	-0.335
	-1.08
	-2.78
	-2.8
	-2.85
	-0.423
	-0.479
	-1.14
	-0.389
	-1.99
	-1.29
	-0.339
	-0.472
	-0.5
	-2.09
	-1.32
	-0.587
	-0.845
	-3
	-1.16
	-0.669
	-0.412
	-2.25
	-0.33
	-2.97
	-3.14
	-0.695
	-3.11
	-0.622
	-0.478
	-0.38
	-0.911
	-0.395
	-0.606
	-3.09
	-0.408
	-0.387
	-0.435
	-1.92
	-2.89
	-0.716
	-2.11
	-0.805
	-0.502
	-2.66
	-0.335
	-2.62
	-0.341
	-2.87
	-0.952
	-0.35
	-2.42
	-0.406
	-0.454
	-0.852
	-1.78
	-0.759
	-0.412
	-1
	-0.43
	-0.42
	-0.77
	-0.32
	-0.36
	-0.694
	-0.884
	-1.78
	-2.91
	-3.21
	-0.4
	-0.417
	-2.95
	-0.361
	-0.52
	-0.353
	-0.371
	-0.824
	-0.492
	-0.629
	-1.23
	-0.974
	-0.461
	-0.47
	-0.334
	-0.41
	-0.602
	-0.52
	-0.687
	-0.402
	-0.816
	-0.485
	-2.47
	-2.81
	-0.554
	-0.36
	-0.397
	-0.503
	-0.446
	-0.946
	-0.634
	-2.77
	-2.79
	-0.764
	-2.05
	-1.31
	-0.319
	-0.315
	-0.785
	-2.93
	-0.709
	-1.67
	-0.356
	-3.3
	-3.27
	-1.12
	-1.09
	-0.504
	-1.22
	-0.451
	-0.344
	-2.78
	-0.697
	-2.3
	-0.478
	-1.9
	-0.513
	-0.518
	-0.909
	-0.355
	-0.526
	-2.55
	-2.16
	-1.93
	-0.458
	-0.689
	-2.39
	-0.549
	-0.478
	-0.483
	-0.977
	-0.547
	-3.21
	-0.338
	-0.718
	-3.12
	-1.96
	-1.02
	-0.513
	-0.364
	-0.479
	-0.392
	-1.13
	-0.965
	-3
	-0.406
	-0.333
	-0.675
	-2.68
	-0.409
	-0.393
	-0.807
	-3.18
	-2.5
	-0.482
	-0.961
	-0.814
	-2
	-0.854
	-0.624
	-0.61
	-0.47
	-0.469
	-1.05
	-1.18
	-2.26
	-0.444
	-1.09
	-0.63
	-2.19
	-1.91
	-0.365
	-3.29
	-3.18
	-1.15
	-2.61
	-0.31
	-0.395
	-0.335
	-0.901
	-0.516
	-0.693
	-2.84
	-2.76
	-1.11
	-0.591
	-0.507
	-2.58
	-0.32
	-0.539
	-0.335
	-0.331
	-3.51
	-0.351
	-0.713
	-1.11
	-0.34
	-0.565
	-0.58
	-1
	-0.907
	-2.83
	-0.73
	-2.42
	-2.59
	-2.93
	-2.9
	-1.17
	-2.84
	-0.451
	-0.535
	-0.425
	-2.72
	-0.502
	-0.348
	-0.444
	-0.91
	-1.21
	-0.537
	-0.702
	-0.509
	-2.77
	-0.376
	-0.725
	-2.55
	-0.358
	-0.359
	-0.924
	-1.03
	-2.76
	-2.64
	-0.677
	-0.571
	-2.38
	-2.82
	-1.32
	-0.323
	-0.374
	-0.822
	-0.363
	-0.571
	-0.412
	-0.562
	-0.919
	-0.896
	-1.66
	-0.574
	-0.5
	-0.318
	-1.16
	-0.767
	-0.443
	-1.18
	-0.836
	-2.43
	-0.763
	-2.66
	-0.556
	-0.391
	-2.46
	-0.577
	-0.36
	-0.395
	-2.56
	-0.387
	-0.498
	-0.375
	-1.61
	-0.456
	-1.33
	-1.21
	-0.715
	-3.11
	-1.1
	-0.657
	-0.821
	-2.38
	-1.04
	-0.52
	-0.601
	-0.814
	-3.27
	-0.494
	-0.335
	-0.738
	-0.536
	-2.39
	-0.615
	-0.867
	-0.876
	-0.371
	-0.406
	-2.32
	-2.93
	-1.28
	-1.58
	-0.338
	-0.506
	-2.41
	-0.651
	-0.372
	-0.45
	-0.772
	-0.398
	-2
	-0.399
	-2.27
	-0.634
	-0.774
	-0.334
	-2.7
	-2.97
	-3.3
	-0.807
	-0.86
	-2.77
	-0.563
	-0.308
	-0.415
	-0.33
	-3.34
	-0.325
	-0.46
	-0.35
	-0.43
	-0.819
	-2.28
	-2.52
	-2.23
	-0.815
	-0.405
	-2.05
	-0.355
	-2.38
	-2.32
	-0.601
	-2.89
	-1.15
	-2.23
	-2.21
	-2.44
	-0.849
	-3.03
	-0.664
	-0.515
	-0.606
	-3.02
	-2.25
	-0.421
	-2.62
	-0.705
	-0.796
	-3
	-2.39
	-2.75
	-2.76
	-0.366
	-2.47
	-2.5
	-0.949
	-0.654
	-0.312
	-2.06
	-0.443
	-0.642
	-0.491
	-1.23
	-0.337
	-2.36
	-2.91
	-0.35
	-1.6
	-2.4
	-0.471
	-0.471
	-0.312
	-3.1
	-0.709
	-0.388
	-0.394
	-2.24
	-2.62
	-1.45
	-0.979
	-0.524
	-0.376
	-1.21
	-2.95
	-0.682
	-3.04
	-0.682
	-0.428
	-2.92
	-0.392
	-0.528
	-0.546
	-2.8
	-2.6
	-1.07
	-2.31
	-3.35
	-0.474
	-2.55
	-1.21
	-0.997
	-0.598
	-2.64
	-2.55
	-0.821
	-0.762
	-0.367
	-3.34
	-1.16
	-3.01
	-0.6
	-2.92
	-0.57
	-0.659
	-1.16
	-2.33
	-0.945
	-1.44
	-0.359
	-0.481
	-2.68
	-0.355
	-0.343
	-0.577
	-0.33
	-0.587
	-0.333
	-0.618
	-0.385
	-1.02
	-0.33
	-0.409
	-3.39
	-0.469
	-1.81
	-2.26
	-0.577
	-2.2
	-0.718
	-0.423
	-2.93
	-2.97
	-0.456
	-1.28
	-0.799
	-0.771
	-0.536
	-0.399
	-2.68
	-0.838
	-0.604
	-2.53
	-0.817
	-0.902
	-0.642
	-2.2
	-1.07
	-0.685
	-2.71
	-0.517
	-0.6
	-2.88
	-0.981
	-0.342
	-0.744
	-2.84
	-0.321
	-0.476
	-1.98
	-2.01
	-2.36
	-2.6
	-0.886
	-0.521
	-0.785
	-0.663
	-0.624
	-2.85
	-0.402
	-0.83
	-0.351
	-0.644
	-0.803
	-0.392
	-2.03
	-2.93
	-0.333
	-0.391
	-1.8
	-0.327
	-2.81
	-2.99
	-2.18
	-1.88
	-0.408
	-3.12
	-2.2
	-1.06
	-0.803
	-2.87
	-0.847
	-0.374
	-0.655
	-0.678
	-0.515
	-2.77
	-2.9
	-0.338
	-1.09
	-1.98
	-0.452
	-1.51
	-0.601
	-2.88
	-2.93
	-0.473
	-0.71
	-0.751
	-0.607
	-0.303
	-0.925
	-0.334
	-0.308
	-0.43
	-1.32
	-0.839
	-0.34
	-0.342
	-0.343
	-0.549
	-2.77
	-1.02
	-3.04
	-2.69
	-0.36
	-0.521
	-0.953
	-3.11
	-0.942
	-2.56
	-0.362
	-0.386
	-0.406
	-0.343
	-0.371
	-2.75
	-0.543
	-0.341
	-2.36
	-0.376
	-3.51
	-0.422
	-1.24
	-3.14
	-0.84
	-0.367
	-0.564
	-3.07
	-0.624
	-2.96
	-0.364
	-0.889
	-1.32
	-1.08
	-0.735
	-0.965
	-1.95
	-2.54
	-0.354
	-0.779
	-0.595
	-1.13
	-2.89
	-0.608
	-0.462
	-0.736
	-0.38
	-3.01
	-0.829
	-2.78
	-0.813
	-0.694
	-0.51
	-2.86
	-0.591
	-0.597
	-0.433
	-0.367
	-0.423
	-0.956
	-0.538
	-3.17
	-0.302
	-2.02
	-0.593
	-2.36
	-0.513
	-0.919
	-0.416
	-2.49
	-2.55
	-3.05
	-2.44
	-0.343
	-0.333
	-0.82
	-0.467
	-2.73
	-0.695
	-2.15
	-0.589
	-2.88
	-2.12
	-0.359
	-0.388
	-2.18
	-0.575
	-0.75
	-0.644
	-0.499
	-1.26
	-2.91
	-2.91
	-0.706
	-0.794
	-0.404
	-0.515
	-0.414
	-0.549
	-0.452
	-0.622
	-0.944
	-2.56
	-0.392
	-0.347
	-1.13
	-3.25
	-0.794
	-0.394
	-0.466
	-0.312
	-0.348
	-2.6
	-0.553
	-1.27
	-2.61
	-0.547
	-0.876
	-0.555
	-2.65
	-2.76
	-0.328
	-0.402
	-0.478
	-0.618
	-0.498
	-0.541
	-0.885
	-0.564
	-0.351
	-0.721
	-0.454
	-0.944
	-2.77
	-0.345
	-0.718
	-2.18
	-2.45
	-0.514
	-0.588
	-0.688
	-0.441
	-2.86
	-2.83
	-3.14
	-0.324
	-0.914
	-0.808
	-2.43
	-0.399
	-1.78
	-1.12
	-0.357
	-0.614
	-0.602
	-3.27
	-0.61
	-0.437
	-0.388
	-0.415
	-3.49
	-3.04
	-0.679
	-2.16
	-0.553
	-0.457
	-0.385
	-2.51
	-2.63
	-2.52
	-0.707
	-2.27
	-0.682
	-1.05
	-1.06
	-0.496
	-3.2
	-0.382
	-0.45
	-0.841
	-0.412
	-3.24
	-0.312
	-2.01
	-2.87
	-0.739
	-2.47
	-0.887
	-0.407
	-0.525
	-0.819
	-0.811
	-1.82
	-0.418
	-2.9
	-0.352
	-0.302
	-0.717
	-0.683
	-3.29
	-2.84
	-0.525
	-0.859
	-0.849
	-3.05
	-0.321
	-2.71
	-2.93
	-2.75
	-0.878
	-0.645
	-3.04
	-2.88
	-0.594
	-0.375
	-0.494
	-2.79
	-0.842
	-3.2
	-0.483
	-0.651
	-2.8
	-2.86
	-0.53
	-0.697
	-3.28
	-0.588
	-1.27
	-0.487
	-0.396
	-0.861
	-0.694
	-0.909
	-3
	-0.482
	-1.07
	-2.79
	-3
	-0.34
	-2.7
	-0.417
	-2.32
	-3.25
	-0.899
	-2.79
	-2.56
	-3.11
	-0.307
	-0.42
	-0.62
	-0.571
	-2.62
	-2.87
	-1.16
	-0.62
	-0.512
	-1.83
	-0.981
	-3.09
	-0.905
	-0.367
	-1.02
	-0.324
	-1.32
	-0.329
	-2.57
	-2.49
	-0.756
	-0.763
	-0.578
	-0.735
	-0.413
	-2.05
	-0.314
	-0.311
	-0.444
	-0.351
	-2.18
	-0.899
	-2.75
	-2.85
	-0.683
	-0.459
	-0.545
	-1.4
	-2.85
	-0.632
	-2.5
	-0.394
	-0.457
	-0.462
	-0.651
	-2.79
	-1.08
	-2.07
	-0.435
	-0.314
	-2.6
	-0.687
	-2.77
	-0.643
	-0.578
	-0.367
	-2.5
	-2.91
	-1.23
	-2.13
	-0.405
	-2.01
	-0.371
	-0.53
	-0.61
	-0.585
	-2.25
	-0.557
	-2.73
	-2.54
	-2.78
	-1.03
	-0.544
	-0.918
	-0.343
	-0.508
	-2.66
	-0.433
	-0.455
	-1.16
	-0.436
	-0.588
	-0.495
	-2.27
	-0.989
	-0.369
	-0.63
	-0.399
	-0.393
	-0.482
	-3.22
	-0.373
	-0.841
	-0.369
	-0.318
	-2.65
	-0.962
	-0.321
	-2.83
	-0.363
	-2.45
	-0.81
	-0.951
	-0.558
	-0.336
	-3.09
	-0.605
	-0.336
	-1
	-0.719
	-3.02
	-0.589
	-0.417
	-1.19
	-0.439
	-0.878
	-0.808
	-0.783
	-0.45
	-0.577
	-0.557
	-0.544
	-0.449
	-0.519
	-0.737
	-3.19
	-0.714
	-0.906
	-2.62
	-0.629
	-0.696
	-0.546
	-2.5
	-0.866
	-1.9
	-0.656
	-0.307
	-0.47
	-0.338
	-1.21
	-0.496
	-0.751
	-0.994
	-1.21
	-0.452
	-0.502
	-2.93
	-0.441
	-2.78
	-0.704
	-0.671
	-0.381
	-0.879
	-0.611
	-0.877
	-0.442
	-0.309
	-0.937
	-2.52
	-0.494
	-0.637
	-0.537
	-0.848
	-0.525
	-2.57
	-0.322
	-0.369
	-0.459
	-0.537
	-3.23
	-0.596
	-0.391
	-0.315
	-3.09
	-0.631
	-0.436
	-0.355
	-0.376
	-2.72
	-0.442
	-0.525
	-0.441
	-0.612
	-0.577
	-0.85
	-0.35
	-2.87
	-2.51
	-0.692
	-0.371
	-0.348
	-0.496
	-1.71
	-2.72
	-2.56
	-0.674
	-0.353
	-0.503
	-0.782
	-0.502
	-1.16
	-0.639
	-0.983
	-1.03
	-2.65
	-2.83
	-2.23
	-0.481
	-0.533
	-0.707
	-0.372
	-0.629
	-3.28
	-1.1
	-0.398
	-0.501
	-0.935
	-3.06
	-2.39
	-2.75
	-0.371
	-1.63
	-2.7
	-0.57
	-2.84
	-0.381
	-0.859
	-2.86
	-0.331
	-3.1
	-0.623
	-0.526
	-2.2
	-0.365
	-0.784
	-0.436
	-3.28
	-0.313
	-0.385
	-0.656
	-0.728
	-0.592
	-0.432
	-2.96
	-0.436
	-0.309
	-0.572
	-0.938
	-3.42
	-2.84
	-0.318
	-0.668
	-0.584
	-0.843
	-0.479
	-0.96
	-2.72
	-0.459
	-0.734
	-0.497
	-0.386
	-0.391
	-0.433
	-0.891
	-0.476
	-3.05
	-0.375
	-0.367
	-0.344
	-2.78
	-0.6
	-1
	-0.522
	-1.15
	-0.498
	-0.443
	-0.951
	-2.35
	-0.638
	-2.34
	-0.603
	-0.62
	-0.457
	-0.871
	-1.14
	-0.319
	-0.407
	-1.02
	-0.477
	-0.668
	-0.428
	-0.367
	-1.18
	-2.07
	-2.66
	-0.741
	-0.469
	-0.324
	-0.918
	-2.26
	-0.699
	-0.392
	-0.475
	-2.09
	-3.07
	-2.02
	-2.82
	-0.861
	-3.1
	-2.28
	-0.56
	-0.585
	-0.377
	-2.27
	-2.67
	-2.9
	-0.585
	-0.488
	-0.371
	-2.19
	-2.92
	-0.538
	-0.332
	-1.27
	-0.834
	-2.29
	-0.418
	-2.81
	-3.01
	-3.14
	-2.73
	-0.655
	-1.03
	-0.516
	-1.03
	-0.39
	-0.305
	-0.583
	-0.92
	-3.59
	-2.69
	-0.599
	-0.321
	-0.927
	-3.01
	-0.868
	-1.11
	-0.933
	-0.647
	-0.673
	-0.397
	-0.629
	-2.18
	-0.546
	-2.81
	-0.416
	-2.49
	-0.415
	-0.894
	-0.461
	-0.935
	-2.2
	-0.521
	-2.82
	-0.389
	-2.99
	-2.56
	-0.502
	-0.367
	-0.926
	-0.549
	-0.799
	-2.82
	-0.349
	-1.12
	-0.467
	-2.51
	-2.16
	-0.345
	-2.75
	-0.33
	-0.362
	-2.22
	-0.578
	-2.76
	-2.72
	-0.38
	-2.78
	-0.645
	-0.335
	-0.455
	-2.97
	-0.864
	-0.367
	-0.381
	-0.4
	-1.09
	-1.39
	-0.364
	-0.498
	-2.19
	-1.87
	-2.78
	-2.31
	-0.324
	-0.557
	-1.9
	-0.472
	-2.62
	-0.345
	-0.578
	-2.94
	-2.94
	-0.519
	-0.751
	-1.05
	-0.66
	-2.12
	-0.305
	-3.07
	-0.514
	-1.12
	-1.89
	-0.666
	-0.445
	-2.47
	-0.985
	-0.739
	-0.57
	-1.08
	-0.817
	-0.731
	-1.17
	-0.363
	-0.711
	-0.653
	-0.483
	-1.92
	-0.344
	-2.88
	-0.427
	-0.514
	-0.81
	-0.833
	-0.518
	-0.839
	-0.594
	-0.451
	-0.686
	-0.726
	-0.454
	-0.944
	-0.427
	-2.32
	-1.06
	-0.863
	-0.321
	-0.706
	-0.674
	-2.84
	-1.84
	-2.64
	-2.54
	-0.394
	-0.393
	-0.514
	-0.601
	-2.34
	-2.98
	-0.914
	-1.21
	-0.52
	-0.318
	-0.842
	-2.36
	-2.49
	-2.63
	-0.384
	-0.859
	-2.86
	-0.482
	-2.72
	-0.625
	-0.312
	-0.754
	-1.77
	-2.21
	-3.16
	-1.07
	-0.711
	-2.35
	-1.02
	-0.749
	-0.595
	-0.504
	-0.658
	-0.359
	-2.86
	-2.42
	-0.864
	-3.14
	-0.368
	-0.788
	-0.384
	-0.703
	-0.528
	-1.89
	-0.831
	-0.894
	-1.04
	-0.452
	-0.319
	-0.67
	-2.71
	-2.36
	-0.554
	-0.342
	-0.414
	-0.481
	-0.377
	-0.345
	-0.457
	-0.765
	-0.475
	-2.44
	-0.596
	-2.33
	-0.647
	-0.394
	-0.304
	-0.367
	-0.716
	-0.511
	-0.663
	-2.82
	-0.812
	-2.42
	-0.645
	-0.463
	-0.536
	-0.535
	-2.18
	-0.646
	-1.64
	-2.96
	-0.638
	-1.21
	-0.36
	-2.62
	-0.466
	-0.644
	-0.322
	-0.514
	-0.732
	-1.02
	-3.15
	-2.44
	-0.973
	-0.588
	-1.21
	-0.771
	-2.9
	-0.56
	-3.26
	-0.594
	-0.737
	-2.63
	-0.975
	-0.993
	-0.872
	-1.3
	-0.72
	-0.843
	-0.838
	-0.317
	-1.94
	-0.472
	-0.922
	-3.12
	-1.04
	-1.09
	-0.548
	-2.9
	-1.39
	-0.483
	-2.93
	-0.622
	-3.45
	-0.542
	-0.791
	-0.958
	-0.434
	-0.329
	-0.318
	-2.51
	-0.472
	-2.47
	-0.514
	-0.395
	-2.65
	-2.75
	-0.369
	-0.328
	-0.39
	-0.493
	-2.26
	-2.7
	-2.11
	-2.71
	-0.885
	-2.3
	-0.602
	-0.348
	-0.727
	-0.923
	-1.19
	-2.52
	-0.627
	-0.454
	-3.11
	-2.29
	-0.752
	-0.399
	-0.374
	-0.398
	-0.454
	-0.989
	-0.329
	-0.886
	-0.63
	-0.977
	-0.361
	-0.497
	-2.92
	-2.67
	-0.442
	-0.615
	-1.65
	-0.865
	-2.81
	-0.403
	-0.311
	-0.576
	-0.808
	-0.46
	-1.12
	-0.717
	-0.391
	-0.711
	-0.647
	-0.833
	-3.12
	-0.556
	-0.534
	-2.08
	-0.71
	-0.389
	-1.77
	-0.632
	-1.14
	-0.905
	-0.912
	-3.23
	-2.39
	-0.431
	-0.323
	-0.554
	-1.07
	-0.567
	-1.4
	-2.82
	-2.55
	-0.726
	-0.309
	-0.313
	-0.953
	-0.695
	-0.662
	-0.369
	-0.533
	-0.391
	-0.392
	-0.436
	-0.677
	-0.871
	-0.567
	-1.25
	-2.04
	-2.4
	-1.06
	-1.05
	-2.99
	-0.548
	-0.439
	-1.07
	-0.319
	-3.47
	-2.91
	-0.608
	-3.1
	-0.819
	-0.589
	-3.3
	-2.27
	-0.321
	-1.26
	-0.418
	-1.61
	-0.339
	-0.388
	-2.79
	-2.73
	-2.19
	-0.917
	-0.329
	-2.77
	-2.77
	-0.623
	-1.25
	-0.373
	-0.37
	-0.594
	-0.459
	-1.02
	-0.368
	-0.621
	-2.94
	-2.25
	-3.01
	-1.26
	-0.75
	-0.349
	-0.887
	-2.78
	-1.35
	-2.88
	-0.871
	-0.342
	-0.608
	-2.16
	-0.365
	-0.503
	-0.504
	-3
	-0.629
	-0.464
	-2.99
	-3.19
	-1.35
	-2.03
	-0.621
	-0.43
	-0.763
	-0.673
	-2.32
	-1.05
	-0.369
	-0.385
	-0.392
	-0.699
	-0.387
	-3.04
	-2.95
	-1.2
	-2.02
	-3.3
	-2.97
	-1.21
	-0.504
	-2.98
	-0.815
	-0.458
	-0.359
	-0.87
	-0.387
	-0.474
	-0.548
	-0.308
	-0.584
	-2.78
	-0.721
	-0.307
	-0.633
	-0.474
	-0.359
	-0.664
	-0.44
	-0.333
	-0.432
	-0.558
	-0.49
	-0.818
	-0.322
	-3.19
	-2.58
	-2.86
	-0.491
	-1.05
	-0.438
	-0.327
	-2.62
	-2.72
	-0.58
	-0.456
	-0.342
	-1.88
	-2.28
	-0.371
	-0.51
	-0.67
	-0.377
	-2.17
	-2.86
	-2.51
	-1.47
	-0.345
	-3.3
	-0.686
	-0.374
	-2.47
	-0.357
	-0.68
	-0.361
	-2.95
	-0.533
	-2.49
	-0.464
	-0.438
	-1.01
	-0.354
	-0.453
	-0.469
	-0.475
	-3.03
	-0.611
	-0.537
	-0.486
	-2.39
	-0.871
	-0.563
	-2.07
	-0.749
	-0.344
	-1.71
	-2.3
	-0.573
	-2.51
	-0.361
	-2.18
	-0.555
	-0.671
	-0.518
	-1.03
	-2.41
	-2.35
	-0.544
	-0.413
	-3.03
	-1.64
	-0.928
	-2.9
	-1.18
	-0.58
	-0.548
	-0.527
	-0.498
	-0.327
	-2.86
	-3.2
	-1.09
	-0.473
	-0.595
	-0.373
	-1.04
	-3.16
	-2.51
	-0.386
	-0.387
	-2.25
	-1.86
	-0.566
	-0.466
	-0.864
	-0.475
	-0.605
	-1.37
	-0.382
	-0.692
	-0.379
	-2.67
	-0.328
	-2.59
	-2.12
	-0.303
	-0.601
	-2.41
	-0.352
	-2.55
	-1.3
	-0.414
	-0.637
	-0.741
	-0.896
	-0.878
	-1.24
	-3
	-0.465
	-3.22
	-0.449
	-0.408
	-0.986
	-0.515
	-0.424
	-0.582
	-3.29
	-2.52
	-0.372
	-2.25
	-2.47
	-0.5
	-2.75
	-0.404
	-0.941
	-2.74
	-2.97
	-0.345
	-0.362
	-0.854
	-2.31
	-0.707
	-0.854
	-0.878
	-0.35
	-2.87
	-0.462
	-0.835
	-2.53
	-2.78
	-0.425
	-0.386
	-0.603
	-2.83
	-3.19
	-0.324
	-0.869
	-0.423
	-0.749
	-2.45
	-0.574
	-2.73
	-2.62
	-1.27
	-0.302
	-0.39
	-0.467
	-0.701
	-2.72
	-0.676
	-0.343
	-0.431
	-1.17
	-0.432
	-0.312
	-0.499
	-2.1
	-0.312
	-0.581
	-0.362
	-0.496
	-1.99
	-0.379
	-0.363
	-0.416
	-3.02
	-3.41
	-0.426
	-0.473
	-0.579
	-2.7
	-3.22
	-0.628
	-0.417
	-2.97
	-0.627
	-0.798
	-0.637
	-0.494
	-2.75
	-2.89
	-1.21
	-0.891
	-0.375
	-0.873
	-0.672
	-2.37
	-0.65
	-0.609
	-0.315
	-0.539
	-0.97
	-0.714
	-2.71
	-0.354
	-1.24
	-2.4
	-2.99
	-0.372
	-0.354
	-2.62
	-0.78
	-0.578
	-0.616
	-2.85
	-0.604
	-2.59
	-1.11
	-0.715
	-1.03
	-0.488
	-2.97
	-1.02
	-0.607
	-0.454
	-0.636
	-0.358
	-0.385
	-2.82
	-1.77
	-0.355
	-2.9
	-0.641
	-2.81
	-1.77
	-0.797
	-0.951
	-2.91
	-0.553
	-0.705
	-2.3
	-0.951
	-2.78
	-2.83
	-2.41
	-2.78
	-0.659
	-0.561
	-1.17
	-0.346
	-1.05
	-0.541
	-0.402
	-1.3
	-2.24
	-1.05
	-0.489
	-2.14
	-0.585
	-0.422
	-0.887
	-2.79
	-1.72
	-0.471
	-0.36
	-1.01
	-0.328
	-0.579
	-0.972
	-0.442
	-3.05
	-2.19
	-0.509
	-2.95
	-3.17
	-2.9
	-0.837
	-0.758
	-0.422
	-0.634
	-0.375
	-0.324
	-0.322
	-0.681
	-0.329
	-1.08
	-1.21
	-2.86
	-2.46
	-2.92
	-0.301
	-0.815
	-0.815
	-0.54
	-0.645
	-0.477
	-2.99
	-2.64
	-1.71
	-0.389
	-2.59
	-0.852
	-0.4
	-0.402
	-2.78
	-0.967
	-0.568
	-1.31
	-3.1
	-0.366
	-2.8
	-3.02
	-0.353
	-0.668
	-0.617
	-0.497
	-3.12
	-0.609
	-0.402
	-0.43
	-0.503
	-1.72
	-0.448
	-0.373
	-2.55
	-2.15
	-2.44
	-0.909
	-1.04
	-0.723
	-3.44
	-3.21
	-0.479
	-1.23
	-0.654
	-0.405
	-2.16
	-1.13
	-0.602
	-0.723
	-0.516
	-1.77
	-0.686
	-2.88
	-0.367
	-0.716
	-2.6
	-0.39
	-0.42
	-1.47
	-1.03
	-2.89
	-0.756
	-1.33
	-0.796
	-3.01
	-2.64
	-0.398
	-0.309
	-0.385
	-0.484
	-3.01
	-0.607
	-2.05
	-2.04
	-2.86
	-0.498
	-0.603
	-3.35
	-2.57
	-3.24
	-0.798
	-0.344
	-0.495
	-2.21
	-0.354
	-0.306
	-0.656
	-2.75
	-2.58
	-2.77
	-2.86
	-0.743
	-0.317
	-3.16
	-0.984
	-0.316
	-0.325
	-0.924
	-2.7
	-1.05
	-0.436
	-0.321
	-3.33
	-0.37
	-0.446
	-0.54
	-1.03
	-0.548
	-0.387
	-1.02
	-0.696
	-2.87
	-0.542
	-3.13
	-1.98
	-0.458
	-0.632
	-2.51
	-0.505
	-1.35
	-2.92
	-0.372
	-0.832
	-1.39
	-3.05
	-0.343
	-0.554
	-0.922
	-0.424
	-0.518
	-1.48
	-0.361
	-0.501
	-2.98
	-2.94
	-2.79
	-0.362
	-0.569
	-0.425
	-0.322
	-3.04
	-0.412
	-0.95
	-0.623
	-0.41
	-1.31
	-2.96
	-0.332
	-0.359
	-0.65
	-0.335
	-0.692
	-3.09
	-0.342
	-2.12
	-1.17
	-2.52
	-0.627
	-0.715
	-2.31
	-3.47
	-0.398
	-0.659
	-0.937
	-0.706
	-0.787
	-0.594
	-0.328
	-0.584
	-0.642
	-0.352
	-0.406
	-0.475
	-0.512
	-0.432
	-3.48
	-2.89
	-2.67
	-0.481
	-0.368
	-0.977
	-0.334
	-0.326
	-0.322
	-0.393
	-0.561
	-0.459
	-0.58
	-2.02
	-1.02
	-0.843
	-0.356
	-0.793
	-2.68
	-0.397
	-0.721
	-0.763
	-0.414
	-0.578
	-0.778
	-2.19
	-0.91
	-0.634
	-0.391
	-2.61
	-0.952
	-0.389
	-3.2
	-0.835
	-1.34
	-0.547
	-0.916
	-0.347
	-2.05
	-2.11
	-2.46
	-3.25
	-1.14
	-0.482
	-2.3
	-3.11
	-0.349
	-0.522
	-0.357
	-2.01
	-0.905
	-0.892
	-0.735
	-0.749
	-0.352
	-2.08
	-2.18
	-2.56
	-0.557
	-3.03
	-0.815
	-0.666
	-0.582
	-0.616
	-1.07
	-0.54
	-1.27
	-0.68
	-3.22
	-0.412
	-0.317
	-0.589
	-0.414
	-0.591
	-0.903
	-2.83
	-0.44
	-0.581
	-0.992
	-0.423
	-3.04
	-0.393
	-2.13
	-2.42
	-2.63
	-0.468
	-0.499
	-0.899
	-1.42
	-2.34
	-0.324
	-1.46
	-0.448
	-2.6
	-0.316
	-0.929
	-2.64
	-1.08
	-0.941
	-2.01
	-0.841
	-2.65
	-0.685
	-0.34
	-1.2
	-0.733
	-0.762
	-3.07
	-0.944
	-0.736
	-0.557
	-1.09
	-1.99
	-0.677
	-0.457
	-0.72
	-0.479
	-0.678
	-2.25
	-2.9
	-3.34
	-0.421
	-0.438
	-2.83
	-0.413
	-2.57
	-0.677
	-0.52
	-0.386
	-3.07
	-0.732
	-2.76
	-0.306
	-0.305
	-0.334
	-0.963
	-0.438
	-0.324
	-0.426
	-3.06
	-0.413
	-2.79
	-0.569
	-2.84
	-1.43
	-0.377
	-0.519
	-0.525
	-0.601
	-2.38
	-0.98
	-3.27
	-0.345
	-0.509
	-0.573
	-0.645
	-0.421
	-0.324
	-0.524
	-0.601
	-2.29
	-2.11
	-2.08
	-1.01
	-0.995
	-0.428
	-2.92
	-2.55
	-0.494
	-0.362
	-2.45
	-3.01
	-1.06
	-1.1
	-0.572
	-0.741
	-0.352
	-0.882
	-0.628
	-0.53
	-0.473
	-2.08
	-0.663
	-0.709
	-0.456
	-2.04
	-0.389
	-0.711
	-0.509
	-2.94
	-0.379
	-0.484
	-2.27
	-0.527
	-0.805
	-0.577
	-0.852
	-3.33
	-2.71
	-0.6
	-0.376
	-2.75
	-3.1
	-0.487
	-0.474
	-0.616
	-0.339
	-2.01
	-0.541
	-0.55
	-2.35
	-0.388
	-0.359
	-0.579
	-0.485
	-2.28
	-0.946
	-2.93
	-0.935
	-2.57
	-3.17
	-0.454
	-2.44
	-0.339
	-0.616
	-2.41
	-0.767
	-2.74
	-0.405
	-0.511
	-0.339
	-0.678
	-1.09
	-0.584
	-0.511
	-1.02
	-0.316
	-1.17
	-0.848
	-1.11
	-0.345
	-1.65
	-2.94
	-1.94
	-0.855
	-0.926
	-0.752
	-2.51
	-2.32
	-3.11
	-0.35
	-0.564
	-2
	-2.55
	-0.997
	-2.17
	-1.19
	-0.361
	-0.526
	-0.513
	-1.15
	-0.921
	-0.865
	-2.36
	-2.56
	-0.485
	-0.452
	-3.12
	-2.84
	-2.6
	-0.842
	-1.24
	-0.307
	-0.44
	-0.562
	-0.376
	-0.864
	-1.24
	-1.34
	-2.53
	-2.29
	-0.38
	-0.321
	-0.826
	-2.6
	-0.315
	-0.919
	-0.557
	-3.08
	-0.732
	-0.616
	-0.543
	-0.472
	-1.07
	-0.755
	-2.38
	-0.552
	-2.58
	-2.85
	-0.417
	-0.335
	-0.618
	-0.367
	-0.469
	-0.644
	-2.25
	-0.33
	-2.55
	-2.21
	-1.05
	-2.46
	-2.81
	-2.53
	-2.11
	-3.19
	-1.38
	-2.51
	-0.346
	-0.569
	-2.41
	-2.58
	-2.93
	-0.522
	-2.61
	-0.344
	-0.352
	-2.35
	-3
	-0.565
	-0.442
	-1.26
	-0.571
	-0.52
	-0.305
	-0.41
	-0.44
	-0.458
	-0.543
	-2.52
	-3.06
	-0.343
	-0.528
	-1.87
	-2.45
	-0.742
	-1.81
	-2.23
	-1.39
	-2.51
	-0.598
	-0.517
	-0.56
	-2.71
	-0.562
	-2.86
	-0.408
	-0.607
	-2.31
	-0.617
	-2.31
	-0.817
	-0.329
	-0.375
	-2.47
	-2.87
	-2.81
	-0.964
	-0.56
	-1.04
	-2.42
	-0.4
	-0.884
	-0.315
	-0.348
	-2.26
	-0.31
	-0.614
	-1.02
	-0.306
	-0.971
	-0.426
	-0.631
	-1.38
	-0.354
	-2.24
	-1.12
	-1.97
	-1.16
	-0.813
	-0.603
	-0.339
	-0.54
	-0.976
	-0.501
	-0.755
	-0.636
	-0.344
	-0.532
	-0.314
	-0.592
	-3.24
	-0.927
	-1.07
	-0.6
	-0.389
	-0.524
	-0.938
	-0.764
	-0.393
	-2.18
	-0.303
	-2.23
	-0.521
	-0.549
	-0.699
	-2.25
	-0.636
	-0.454
	-0.825
	-0.554
	-0.422
	-2.26
	-0.447
	-2.79
	-2.95
	-0.735
	-0.975
	-0.497
	-2.95
	-2.22
	-0.98
	-3.07
	-0.464
	-3.36
	-0.309
	-0.602
	-2.01
	-0.358
	-1.28
	-0.458
	-0.569
	-0.542
	-0.83
	-0.426
	-0.657
	-2.71
	-0.45
	-0.824
	-2.41
	-0.56
	-0.805
	-2.34
	-0.448
	-0.896
	-2.58
	-0.633
	-2.46
	-0.328
	-2.84
	-0.478
	-0.615
	-2.94
	-2.96
	-0.857
	-2.52
	-2.26
	-0.394
	-0.44
	-0.357
	-3.15
	-0.338
	-0.343
	-0.656
	-0.509
	-0.429
	-0.798
	-0.409
	-0.483
	-0.636
	-2.56
	-0.327
	-0.698
	-2.95
	-0.768
	-0.868
	-3.14
	-0.438
	-0.306
	-2.77
	-0.766
	-3.05
	-0.649
	-0.572
	-1.17
	-0.656
	-0.403
	-0.462
	-0.493
	-0.882
	-0.41
	-0.94
	-0.307
	-0.759
	-0.657
	-3.29
	-0.733
	-0.865
	-0.833
	-0.327
	-2.74
	-0.574
	-2
	-0.393
	-0.666
	-2.98
	-0.506
	-0.938
	-0.807
	-0.393
	-0.642
	-0.385
	-0.531
	-0.804
	-0.374
	-0.625
	-0.618
	-2.98
	-1.78
	-0.709
	-3
	-0.772
	-0.37
	-2.45
	-2.84
	-1.17
	-0.782
	-0.411
	-0.358
	-0.809
	-0.589
	-0.645
	-0.329
	-0.735
	-2.67
	-0.407
	-0.752
	-0.341
	-0.935
	-3.04
	-3.17
	-2.67
	-0.432
	-0.945
	-0.519
	-1.03
	-0.379
	-2.47
	-2.33
	-0.858
	-1.08
	-0.689
	-0.455
	-0.415
	-0.771
	-0.344
	-0.386
	-0.659
	-0.516
	-0.94
	-1.23
	-1.53
	-0.454
	-0.913
	-0.319
	-1.39
	-0.927
	-0.326
	-0.519
	-0.494
	-2.43
	-2.39
	-0.413
	-3.64
	-0.713
	-0.333
	-2.74
	-0.348
	-0.527
	-1.14
	-2.81
	-0.644
	-0.735
	-0.433
	-0.628
	-0.362
	-0.373
	-0.348
	-0.306
	-0.751
	-2.09
	-0.449
	-0.49
	-0.685
	-0.729
	-0.58
	-3.09
	-2.52
	-2.88
	-0.807
	-2.99
	-2.38
	-0.401
	-0.603
	-0.433
	-0.389
	-0.766
	-0.431
	-2.7
	-0.582
	-0.824
	-0.417
	-1.08
	-0.333
	-2.82
	-0.931
	-0.921
	-1.2
	-2.48
	-0.655
	-2.56
	-0.344
	-0.403
	-2.49
	-2.85
	-1.68
	-3.22
	-0.816
	-0.786
	-0.376
	-1.14
	-2.44
	-0.385
	-2.86
	-0.772
	-2.52
	-0.547
	-0.478
	-2.15
	-2.99
	-0.346
	-3.19
	-0.34
	-0.703
	-3.19
	-2.51
	-0.513
	-0.342
	-0.474
	-0.651
	-2.69
	-2.55
	-0.567
	-2.82
	-2.9
	-2.89
	-0.423
	-0.335
	-0.401
	-0.432
	-2.99
	-0.384
	-0.751
	-0.364
	-2.81
	-0.315
	-0.42
	-2.15
	-0.693
	-2.86
	-0.807
	-0.95
	-2.95
	-1.02
	-1.96
	-0.333
	-2.69
	-2.74
	-1.02
	-0.599
	-2.95
	-2.54
	-2.71
	-2.03
	-0.695
	-0.4
	-2.65
	-0.964
	-0.35
	-0.394
	-1.16
	-3.12
	-0.602
	-0.499
	-2.75
	-2.79
	-0.389
	-0.487
	-1.01
	-1.66
	-1.27
	-0.465
	-0.732
	-0.305
	-0.808
	-0.819
	-0.607
	-0.687
	-0.813
	-1.2
	-0.348
	-0.857
	-0.894
	-3.13
	-0.739
	-0.377
	-0.581
	-0.322
	-0.315
	-0.696
	-0.548
	-3.2
	-1.07
	-0.314
	-0.312
	-1.97
	-0.472
	-0.34
	-0.671
	-2.62
	-2.24
	-0.52
	-0.372
	-0.818
	-1.1
	-2.46
	-0.323
	-0.942
	-0.35
	-0.578
	-0.991
	-1.91
	-1.09
	-2.18
	-0.365
	-0.412
	-0.617
	-0.403
	-2.6
	-0.412
	-2.31
	-0.394
	-1.14
	-0.391
	-0.327
	-0.911
	-2.35
	-0.386
	-0.334
	-0.642
	-3.12
	-0.813
	-0.371
	-2.06
	-0.639
	-0.65
	-0.338
	-0.93
	-0.383
	-0.468
	-0.325
	-0.814
	-0.375
	-0.33
	-0.568
	-0.595
	-0.314
	-0.346
	-0.882
	-0.439
	-0.344
	-1.53
	-2.71
	-2.96
	-0.725
	-2.83
	-0.326
	-3.07
	-2.36
	-0.74
	-0.971
	-0.303
	-0.437
	-0.308
	-0.305
	-0.334
	-1.08
	-2.69
	-2.75
	-0.422
	-2.77
	-0.517
	-2.67
	-0.948
	-0.437
	-0.336
	-0.466
	-0.855
	-0.328
	-0.402
	-0.32
	-2.48
	-0.912
	-0.46
	-2.1
	-1.38
	-0.525
	-2.74
	-0.417
	-0.471
	-1.27
	-0.315
	-0.921
	-0.904
	-1.33
	-0.67
	-2.54
	-2.03
	-0.469
	-1.34
	-2.6
	-0.586
	-0.442
	-0.593
	-2.27
	-0.336
	-0.406
	-0.389
	-2.39
	-2.14
	-0.604
	-0.93
	-3.08
	-3.18
	-0.825
	-2.95
	-0.621
	-0.743
	-2.36
	-3.13
	-0.401
	-0.518
	-0.433
	-0.422
	-0.922
	-2.9
	-0.949
	-2.26
	-0.329
	-0.862
	-3.13
	-0.385
	-0.462
	-3.02
	-1.11
	-3.01
	-1.1
	-2.88
	-0.835
	-0.461
	-0.748
	-1.25
	-0.422
	-0.309
	-0.676
	-2.12
	-1.17
	-0.501
	-2.83
	-2.38
	-0.824
	-2.63
	-0.367
	-0.944
	-0.428
	-0.763
	-0.675
	-0.556
	-1.03
	-1.21
	-0.318
	-2.66
	-0.986
	-0.306
	-0.554
	-0.643
	-2.42
	-2.42
	-0.32
	-0.35
	-0.356
	-0.737
	-0.879
	-2.86
	-0.379
	-0.865
	-0.857
	-0.493
	-0.445
	-0.722
	-2.81
	-2.59
	-0.617
	-0.641
	-0.983
	-2.9
	-2.48
	-2.44
	-0.522
	-0.56
	-0.492
	-0.353
	-0.942
	-1.96
	-0.401
	-2.44
	-0.919
	-0.397
	-3.14
	-0.691
	-2.44
	-2.62
	-0.564
	-0.859
	-1.07
	-0.424
	-2.57
	-0.457
	-2.9
	-0.32
	-0.481
	-2.75
	-0.86
	-0.569
	-0.546
	-0.54
	-2.36
	-0.408
	-0.845
	-3.41
	-2.73
	-0.724
	-0.658
	-0.463
	-2.58
	-0.314
	-0.777
	-0.425
	-0.412
	-2.53
	-2.05
	-0.478
	-0.721
	-0.656
	-2.65
	-2.25
	-0.423
	-2.7
	-0.398
	-2.62
	-0.461
	-0.477
	-0.423
	-2.83
	-0.723
	-0.645
	-0.5
	-0.484
	-0.414
	-0.545
	-1.2
	-0.544
	-0.637
	-0.418
	-2.97
	-0.961
	-2.95
	-0.567
	-0.641
	-1.98
	-0.494
	-0.4
	-1.79
	-0.814
	-1.05
	-1.58
	-3.21
	-3.03
	-0.88
	-0.506
	-1.37
	-0.534
	-3.12
	-2.64
	-0.381
	-2.69
	-0.665
	-0.472
	-0.313
	-2.25
	-2.71
	-0.316
	-0.719
	-0.589
	-2.55
	-2.2
	-0.656
	-1.69
	-0.355
	-3.11
	-0.605
	-2.85
	-2.37
	-0.827
	-0.325
	-3.1
	-0.831
	-1.66
	-0.479
	-2.61
	-0.551
	-3.33
	-2.15
	-0.308
	-3.4
	-0.536
	-3.12
	-0.335
	-2.5
	-3.23
	-0.396
	-0.413
	-0.738
	-3.15
	-0.417
	-3.04
	-1.06
	-0.685
	-3.21
	-0.35
	-2.92
	-0.396
	-0.591
	-0.702
	-0.686
	-0.497
	-0.613
	-0.345
	-2.8
	-2.4
	-0.63
	-2.05
	-0.526
	-0.349
	-0.734
	-2.48
	-2.29
	-2.44
	-0.33
	-0.424
	-1.29
	-0.752
	-0.971
	-1.02
	-2.85
	-3.02
	-3.03
	-2.64
	-0.34
	-0.449
	-0.379
	-2.19
	-0.315
	-2.78
	-2.34
	-0.328
	-0.707
	-0.902
	-0.471
	-2.11
	-0.97
	-2.44
	-0.657
	-0.325
	-0.623
	-0.573
	-3.14
	-0.377
	-0.324
	-0.486
	-0.394
	-0.412
	-0.689
	-0.341
	-1.39
	-1.02
	-3
	-0.62
	-1.09
	-0.505
	-0.413
	-3.05
	-3.42
	-0.407
	-2.34
	-2.93
	-2.69
	-0.677
	-0.896
	-0.427
	-3.23
	-0.879
	-3.02
	-1.29
	-3.05
	-2.77
	-0.658
	-0.369
	-0.925
	-3.25
	-2.35
	-0.689
	-0.463
	-1.02
	-0.498
	-3.07
	-0.381
	-0.535
	-0.453
	-0.426
	-0.377
	-0.783
	-0.529
	-1.54
	-2.09
	-2.47
	-0.305
	-2.52
	-1.32
	-1.02
	-0.487
	-0.465
	-0.351
	-1.85
	-2.29
	-3.13
	-0.345
	-0.418
	-2.25
	-2.22
	-0.652
	-0.817
	-0.407
	-0.849
	-0.587
	-1.19
	-0.343
	-0.789
	-0.622
	-0.402
	-0.848
	-0.321
	-0.312
	-0.594
	-0.519
	-2.26
	-0.604
	-0.47
	-2.46
	-0.951
	-0.42
	-3.17
	-2.91
	-0.868
	-0.302
	-0.416
	-1.07
	-0.394
	-2.28
	-1.04
	-0.922
	-0.752
	-0.376
	-0.433
	-0.566
	-0.492
	-0.442
	-0.4
	-0.53
	-0.809
	-0.731
	-0.436
	-0.394
	-0.508
	-1.04
	-0.389
	-0.31
	-2.23
	-0.532
	-0.32
	-0.922
	-2.38
	-2.48
	-0.621
	-0.673
	-0.439
	-0.396
	-0.727
	-0.512
	-0.356
	-3.11
	-1.19
	-3.39
	-3.34
	-3.17
	-1.11
	-0.887
	-0.716
	-0.391
	-0.609
	-0.504
	-2.02
	-0.328
	-3.03
	-3.22
	-3.27
	-2.81
	-2.92
	-2.61
	-0.363
	-0.505
	-0.649
	-0.653
	-1.72
	-0.46
	-0.351
	-0.535
	-0.791
	-0.791
	-2.08
	-3.2
	-0.375
	-0.364
	-0.589
	-3.02
	-1.07
	-1.05
	-0.915
	-0.377
	-2.04
	-0.405
	-0.552
	-2.09
	-2.66
	-0.998
	-2.43
	-0.301
	-0.728
	-0.552
	-2.77
	-0.764
	-0.437
	-0.981
	-1.03
	-0.313
	-0.467
	-2.58
	-0.416
	-0.469
	-0.871
	-0.486
	-0.777
	-2.76
	-0.407
	-0.444
	-0.739
	-0.681
	-0.379
	-0.497
	-0.478
	-0.459
	-0.447
	-0.391
	-0.547
	-0.341
	-0.841
	-0.403
	-0.646
	-0.504
	-1.19
	-0.504
	-0.427
	-0.601
	-0.904
	-2.91
	-2.01
	-1.82
	-2.81
	-0.936
	-0.97
	-0.861
	-0.603
	-2.75
	-0.559
	-0.47
	-0.572
	-0.571
	-1.07
	-2.86
	-2.8
	-0.651
	-2.74
	-0.402
	-0.581
	-2.16
	-3.35
	-0.532
	-2.54
	-2.52
	-1.16
	-0.805
	-0.455
	-0.317
	-0.501
	-2.91
	-2.92
	-0.46
	-0.402
	-0.402
	-0.702
	-0.834
	-0.353
	-0.315
	-0.473
	-0.355
	-2.85
	-0.479
	-0.633
	-0.549
	-0.497
	-1.97
	-0.369
	-1.95
	-0.559
	-1.15
	-0.578
	-0.622
	-0.699
	-0.422
	-3.43
	-0.93
	-2.14
	-0.455
	-3.04
	-0.499
	-0.312
	-3.12
	-2.34
	-0.575
	-0.38
	-3.13
	-0.325
	-0.428
	-2.29
	-0.53
	-2.54
	-0.494
	-0.355
	-2.55
	-2.98
	-0.481
	-2.51
	-0.577
	-1.01
	-0.341
	-2.62
	-0.634
	-0.6
	-3.27
	-2.73
	-0.754
	-1.15
	-0.311
	-0.613
	-2.2
	-1.29
	-0.633
	-2.52
	-1.25
	-0.433
	-2.42
	-3.29
	-3.23
	-2.45
	-1.94
	-1.28
	-2.26
	-1.22
	-3.36
	-0.498
	-0.389
	-0.486
	-1.5
	-0.485
	-3.15
	-0.423
	-2.5
	-2.38
	-2.9
	-0.32
	-0.972
	-0.412
	-2.59
	-2.5
	-2.23
	-1.12
	-2.3
	-3.47
	-0.521
	-0.515
	-1.22
	-0.86
	-2.64
	-0.385
	-0.783
	-0.421
	-0.602
	-0.742
	-0.775
	-2.42
	-0.899
	-2.06
	-0.569
	-0.391
	-0.649
	-0.341
	-2.63
	-2.84
	-0.706
	-2.38
	-3
	-2.38
	-0.342
	-0.734
	-0.789
	-0.53
	-0.526
	-0.712
	-0.695
	-1.32
	-0.325
	-0.459
	-0.308
	-0.803
	-0.469
	-2.65
	-0.398
	-0.7
	-0.334
	-0.316
	-0.702
	-0.497
	-0.581
	-0.65
	-0.927
	-3.03
	-0.42
	-0.845
	-0.603
	-2.57
	-2.01
	-1.87
	-2.65
	-0.401
	-2.89
	-0.54
	-0.514
	-3.09
	-0.484
	-2.81
	-0.639
	-0.622
	-1.46
	-0.656
	-2.14
	-0.72
	-0.604
	-0.731
	-2.62
	-1.89
	-0.364
	-0.666
	-2.57
	-0.594
	-0.647
	-1.05
	-2.52
	-0.696
	-0.669
	-0.325
	-0.661
	-0.348
	-0.783
	-0.791
	-2.85
	-0.509
	-0.468
	-0.361
	-1.09
	-2.5
	-2.89
	-0.474
	-1.07
	-0.583
	-0.329
	-2.24
	-3
	-0.76
	-0.386
	-0.615
	-1.06
	-0.519
	-3.01
	-2.75
	-0.331
	-1.42
	-2.8
	-2.95
	-1.91
	-1.05
	-0.507
	-0.671
	-1.83
	-1.39
	-0.417
	-0.694
	-0.617
	-0.571
	-0.418
	-2.32
	-0.531
	-0.632
	-0.885
	-1.81
	-1.07
	-2.38
	-0.593
	-1.26
	-0.631
	-0.501
	-3.04
	-0.394
	-2.75
	-0.386
	-2.51
	-0.54
	-0.442
	-2.76
	-3.05
	-0.94
	-0.887
	-0.307
	-0.32
	-1.2
	-0.78
	-2.65
	-0.826
	-0.412
	-3.08
	-0.74
	-0.304
	-0.536
	-2.74
	-0.733
	-0.829
	-0.755
	-0.613
	-0.72
	-0.508
	-0.306
	-0.409
	-0.444
	-0.771
	-0.478
	-0.303
	-0.344
	-1.34
	-0.707
	-2.72
	-0.448
	-0.579
	-0.36
	-2.6
	-0.376
	-0.458
	-2.99
	-2.53
	-1.03
	-0.348
	-0.499
	-3.29
	-1.6
	-0.387
	-0.351
	-2.23
	-0.352
	-1.15
	-2.42
	-3.53
	-2.39
	-2.39
	-0.429
	-0.798
	-1.13
	-0.313
	-0.505
	-2.39
	-0.539
	-0.307
	-0.605
	-0.486
	-0.588
	-2.53
	-0.534
	-2.79
	-0.51
	-0.325
	-3.32
	-0.852
	-1.35
	-0.399
	-2.56
	-2.64
	-0.581
	-1.6
	-0.795
	-3.07
	-0.473
	-0.348
	-3.09
	-1.05
	-3.19
	-0.909
	-0.851
	-0.761
	-0.426
	-0.453
	-1.1
	-0.349
	-3.52
	-0.76
	-0.432
	-0.34
	-0.986
	-0.341
	-0.626
	-2.27
	-3.38
	-0.655
	-1.1
	-0.506
	-0.625
	-0.443
	-2.93
	-2.27
	-0.528
	-0.396
	-0.555
	-0.358
	-1.55
	-2.64
	-0.398
	-0.509
	-1.28
	-0.388
	-2.04
	-0.55
	-2.41
	-2.83
	-2.51
	-0.6
	-0.411
	-1.65
	-0.736
	-0.326
	-1.25
	-0.447
	-0.376
	-0.572
	-0.713
	-0.964
	-0.842
	-0.408
	-0.356
	-0.48
	-0.891
	-1.14
	-2.62
	-0.908
	-0.463
	-0.884
	-0.502
	-2.57
	-1.39
	-0.71
	-0.45
	-0.564
	-0.53
	-3.36
	-0.441
	-0.418
	-0.499
	-0.904
	-0.363
	-0.407
	-0.831
	-0.517
	-0.363
	-0.514
	-2.3
	-0.447
	-0.458
	-0.32
	-0.989
	-0.475
	-2.96
	-2.87
	-0.623
	-1
	-3.12
	-0.464
	-2.36
	-0.712
	-0.393
	-1.45
	-2.69
	-0.343
	-0.364
	-0.821
	-0.516
	-0.45
	-0.585
	-0.363
	-1.08
	-0.522
	-2
	-0.646
	-1.55
	-0.706
	-0.772
	-2.84
	-0.368
	-0.829
	-0.66
	-0.637
	-1.16
	-0.455
	-0.636
	-2.71
	-0.401
	-2.79
	-0.54
	-0.976
	-0.456
	-3.07
	-0.516
	-0.758
	-1.31
	-0.571
	-0.529
	-2.34
	-0.418
	-1.36
	-1.26
	-0.421
	-0.631
	-3.32
	-1.23
	-2.51
	-2.23
	-0.472
	-1.03
	-2.48
	-2.95
	-0.732
	-0.869
	-2.41
	-2.79
	-0.741
	-0.466
	-0.321
	-0.79
	-0.556
	-0.564
	-0.318
	-0.62
	-0.784
	-0.39
	-0.375
	-0.56
	-0.519
	-0.413
	-2.32
	-0.62
	-0.691
	-0.345
	-2.86
	-0.817
	-0.486
	-0.596
	-0.476
	-2.93
	-2.54
	-3.17
	-3
	-0.56
	-1.03
	-0.361
	-2.17
	-0.423
	-1.75
	-2.86
	-2.09
	-2.53
	-0.691
	-0.408
	-0.605
	-0.313
	-2.83
	-0.52
	-0.881
	-2.84
	-0.43
	-0.449
	-0.411
	-2.88
	-2.69
	-0.521
	-0.886
	-0.329
	-0.577
	-2.57
	-0.407
	-0.369
	-0.801
	-0.458
	-1.01
	-0.363
	-0.396
	-0.448
	-0.431
	-0.368
	-0.708
	-0.441
	-0.849
	-0.803
	-0.984
	-0.396
	-0.395
	-2.75
	-0.594
	-2.8
	-0.629
	-0.373
	-0.396
	-0.722
	-0.572
	-0.492
	-2.44
	-0.553
	-3.04
	-0.498
	-1.46
	-0.767
	-0.66
	-0.561
	-0.584
	-0.39
	-0.44
	-0.558
	-0.399
	-1.65
	-3.02
	-2.56
	-0.491
	-1.34
	-0.453
	-0.749
	-0.457
	-2.12
	-0.477
	-1.27
	-0.891
	-0.805
	-0.751
	-2.4
	-0.48
	-0.854
	-1.15
	-3.19
	-2.41
	-0.681
	-0.498
	-0.383
	-0.561
	-0.499
	-2.94
	-0.717
	-1.33
	-0.339
	-0.405
	-0.327
	-0.613
	-0.778
	-0.311
	-0.448
	-0.384
	-0.924
	-0.317
	-0.377
	-1.23
	-0.306
	-0.42
	-0.623
	-2.7
	-0.346
	-3.13
	-1.28
	-0.496
	-0.361
	-2.49
	-3.04
	-2.77
	-2.08
	-1.96
	-0.664
	-2.84
	-0.611
	-0.322
	-2.88
	-2.71
	-0.52
	-3.3
	-2.97
	-0.816
	-0.398
	-0.564
	-3
	-1.97
	-0.396
	-1.08
	-0.669
	-2.42
	-0.411
	-0.401
	-2.32
	-0.405
	-2.82
	-2.78
	-0.532
	-0.547
	-2.43
	-0.436
	-0.567
	-3.08
	-0.682
	-0.46
	-0.882
	-0.43
	-2.73
	-1.45
	-0.313
	-3.09
	-3.2
	-0.536
	-0.597
	-0.31
	-2.67
	-0.326
	-0.373
	-1.42
	-0.778
	-3.05
	-2.56
	-0.329
	-0.795
	-0.822
	-0.372
	-2.72
	-3
	-0.495
	-0.551
	-3.13
	-0.311
	-0.911
	-0.434
	-0.488
	-2.67
	-0.394
	-0.687
	-0.433
	-0.492
	-0.533
	-3.1
	-0.754
	-0.363
	-2.64
	-2.64
	-0.811
	-1.76
	-1.05
	-0.976
	-2.69
	-0.561
	-2.54
	-0.845
	-0.376
	-0.436
	-0.358
	-0.527
	-0.524
	-0.44
	-0.32
	-2.57
	-2.27
	-0.382
	-0.541
	-0.523
	-2.35
	-0.471
	-0.921
	-0.463
	-0.412
	-0.54
	-2.52
	-0.875
	-2.75
	-2.96
	-0.696
	-0.433
	-0.789
	-0.506
	-3.21
	-1.32
	-2.64
	-0.62
	-0.302
	-1.17
	-1.18
	-0.312
	-0.464
	-0.475
	-0.388
	-0.722
	-0.725
	-2.91
	-0.309
	-2.75
	-0.855
	-0.691
	-0.561
	-0.421
	-0.443
	-0.837
	-0.434
	-0.611
	-1.68
	-0.616
	-0.984
	-2.83
	-2.85
	-0.375
	-3.17
	-0.524
	-0.342
	-2.76
	-0.34
	-0.57
	-0.363
	-1.07
	-0.572
	-3.35
	-1.33
	-0.369
	-2.88
	-2.66
	-0.351
	-0.466
	-2.89
	-2.77
	-0.399
	-0.701
	-3.03
	-3.27
	-0.357
	-0.316
	-0.34
	-0.989
	-0.497
	-2.35
	-1.07
	-3.1
	-2.67
	-3.13
	-0.659
	-1.03
	-0.396
	-2.36
	-0.51
	-0.322
	-1.11
	-0.794
	-0.51
	-0.967
	-0.559
	-0.558
	-0.321
	-0.359
	-3.01
	-0.942
	-2.72
	-1.29
	-0.469
	-2.95
	-0.465
	-0.414
	-1.24
	-0.332
	-0.358
	-3.04
	-2.78
	-3.26
	-3.28
	-0.428
	-3.26
	-0.349
	-0.854
	-1.99
	-0.439
	-2.34
	-3.13
	-1.24
	-0.323
	-0.93
	-2.59
	-3.11
	-0.436
	-3.24
	-0.844
	-3.41
	-1.22
	-0.345
	-2.62
	-0.513
	-0.363
	-0.81
	-0.774
	-0.369
	-3.12
	-1.02
	-2.8
	-3.01
	-3.12
	-0.822
	-0.622
	-0.45
	-1.89
	-0.877
	-3.46
	-0.723
	-2.46
	-0.464
	-0.795
	-0.42
	-1.68
	-1.26
	-0.549
	-0.326
	-0.318
	-2.92
	-0.371
	-1.27
	-0.357
	-0.375
	-1.03
	-1.07
	-0.714
	-0.746
	-0.481
	-1.23
	-0.529
	-0.631
	-0.677
	-0.782
	-0.441
	-0.916
	-0.59
	-0.373
	-0.625
	-2.46
	-2.08
	-0.444
	-0.489
	-0.317
	-0.355
	-2.74
	-0.325
	-2.36
	-3.16
	-2.28
	-0.376
	-2.87
	-1.21
	-0.621
	-2.82
	-0.419
	-0.629
	-0.502
	-2.22
	-2.5
	-0.594
	-3.05
	-1.95
	-0.405
	-0.938
	-3.45
	-1.19
	-2.56
	-2.29
	-0.525
	-1.31
	-3.02
	-0.871
	-0.397
	-0.377
	-0.322
	-0.585
	-1.09
	-0.602
	-2.95
	-0.546
	-0.307
	-0.631
	-0.386
	-0.414
	-3.04
	-0.408
	-0.54
	-0.745
	-2.56
	-2.8
	-0.74
	-2.66
	-0.339
	-0.969
	-0.74
	-0.934
	-0.735
	-0.733
	-0.843
	-0.487
	-1.27
	-1.53
	-0.711
	-2.83
	-0.8
	-0.479
	-2.6
	-2.53
	-0.496
	-0.422
	-0.653
	-2.65
	-0.375
	-3.09
	-2.93
	-0.366
	-0.477
	-0.408
	-3.28
	-2.63
	-0.328
	-2.72
	-0.592
	-0.52
	-2.97
	-0.344
	-2.6
	-0.584
	-2.65
	-0.429
	-1.11
	-0.498
	-0.46
	-2.57
	-2.46
	-0.602
	-3.33
	-2.32
	-2.51
	-1.03
	-0.444
	-2.61
	-2.74
	-0.328
	-0.555
	-0.44
	-0.993
	-2.56
	-2.8
	-0.99
	-0.354
	-0.502
	-0.505
	-2.95
	-0.474
	-0.655
	-0.756
	-2.71
	-0.31
	-0.817
	-0.746
	-0.653
	-0.672
	-0.658
	-0.654
	-0.339
	-0.608
	-3.53
	-2.15
	-2.57
	-0.321
	-0.919
	-2.7
	-0.59
	-0.737
	-0.527
	-3.25
	-2.85
	-1.41
	-2.64
	-0.393
	-0.894
	-1.24
	-3
	-0.43
	-2.43
	-2.5
	-1.07
	-0.84
	-0.314
	-1.87
	-0.312
	-1.13
	-0.736
	-1.04
	-1.95
	-0.356
	-0.467
	-0.43
	-0.317
	-0.369
	-1.32
	-0.373
	-2.92
	-2.62
	-0.35
	-0.323
	-2.77
	-2.95
	-0.794
	-0.98
	-0.34
	-0.462
	-0.374
	-3.13
	-0.578
	-2.9
	-0.995
	-0.71
	-0.752
	-2.08
	-0.738
	-3.16
	-0.397
	-1.14
	-0.376
	-2.5
	-1.09
	-0.873
	-0.647
	-0.466
	-0.36
	-0.357
	-0.437
	-0.548
	-0.452
	-0.307
	-0.446
	-2.07
	-0.557
	-0.492
	-0.819
	-0.444
	-1.51
	-2.8
	-2.98
	-2.3
	-0.809
	-0.751
	-0.57
	-2.17
	-1.04
	-2.47
	-1.11
	-1.1
	-0.903
	-0.374
	-0.79
	-0.511
	-0.354
	-0.804
	-2.11
	-1.32
	-0.313
	-2.46
	-1.37
	-0.673
	-0.708
	-0.38
	-2.68
	-0.464
	-0.392
	-0.741
	-0.364
	-2.36
	-0.444
	-3.39
	-2.45
	-0.652
	-2.82
	-2.4
	-0.687
	-2.47
	-0.865
	-0.423
	-0.579
	-2.49
	-1.99
	-2.54
	-0.366
	-0.559
	-0.423
	-2.84
	-2.26
	-0.675
	-0.338
	-2.75
	-2.57
	-0.517
	-0.722
	-2.33
	-3.44
	-0.382
	-2.22
	-2.4
	-0.333
	-0.507
	-0.843
	-0.955
	-0.46
	-1
	-2.79
	-0.521
	-2.74
	-3.48
	-0.466
	-0.397
	-0.44
	-0.535
	-0.409
	-1.19
	-0.81
	-1.07
	-1.07
	-0.601
	-0.56
	-3.57
	-0.53
	-0.748
	-2.82
	-2.38
	-0.754
	-1.23
	-1.07
	-1.2
	-0.696
	-0.7
	-0.412
	-0.716
	-3.59
	-0.96
	-1.03
	-1.01
	-2.63
	-0.395
	-0.59
	-0.58
	-0.442
	-0.343
	-0.688
	-2.54
	-3.07
	-0.963
	-0.302
	-1.04
	-1.26
	-0.432
	-0.687
	-0.495
	-0.343
	-0.403
	-0.682
	-0.74
	-0.402
	-1.13
	-0.409
	-0.744
	-2.74
	-0.561
	-0.532
	-0.528
	-0.344
	-0.943
	-0.751
	-2.99
	-0.52
	-2.49
	-0.401
	-0.62
	-1.28
	-2.69
	-2.94
	-2.45
	-0.547
	-2.81
	-2.25
	-0.42
	-0.971
	-0.309
	-2.77
	-0.842
	-1.1
	-0.406
	-0.503
	-0.65
	-0.698
	-0.581
	-0.725
	-0.967
	-0.321
	-1.02
	-0.51
	-0.362
	-0.582
	-2.19
	-0.407
	-2.53
	-3.21
	-0.869
	-0.994
	-0.339
	-0.446
	-0.317
	-2.66
	-0.856
	-0.655
	-0.574
	-0.578
	-0.341
	-0.786
	-0.495
	-0.944
	-2.26
	-0.598
	-0.566
	-0.31
	-0.604
	-0.37
	-2.13
	-0.329
	-2.04
	-0.324
	-0.826
	-2.68
	-0.356
	-0.407
	-1.15
	-0.812
	-3.01
	-3.41
	-0.31
	-0.621
	-0.477
	-1.96
	-0.372
	-0.46
	-1.05
	-0.546
	-2.72
	-0.938
	-0.687
	-0.421
	-0.415
	-0.58
	-0.841
	-2.33
	-0.567
	-2.37
	-0.428
	-2.89
	-1.36
	-3.14
	-0.313
	-0.608
	-2.2
	-3.68
	-1.45
	-0.552
	-0.844
	-0.379
	-0.498
	-0.723
	-0.416
	-2.44
	-0.8
	-0.378
	-1.01
	-0.441
	-0.511
	-0.858
	-2.4
	-0.338
	-2.55
	-0.773
	-1.42
	-0.403
	-2.8
	-3.07
	-3.01
	-0.563
	-2.68
	-0.919
	-3.07
	-0.376
	-0.764
	-2.8
	-0.35
	-0.814
	-1.1
	-0.65
	-1.69
	-0.478
	-2.91
	-2.91
	-0.514
	-2.69
	-2.67
	-0.698
	-0.425
	-0.922
	-2.91
	-0.637
	-1
	-0.538
	-3.08
	-2.21
	-3.24
	-0.311
	-0.776
	-0.485
	-0.757
	-0.621
	-0.436
	-0.559
	-2.57
	-0.683
	-0.761
	-2.87
	-1.85
	-0.5
	-0.671
	-0.437
	-2.87
	-2.49
	-0.346
	-3.45
	-0.476
	-0.561
	-2.67
	-0.455
	-1.15
	-0.574
	-0.429
	-0.489
	-1.11
	-2.33
	-0.314
	-2.5
	-2.92
	-2.25
	-3.14
	-2.47
	-0.382
	-0.656
	-0.315
	-2.35
	-0.879
	-0.323
	-1.2
	-1.03
	-2.98
	-2.68
	-1.63
	-2.47
	-0.322
	-0.516
	-0.437
	-0.532
	-0.321
	-0.752
	-0.556
	-0.373
	-0.322
	-0.627
	-2.2
	-0.321
	-3
	-0.914
	-0.519
	-0.499
	-2.41
	-0.331
	-3.11
	-2.14
	-2.93
	-0.768
	-2.7
	-3.05
	-0.569
	-2.73
	-3.35
	-2.81
	-2.02
	-0.315
	-0.326
	-1.8
	-0.681
	-0.42
	-0.424
	-0.464
	-1.29
	-2.73
	-0.363
	-0.741
	-2.29
	-2.33
	-0.588
	-0.501
	-3.01
	-2.43
	-0.356
	-0.406
	-0.89
	-2.92
	-2.9
	-0.42
	-0.43
	-0.78
	-0.47
	-0.79
	-3.17
	-0.741
	-1.09
	-2.32
	-0.676
	-3.24
	-0.531
	-0.789
	-1.04
	-0.662
	-0.751
	-0.488
	-1.26
	-0.568
	-0.584
	-2.42
	-3.14
	-2.49
	-2.43
	-0.369
	-2.93
	-2.54
	-0.831
	-1.11
	-0.381
	-0.368
	-0.782
	-2.74
	-2.4
	-0.689
	-2.79
	-3
	-2.98
	-0.367
	-0.302
	-0.352
	-2.05
	-0.447
	-1.01
	-0.48
	-0.34
	-0.831
	-0.59
	-0.496
	-3.29
	-0.502
	-0.879
	-0.607
	-2.73
	-0.545
	-0.726
	-1.05
	-0.702
	-0.345
	-2.83
	-0.356
	-2.13
	-0.355
	-1.27
	-3.35
	-0.306
	-3.23
	-1.63
	-0.56
	-0.318
	-1.31
	-0.425
	-2.79
	-2.79
	-2.71
	-0.417
	-2.41
	-0.49
	-0.344
	-0.907
	-1.27
	-0.476
	-2.9
	-0.581
	-0.445
	-2.67
	-0.439
	-0.313
	-3.08
	-0.488
	-0.598
	-0.305
	-0.493
	-1.09
	-3.14
	-0.552
	-0.939
	-0.458
	-1.01
	-0.416
	-1.03
	-2.49
	-1.04
	-0.358
	-2.18
	-2.92
	-0.664
	-0.303
	-0.42
	-0.365
	-1.03
	-2.76
	-2.96
	-0.404
	-0.508
	-3.07
	-0.307
	-2.92
	-2.41
	-0.832
	-1.57
	-0.389
	-0.959
	-2.3
	-0.478
	-0.355
	-0.485
	-0.471
	-0.35
	-0.477
	-0.426
	-0.536
	-0.31
	-0.599
	-0.515
	-0.397
	-0.678
	-0.615
	-0.791
	-0.319
	-0.548
	-0.339
	-0.795
	-0.836
	-2.59
	-0.339
	-1.13
	-0.761
	-0.332
	-0.768
	-0.535
	-0.417
	-2.97
	-2.51
	-2.59
	-0.572
	-0.505
	-0.351
	-3.05
	-0.839
	-3.07
	-0.41
	-1.11
	-3.02
	-0.956
	-1.06
	-0.369
	-0.852
	-2.3
	-0.328
	-2.45
	-2.39
	-0.315
	-3.02
	-0.306
	-2.9
	-0.661
	-0.388
	-0.638
	-2.42
	-2.1
	-2.64
	-0.374
	-2.28
	-0.641
	-0.748
	-0.305
	-0.435
	-2.65
	-0.426
	-2.33
	-0.342
	-0.355
	-0.437
	-0.67
	-0.355
	-0.694
	-2.15
	-2.74
	-2.92
	-0.798
	-1.4
	-0.355
	-2.82
	-0.422
	-0.508
	-0.328
	-2.55
	-0.592
	-2.78
	-2.88
	-0.591
	-0.934
	-2.99
	-2.57
	-3.02
	-2.9
	-2.88
	-0.345
	-2.57
	-2.23
	-1.33
	-0.888
	-2.63
	-2.54
	-0.556
	-2.87
	-2.18
	-2.89
	-0.385
	-2.32
	-0.913
	-2.65
	-0.354
	-1.89
	-0.546
	-0.36
	-0.797
	-0.406
	-2.87
	-3.07
	-0.665
	-2.74
	-2.04
	-1.99
	-0.609
	-0.626
	-0.641
	-0.574
	-0.579
	-0.326
	-1.26
	-0.584
	-3.03
	-0.501
	-0.361
	-2.6
	-3.07
	-2.6
	-0.578
	-0.877
	-2.42
	-0.386
	-0.792
	-2.6
	-0.459
	-0.305
	-0.977
	-0.835
	-3.02
	-2.59
	-0.461
	-2.56
	-2.32
	-0.697
	-0.38
	-0.517
	-0.727
	-1.96
	-2.41
	-3.29
	-2.14
	-0.351
	-2.58
	-0.518
	-0.57
	-1.04
	-3
	-0.662
	-2.7
	-0.512
	-3.03
	-3.5
	-0.56
	-2.3
	-2.19
	-1.94
	-3.03
	-0.505
	-0.94
	-1.14
	-0.593
	-1.03
	-3.11
	-0.615
	-0.485
	-0.767
	-2.9
	-0.33
	-3.17
	-2.64
	-2.21
	-0.69
	-1.57
	-2.91
	-2.2
	-0.505
	-2.99
	-0.942
	-0.715
	-0.323
	-0.488
	-2.64
	-3.45
	-1.09
	-2.89
	-0.757
	-0.392
	-2.89
	-0.476
	-0.635
	-1.81
	-2.65
	-0.477
	-0.71
	-0.579
	-0.492
	-1.13
	-0.637
	-0.426
	-0.451
	-0.52
	-2.29
	-2.21
	-2.1
	-2.1
	-0.388
	-0.445
	-2.31
	-3.07
	-0.569
	-2.15
	-0.447
	-2.26
	-0.561
	-0.8
	-3.25
	-2.46
	-2.06
	-0.343
	-1.15
	-0.713
	-0.38
	-2.13
	-0.785
	-0.392
	-0.732
	-1.01
	-1.19
	-3.33
	-1.26
	-0.975
	-2.22
	-1.09
	-0.768
	-0.369
	-1.48
	-0.719
	-0.343
	-0.6
	-2.31
	-0.657
	-0.477
	-0.304
	-0.493
	-3.08
	-0.463
	-0.635
	-0.515
	-0.402
	-0.591
	-0.367
	-2.6
	-0.501
	-0.793
	-2.85
	-0.352
	-0.823
	-1.49
	-0.736
	-2.99
	-3.31
	-0.455
	-2.59
	-2.64
	-2.89
	-0.461
	-2.38
	-0.776
	-0.584
	-0.376
	-2.71
	-1.16
	-2.54
	-1.05
	-0.358
	-0.579
	-2.83
	-2.54
	-0.847
	-0.341
	-3.25
	-1.3
	-0.654
	-0.644
	-0.569
	-0.648
	-2.7
	-2.41
	-2.44
	-0.54
	-0.347
	-2.82
	-0.637
	-2.83
	-0.378
	-0.435
	-2.65
	-3.02
	-0.7
	-0.317
	-0.399
	-0.968
	-1.2
	-1.07
	-0.486
	-1.3
	-0.388
	-0.718
	-0.858
	-0.814
	-0.347
	-0.675
	-0.366
	-2.29
	-0.343
	-0.333
	-2.56
	-0.755
	-0.566
	-0.706
	-2.15
	-2.83
	-0.587
	-0.956
	-0.524
	-0.346
	-2.81
	-0.629
	-0.678
	-0.95
	-0.97
	-1.06
	-1.3
	-3.13
	-0.378
	-0.826
	-2.82
	-2.27
	-0.467
	-0.703
	-0.377
	-2.99
	-0.98
	-2.14
	-0.413
	-0.571
	-0.774
	-0.771
	-2.96
	-0.406
	-0.385
	-2.26
	-3.29
	-0.407
	-2.55
	-1.29
	-2.85
	-2.53
	-0.472
	-0.453
	-0.521
	-0.403
	-0.487
	-0.511
	-0.365
	-2.36
	-0.788
	-0.326
	-2.45
	-0.695
	-1.09
	-3.2
	-0.67
	-0.773
	-0.346
	-0.464
	-0.303
	-0.762
	-0.746
	-2.62
	-2.56
	-0.441
	-3.02
	-0.927
	-0.876
	-2.42
	-0.465
	-0.383
	-2.98
	-3.48
	-0.903
	-0.342
	-0.824
	-2.79
	-0.685
	-0.716
	-1.47
	-0.517
	-3.01
	-0.949
	-0.535
	-3.56
	-0.928
	-3.05
	-0.595
	-0.402
	-0.543
	-0.504
	-0.69
	-0.736
	-2.52
	-2.15
	-0.376
	-2.21
	-2.34
	-0.615
	-0.592
	-2.39
	-0.709
	-2.3
	-0.804
	-0.613
	-2.07
	-2.31
	-1.02
	-0.556
	-0.5
	-0.466
	-1.9
	-0.494
	-2.5
	-0.984
	-0.401
	-0.469
	-0.369
	-3.24
	-0.907
	-2.67
	-0.4
	-0.899
	-1.38
	-2.37
	-2.18
	-0.7
	-1.99
	-3.04
	-0.937
	-3.05
	-0.979
	-0.333
	-3.06
	-0.393
	-0.455
	-0.702
	-3.38
	-2.81
	-3.1
	-0.362
	-0.313
	-2.72
	-0.786
	-0.492
	-2.48
	-2.2
	-0.315
	-2.04
	-3.1
	-2.84
	-0.602
	-0.532
	-2.81
	-0.713
	-0.804
	-0.489
	-0.747
	-2.21
	-0.513
	-0.397
	-0.604
	-2.08
	-0.502
	-0.434
	-0.693
	-0.39
	-2.24
	-3.24
	-0.682
	-2.55
	-1.1
	-0.309
	-0.58
	-2.49
	-2.97
	-3.29
	-2.61
	-0.567
	-1.12
	-0.326
	-0.531
	-0.67
	-2.84
	-1.93
	-0.69
	-0.61
	-3.13
	-0.325
	-0.531
	-0.357
	-0.543
	-3.09
	-2.61
	-1.03
	-0.513
	-0.464
	-1.17
	-2.88
	-0.576
	-1.64
	-2.4
	-0.562
	-2.1
	-0.589
	-0.499
	-0.348
	-0.354
	-0.404
	-2.31
	-2.79
	-0.455
	-0.528
	-0.58
	-3.02
	-0.396
	-0.546
	-0.74
	-0.952
	-0.305
	-0.778
	-0.358
	-0.442
	-0.439
	-0.572
	-0.345
	-2.36
	-2.22
	-0.632
	-2.83
	-0.45
	-0.795
	-0.766
	-0.417
	-0.708
	-0.411
	-1.89
	-0.633
	-0.434
	-0.536
	-0.416
	-0.402
	-2.48
	-3.24
	-0.74
	-0.974
	-2.53
	-0.32
	-0.382
	-1.21
	-0.826
	-1.33
	-1.46
	-1.2
	-0.635
	-2.3
	-2.56
	-2.46
	-0.665
	-0.315
	-2.06
	-2.04
	-2.77
	-2.89
	-2.54
	-2.61
	-2.8
	-2.2
	-1.25
	-0.629
	-0.928
	-1.22
	-0.512
	-0.791
	-2.38
	-3.28
	-2.4
	-0.862
	-0.497
	-1.11
	-0.42
	-2.58
	-0.333
	-0.757
	-0.327
	-0.671
	-2.41
	-2.39
	-2.91
	-2.91
	-1.09
	-0.316
	-2.7
	-2.8
	-1.73
	-0.988
	-0.645
	-2
	-1.3
	-0.678
	-0.487
	-0.467
	-1.22
	-0.536
	-0.33
	-2.73
	-0.923
	-2.95
	-0.74
	-0.708
	-0.318
	-0.394
	-2.89
	-0.774
	-0.79
	-0.919
	-3.22
	-0.47
	-0.699
	-3.27
	-0.637
	-3.07
	-0.454
	-1.07
	-0.977
	-0.653
	-0.752
	-0.532
	-1.11
	-1.95
	-3.02
	-2.06
	-0.315
	-0.692
	-0.325
	-0.884
	-0.723
	-0.643
	-0.328
	-0.349
	-0.544
	-2.8
	-0.863
	-1.97
	-1.99
	-2.66
	-0.7
	-0.408
	-0.552
	-3.01
	-1.04
	-0.313
	-0.454
	-0.663
	-0.577
	-0.518
	-0.429
	-0.349
	-0.847
	-0.432
	-0.655
	-0.68
	-1.01
	-0.312
	-0.545
	-2.79
	-0.521
	-0.538
	-0.573
	-1.58
	-0.928
	-2.15
	-0.333
	-1.1
	-2.6
	-0.343
	-3.07
	-0.536
	-0.545
	-1.28
	-0.537
	-0.319
	-2.88
	-2.59
	-0.601
	-2.37
	-2.95
	-0.943
	-0.454
	-0.765
	-0.364
	-0.489
	-0.478
	-0.321
	-1.01
	-0.502
	-0.463
	-1.91
	-0.374
	-0.635
	-0.646
	-0.694
	-3.12
	-1.09
	-2.93
	-3.05
	-0.582
	-0.776
	-0.7
	-0.503
	-0.805
	-1.27
	-0.35
	-3.02
	-0.665
	-0.786
	-0.637
	-0.55
	-2.44
	-0.921
	-0.354
	-0.608
	-0.524
	-0.493
	-0.513
	-0.63
	-0.553
	-0.342
	-0.488
	-0.368
	-2.71
	-0.55
	-0.796
	-3.01
	-1.62
	-0.408
	-0.574
	-0.642
	-0.793
	-2.91
	-0.453
	-1.03
	-0.709
	-0.545
	-0.522
	-0.516
	-2.57
	-0.341
	-1.02
	-1.29
	-0.683
	-2.95
	-0.988
	-3.17
	-0.354
	-0.723
	-0.48
	-0.343
	-0.936
	-0.448
	-0.356
	-0.402
	-0.308
	-0.33
	-0.654
	-2.5
	-2.1
	-0.612
	-0.34
	-0.701
	-2.58
	-0.409
	-0.542
	-2.58
	-0.565
	-1.4
	-0.594
	-0.634
	-1.2
	-2.74
	-0.771
	-0.612
	-2.75
	-0.753
	-2.49
	-0.383
	-0.637
	-0.74
	-0.562
	-0.41
	-1.02
	-2.98
	-0.688
	-2.16
	-3.16
	-0.334
	-3.34
	-0.384
	-2.73
	-0.736
	-0.683
	-0.352
	-3.49
	-0.35
	-0.398
	-2.99
	-0.947
	-2.32
	-0.609
	-0.424
	-0.777
	-0.518
	-0.348
	-0.695
	-3.38
	-0.727
	-0.447
	-2.5
	-3.19
	-0.479
	-0.422
	-2.89
	-0.603
	-3.03
	-0.78
	-0.566
	-0.574
	-0.473
	-3.06
	-0.873
	-0.448
	-1.14
	-0.362
	-0.973
	-0.478
	-0.341
	-0.47
	-0.422
	-0.514
	-0.497
	-2.38
	-0.702
	-0.697
	-0.962
	-0.805
	-1.13
	-2.98
	-0.534
	-0.636
	-0.541
	-0.77
	-0.459
	-0.808
	-0.814
	-0.544
	-2.95
	-0.314
	-3.42
	-0.375
	-0.425
	-0.48
	-2.51
	-0.469
	-0.599
	-1.46
	-2.62
	-0.388
	-0.969
	-0.347
	-0.859
	-0.345
	-0.434
	-0.878
	-2.54
	-0.46
	-1.8
	-0.347
	-0.398
	-2.99
	-0.387
	-2.13
	-0.597
	-0.326
	-0.587
	-0.438
	-0.91
	-0.304
	-2.79
	-0.331
	-0.486
	-0.663
	-0.338
	-0.374
	-1.01
	-3.27
	-0.881
	-0.42
	-0.356
	-2.54
	-1.22
	-2.98
	-0.519
	-0.454
	-2.6
	-2.47
	-0.465
	-0.702
	-1.07
	-2.31
	-3.36
	-0.555
	-0.608
	-2.71
	-0.365
	-0.331
	-0.57
	-0.326
	-0.604
	-0.594
	-0.421
	-0.593
	-0.433
	-0.569
	-0.605
	-0.652
	-0.322
	-2.63
	-2.06
	-0.918
	-0.849
	-0.49
	-0.453
	-0.834
	-0.35
	-1.34
	-0.417
	-0.449
	-3.17
	-0.959
	-0.869
	-0.812
	-2.74
	-3.08
	-2.73
	-0.313
	-0.519
	-2.35
	-0.48
	-1.25
	-2.24
	-0.371
	-3.34
	-0.682
	-0.567
	-0.585
	-0.518
	-0.454
	-0.355
	-1.14
	-0.576
	-0.64
	-1.16
	-3.25
	-1.06
	-0.678
	-0.397
	-0.74
	-0.63
	-0.725
	-0.381
	-1.02
	-0.993
	-3.01
	-2.63
	-2.57
	-0.394
	-0.573
	-0.343
	-1.04
	-0.632
	-2.6
	-2.57
	-0.44
	-0.524
	-2.67
	-2.45
	-0.381
	-3.49
	-2.42
	-0.391
	-2.49
	-3.05
	-0.471
	-2.71
	-0.322
	-2.73
	-0.842
	-0.579
	-0.596
	-2.64
	-0.588
	-0.321
	-0.876
	-2.07
	-2.19
	-2.35
	-2.59
	-3.31
	-0.37
	-0.755
	-0.97
	-0.355
	-2.68
	-1.27
	-0.817
	-0.434
	-0.914
	-0.87
	-0.452
	-1.05
	-0.449
	-0.493
	-0.322
	-2.33
	-0.491
	-0.59
	-0.544
	-3.15
	-0.581
	-0.436
	-0.556
	-1.84
	-0.653
	-0.388
	-2.59
	-2.99
	-0.607
	-2.77
	-0.375
	-0.743
	-2.98
	-0.499
	-0.539
	-0.486
	-3.36
	-2.29
	-2.3
	-0.511
	-0.32
	-0.884
	-0.334
	-1.08
	-0.68
	-0.81
	-3.44
	-0.329
	-3.2
	-1.14
	-1.02
	-0.439
	-0.953
	-2.75
	-0.485
	-0.444
	-2.73
	-2.78
	-1.03
	-0.594
	-2.11
	-0.446
	-2.17
	-0.825
	-2.88
	-2.56
	-0.898
	-0.309
	-0.316
	-3.3
	-0.436
	-0.474
	-2.73
	-0.684
	-2.8
	-1.04
	-2.98
	-0.835
	-2.45
	-0.401
	-1.13
	-0.427
	-0.508
	-0.965
	-0.682
	-0.549
	-0.401
	-1.1
	-0.445
	-1.04
	-0.581
	-0.75
	-0.368
	-1.08
	-2.98
	-2.63
	-0.359
	-0.443
	-0.347
	-2.81
	-0.819
	-0.911
	-0.535
	-0.869
	-1.3
	-2.84
	-0.747
	-0.419
	-0.463
	-0.468
	-2.63
	-0.788
	-0.315
	-2.74
	-0.333
	-2.49
	-0.785
	-1.08
	-0.472
	-3.03
	-2.6
	-0.529
	-0.851
	-0.905
	-0.476
	-3.07
	-2.68
	-2.56
	-0.568
	-1.28
	-0.349
	-0.491
	-0.362
	-0.77
	-0.388
	-1.18
	-0.743
	-3.09
	-2.79
	-0.382
	-2.46
	-0.323
	-0.366
	-0.391
	-2.95
	-0.429
	-0.981
	-0.393
	-0.431
	-0.711
	-2.89
	-1.11
	-0.412
	-0.557
	-0.678
	-0.501
	-1.31
	-0.452
	-0.363
	-0.475
	-3.11
	-1.45
	-0.561
	-0.673
	-0.877
	-0.32
	-2.91
	-0.412
	-0.512
	-1.45
	-2.2
	-0.895
	-1.07
	-1.05
	-2.73
	-0.352
	-0.486
	-0.444
	-0.452
	-3.14
	-2.83
	-0.931
	-0.821
	-0.421
	-0.407
	-2.82
	-0.313
	-2.23
	-0.78
	-0.39
	-0.762
	-0.424
	-0.784
	-1.38
	-2.54
	-0.403
	-3.03
	-0.392
	-0.724
	-0.6
	-3.29
	-0.909
	-2.18
	-0.53
	-0.367
	-0.972
	-1.21
	-1.28
	-2.26
	-0.335
	-3.05
	-3.09
	-0.618
	-1.19
	-2.83
	-0.315
	-0.427
	-2.97
	-0.633
	-2.58
	-2.67
	-0.319
	-0.808
	-0.737
	-1.37
	-0.318
	-0.647
	-0.723
	-1.12
	-0.666
	-0.669
	-0.844
	-0.443
	-2.35
	-0.402
	-0.325
	-1.8
	-2.34
	-0.797
	-2.46
	-0.596
	-3.46
	-2.67
	-0.59
	-2.78
	-0.46
	-0.338
	-0.335
	-0.535
	-0.446
	-0.685
	-0.474
	-0.901
	-2.49
	-2.35
	-0.691
	-0.438
	-2.75
	-1.07
	-0.475
	-0.594
	-0.312
	-2.76
	-0.539
	-2.12
	-0.332
	-0.362
	-0.384
	-2.48
	-0.623
	-0.476
	-1.89
	-0.327
	-1.06
	-0.516
	-2.74
	-2.59
	-0.743
	-0.403
	-3.25
	-2.76
	-0.756
	-3.04
	-1.9
	-2.89
	-2.54
	-0.646
	-3.02
	-0.791
	-2.39
	-0.881
	-1.55
	-0.42
	-2.31
	-2.56
	-0.501
	-2.66
	-2.2
	-2.1
	-2.86
	-0.936
	-0.621
	-0.61
	-0.755
	-0.372
	-2.27
	-0.558
	-0.478
	-2.74
	-0.355
	-0.381
	-2.23
	-0.763
	-0.401
	-0.313
	-0.313
	-0.335
	-0.481
	-0.485
	-0.351
	-0.687
	-0.716
	-0.353
	-1.24
	-0.373
	-3.31
	-0.444
	-1.09
	-0.923
	-1.01
	-0.34
	-2.03
	-2.68
	-0.466
	-0.725
	-0.929
	-1.04
	-0.359
	-0.543
	-3.39
	-0.577
	-0.365
	-0.903
	-0.434
	-0.353
	-0.596
	-0.488
	-3.29
	-1.15
	-0.59
	-1.12
	-0.434
	-0.306
	-2.65
	-0.336
	-0.692
	-0.493
	-0.877
	-0.368
	-2.39
	-1.1
	-0.726
	-1.54
	-2.38
	-2.83
	-0.486
	-0.361
	-3.32
	-0.487
	-0.608
	-0.326
	-0.338
	-0.614
	-2.61
	-0.725
	-3.53
	-2.26
	-0.534
	-3.03
	-1.25
	-0.705
	-0.718
	-2.88
	-3.15
	-2.51
	-0.752
	-2.7
	-0.367
	-0.382
	-3.39
	-0.915
	-0.421
	-0.332
	-2.88
	-0.721
	-0.518
	-0.415
	-0.313
	-0.5
	-0.828
	-0.828
	-0.458
	-0.695
	-0.873
	-0.687
	-0.461
	-2.53
	-2.75
	-1.25
	-0.62
	-0.891
	-0.309
	-2.72
	-0.625
	-2.15
	-0.516
	-0.403
	-0.87
	-0.588
	-1.79
	-0.785
	-0.341
	-0.38
	-0.884
	-0.302
	-0.394
	-1.19
	-2.39
	-0.463
	-0.482
	-3.2
	-0.778
	-0.358
	-0.491
	-0.33
	-0.708
	-0.654
	-0.435
	-2.29
	-0.554
	-2.67
	-0.6
	-2.92
	-0.418
	-2.96
	-1.06
	-0.719
	-0.431
	-0.452
	-0.925
	-0.387
	-0.395
	-0.417
	-0.746
	-2.25
	-0.389
	-0.718
	-0.316
	-0.303
	-0.668
	-0.449
	-2.63
	-0.315
	-0.314
	-0.538
	-2.94
	-0.486
	-2.63
	-2.68
	-0.676
	-3.03
	-0.385
	-0.438
	-1.12
	-2.16
	-0.545
	-2.47
	-3.1
	-0.678
	-0.302
	-0.983
	-2.56
	-0.408
	-0.777
	-0.548
	-0.944
	-2.44
	-3.37
	-0.41
	-0.518
	-0.475
	-0.903
	-0.964
	-0.356
	-3.39
	-0.418
	-0.367
	-1.3
	-1.08
	-0.412
	-2.54
	-0.413
	-0.499
	-2.64
	-0.971
	-0.484
	-0.599
	-0.766
	-0.655
	-2.98
	-0.57
	-0.436
	-3.23
	-2.83
	-2.45
	-0.602
	-0.434
	-0.437
	-0.543
	-0.319
	-0.493
	-0.725
	-2.76
	-2.16
	-0.338
	-0.445
	-0.963
	-3.43
	-0.531
	-0.468
	-2.29
	-2.82
	-3.34
	-2.45
	-1.22
	-0.839
	-0.346
	-0.409
	-0.516
	-2.09
	-0.71
	-2.72
	-1.23
	-0.633
	-0.306
	-2.81
	-2.73
	-0.496
	-2.98
	-0.665
	-0.521
	-0.694
	-2.83
	-0.435
	-0.394
	-2.42
	-0.852
	-3.11
	-0.695
	-0.727
	-0.622
	-0.674
	-2.75
	-0.609
	-3.14
	-2.15
	-0.729
	-0.367
	-0.869
	-2.91
	-2.17
	-0.839
	-0.759
	-0.553
	-0.37
	-0.623
	-0.385
	-0.949
	-0.314
	-0.975
	-2.23
	-0.43
	-1.07
	-0.532
	-2.73
	-2.8
	-1.83
	-3.02
	-0.59
	-0.469
	-0.379
	-0.545
	-0.375
	-2.77
	-0.349
	-0.489
	-2.1
	-0.359
	-1.99
	-0.681
	-2.81
	-2.48
	-3.04
	-0.921
	-0.379
	-0.706
	-2.43
	-2
	-3.1
	-0.976
	-0.35
	-1.21
	-0.854
	-1.47
	-2.16
	-0.716
	-0.391
	-2.77
	-1.9
	-1.93
	-1.96
	-1.17
	-0.674
	-1.12
	-0.434
	-2.29
	-2.42
	-0.611
	-0.862
	-2.88
	-2.05
	-0.618
	-0.814
	-0.34
	-0.403
	-3.18
	-0.52
	-1.96
	-0.415
	-3.4
	-0.412
	-0.432
	-0.704
	-0.308
	-3.28
	-0.303
	-0.316
	-0.336
	-1.02
	-1.26
	-2.33
	-0.721
	-1.09
	-0.398
	-0.512
	-0.324
	-0.573
	-0.556
	-2.82
	-0.438
	-0.584
	-0.384
	-0.499
	-2.14
	-0.59
	-0.807
	-0.523
	-0.53
	-2.89
	-2.94
	-2.06
	-0.645
	-0.323
	-1.22
	-2.42
	-0.422
	-0.577
	-0.511
	-0.394
	-0.871
	-0.309
	-0.605
	-0.901
	-0.605
	-0.689
	-0.416
	-1.15
	-3.04
	-0.551
	-0.352
	-3.29
	-0.308
	-2.3
	-0.398
	-0.346
	-0.479
	-2.61
	-2.81
	-0.558
	-3.31
	-0.492
	-0.396
	-0.347
	-0.605
	-0.647
	-0.482
	-0.355
	-3.05
	-0.533
	-0.817
	-0.461
	-3.29
	-2.59
	-1.32
	-0.308
	-0.526
	-0.413
	-1.27
	-1.08
	-0.553
	-0.574
	-1.4
	-0.371
	-0.431
	-0.918
	-0.325
	-0.816
	-3.28
	-0.332
	-0.99
	-1.92
	-2.76
	-0.53
	-2.89
	-0.582
	-0.431
	-2.27
	-0.799
	-0.528
	-2.96
	-0.397
	-3.02
	-2.36
	-0.433
	-0.466
	-2.17
	-0.674
	-0.768
	-1.2
	-0.672
	-0.516
	-0.519
	-0.496
	-0.529
	-1.16
	-0.406
	-0.47
	-2.51
	-0.984
	-0.409
	-1.29
	-0.477
	-0.85
	-2.86
	-2.14
	-0.959
	-1.59
	-2.55
	-0.613
	-3.38
	-2.88
	-0.465
	-0.673
	-0.725
	-0.475
	-0.335
	-3.35
	-0.444
	-2.91
	-0.504
	-0.79
	-0.364
	-0.395
	-0.958
	-3.17
	-1.22
	-0.42
	-0.396
	-0.457
	-0.384
	-0.416
	-1
	-2.88
	-0.417
	-0.719
	-1.95
	-0.409
	-0.475
	-0.447
	-0.469
	-0.589
	-0.566
	-0.608
	-0.483
	-1.3
	-2.41
	-0.343
	-0.943
	-0.666
	-0.376
	-0.993
	-0.652
	-2.93
	-3.17
	-0.699
	-0.614
	-0.353
	-0.323
	-0.376
	-0.444
	-1.35
	-0.357
	-0.463
	-0.686
	-0.327
	-0.587
	-0.533
	-0.815
	-1.32
	-0.342
	-0.981
	-0.361
	-0.846
	-2.65
	-0.39
	-2.72
	-1.52
	-0.538
	-0.715
	-0.529
	-0.822
	-0.443
	-0.422
	-2.18
	-2.45
	-0.522
	-0.572
	-3.23
	-0.552
	-0.335
	-1.89
	-0.583
	-2.98
	-2.82
	-0.424
	-0.355
	-0.525
	-0.576
	-0.353
	-0.646
	-1.01
	-0.574
	-1.13
	-0.362
	-0.314
	-0.402
	-0.388
	-2.41
	-0.586
	-0.478
	-0.302
	-0.52
	-2.7
	-0.362
	-0.723
	-0.308
	-0.505
	-3.02
	-0.824
	-0.304
	-0.433
	-0.855
	-2.4
	-0.557
	-0.498
	-2.01
	-2.61
	-2.95
	-0.651
	-0.344
	-0.591
	-2.18
	-0.509
	-0.318
	-2.97
	-2.64
	-0.309
	-2.93
	-3.03
	-2.31
	-1.27
	-0.325
	-0.69
	-0.364
	-0.402
	-3.16
	-0.83
	-2.26
	-0.656
	-0.61
	-0.349
	-0.46
	-2.54
	-0.586
	-2.9
	-2.77
	-2.94
	-0.857
	-3.2
	-2.67
	-0.331
	-1.3
	-0.381
	-0.764
	-0.353
	-0.789
	-0.82
	-3.22
	-0.407
	-2.25
	-0.579
	-2.16
	-0.419
	-1.19
	-0.324
	-2.47
	-1.68
	-2.16
	-2.41
	-0.358
	-2.65
	-0.984
	-2.56
	-0.305
	-0.389
	-0.794
	-0.337
	-0.809
	-2.77
	-2.95
	-1.28
	-2.6
	-0.466
	-2.58
	-1.12
	-0.781
	-0.98
	-2.37
	-0.655
	-0.747
	-0.342
	-0.352
	-0.457
	-0.718
	-0.462
	-2.19
	-0.877
	-0.532
	-0.449
	-0.537
	-0.741
	-2.2
	-0.705
	-0.992
	-0.903
	-0.472
	-0.351
	-2.67
	-0.415
	-2.35
	-2.24
	-0.559
	-0.437
	-1.07
	-0.36
	-1.04
	-0.83
	-1.3
	-1.11
	-0.845
	-1.26
	-0.816
	-2.44
	-2.48
	-2.73
	-0.556
	-0.626
	-0.519
	-0.449
	-0.342
	-0.48
	-0.357
	-0.648
	-3.22
	-0.305
	-2.59
	-0.842
	-0.348
	-0.633
	-1.07
	-0.855
	-2.38
	-1.91
	-2.41
	-2.62
	-2.69
	-0.587
	-0.366
	-2.39
	-0.397
	-2.93
	-0.91
	-2.39
	-0.337
	-2.94
	-0.451
	-1.13
	-0.348
	-0.434
	-2.74
	-0.805
	-0.781
	-0.481
	-0.811
	-3.05
	-0.501
	-1.2
	-2.3
	-3.12
	-3.01
	-0.801
	-1.09
	-0.931
	-2.94
	-0.622
	-0.394
	-0.361
	-0.467
	-0.377
	-0.334
	-3.03
	-3.05
	-2.78
	-0.499
	-2.87
	-2.09
	-0.951
	-0.598
	-2.67
	-0.56
	-0.716
	-0.866
	-1.31
	-2.95
	-0.747
	-1.87
	-0.508
	-0.333
	-0.361
	-0.494
	-0.572
	-0.769
	-0.47
	-2.01
	-2.59
	-1.01
	-0.383
	-1.04
	-2.65
	-0.764
	-3.27
	-0.383
	-0.813
	-0.348
	-0.335
	-2.61
	-2.35
	-0.606
	-1.05
	-0.404
	-3.2
	-0.323
	-0.327
	-2.19
	-0.764
	-2.43
	-0.629
	-1.02
	-2.64
	-0.645
	-0.307
	-0.427
	-0.422
	-2.54
	-2.74
	-0.397
	-0.345
	-2.54
	-2.46
	-1.84
	-0.47
	-2.8
	-0.753
	-0.843
	-0.701
	-2.99
	-2.54
	-0.538
	-0.313
	-2.27
	-0.402
	-2.88
	-0.402
	-0.471
	-2.43
	-0.393
	-0.85
	-0.436
	-0.405
	-0.635
	-0.77
	-0.339
	-0.404
	-0.948
	-2.64
	-1.09
	-0.456
	-0.464
	-1.64
	-3.04
	-0.391
	-1.17
	-2.11
	-3.42
	-0.852
	-0.336
	-0.627
	-0.633
	-1.05
	-2.65
	-0.342
	-2.79
	-0.719
	-2.61
	-2.13
	-0.57
	-2.63
	-0.338
	-0.701
	-0.447
	-3.26
	-0.303
	-0.421
	-0.575
	-1.33
	-2.92
	-2.63
	-0.965
	-2.54
	-0.922
	-0.525
	-2.81
	-0.489
	-0.859
	-1.68
	-0.913
	-2.99
	-2.71
	-2.5
	-0.726
	-2.8
	-3.06
	-0.712
	-0.443
	-0.38
	-2.86
	-0.533
	-0.354
	-1.17
	-0.562
	-0.758
	-0.351
	-2.61
	-0.336
	-2.53
	-1.14
	-1.22
	-0.434
	-0.386
	-0.398
	-2.32
	-2.66
	-0.422
	-0.493
	-0.308
	-0.702
	-0.607
	-1.17
	-0.413
	-2.76
	-1.34
	-0.679
	-0.399
	-0.672
	-2.29
	-0.374
	-0.428
	-0.94
	-0.813
	-0.879
	-0.43
	-0.455
	-1.73
	-0.562
	-0.622
	-0.377
	-2.95
	-0.314
	-2.74
	-0.954
	-0.357
	-1.45
	-0.52
	-0.454
	-1.29
	-0.492
	-0.37
	-2.84
	-0.318
	-3.07
	-0.832
	-0.883
	-0.711
	-0.693
	-0.399
	-3.08
	-0.502
	-0.581
	-3.01
	-2.7
	-0.661
	-2.89
	-2.62
	-0.406
	-0.6
	-0.807
	-0.564
	-0.367
	-2.1
	-2.73
	-1.83
	-1.18
	-1.04
	-0.506
	-2.86
	-0.699
	-1.74
	-0.515
	-0.825
	-0.909
	-0.522
	-1.19
	-0.633
	-2.91
	-0.524
	-2.05
	-0.4
	-0.367
	-0.61
	-0.775
	-2.36
	-0.507
	-2.26
	-2.54
	-2.44
	-2.65
	-0.375
	-3.4
	-2.49
	-0.456
	-2.59
	-0.67
	-1.69
	-0.767
	-1.22
	-0.323
	-0.54
	-2.08
	-2.63
	-0.874
	-2.14
	-0.358
	-0.422
	-0.325
	-2.12
	-0.648
	-0.76
	-0.423
	-0.333
	-2.57
	-1.08
	-0.338
	-1.97
	-2.98
	-2.9
	-0.341
	-2.82
	-0.64
	-3.12
	-1.03
	-0.444
	-0.911
	-3.25
	-0.856
	-0.823
	-0.974
	-0.324
	-0.438
	-2.08
	-1
	-2.28
	-0.659
	-0.802
	-2.64
	-2.9
	-0.9
	-0.507
	-0.723
	-0.708
	-0.422
	-0.398
	-0.693
	-3.1
	-2.55
	-0.776
	-0.334
	-2.97
	-0.803
	-0.67
	-0.763
	-0.549
	-0.491
	-0.831
	-0.449
	-0.856
	-0.326
	-2.61
	-2.32
	-1.13
	-0.609
	-0.674
	-0.382
	-0.642
	-0.507
	-0.383
	-0.417
	-0.362
	-3.25
	-0.351
	-0.898
	-1.39
	-0.375
	-0.449
	-0.403
	-0.613
	-0.816
	-0.474
	-1.63
	-0.318
	-0.54
	-0.335
	-1.61
	-1.83
	-2.79
	-0.469
	-0.6
	-0.367
	-1.29
	-0.754
	-2.26
	-0.712
	-0.485
	-0.635
	-1.23
	-2.14
	-0.357
	-0.331
	-0.907
	-2.65
	-0.88
	-1.38
	-0.84
	-0.522
	-0.469
	-1.05
	-0.696
	-0.79
	-1.49
	-0.43
	-0.526
	-0.395
	-0.571
	-0.53
	-0.534
	-1.74
	-0.419
	-0.612
	-2.97
	-0.738
	-2.69
	-0.568
	-1.01
	-0.866
	-0.552
	-0.743
	-0.434
	-2.19
	-1.11
	-1.51
	-2.52
	-2.72
	-0.313
	-0.336
	-2.44
	-3.35
	-2.2
	-0.681
	-2.97
	-0.735
	-0.408
	-2.55
	-2.52
	-0.781
	-0.504
	-1.78
	-2.44
	-2.54
	-0.347
	-0.543
	-1.32
	-2.39
	-1.04
	-0.405
	-1.01
	-1.1
	-0.347
	-0.328
	-2.07
	-0.318
	-0.32
	-3.02
	-1.17
	-0.366
	-0.666
	-1.54
	-0.436
	-0.344
	-0.365
	-2.14
	-2.63
	-0.783
	-2.86
	-0.613
	-0.328
	-0.375
	-0.6
	-0.7
	-0.449
	-2.02
	-0.587
	-0.313
	-1.18
	-0.361
	-0.707
	-1.15
	-2.43
	-0.335
	-0.702
	-1.85
	-0.649
	-0.617
	-0.67
	-0.326
	-0.584
	-2.89
	-0.314
	-0.964
	-2.4
	-0.572
	-0.434
	-2.21
	-0.988
	-0.723
	-0.512
	-2.8
	-0.446
	-2.58
	-0.613
	-2.26
	-0.362
	-3.03
	-2.03
	-2.14
	-3.09
	-0.66
	-0.435
	-0.8
	-0.987
	-0.391
	-0.365
	-0.887
	-2.67
	-0.517
	-3.18
	-2.16
	-0.667
	-2.49
	-0.477
	-0.634
	-1.35
	-1.7
	-0.303
	-0.467
	-0.752
	-2.27
	-2.33
	-0.69
	-0.504
	-0.857
	-3.06
	-0.394
	-0.733
	-1.13
	-0.534
	-0.673
	-0.384
	-0.633
	-2.6
	-0.521
	-0.342
	-2.02
	-1.03
	-2
	-0.31
	-1.17
	-2.47
	-3.1
	-0.527
	-2.9
	-2.06
	-0.759
	-2.76
	-0.545
	-0.38
	-0.663
	-0.914
	-2.78
	-0.365
	-0.414
	-0.501
	-0.477
	-0.662
	-0.505
	-2.24
	-1.95
	-0.748
	-1.94
	-1.57
	-2.66
	-0.556
	-3.52
	-2.8
	-0.796
	-1.22
	-0.801
	-0.917
	-0.319
	-0.345
	-0.969
	-3.38
	-0.441
	-1.07
	-3.12
	-0.701
	-0.51
	-0.311
	-0.43
	-3.07
	-0.36
	-0.467
	-0.366
	-0.334
	-0.548
	-1.15
	-0.479
	-2.24
	-2.26
	-2.6
	-0.608
	-0.635
	-2.47
	-0.609
	-2.84
	-2.33
	-1.35
	-3.05
	-0.715
	-0.533
	-3.08
	-0.451
	-2.67
	-0.729
	-2.52
	-2.55
	-2.56
	-2.26
	-0.361
	-2.66
	-1.33
	-2.21
	-2.36
	-1.19
	-2.56
	-2.31
	-0.441
	-0.755
	-0.487
	-0.353
	-0.71
	-0.539
	-0.382
	-0.311
	-1.28
	-2.68
	-0.639
	-2.34
	-3
	-2.66
	-1.04
	-0.737
	-0.456
	-0.568
	-1.12
	-0.347
	-0.404
	-0.647
	-0.312
	-0.64
	-2.57
	-0.912
	-0.851
	-0.528
	-0.565
	-0.535
	-0.618
	-2.19
	-2.39
	-0.395
	-2.67
	-0.439
	-0.495
	-0.315
	-0.896
	-0.712
	-0.638
	-0.576
	-1.14
	-0.627
	-0.902
	-0.77
	-0.683
	-0.773
	-3.03
	-2.38
	-0.952
	-0.872
	-0.39
	-0.309
	-0.625
	-0.368
	-0.862
	-0.789
	-0.481
	-0.997
	-0.534
	-0.883
	-2.71
	-0.317
	-0.393
	-1.02
	-0.629
	-2.44
	-2.9
	-0.748
	-3.38
	-3.04
	-0.588
	-1.22
	-0.389
	-0.524
	-0.348
	-2.07
	-2.72
	-0.863
	-0.336
	-0.733
	-0.46
	-2.77
	-0.352
	-0.56
	-0.418
	-0.435
	-0.646
	-0.403
	-1.17
	-0.324
	-0.523
	-2.29
	-2.73
	-1.37
	-0.415
	-0.519
	-1.04
	-0.583
	-0.576
	-2.7
	-0.325
	-1.06
	-0.445
	-0.642
	-2.28
	-2.29
	-1.11
	-2.72
	-2.36
	-0.826
	-0.421
	-0.547
	-0.597
	-2.96
	-0.932
	-0.858
	-2.62
	-1.99
	-0.721
	-2.14
	-2.72
	-0.726
	-2.04
	-2.73
	-2.64
	-1.94
	-0.561
	-2.35
	-2.55
	-0.706
	-2.7
	-0.95
	-0.731
	-2.46
	-0.983
	-0.862
	-0.38
	-2.39
	-2.94
	-0.629
	-2.34
	-3.14
	-2.64
	-0.348
	-1.87
	-0.548
	-0.546
	-0.56
	-0.938
	-0.697
	-0.37
	-2.58
	-0.881
	-0.363
	-1.08
	-0.495
	-2.29
	-2.79
	-0.511
	-2.93
	-0.348
	-2.88
	-0.642
	-1.5
	-0.583
	-0.657
	-2.81
	-1.22
	-0.431
	-0.365
	-0.524
	-0.353
	-0.585
	-0.463
	-0.931
	-0.553
	-0.551
	-0.412
	-2.89
	-0.634
	-1.23
	-0.436
	-0.576
	-0.561
	-1.96
	-0.999
	-0.324
	-3.11
	-0.553
	-2.64
	-1.85
	-2.84
	-2.36
	-0.967
	-1.02
	-0.336
	-0.372
	-0.444
	-3.07
	-0.574
	-1.99
	-0.314
	-0.742
	-0.366
	-1.71
	-2.25
	-0.487
	-0.793
	-2.9
	-0.393
	-2.73
	-2.77
	-1.2
	-0.909
	-2.3
	-0.467
	-0.895
	-0.632
	-0.327
	-1.95
	-0.832
	-3.2
	-0.612
	-1.15
	-0.62
	-1.02
	-2.66
	-0.442
	-2.88
	-0.473
	-0.372
	-2.17
	-0.386
	-3.29
	-0.682
	-3
	-1.59
	-0.34
	-0.421
	-2.14
	-2.68
	-2.3
	-0.483
	-2.65
	-2.33
	-0.41
	-1.1
	-0.785
	-1.16
	-0.629
	-1.39
	-0.346
	-1.39
	-0.677
	-2.91
	-0.478
	-0.303
	-2.63
	-2.39
	-0.482
	-2.92
	-1.07
	-0.659
	-0.432
	-0.508
	-0.334
	-0.812
	-0.338
	-0.349
	-0.6
	-0.673
	-3.16
	-2.43
	-0.755
	-0.456
	-1.42
	-0.577
	-0.667
	-0.66
	-1.15
	-0.63
	-2.6
	-0.43
	-0.539
	-1.1
	-0.808
	-3.27
	-0.586
	-0.368
	-2.38
	-0.402
	-1.8
	-0.722
	-0.98
	-0.547
	-2.91
	-2.68
	-0.95
	-0.917
	-3.17
	-0.724
	-0.426
	-2.64
	-0.852
	-1.21
	-2.98
	-0.305
	-0.737
	-0.343
	-0.551
	-0.638
	-0.357
	-2.93
	-0.594
	-2.7
	-0.522
	-2
	-1.82
	-0.333
	-0.759
	-3.15
	-0.823
	-3.51
	-1.2
	-0.558
	-0.409
	-0.509
	-2.39
	-2.47
	-3.06
	-0.477
	-0.476
	-0.819
	-2.94
	-2.48
	-2.66
	-2.92
	-1.89
	-0.332
	-0.569
	-0.764
	-2.65
	-0.35
	-0.314
	-2.59
	-0.447
	-0.358
	-1.52
	-0.448
	-0.35
	-2.83
	-0.484
	-1.84
	-0.461
	-0.53
	-0.938
	-0.348
	-0.391
	-1.14
	-0.401
	-2.93
	-0.496
	-0.826
	-0.725
	-0.586
	-2.73
	-0.507
	-0.546
	-0.316
	-0.575
	-1.25
	-2.23
	-0.944
	-2.22
	-2.44
	-0.806
	-0.312
	-0.336
	-2.17
	-0.31
	-0.465
	-0.581
	-0.834
	-0.714
	-2.72
	-0.958
	-0.809
	-3.25
	-0.877
	-0.553
	-0.515
	-0.778
	-0.758
	-0.759
	-1.17
	-0.383
	-0.422
	-0.352
	-0.636
	-0.557
	-0.697
	-2.21
	-2.27
	-1.97
	-1.23
	-0.323
	-0.475
	-2.6
	-1.03
	-3.13
	-0.47
	-0.576
	-3.34
	-2.24
	-0.33
	-0.475
	-1.03
	-0.329
	-0.351
	-2.7
	-2.6
	-2.75
	-2.88
	-0.388
	-3.16
	-0.412
	-0.415
	-0.68
	-2.2
	-0.793
	-2.43
	-2.82
	-0.444
	-0.55
	-1.34
	-0.349
	-1.08
	-0.558
	-0.822
	-2.55
	-3.45
	-0.6
	-2.77
	-2.81
	-0.441
	-0.338
	-1.75
	-0.645
	-2.93
	-0.311
	-0.303
	-0.622
	-0.558
	-2.76
	-0.411
	-0.498
	-1.34
	-0.374
	-0.731
	-0.672
	-2.93
	-0.377
	-1.14
	-3.35
	-0.837
	-2.92
	-3.26
	-1.07
	-2.67
	-0.782
	-3.21
	-2.76
	-1.13
	-0.383
	-0.405
	-2.68
	-0.413
	-0.522
	-0.806
	-2.72
	-0.76
	-2.12
	-0.386
	-1.04
	-0.378
	-0.304
	-0.658
	-0.746
	-0.877
	-1.31
	-2.85
	-2.62
	-0.361
	-0.367
	-1.13
	-3.08
	-2.69
	-0.879
	-2.24
	-0.464
	-0.354
	-0.335
	-0.376
	-0.578
	-3.03
	-0.788
	-0.553
	-1.02
	-1.33
	-2.86
	-0.501
	-0.313
	-1.03
	-0.56
	-2.98
	-0.684
	-0.872
	-2.94
	-0.36
	-0.401
	-0.692
	-2.26
	-3
	-0.752
	-0.704
	-1.14
	-3.07
	-0.469
	-3.03
	-0.505
	-0.486
	-2.99
	-2.58
	-3.08
	-0.685
	-1.28
	-0.51
	-1.04
	-1.06
	-0.893
	-2.74
	-0.721
	-1.12
	-2.94
	-0.522
	-0.725
	-0.445
	-1.85
	-0.586
	-0.375
	-1.17
	-1.09
	-0.418
	-2.22
	-0.691
	-2.97
	-1.39
	-0.528
	-3.08
	-0.464
	-0.43
	-0.59
	-0.753
	-0.341
	-0.488
	-0.755
	-3.12
	-0.982
	-0.791
	-3.04
	-1.46
	-2.82
	-0.577
	-0.317
	-0.692
	-0.49
	-0.492
	-2.42
	-0.896
	-0.536
	-0.992
	-3.07
	-0.374
	-1.02
	-0.657
	-2.65
	-0.451
	-2.82
	-0.589
	-3.05
	-0.744
	-0.557
	-0.816
	-0.481
	-0.418
	-1.14
	-0.508
	-0.508
	-1.17
	-0.752
	-1.13
	-1.72
	-0.758
	-2.3
	-0.489
	-0.899
	-0.801
	-2.48
	-0.444
	-0.93
	-2.01
	-0.434
	-0.377
	-0.779
	-0.65
	-2.27
	-2.45
	-0.833
	-0.398
	-0.671
	-3.17
	-0.543
	-2.23
	-3.2
	-0.483
	-0.44
	-3.05
	-0.627
	-1.28
	-0.731
	-0.841
	-1.34
	-2.61
	-0.824
	-0.718
	-0.329
	-0.729
	-1.02
	-0.516
	-1.98
	-0.589
	-0.358
	-0.346
	-1.18
	-0.416
	-1.48
	-1.94
	-2.46
	-0.407
	-0.602
	-1.04
	-0.367
	-0.662
	-0.687
	-0.796
	-1.04
	-0.4
	-0.368
	-2.89
	-1.26
	-0.337
	-3.23
	-0.375
	-0.386
	-0.36
	-0.77
	-2.69
	-2.78
	-2.85
	-0.709
	-2.96
	-0.307
	-0.603
	-1.31
	-1.37
	-2.93
	-0.384
	-2.49
	-0.395
	-2.44
	-0.317
	-0.342
	-0.468
	-0.692
	-0.407
	-0.443
	-0.325
	-2.1
	-0.717
	-2.74
	-1.84
	-2.45
	-1.19
	-0.344
	-0.463
	-2.53
	-0.39
	-0.369
	-0.338
	-0.334
	-1.08
	-0.815
	-2.98
	-2.46
	-2.79
	-2.39
	-0.651
	-0.982
	-0.371
	-0.909
	-0.772
	-1.36
	-0.611
	-0.362
	-2.41
	-0.454
	-0.938
	-0.426
	-1.1
	-0.66
	-2.72
	-0.873
	-2.84
	-0.602
	-0.356
	-0.624
	-2.24
	-1.98
	-0.381
	-0.655
	-0.498
	-0.553
	-0.317
	-0.79
	-0.683
	-0.348
	-0.938
	-3.16
	-2.75
	-0.985
	-0.744
	-0.592
	-0.573
	-0.621
	-0.706
	-2.89
	-0.323
	-0.97
	-2.98
	-0.795
	-2.94
	-2.36
	-0.506
	-0.469
	-0.46
	-0.485
	-0.935
	-0.316
	-0.333
	-0.466
	-0.445
	-0.411
	-2.03
	-0.474
	-0.474
	-0.611
	-0.542
	-0.315
	-3.3
	-0.528
	-3.58
	-0.584
	-0.485
	-0.533
	-0.474
	-2.44
	-0.455
	-0.88
	-0.379
	-0.823
	-1.98
	-0.708
	-0.587
	-0.427
	-0.574
	-0.457
	-2.31
	-0.721
	-0.674
	-0.719
	-2.91
	-0.421
	-0.66
	-0.673
	-3.39
	-2.78
	-0.568
	-0.926
	-0.465
	-1.32
	-1.08
	-1.43
	-0.529
	-0.717
	-1.37
	-0.684
	-0.408
	-1.02
	-2.31
	-0.637
	-0.488
	-0.385
	-0.487
	-0.341
	-2.84
	-0.436
	-0.591
	-2.39
	-2.06
	-0.395
	-0.918
	-2.93
	-0.635
	-0.522
	-0.596
	-0.555
	-2.69
	-0.565
	-0.401
	-0.969
	-0.507
	-2.52
	-2.63
	-0.744
	-2.8
	-2.54
	-0.822
	-2.79
	-2.97
	-0.407
	-2.39
	-0.321
	-0.462
	-1.55
	-0.357
	-0.753
	-0.515
	-0.525
	-3.49
	-0.386
	-0.482
	-0.45
	-1.26
	-2.37
	-0.886
	-2.57
	-0.781
	-0.57
	-0.326
	-2.81
	-2.56
	-0.852
	-2.9
	-1.61
	-0.564
	-0.497
	-3.1
	-0.714
	-0.535
	-2.95
	-0.349
	-0.385
	-2.04
	-2.69
	-2.6
	-0.627
	-2.25
	-0.55
	-0.596
	-0.425
	-0.819
	-0.376
	-1.17
	-0.997
	-1.09
	-0.357
	-1.16
	-0.407
	-0.724
	-2.39
	-1.16
	-0.656
	-0.334
	-0.377
	-2.45
	-1.06
	-0.493
	-2.4
	-1.22
	-1.09
	-3.07
	-0.327
	-2.8
	-0.751
	-0.937
	-0.86
	-3.29
	-0.442
	-0.464
	-0.349
	-3.06
	-0.483
	-0.517
	-0.815
	-0.758
	-0.314
	-0.4
	-1.24
	-0.575
	-2.2
	-0.678
	-0.495
	-3.1
	-0.335
	-0.555
	-0.91
	-2.84
	-0.645
	-0.576
	-3.09
	-2.39
	-0.311
	-1.35
	-1.37
	-2.47
	-2.05
	-0.429
	-2.89
	-0.771
	-1.01
	-0.483
	-0.329
	-2.42
	-0.575
	-2.88
	-0.374
	-2.63
	-0.854
	-3.15
	-2.91
	-2.51
	-1.02
	-0.612
	-0.878
	-0.56
	-0.687
	-0.307
	-0.321
	-1.67
	-0.329
	-0.777
	-1.13
	-0.366
	-0.32
	-0.304
	-1.28
	-0.407
	-2.51
	-2.76
	-0.948
	-2.96
	-2.93
	-1.95
	-0.453
	-0.609
	-2.9
	-0.334
	-2.52
	-0.49
	-0.454
	-0.932
	-2.97
	-0.435
	-0.451
	-0.379
	-0.323
	-2.77
	-0.858
	-2.57
	-0.37
	-0.468
	-2.93
	-0.876
	-0.439
	-0.32
	-2.32
	-0.473
	-3.1
	-0.565
	-0.921
	-0.608
	-0.317
	-3.26
	-2.32
	-1.15
	-0.306
	-0.387
	-0.884
	-0.394
	-0.364
	-2.99
	-0.883
	-1.28
	-0.494
	-0.52
	-0.396
	-0.586
	-2.79
	-0.573
	-2.5
	-0.978
	-3.16
	-0.882
	-1.21
	-0.63
	-2.94
	-0.96
	-2.6
	-1.5
	-2.92
	-0.34
	-2.09
	-0.886
	-0.904
	-2.98
	-2.88
	-0.754
	-0.335
	-0.321
	-0.718
	-0.507
	-3.08
	-0.896
	-0.337
	-3.38
	-3.12
	-0.917
	-0.341
	-0.36
	-2.49
	-0.741
	-2.8
	-0.447
	-0.614
	-2.48
	-0.578
	-0.878
	-2.87
	-0.606
	-0.889
	-0.963
	-2.86
	-0.516
	-0.591
	-2.25
	-0.673
	-0.497
	-0.378
	-3.09
	-2.61
	-0.911
	-0.441
	-0.774
	-0.591
	-0.367
	-1.18
	-2.72
	-0.627
	-0.634
	-0.585
	-0.453
	-0.691
	-0.337
	-0.959
	-0.318
	-0.468
	-0.787
	-2.63
	-0.861
	-0.421
	-0.428
	-0.574
	-0.489
	-0.69
	-1.09
	-1.22
	-0.714
	-1.08
	-2.28
	-0.327
	-2.77
	-0.795
	-1.17
	-2.25
	-0.595
	-0.619
	-2.5
	-2.03
	-1.1
	-0.349
	-0.63
	-2.92
	-0.589
	-2.71
	-0.816
	-0.609
	-0.575
	-0.366
	-0.515
	-2.83
	-3.29
	-0.655
	-0.368
	-2.55
	-0.645
	-0.416
	-0.517
	-3.03
	-0.937
	-0.565
	-3.27
	-1.59
	-2.62
	-1.2
	-2.55
	-0.532
	-2.45
	-0.472
	-0.37
	-0.465
	-2.29
	-0.624
	-0.74
	-0.469
	-0.827
	-0.821
	-0.309
	-0.504
	-0.355
	-2.35
	-2.98
	-0.654
	-2.06
	-2.03
	-0.418
	-0.533
	-0.361
	-2.78
	-0.736
	-0.527
	-0.304
	-0.431
	-0.564
	-0.394
	-2.85
	-1.18
	-1.98
	-1.23
	-2.69
	-2.93
	-0.396
	-2.08
	-0.576
	-0.319
	-1.08
	-0.639
	-1.12
	-2.48
	-2.73
	-0.469
	-2.86
	-0.91
	-1.25
	-0.334
	-0.463
	-2.9
	-2.66
	-0.746
	-2.55
	-0.486
	-0.606
	-0.333
	-2.97
	-0.642
	-0.319
	-1.31
	-3.1
	-0.682
	-2.2
	-0.946
	-0.383
	-0.777
	-0.574
	-2.44
	-1.11
	-2.28
	-0.57
	-0.384
	-2.15
	-2.7
	-1.08
	-0.317
	-0.522
	-0.315
	-0.917
	-2.09
	-0.344
	-2.8
	-0.34
	-2.91
	-2.76
	-0.72
	-1.16
	-0.341
	-1.03
	-2.47
	-0.403
	-0.733
	-3.26
	-0.741
	-0.55
	-0.334
	-0.302
	-0.308
	-2.82
	-0.545
	-0.31
	-0.744
	-0.924
	-2.86
	-0.314
	-0.463
	-0.898
	-0.934
	-0.461
	-0.431
	-0.533
	-0.736
	-0.45
	-0.688
	-2.96
	-0.587
	-0.48
	-0.466
	-1.15
	-2.85
	-0.812
	-0.6
	-0.401
	-0.546
	-0.371
	-0.346
	-0.437
	-1.27
	-0.365
	-0.674
	-2.19
	-2.36
	-0.44
	-2.19
	-0.333
	-2.13
	-0.785
	-0.495
	-0.562
	-2.78
	-0.656
	-0.362
	-2.41
	-0.432
	-0.423
	-0.563
	-0.435
	-1.3
	-2.43
	-0.328
	-1.09
	-0.778
	-0.606
	-0.806
	-0.495
	-0.852
	-0.393
	-2.7
	-0.76
	-0.576
	-3.08
	-2.29
	-0.406
	-2.9
	-2.39
	-2.65
	-0.559
	-1.29
	-0.727
	-3.23
	-1.07
	-2.04
	-0.513
	-0.377
	-0.691
	-2.94
	-2.2
	-0.382
	-2.82
	-0.626
	-0.699
	-3.6
	-2.4
	-0.406
	-0.353
	-0.393
	-2.23
	-2.07
	-2.71
	-2.37
	-0.797
	-0.898
	-2.85
	-0.367
	-2.9
	-0.627
	-0.658
	-2.89
	-0.591
	-0.904
	-0.542
	-2.58
	-0.422
	-0.688
	-0.318
	-1.97
	-0.335
	-2.2
	-0.515
	-0.958
	-0.378
	-2.76
	-2.59
	-0.427
	-0.696
	-2.44
	-0.456
	-2.89
	-2.71
	-1.37
	-0.771
	-0.798
	-0.749
	-0.684
	-2.32
	-3.21
	-0.499
	-0.477
	-0.447
	-2.85
	-0.72
	-0.308
	-2.8
	-0.643
	-0.78
	-0.785
	-0.396
	-2.65
	-2.95
	-0.309
	-0.375
	-0.986
	-1.21
	-2.46
	-0.955
	-0.511
	-0.81
	-0.873
	-0.569
	-3.07
	-0.336
	-0.708
	-0.636
	-0.77
	-0.981
	-0.342
	-2.37
	-0.964
	-0.31
	-0.311
	-0.858
	-2.79
	-2.71
	-0.369
	-0.481
	-0.775
	-2.5
	-2.24
	-2.54
	-2.69
	-0.367
	-1.01
	-0.383
	-0.721
	-0.389
	-0.587
	-0.942
	-0.309
	-2.18
	-2.79
	-2.39
	-1.12
	-0.705
	-0.745
	-0.519
	-0.432
	-1.46
	-0.496
	-1.04
	-0.485
	-1.31
	-0.657
	-0.964
	-3.1
	-0.579
	-2.42
	-0.468
	-1.69
	-2.09
	-0.316
	-0.879
	-0.433
	-1.36
	-0.431
	-2.9
	-0.374
	-0.473
	-1.13
	-2.98
	-2.45
	-0.38
	-2.6
	-2.04
	-3.21
	-0.595
	-2.54
	-2.53
	-1.46
	-0.434
	-2.61
	-0.308
	-2.52
	-0.482
	-2.03
	-0.499
	-2.7
	-2.28
	-2.39
	-0.664
	-0.579
	-2.53
	-1.9
	-0.599
	-2.49
	-0.327
	-0.57
	-0.444
	-0.346
	-0.446
	-3.19
	-0.346
	-0.353
	-1.97
	-0.492
	-2.36
	-0.347
	-0.397
	-0.319
	-0.592
	-0.416
	-0.346
	-1.4
	-0.54
	-2.85
	-0.662
	-0.711
	-0.381
	-2.51
	-0.313
	-0.312
	-0.692
	-1.47
	-0.374
	-1.18
	-0.497
	-0.684
	-0.441
	-0.807
	-0.612
	-2.81
	-2.5
	-3.16
	-0.6
	-0.611
	-0.41
	-1.75
	-2.66
	-0.929
	-1.36
	-0.429
	-1.13
	-0.809
	-2.88
	-1.11
	-0.761
	-2.45
	-0.436
	-0.586
	-2.94
	-3.05
	-0.359
	-2.88
	-0.821
	-0.784
	-0.511
	-0.338
	-1.03
	-0.582
	-1.48
	-0.87
	-0.365
	-3.02
	-1.21
	-0.36
	-2.36
	-2.1
	-2.97
	-3
	-2.94
	-0.808
	-0.313
	-0.702
	-3.08
	-2.57
	-3.4
	-1.16
	-2.83
	-0.464
	-2.48
	-2.97
	-0.585
	-0.767
	-3.16
	-0.52
	-0.432
	-0.437
	-0.633
	-2.34
	-2.28
	-0.355
	-1.35
	-0.342
	-2.92
	-0.71
	-3.1
	-0.507
	-0.34
	-0.507
	-2.9
	-2.94
	-2.88
	-0.495
	-2.45
	-1.06
	-2.73
	-0.377
	-0.922
	-0.69
	-0.978
	-0.327
	-0.314
	-2.6
	-0.786
	-2.36
	-3.16
	-0.325
	-0.977
	-0.648
	-0.352
	-0.326
	-2.75
	-0.543
	-0.446
	-2.86
	-0.306
	-2.5
	-0.919
	-0.541
	-3
	-1.45
	-0.445
	-2.24
	-1.38
	-1.16
	-0.874
	-0.315
	-0.522
	-0.395
	-1.15
	-2.81
	-0.521
	-0.532
	-0.417
	-0.566
	-3.07
	-0.374
	-0.315
	-0.462
	-0.439
	-0.365
	-2.92
	-2.63
	-3.05
	-0.858
	-0.521
	-2.94
	-0.534
	-0.311
	-2.03
	-2.46
	-0.647
	-1.7
	-2.47
	-2.81
	-0.414
	-0.739
	-2.89
	-2.55
	-0.548
	-0.923
	-0.543
	-0.739
	-2.39
	-1.45
	-0.451
	-0.719
	-0.305
	-2.29
	-0.494
	-0.749
	-0.423
	-1.83
	-0.424
	-0.625
	-0.419
	-1.43
	-0.448
	-0.504
	-0.62
	-0.613
	-2.24
	-0.553
	-1.29
	-0.775
	-2.77
	-0.599
	-2.74
	-0.508
	-0.762
	-0.988
	-0.765
	-0.912
	-3.16
	-0.353
	-0.551
	-2.44
	-1.33
	-2.37
	-3.26
	-0.305
	-0.573
	-0.636
	-3
	-0.329
	-0.328
	-0.712
	-2.31
	-3.04
	-0.953
	-0.432
	-0.477
	-0.421
	-0.375
	-1.22
	-3.03
	-0.466
	-2.28
	-0.349
	-2.91
	-0.504
	-0.316
	-2.75
	-3.03
	-0.303
	-0.315
	-0.953
	-0.524
	-0.671
	-0.814
	-2.89
	-0.47
	-0.783
	-1.98
	-0.477
	-0.632
	-0.518
	-3.01
	-0.645
	-2.29
	-2.49
	-2.83
	-0.441
	-0.392
	-2.43
	-0.697
	-0.58
	-0.647
	-2.9
	-0.365
	-0.528
	-0.364
	-0.594
	-2.66
	-3.01
	-0.921
	-2.58
	-1.89
	-3.19
	-2.44
	-0.658
	-0.661
	-1.2
	-0.809
	-0.594
	-0.512
	-2.22
	-2.34
	-0.693
	-3.07
	-2.56
	-0.478
	-0.577
	-1.35
	-0.453
	-0.381
	-0.391
	-0.793
	-2.31
	-3.4
	-0.893
	-0.551
	-1.01
	-0.788
	-0.376
	-0.345
	-2.68
	-1.14
	-3.03
	-3.27
	-2.56
	-2.88
	-0.492
	-1.95
	-2.2
	-0.713
	-0.304
	-0.501
	-0.717
	-0.49
	-0.358
	-2.97
	-2.72
	-1.05
	-0.346
	-0.942
	-0.559
	-2.2
	-1.65
	-0.62
	-0.616
	-3.2
	-0.402
	-0.729
	-0.57
	-3.14
	-0.318
	-2.53
	-0.398
	-2.64
	-0.321
	-3.5
	-2.89
	-2.41
	-0.794
	-0.38
	-0.717
	-0.394
	-0.954
	-3
	-0.311
	-0.463
	-1.18
	-2.54
	-0.344
	-0.437
	-0.444
	-2.79
	-0.771
	-0.472
	-2.79
	-0.546
	-2.81
	-0.475
	-3.25
	-0.55
	-0.347
	-0.799
	-0.504
	-1.34
	-2.85
	-1.99
	-3.11
	-0.774
	-1.92
	-2.68
	-1.01
	-0.586
	-0.482
	-1.09
	-0.303
	-0.624
	-0.424
	-0.556
	-0.619
	-2.69
	-0.755
	-0.526
	-0.41
	-3
	-0.336
	-2.07
	-0.392
	-2.75
	-0.403
	-0.417
	-0.333
	-0.332
	-0.343
	-0.307
	-0.555
	-0.616
	-0.329
	-0.374
	-0.372
	-0.975
	-2.78
	-3.26
	-0.575
	-0.676
	-0.699
	-2.44
	-0.346
	-0.66
	-1.01
	-0.494
	-2.73
	-0.814
	-0.76
	-0.832
	-3.21
	-0.401
	-0.459
	-0.462
	-0.87
	-0.482
	-2.15
	-0.501
	-0.998
	-0.367
	-2.66
	-2.64
	-0.411
	-0.557
	-0.542
	-0.533
	-0.37
	-2.46
	-1.13
	-3.28
	-0.651
	-0.552
	-2.99
	-2.37
	-3.33
	-0.68
	-3.37
	-0.517
	-3.16
	-0.759
	-0.504
	-0.645
	-0.77
	-1.3
	-2.77
	-0.849
	-0.584
	-0.705
	-0.463
	-0.309
	-0.316
	-0.638
	-0.41
	-0.454
	-0.807
	-0.677
	-3.41
	-0.44
	-0.421
	-0.443
	-2.73
	-2.17
	-0.721
	-0.354
	-0.548
	-0.85
	-0.854
	-1.14
	-0.714
	-1.92
	-3.06
	-2.46
	-0.337
	-2.72
	-0.559
	-0.37
	-0.993
	-0.457
	-0.768
	-0.504
	-0.888
	-2.76
	-0.319
	-2.72
	-0.737
	-0.535
	-0.949
	-0.474
	-0.348
	-3.32
	-0.441
	-2.65
	-0.599
	-0.405
	-2.76
	-0.85
	-1.39
	-0.673
	-0.369
	-0.513
	-2.52
	-0.86
	-0.546
	-0.316
	-0.339
	-0.919
	-2.59
	-0.426
	-0.507
	-0.794
	-0.318
	-0.33
	-3.17
	-0.64
	-0.533
	-1.03
	-2.12
	-0.927
	-0.39
	-2.32
	-0.394
	-2.48
	-2.84
	-0.733
	-3.29
	-0.809
	-0.344
	-0.341
	-2.43
	-2.46
	-0.978
	-0.541
	-2.96
	-2.58
	-1.5
	-0.488
	-0.586
	-0.305
	-0.97
	-0.787
	-0.782
	-0.345
	-1.03
	-2.28
	-0.707
	-0.625
	-0.797
	-0.942
	-0.717
	-2.38
	-0.821
	-2.61
	-0.319
	-1.01
	-0.777
	-2.67
	-2.6
	-0.871
	-0.372
	-2.05
	-2.39
	-1.47
	-2.16
	-0.407
	-0.542
	-0.36
	-0.85
	-2.88
	-2.95
	-2.51
	-0.915
	-0.675
	-0.716
	-3.22
	-0.57
	-0.491
	-2.26
	-0.461
	-0.614
	-1.79
	-1.13
	-0.727
	-1.36
	-0.379
	-0.35
	-2.16
	-0.763
	-0.716
	-1.09
	-0.55
	-2.43
	-0.374
	-0.593
	-3.1
	-0.363
	-0.632
	-0.488
	-0.9
	-0.715
	-0.339
	-0.373
	-0.734
	-0.343
	-0.346
	-0.365
	-0.47
	-2.13
	-0.819
	-2.18
	-0.548
	-0.443
	-0.536
	-0.961
	-0.509
	-1.66
	-2.2
	-0.308
	-2.94
	-1.86
	-0.555
	-3.1
	-2.41
	-3.14
	-0.333
	-0.324
	-0.324
	-0.485
	-0.481
	-2.59
	-2.28
	-3.38
	-0.5
	-0.365
	-0.676
	-3.18
	-2.88
	-0.684
	-0.988
	-0.344
	-0.574
	-3.19
	-0.349
	-3
	-0.481
	-0.711
	-0.799
	-0.454
	-2.58
	-0.339
	-0.605
	-2.9
	-0.326
	-0.403
	-2.53
	-2.57
	-0.446
	-0.321
	-0.719
	-0.487
	-0.336
	-2.81
	-0.597
	-0.452
	-0.364
	-0.464
	-0.323
	-2.31
	-2.31
	-0.56
	-0.603
	-2.76
	-0.618
	-0.588
	-0.441
	-0.683
	-0.401
	-0.442
	-0.53
	-0.59
	-0.633
	-0.566
	-0.469
	-2.55
	-2.63
	-0.319
	-2.91
	-1.42
	-2.25
	-3.04
	-0.312
	-1.08
	-2.73
	-0.846
	-0.465
	-0.318
	-1.13
	-2.53
	-0.562
	-0.545
	-1.22
	-0.722
	-2.17
	-2.54
	-2.95
	-2.86
	-2.24
	-0.879
	-2.4
	-0.438
	-2.16
	-0.53
	-0.314
	-2.48
	-1.26
	-0.418
	-2.54
	-0.325
	-0.378
	-0.505
	-1.17
	-1.01
	-3.36
	-2.14
	-1.97
	-0.79
	-0.43
	-0.346
	-2.87
	-0.492
	-2.13
	-2.52
	-0.964
	-0.552
	-0.455
	-0.491
	-0.623
	-1.04
	-2.93
	-0.46
	-2.23
	-0.413
	-0.598
	-0.575
	-0.68
	-2.42
	-0.826
	-1.69
	-1.93
	-2.41
	-2.36
	-0.615
	-2.84
	-0.525
	-0.845
	-0.532
	-1.05
	-2.8
	-2.94
	-2.96
	-0.408
	-0.581
	-2.62
	-0.674
	-0.754
	-0.489
	-0.53
	-0.497
	-0.749
	-2.55
	-1.08
	-0.98
	-0.486
	-0.998
	-0.606
	-0.562
	-0.395
	-3.23
	-0.324
	-0.782
	-2.38
	-1.95
	-0.318
	-3.06
	-0.32
	-0.541
	-0.703
	-0.394
	-1.51
	-2.92
	-0.522
	-0.353
	-0.811
	-0.374
	-1.05
	-0.372
	-0.526
	-0.339
	-2.87
	-0.381
	-1.28
	-0.623
	-2.56
	-0.899
	-2.12
	-2.73
	-2.1
	-2.72
	-2.88
	-0.438
	-1.18
	-2.86
	-2.52
	-0.541
	-1.34
	-0.9
	-0.526
	-0.466
	-0.412
	-0.732
	-0.954
	-2.19
	-0.71
	-0.731
	-0.731
	-1.01
	-1.86
	-2.55
	-0.428
	-0.685
	-1.03
	-0.733
	-1.03
	-0.344
	-3.1
	-0.35
	-0.451
	-0.809
	-0.525
	-0.684
	-3.07
	-0.328
	-2.46
	-0.495
	-0.542
	-0.851
	-0.421
	-2.78
	-0.355
	-2.92
	-0.686
	-3.33
	-1.1
	-0.397
	-0.446
	-2.26
	-0.638
	-0.545
	-0.438
	-0.518
	-2.6
	-0.523
	-2.24
	-3.34
	-2.86
	-2.88
	-0.316
	-1.18
	-3
	-2.46
	-0.378
	-2.48
	-0.811
	-0.629
	-2.41
	-2.51
	-0.606
	-0.425
	-2.41
	-1.72
	-3.44
	-0.629
	-0.755
	-2.87
	-0.367
	-0.568
	-0.416
	-2.6
	-0.574
	-0.624
	-0.32
	-2.5
	-2.55
	-1
	-3.29
	-0.477
	-0.739
	-1.12
	-0.859
	-1.99
	-0.657
	-0.816
	-1.5
	-0.382
	-0.35
	-0.318
	-0.718
	-2.26
	-0.597
	-0.754
	-0.367
	-0.846
	-0.708
	-1.04
	-1.05
	-0.449
	-0.779
	-0.445
	-2.64
	-1.98
	-2.96
	-0.333
	-3.7
	-2.69
	-0.306
	-1.39
	-0.976
	-0.382
	-2.82
	-3.35
	-1.76
	-0.539
	-0.72
	-0.741
	-0.47
	-0.488
	-1.01
	-0.366
	-0.345
	-0.469
	-2.77
	-2.49
	-0.566
	-0.429
	-0.58
	-0.333
	-2.7
	-0.442
	-0.569
	-0.471
	-0.575
	-3.16
	-0.361
	-0.597
	-0.771
	-3.01
	-2.37
	-0.309
	-0.661
	-2.47
	-0.865
	-0.631
	-0.581
	-1.47
	-0.314
	-2.61
	-0.842
	-1.96
	-0.428
	-3.16
	-1.08
	-0.436
	-0.878
	-0.499
	-0.655
	-0.602
	-0.365
	-0.87
	-0.432
	-2.99
	-0.745
	-1.23
	-0.54
	-3.46
	-2.77
	-0.611
	-0.782
	-0.559
	-0.539
	-0.647
	-0.592
	-0.518
	-0.325
	-0.943
	-0.571
	-0.827
	-0.406
	-2.98
	-1.31
	-2.96
	-0.458
	-0.351
	-0.959
	-0.444
	-0.972
	-0.491
	-0.339
	-0.534
	-0.577
	-0.391
	-0.984
	-1.55
	-0.425
	-0.52
	-0.977
	-0.641
	-0.523
	-0.919
	-0.484
	-0.399
	-1.06
	-0.713
	-0.329
	-2.37
	-0.539
	-1.14
	-0.508
	-0.456
	-0.731
	-1.18
	-0.345
	-0.462
	-0.587
	-0.359
	-0.315
	-0.463
	-1.15
	-3.23
	-0.901
	-3.4
	-0.556
	-0.436
	-0.488
	-0.593
	-0.571
	-0.645
	-2.73
	-0.705
	-0.453
	-0.446
	-0.397
	-1.18
	-2.85
	-0.638
	-0.512
	-3.26
	-0.332
	-0.747
	-0.47
	-0.497
	-0.671
	-2.44
	-0.68
	-0.787
	-1.83
	-0.922
	-0.342
	-3.04
	-0.442
	-1.49
	-0.641
	-0.8
	-2.01
	-0.378
	-0.973
	-0.418
	-0.32
	-0.31
	-0.517
	-0.404
	-1.27
	-1.15
	-0.807
	-0.407
	-2.2
	-0.362
	-2.28
	-1.03
	-0.568
	-0.582
	-0.488
	-0.79
	-3.15
	-0.7
	-0.617
	-0.339
	-3.1
	-3.14
	-2.75
	-1.19
	-2.16
	-0.336
	-0.408
	-0.536
	-1.42
	-0.553
	-2.58
	-0.499
	-2.36
	-0.996
	-0.349
	-1.06
	-1
	-0.851
	-1.09
	-2.71
	-0.782
	-0.464
	-1.29
	-0.731
	-0.964
	-0.491
	-2.12
	-1.06
	-2.22
	-0.329
	-2.17
	-0.671
	-0.85
	-0.703
	-0.314
	-1.74
	-3.02
	-1.77
	-2.43
	-0.886
	-0.516
	-0.445
	-1.44
	-2.27
	-1.21
	-1.22
	-2.59
	-0.329
	-2.76
	-0.899
	-0.541
	-0.412
	-0.612
	-2.62
	-0.804
	-1.02
	-0.934
	-0.432
	-0.618
	-0.451
	-2.79
	-0.891
	-0.443
	-0.412
	-2.72
	-0.571
	-0.344
	-3.21
	-0.741
	-0.909
	-2.52
	-0.328
	-0.812
	-2.35
	-2.53
	-0.923
	-1.27
	-1.88
	-0.521
	-0.999
	-0.412
	-2.55
	-0.458
	-0.434
	-0.641
	-0.432
	-2.47
	-0.944
	-2.45
	-3.49
	-0.576
	-0.373
	-2.55
	-0.303
	-0.56
	-0.351
	-3.02
	-2.47
	-0.516
	-2.87
	-0.493
	-0.724
	-1.97
	-2.75
	-0.605
	-0.65
	-0.853
	-0.771
	-2.71
	-0.555
	-0.346
	-0.307
	-0.313
	-2.1
	-1.02
	-3.08
	-2.26
	-0.346
	-2.25
	-0.566
	-0.818
	-0.412
	-1.14
	-2.94
	-0.591
	-0.308
	-0.523
	-0.339
	-0.757
	-0.67
	-0.969
	-1.39
	-0.601
	-2.98
	-0.817
	-1.24
	-2.6
	-0.352
	-0.971
	-1.18
	-2.3
	-0.49
	-1.91
	-0.469
	-2.64
	-0.339
	-0.685
	-0.683
	-0.315
	-0.423
	-0.538
	-0.533
	-0.704
	-0.428
	-2.99
	-0.518
	-0.95
	-1.05
	-2.91
	-0.559
	-2.31
	-0.995
	-0.621
	-1.04
	-2.64
	-2.82
	-1.14
	-0.522
	-0.398
	-0.527
	-0.318
	-0.593
	-0.691
	-2.43
	-0.361
	-0.62
	-0.627
	-0.786
	-2.57
	-2.83
	-2.91
	-2.37
	-0.651
	-1.14
	-0.544
	-2.54
	-0.332
	-0.567
	-1.66
	-0.5
	-2.57
	-0.558
	-0.311
	-1.06
	-0.403
	-0.883
	-1.03
	-0.309
	-2.81
	-0.401
	-0.586
	-0.456
	-0.426
	-2.76
	-2.52
	-1.9
	-0.336
	-3.01
	-1.76
	-1.31
	-0.322
	-3.07
	-0.673
	-0.324
	-2.31
	-0.578
	-1.3
	-0.446
	-3.52
	-0.52
	-0.687
	-1.59
	-0.557
	-2.66
	-2.81
	-2.82
	-0.418
	-3.29
	-0.322
	-0.423
	-0.476
	-2.89
	-0.562
	-2.94
	-2.78
	-2.45
	-3.25
	-0.935
	-2.23
	-2.23
	-0.432
	-2.41
	-0.589
	-2.62
	-1.33
	-0.367
	-0.696
	-1.28
	-0.469
	-0.351
	-0.398
	-0.31
	-0.498
	-0.388
	-1.23
	-0.471
	-0.356
	-0.96
	-2.93
	-0.662
	-3.24
	-1.1
	-0.978
	-2.36
	-2.41
	-0.418
	-0.42
	-2.61
	-0.325
	-0.303
	-2.71
	-0.902
	-1.82
	-0.498
	-0.619
	-0.331
	-0.75
	-0.672
	-3.25
	-2.61
	-0.727
	-0.635
	-0.311
	-2.95
	-0.983
	-0.725
	-0.574
	-0.363
	-0.794
	-2.98
	-0.443
	-0.608
	-2.31
	-1.06
	-1.07
	-0.614
	-0.55
	-0.688
	-3.23
	-0.309
	-0.424
	-2.99
	-0.616
	-2.53
	-2.88
	-0.356
	-1.26
	-0.731
	-1.44
	-0.315
	-0.555
	-0.431
	-0.637
	-1.72
	-0.313
	-3.14
	-0.442
	-0.684
	-0.949
	-0.697
	-1.67
	-2.51
	-0.503
	-3.48
	-0.349
	-0.67
	-0.347
	-0.317
	-0.687
	-0.563
	-0.563
	-0.62
	-1.99
	-0.633
	-2.89
	-0.411
	-0.446
	-0.426
	-0.652
	-2.95
	-0.691
	-1.02
	-0.319
	-1.08
	-2.41
	-1.9
	-0.395
	-0.548
	-2.57
	-0.335
	-2.29
	-0.538
	-2.86
	-2.21
	-0.372
	-2.22
	-3.15
	-0.646
	-0.508
	-0.656
	-2.45
	-2.21
	-2.26
	-0.414
	-1.77
	-0.328
	-2.41
	-2.83
	-1.92
	-0.403
	-0.341
	-2.51
	-0.522
	-0.33
	-0.419
	-2.75
	-0.501
	-0.35
	-0.469
	-0.742
	-0.87
	-0.427
	-0.324
	-0.726
	-0.863
	-0.352
	-0.362
	-0.454
	-0.743
	-3.19
	-0.361
	-0.934
	-0.617
	-0.333
	-1.51
	-3.15
	-0.476
	-2.98
	-0.587
	-0.866
	-1.03
	-0.309
	-0.432
	-2.78
	-0.412
	-0.423
	-3.07
	-0.635
	-2.62
	-2.54
	-0.543
	-2.5
	-0.42
	-0.541
	-0.43
	-1.04
	-0.548
	-0.627
	-3.14
	-2.54
	-0.372
	-1.51
	-3.44
	-1.23
	-0.39
	-0.608
	-1.14
	-0.386
	-0.611
	-1.24
	-0.83
	-0.374
	-0.553
	-1.97
	-2.66
	-1.25
	-2.56
	-2.84
	-0.565
	-1.79
	-2.53
	-0.402
	-2.13
	-0.767
	-0.549
	-1.37
	-0.4
	-0.373
	-0.866
	-0.347
	-0.743
	-0.719
	-0.337
	-1.02
	-2.42
	-1.05
	-2.28
	-2.06
	-0.633
	-2.25
	-0.61
	-0.975
	-0.713
	-0.711
	-0.465
	-2.47
	-0.317
	-0.386
	-0.625
	-0.573
	-2.5
	-0.384
	-0.498
	-0.328
	-0.409
	-2.91
	-2.65
	-0.393
	-0.383
	-0.626
	-0.473
	-1.57
	-2.21
	-2.97
	-0.471
	-2.41
	-0.383
	-2.86
	-0.392
	-0.337
	-3.13
	-0.404
	-2.82
	-0.905
	-1.32
	-2.23
	-0.318
	-0.564
	-2.65
	-0.675
	-0.444
	-0.557
	-0.325
	-0.677
	-1.05
	-1.04
	-2.13
	-0.639
	-0.79
	-0.486
	-2.84
	-0.5
	-1.62
	-1.3
	-0.335
	-0.509
	-1.27
	-0.554
	-0.751
	-0.359
	-0.473
	-0.387
	-0.679
	-0.707
	-2.88
	-3.13
	-2.55
	-0.324
	-2.7
	-2.85
	-0.374
	-2.72
	-0.402
	-2.52
	-0.302
	-2.7
	-0.889
	-0.427
	-0.79
	-0.305
	-2.33
	-0.383
	-0.597
	-2.86
	-0.856
	-3.27
	-0.581
	-1.09
	-0.517
	-0.851
	-0.419
	-2.83
	-0.772
	-0.485
	-2.08
	-0.572
	-2.88
	-2.71
	-2.5
	-0.414
	-0.838
	-0.421
	-0.306
	-0.436
	-0.327
	-2.36
	-0.575
	-2.68
	-3.24
	-3.31
	-0.7
	-0.488
	-0.883
	-0.487
	-2.04
	-2.75
	-0.84
	-1.96
	-0.406
	-0.394
	-0.385
	-0.635
	-3.21
	-2.06
	-0.692
	-0.565
	-2.56
	-0.392
	-2
	-0.536
	-0.672
	-0.36
	-0.641
	-0.455
	-0.415
	-2.16
	-3.16
	-1.38
	-0.556
	-3.18
	-2.4
	-0.693
	-2.64
	-0.35
	-0.329
	-2.95
	-2.95
	-3.1
	-0.814
	-3
	-0.869
	-0.927
	-0.31
	-2.41
	-2.55
	-0.385
	-0.759
	-0.662
	-3.17
	-0.543
	-2.97
	-0.597
	-1.2
	-0.449
	-0.541
	-2.86
	-3.02
	-0.816
	-2.86
	-0.321
	-0.324
	-0.346
	-1.62
	-2.42
	-1.03
	-2.82
	-0.319
	-2.84
	-3.08
	-2.67
	-0.831
	-0.593
	-2.58
	-0.332
	-0.309
	-0.787
	-0.902
	-0.554
	-0.467
	-2.3
	-1
	-0.495
	-0.669
	-0.317
	-0.316
	-0.39
	-2.78
	-0.513
	-2.22
	-0.749
	-0.326
	-0.878
	-2.16
	-0.402
	-0.535
	-2.78
	-0.567
	-0.639
	-0.598
	-2.24
	-0.55
	-1.04
	-2.4
	-2.75
	-0.691
	-1.47
	-2.19
	-0.382
	-0.446
	-0.643
	-3.03
	-0.526
	-0.651
	-2.27
	-0.568
	-0.74
	-0.83
	-0.754
	-0.448
	-0.656
	-0.846
	-2.92
	-0.691
	-0.536
	-0.521
	-0.346
	-0.459
	-0.319
	-0.502
	-0.334
	-2.53
	-1.3
	-0.384
	-2.62
	-0.392
	-2.33
	-0.854
	-0.347
	-0.72
	-0.342
	-0.768
	-0.716
	-0.607
	-0.82
	-2.34
	-0.662
	-0.381
	-0.807
	-0.386
	-0.66
	-3.22
	-0.347
	-2.69
	-0.49
	-0.564
	-0.337
	-3
	-0.883
	-3.24
	-0.894
	-0.458
	-2.45
	-0.653
	-2.82
	-3.13
	-3.03
	-0.398
	-0.712
	-0.832
	-1.07
	-3.14
	-1.61
	-0.677
	-2.72
	-3.16
	-2.93
	-0.389
	-2.91
	-0.525
	-2.64
	-2.62
	-2.66
	-0.877
	-1.09
	-1.01
	-0.845
	-0.873
	-2.45
	-2.18
	-0.507
	-0.902
	-2.36
	-1.03
	-0.471
	-2.63
	-0.374
	-2.87
	-1.37
	-0.594
	-0.553
	-1.87
	-2.54
	-2.65
	-2.17
	-0.404
	-0.602
	-0.732
	-2.99
	-0.394
	-0.784
	-0.386
	-0.381
	-1.46
	-0.543
	-1.99
	-2.78
	-0.938
	-2.84
	-0.566
	-0.84
	-2.37
	-0.393
	-0.784
	-2.43
	-0.553
	-1.51
	-0.401
	-0.506
	-2.87
	-0.315
	-0.341
	-3.14
	-1.2
	-0.742
	-1
	-2.31
	-2.9
	-2.73
	-2.7
	-0.387
	-0.351
	-0.651
	-0.847
	-0.653
	-2.83
	-0.436
	-2.35
	-0.339
	-0.587
	-0.796
	-1.74
	-2.21
	-0.902
	-0.372
	-3.01
	-0.466
	-0.947
	-0.356
	-0.851
	-2.84
	-0.705
	-0.566
	-0.943
	-2.58
	-0.95
	-0.763
	-0.315
	-0.533
	-0.498
	-2.06
	-2.32
	-2.6
	-3.04
	-2.48
	-0.945
	-0.707
	-1.01
	-2.29
	-2.4
	-0.386
	-2.89
	-0.993
	-0.587
	-0.73
	-0.467
	-2.06
	-1.27
	-2.99
	-2.47
	-0.387
	-0.723
	-1.28
	-0.469
	-0.551
	-1.46
	-0.772
	-2.68
	-0.592
	-0.855
	-0.35
	-0.375
	-1.72
	-3.05
	-2.36
	-2.23
	-1.48
	-2.45
	-1.15
	-0.498
	-0.52
	-0.584
	-2.15
	-1.59
	-0.54
	-2.28
	-0.387
	-2.53
	-0.361
	-0.765
	-0.528
	-2.88
	-0.572
	-1.75
	-0.939
	-0.314
	-0.314
	-2.26
	-2.88
	-0.479
	-0.514
	-0.372
	-0.483
	-0.419
	-0.439
	-2.76
	-0.474
	-0.35
	-0.565
	-0.55
	-0.405
	-2.07
	-0.9
	-0.703
	-0.509
	-2.43
	-2.73
	-0.593
	-0.395
	-2.87
	-0.849
	-0.364
	-3.09
	-3.15
	-0.464
	-2.79
	-2.12
	-2.16
	-1.05
	-1.81
	-0.708
	-0.587
	-1.22
	-0.489
	-0.754
	-2.09
	-0.42
	-2.41
	-0.555
	-0.493
	-0.965
	-0.65
	-0.478
	-0.772
	-0.347
	-0.373
	-0.561
	-3.17
	-0.872
	-1.09
	-1.85
	-1.27
	-0.321
	-3.1
	-1.28
	-0.5
	-0.49
	-0.507
	-0.846
	-2.9
	-0.655
	-0.383
	-0.416
	-1.15
	-0.426
	-0.671
	-1.49
	-0.472
	-0.671
	-3.02
	-2.68
	-0.486
	-0.355
	-0.396
	-0.607
	-0.494
	-0.594
	-0.48
	-2.42
	-0.965
	-0.618
	-2.18
	-0.616
	-0.934
	-0.453
	-0.311
	-3.37
	-0.775
	-1.11
	-2.62
	-0.991
	-0.531
	-0.485
	-3.06
	-0.686
	-0.431
	-0.764
	-0.307
	-1.05
	-1.19
	-0.376
	-2.23
	-2.86
	-2.47
	-0.755
	-0.716
	-0.312
	-2.26
	-0.692
	-0.767
	-0.361
	-0.44
	-0.821
	-2.77
	-2.86
	-0.582
	-1.17
	-0.677
	-2.26
	-0.895
	-2.54
	-1.47
	-0.856
	-2.47
	-0.493
	-2.38
	-1.29
	-1.41
	-0.526
	-0.513
	-2.45
	-3.11
	-2.95
	-0.364
	-0.308
	-0.45
	-3.42
	-3.29
	-0.414
	-0.341
	-2.79
	-2.54
	-2.07
	-0.808
	-1.13
	-3.06
	-2.76
	-1.03
	-0.5
	-0.729
	-2.47
	-2.6
	-0.367
	-0.588
	-0.4
	-2.66
	-2.23
	-0.611
	-0.774
	-0.484
	-0.463
	-2.53
	-0.324
	-2.89
	-0.378
	-0.475
	-1.16
	-2.57
	-3.2
	-0.436
	-0.68
	-0.622
	-2.76
	-0.408
	-0.325
	-1.33
	-0.466
	-1.97
	-2.3
	-0.526
	-0.545
	-2.91
	-2.66
	-1.26
	-0.727
	-1.11
	-0.418
	-0.851
	-0.7
	-0.726
	-2.47
	-0.688
	-0.468
	-0.379
	-0.826
	-2.06
	-0.406
	-0.984
	-0.434
	-3.01
	-0.827
	-1.01
	-0.354
	-0.462
	-0.845
	-0.731
	-1.17
	-1.71
	-0.986
	-2.63
	-0.622
	-0.451
	-1.99
	-0.577
	-2.63
	-2.65
	-3.27
	-0.808
	-0.805
	-0.738
	-2.67
	-0.518
	-2.13
	-2.28
	-0.71
	-1.52
	-0.786
	-1.02
	-2.88
	-0.816
	-0.656
	-0.329
	-2.81
	-0.927
	-0.435
	-0.388
	-0.483
	-0.593
	-2.1
	-0.473
	-0.904
	-2.2
	-3.14
	-2.47
	-2.5
	-0.483
	-2.18
	-2.44
	-0.319
	-0.969
	-3.27
	-3.25
	-0.377
	-0.589
	-0.754
	-0.886
	-0.433
	-0.416
	-0.347
	-1.39
	-0.349
	-0.528
	-0.583
	-0.488
	-0.373
	-0.431
	-0.967
	-0.723
	-0.404
	-0.754
	-0.678
	-0.357
	-0.435
	-0.549
	-2.73
	-0.414
	-0.302
	-0.705
	-0.556
	-0.659
	-0.948
	-0.639
	-3.23
	-0.537
	-1.07
	-0.766
	-0.583
	-2.19
	-2.36
	-0.305
	-2.36
	-1.83
	-0.653
	-0.317
	-1.47
	-2.32
	-2.93
	-2.83
	-0.305
	-2.85
	-0.624
	-1.4
	-0.961
	-1.09
	-1.27
	-0.382
	-2.91
	-3.21
	-2.87
	-2.39
	-0.675
	-1.17
	-0.35
	-0.407
	-0.318
	-0.426
	-1.07
	-0.385
	-0.493
	-0.607
	-0.795
	-0.557
	-2.82
	-2.75
	-0.496
	-2.17
	-0.452
	-2.63
	-2.54
	-0.454
	-2.73
	-0.462
	-2.59
	-1.29
	-0.336
	-0.316
	-3.17
	-0.543
	-0.86
	-0.353
	-0.443
	-1.83
	-0.398
	-1.88
	-0.444
	-0.719
	-0.588
	-2.7
	-0.538
	-2.15
	-0.579
	-0.36
	-0.402
	-0.392
	-2.32
	-0.675
	-0.364
	-3.54
	-2.82
	-0.487
	-2.84
	-0.576
	-0.515
	-0.616
	-2.7
	-3
	-0.311
	-2.56
	-0.321
	-0.926
	-0.366
	-0.4
	-3.01
	-0.382
	-2.99
	-0.394
	-3.04
	-0.466
	-0.344
	-1.5
	-2.16
	-0.496
	-0.402
	-0.364
	-1.03
	-0.855
	-2.31
	-0.566
	-2.51
	-0.488
	-0.634
	-0.919
	-0.324
	-1.54
	-0.312
	-0.965
	-0.494
	-0.355
	-2.17
	-0.47
	-2.44
	-0.818
	-0.312
	-0.325
	-0.358
	-0.467
	-3.01
	-0.771
	-3.27
	-2.97
	-2.96
	-0.577
	-0.654
	-0.422
	-0.914
	-0.31
	-0.383
	-2.67
	-0.801
	-3.11
	-0.38
	-0.308
	-1.72
	-0.354
	-3.1
	-0.725
	-2.32
	-0.315
	-0.535
	-2.27
	-0.38
	-2.59
	-2.6
	-0.76
	-0.817
	-2.31
	-1
	-0.361
	-0.381
	-0.571
	-0.635
	-0.402
	-2.44
	-0.572
	-2.96
	-0.469
	-0.406
	-0.366
	-3.03
	-2.12
	-0.463
	-0.403
	-2.7
	-2.75
	-3.12
	-0.744
	-0.998
	-2.31
	-1.05
	-3.18
	-0.363
	-3.01
	-0.936
	-1.41
	-0.637
	-2.71
	-1.04
	-0.5
	-0.372
	-1.54
	-2.69
	-0.676
	-0.341
	-0.306
	-0.338
	-1.03
	-0.799
	-2.27
	-0.848
	-1.29
	-0.445
	-2.63
	-1.37
	-0.677
	-0.723
	-1.2
	-0.799
	-0.33
	-0.986
	-2.54
	-0.436
	-0.543
	-3.32
	-2.22
	-0.468
	-1.09
	-3.02
	-2.85
	-0.518
	-0.566
	-0.336
	-1.74
	-3.33
	-0.36
	-0.891
	-0.474
	-0.479
	-1.32
	-0.987
	-0.843
	-0.313
	-0.558
	-3.15
	-2.16
	-2.87
	-0.551
	-0.603
	-0.723
	-0.448
	-0.771
	-0.705
	-3.04
	-0.493
	-0.783
	-0.669
	-0.637
	-0.695
	-1.78
	-0.789
	-0.956
	-2.38
	-0.997
	-1.37
	-2.21
	-0.596
	-0.846
	-0.9
	-0.864
	-0.646
	-0.768
	-1.46
	-2.53
	-0.522
	-2.04
	-1.01
	-2.8
	-1.11
	-1.15
	-3.22
	-0.378
	-0.744
	-2.13
	-0.536
	-0.336
	-0.306
	-2.19
	-2.69
	-2.78
	-3.06
	-0.559
	-2.89
	-3.03
	-0.492
	-1.94
	-3.17
	-0.353
	-2.8
	-3.35
	-0.629
	-0.481
	-1.19
	-0.925
	-0.503
	-0.623
	-2.02
	-3.5
	-0.765
	-0.381
	-3.28
	-0.367
	-0.546
	-0.344
	-1.59
	-0.437
	-0.375
	-0.467
	-2.92
	-2.43
	-0.98
	-0.977
	-0.625
	-0.793
	-2.8
	-0.319
	-0.579
	-0.32
	-2.61
	-3.14
	-2.74
	-0.404
	-0.393
	-2.59
	-0.391
	-1.02
	-0.555
	-0.518
	-2.7
	-0.865
	-0.582
	-0.581
	-0.647
	-0.888
	-0.721
	-0.614
	-0.35
	-2.95
	-1.95
	-0.626
	-0.606
	-0.381
	-0.513
	-0.634
	-2.15
	-0.351
	-2.09
	-0.854
	-2.46
	-0.57
	-1.69
	-2.51
	-0.566
	-1.87
	-0.618
	-0.476
	-2.48
	-2.98
	-0.551
	-3.16
	-0.813
	-1.2
	-2.73
	-2.75
	-3.02
	-0.526
	-0.607
	-0.749
	-0.575
	-3.08
	-0.862
	-3.05
	-0.731
	-2.38
	-0.558
	-2.49
	-1.26
	-0.544
	-0.431
	-1.12
	-0.418
	-0.33
	-0.626
	-2.04
	-2.74
	-0.347
	-0.376
	-0.496
	-2.57
	-2.98
	-2.66
	-3.08
	-0.488
	-0.386
	-0.58
	-1.23
	-0.389
	-2.76
	-0.601
	-2.79
	-0.621
	-0.567
	-0.489
	-0.609
	-0.385
	-3.28
	-0.938
	-2.85
	-3.01
	-0.308
	-2.53
	-0.465
	-0.78
	-2.96
	-0.903
	-2.01
	-2.81
	-2.91
	-0.441
	-2.45
	-0.516
	-2.66
	-2.5
	-1.02
	-0.805
	-2.78
	-0.508
	-0.355
	-0.645
	-2.62
	-0.361
	-0.616
	-0.541
	-2.29
	-2.39
	-2.26
	-3.39
	-0.441
	-0.401
	-1.86
	-1.32
	-0.549
	-0.306
	-0.492
	-0.522
	-2.49
	-0.733
	-0.322
	-0.804
	-1.13
	-0.423
	-2.27
	-0.602
	-0.865
	-0.637
	-2.17
	-0.469
	-2.09
	-0.819
	-1.1
	-0.513
	-0.604
	-0.555
	-0.318
	-0.328
	-0.729
	-2.67
	-0.366
	-2.83
	-0.437
	-0.745
	-0.798
	-0.978
	-0.767
	-3
	-0.871
	-0.517
	-0.89
	-2.68
	-0.538
	-0.561
	-0.423
	-0.415
	-0.616
	-0.389
	-0.597
	-0.423
	-0.752
	-0.736
	-0.332
	-0.439
	-2.4
	-0.313
	-0.835
	-0.496
	-0.513
	-2.73
	-3.09
	-2.35
	-0.679
	-2.89
	-0.347
	-1.06
	-2.2
	-0.321
	-0.659
	-0.399
	-2.73
	-0.589
	-3.02
	-2.4
	-0.34
	-0.466
	-0.665
	-0.776
	-0.629
	-0.524
	-0.64
	-0.573
	-0.733
	-0.455
	-0.396
	-0.381
	-0.693
	-0.547
	-2.1
	-1.2
	-0.723
	-0.54
	-3.04
	-0.784
	-1.05
	-0.371
	-0.309
	-0.653
	-0.315
	-0.388
	-0.363
	-2.85
	-0.884
	-0.611
	-0.709
	-0.826
	-1.28
	-0.846
	-1.41
	-0.325
	-2.43
	-2.71
	-0.395
	-0.559
	-2.52
	-0.559
	-0.667
	-1.08
	-2.19
	-0.551
	-1.25
	-2.68
	-0.632
	-0.315
	-2.83
	-2.94
	-0.993
	-0.503
	-0.838
	-0.767
	-0.435
	-2.62
	-2.18
	-0.825
	-1.08
	-0.393
	-2.88
	-0.505
	-0.423
	-0.62
	-0.465
	-0.325
	-0.794
	-1.15
	-0.416
	-0.732
	-1.42
	-2.72
	-0.384
	-3.16
	-0.736
	-0.365
	-1.02
	-2.45
	-0.626
	-2.99
	-0.898
	-2.62
	-2.56
	-0.618
	-1.1
	-0.388
	-0.492
	-1.05
	-0.313
	-0.959
	-0.507
	-0.497
	-0.842
	-0.355
	-0.741
	-0.323
	-0.361
	-0.326
	-0.836
	-2.49
	-1.04
	-1.12
	-0.563
	-2.78
	-0.421
	-0.452
	-0.926
	-2.76
	-3.2
	-0.823
	-1.16
	-0.412
	-0.983
	-0.646
	-0.463
	-0.656
	-0.736
	-0.469
	-0.394
	-2.98
	-0.372
	-1.26
	-3.06
	-0.826
	-2.95
	-0.647
	-2.39
	-0.468
	-2.43
	-0.54
	-2.26
	-2.7
	-0.454
	-0.472
	-0.459
	-0.515
	-0.596
	-2.62
	-0.533
	-2.31
	-0.325
	-0.816
	-0.776
	-3.04
	-1.02
	-0.411
	-0.627
	-0.38
	-0.693
	-0.317
	-0.626
	-3.42
	-2.65
	-2.36
	-2.55
	-1.08
	-2.85
	-2.63
	-2.62
	-2.59
	-3.07
	-0.685
	-0.446
	-1.55
	-2.41
	-2.42
	-1.27
	-0.488
	-0.635
	-2.19
	-0.768
	-0.31
	-0.818
	-1.97
	-0.364
	-1.37
	-2.61
	-0.354
	-0.47
	-2.42
	-1.16
	-2.56
	-0.513
	-0.32
	-2.87
	-0.482
	-0.658
	-0.605
	-3.09
	-2.32
	-1.09
	-2.09
	-2.02
	-0.696
	-0.492
	-0.48
	-0.597
	-1.25
	-0.431
	-0.369
	-0.558
	-1.16
	-0.389
	-0.411
	-0.47
	-1.24
	-1.97
	-2.22
	-0.598
	-3.16
	-2.88
	-1.71
	-2.75
	-0.734
	-1.91
	-2.55
	-0.54
	-2.56
	-0.552
	-0.962
	-0.578
	-0.646
	-0.407
	-2.79
	-0.31
	-0.668
	-3.42
	-0.541
	-0.752
	-0.892
	-0.443
	-3.06
	-0.36
	-2.61
	-1.23
	-0.344
	-2.88
	-0.88
	-3.29
	-0.525
	-0.506
	-0.856
	-0.786
	-0.819
	-2.22
	-2.78
	-2.3
	-0.782
	-0.734
	-0.902
	-0.72
	-3.03
	-2.84
	-0.882
	-1.07
	-0.451
	-0.346
	-0.667
	-0.35
	-0.44
	-0.346
	-2.09
	-0.479
	-0.37
	-0.625
	-0.444
	-0.308
	-0.761
	-1.09
	-0.36
	-0.731
	-0.379
	-2.03
	-0.554
	-2.77
	-3.19
	-3.14
	-0.66
	-3.17
	-3.04
	-0.32
	-2.07
	-3.23
	-0.684
	-2.81
	-0.619
	-0.632
	-0.381
	-2.36
	-0.348
	-0.5
	-0.682
	-0.755
	-0.811
	-1.99
	-0.36
	-0.988
	-3.21
	-2.72
	-0.686
	-2.33
	-0.568
	-0.526
	-0.91
	-0.957
	-3.35
	-3.01
	-0.465
	-0.822
	-2.15
	-0.589
	-1.36
	-3.36
	-0.753
	-0.367
	-0.48
	-0.84
	-0.97
	-0.71
	-0.521
	-3.15
	-0.516
	-2.22
	-2.75
	-0.589
	-2.95
	-0.908
	-0.402
	-0.921
	-1.16
	-1.06
	-2.4
	-0.368
	-1.17
	-0.477
	-0.722
	-0.865
	-0.322
	-0.322
	-2.38
	-2.71
	-1.05
	-0.446
	-0.382
	-0.734
	-0.337
	-2.68
	-0.912
	-0.61
	-1.13
	-0.659
	-2.85
	-2.64
	-1.47
	-2.73
	-0.31
	-0.347
	-0.519
	-0.365
	-0.513
	-1.11
	-0.43
	-0.316
	-0.558
	-0.604
	-0.539
	-0.867
	-0.521
	-0.59
	-0.331
	-0.522
	-0.641
	-0.321
	-3.05
	-0.35
	-0.82
	-0.986
	-0.519
	-0.514
	-0.391
	-3.07
	-1.37
	-0.62
	-0.542
	-0.342
	-0.433
	-0.367
	-2.35
	-0.361
	-0.607
	-0.379
	-1.8
	-0.42
	-0.45
	-0.607
	-0.324
	-0.614
	-0.777
	-0.552
	-0.679
	-0.615
	-0.589
	-0.548
	-2.94
	-0.392
	-3.11
	-0.566
	-0.442
	-0.41
	-0.942
	-2.97
	-0.922
	-0.338
	-0.921
	-2.26
	-0.698
	-0.739
	-0.645
	-0.969
	-0.812
	-2.56
	-0.573
	-2.73
	-0.555
	-0.585
	-1.16
	-0.751
	-3.24
	-2.34
	-0.525
	-0.839
	-0.361
	-0.791
	-0.316
	-3.68
	-0.319
	-0.449
	-0.333
	-0.372
	-1.13
	-0.379
	-0.364
	-2.45
	-0.793
	-0.596
	-1.2
	-0.485
	-0.546
	-0.434
	-3.17
	-0.728
	-1.32
	-0.333
	-0.344
	-2.11
	-2.2
	-0.911
	-0.645
	-1.11
	-0.815
	-3.14
	-1.14
	-0.753
	-1.01
	-0.709
	-2.61
	-0.465
	-0.688
	-0.828
	-0.48
	-0.708
	-2.9
	-2.83
	-0.671
	-3.06
	-0.99
	-0.363
	-2.87
	-2.19
	-2.82
	-2.68
	-0.722
	-0.331
	-0.764
	-2.59
	-2.27
	-0.998
	-2.3
	-2.59
	-0.337
	-0.426
	-2.46
	-3.13
	-0.917
	-2.72
	-0.306
	-2.34
	-3.08
	-0.663
	-0.372
	-0.464
	-2.64
	-2.39
	-0.85
	-0.643
	-0.467
	-2.99
	-1.06
	-0.757
	-2.59
	-1.93
	-0.617
	-2.85
	-0.829
	-3.03
	-0.489
	-3.02
	-0.54
	-0.404
	-0.445
	-2.91
	-0.439
	-2.65
	-0.64
	-0.344
	-0.777
	-0.514
	-0.481
	-3.09
	-0.492
	-0.542
	-0.513
	-0.615
	-0.679
	-0.519
	-0.734
	-0.395
	-0.357
	-2.87
	-0.652
	-0.788
	-0.318
	-0.449
	-0.442
	-0.547
	-0.425
	-0.356
	-0.572
	-0.375
	-0.308
	-1
	-0.438
	-0.401
	-0.679
	-2.08
	-0.714
	-0.603
	-2.64
	-0.55
	-0.667
	-0.575
	-0.858
	-3.06
	-2.58
	-0.725
	-0.898
	-0.428
	-0.374
	-0.784
	-2.84
	-2.92
	-2.24
	-1.11
	-3.08
	-0.345
	-0.765
	-0.32
	-2.26
	-0.685
	-2.47
	-2.06
	-0.476
	-0.651
	-2.77
	-1.43
	-0.907
	-2.99
	-0.509
	-0.502
	-0.313
	-2.7
	-0.409
	-2.58
	-0.453
	-0.855
	-3.26
	-0.988
	-1.17
	-0.379
	-0.351
	-3.44
	-3.12
	-0.707
	-0.421
	-0.398
	-0.334
	-2.33
	-2.38
	-0.43
	-0.534
	-2.51
	-0.577
	-0.434
	-0.768
	-0.412
	-0.317
	-0.728
	-3.11
	-0.503
	-0.437
	-0.491
	-0.645
	-0.646
	-2.79
	-2.71
	-3.21
	-0.614
	-0.394
	-0.783
	-2.01
	-2.44
	-0.654
	-0.366
	-0.451
	-0.603
	-1.07
	-3.01
	-0.61
	-0.532
	-0.322
	-0.421
	-0.479
	-0.341
	-0.89
	-0.518
	-0.572
	-0.51
	-0.428
	-3.2
	-2.93
	-0.469
	-2.1
	-3.23
	-0.525
	-0.408
	-0.322
	-2.68
	-2.86
	-0.614
	-0.397
	-2.07
	-0.44
	-0.458
	-3.65
	-1.25
	-2.32
	-0.465
	-1.6
	-3.11
	-0.902
	-1.01
	-0.654
	-0.581
	-0.337
	-0.475
	-3.05
	-1.92
	-1.16
	-0.512
	-0.427
	-2.32
	-1.28
	-2.82
	-2.59
	-0.362
	-0.815
	-0.488
	-0.557
	-0.408
	-0.403
	-0.827
	-2.43
	-0.653
	-0.646
	-0.741
	-0.995
	-0.437
	-2.25
	-0.632
	-0.422
	-0.915
	-0.688
	-2.6
	-0.398
	-0.31
	-0.362
	-0.303
	-2.69
	-0.464
	-0.332
	-0.46
	-0.458
	-0.33
	-0.366
	-0.84
	-3.31
	-2.72
	-0.633
	-0.449
	-0.598
	-0.359
	-0.319
	-0.821
	-2.59
	-0.305
	-0.332
	-3.02
	-0.723
	-0.907
	-0.468
	-1.81
	-0.373
	-2.95
	-0.997
	-0.328
	-0.849
	-2.53
	-0.426
	-0.345
	-2.48
	-0.417
	-2.41
	-2.26
	-0.571
	-0.445
	-1.59
	-0.833
	-0.767
	-2.8
	-0.428
	-0.466
	-3.32
	-3
	-2.36
	-0.382
	-0.322
	-0.395
	-0.893
	-0.426
	-0.317
	-1.83
	-2.44
	-0.697
	-1.17
	-0.913
	-0.337
	-2.69
	-0.314
	-2.9
	-0.52
	-2.47
	-2.32
	-0.351
	-0.469
	-0.351
	-0.304
	-3.23
	-1.56
	-3
	-2.01
	-3.01
	-0.461
	-0.73
	-0.374
	-0.97
	-0.358
	-0.627
	-0.389
	-2.12
	-0.879
	-2.99
	-0.392
	-1.2
	-2.73
	-0.391
	-0.879
	-0.4
	-0.853
	-0.828
	-0.33
	-2.73
	-1.05
	-2.92
	-0.473
	-0.451
	-0.827
	-3.48
	-0.438
	-2.44
	-0.306
	-0.515
	-2.45
	-0.323
	-2.42
	-0.516
	-0.459
	-0.981
	-3.18
	-1.89
	-2.42
	-0.409
	-0.465
	-2.88
	-2.86
	-2.62
	-2.8
	-2.18
	-0.4
	-0.458
	-0.767
	-0.719
	-0.593
	-0.598
	-0.505
	-2.37
	-0.336
	-0.493
	-2.83
	-0.463
	-0.437
	-2.21
	-2.51
	-0.501
	-2.18
	-2.93
	-2.83
	-0.8
	-1.21
	-0.467
	-0.407
	-0.442
	-2.33
	-2.86
	-3.11
	-0.842
	-1.18
	-0.517
	-3.72
	-0.915
	-0.571
	-0.55
	-1.5
	-0.82
	-2.4
	-1.16
	-0.822
	-0.635
	-3.34
	-0.673
	-0.656
	-2.44
	-0.63
	-0.423
	-0.349
	-2.32
	-0.892
	-0.821
	-2.7
	-0.696
	-0.428
	-2.64
	-2.96
	-2.63
	-0.575
	-2.46
	-0.971
	-3.11
	-0.761
	-2.14
	-2.65
	-0.862
	-0.648
	-0.487
	-0.515
	-0.558
	-0.743
	-2.56
	-0.305
	-0.409
	-0.346
	-0.502
	-0.333
	-2.96
	-2.19
	-0.73
	-0.547
	-0.855
	-0.449
	-2.46
	-0.331
	-2.65
	-0.302
	-2.46
	-2.33
	-0.69
	-0.822
	-0.73
	-0.405
	-0.928
	-2.28
	-1.7
	-0.616
	-0.706
	-0.997
	-0.415
	-2.49
	-0.358
	-2.48
	-0.491
	-0.452
	-0.452
	-0.767
	-0.615
	-0.683
	-0.333
	-0.489
	-0.323
	-3.07
	-2.78
	-0.425
	-2.39
	-1.49
	-0.435
	-0.436
	-2.76
	-0.53
	-1.37
	-1.35
	-2.99
	-2.79
	-0.782
	-2.95
	-2.66
	-0.348
	-2.73
	-0.905
	-1.14
	-0.975
	-0.429
	-2.68
	-0.594
	-0.862
	-0.801
	-0.644
	-0.648
	-3.01
	-2.98
	-0.809
	-1.04
	-2.59
	-0.78
	-0.353
	-0.429
	-3.02
	-0.318
	-2.9
	-1.24
	-0.508
	-0.338
	-2.98
	-3
	-0.751
	-2.82
	-0.385
	-1.39
	-2.75
	-2.47
	-3.03
	-2.76
	-0.585
	-0.462
	-0.435
	-2.31
	-1.26
	-0.344
	-0.532
	-0.361
	-1.03
	-0.443
	-1.04
	-2.22
	-2.83
	-0.505
	-0.366
	-3.17
	-1.89
	-3.18
	-2.86
	-2.89
	-0.482
	-2.79
	-0.892
	-0.864
	-2.84
	-0.731
	-0.572
	-1.51
	-0.535
	-2.7
	-2.21
	-0.579
	-2.72
	-0.54
	-0.759
	-0.43
	-0.576
	-0.906
	-0.539
	-0.431
	-0.701
	-0.937
	-0.327
	-0.383
	-3.09
	-2.19
	-2.56
	-0.497
	-0.722
	-0.755
	-0.453
	-0.46
	-0.603
	-0.31
	-3.09
	-2.49
	-0.755
	-0.595
	-2.19
	-2.38
	-0.455
	-0.599
	-0.618
	-0.615
	-0.384
	-0.642
	-0.511
	-0.573
	-0.912
	-2.44
	-0.513
	-2.91
	-0.437
	-0.445
	-0.419
	-0.98
	-2.61
	-0.839
	-2.87
	-2.62
	-0.91
	-0.919
	-0.408
	-0.976
	-0.475
	-2.9
	-3.36
	-0.967
	-0.309
	-0.477
	-0.675
	-2.24
	-0.503
	-2.13
	-0.531
	-0.932
	-0.346
	-2.7
	-0.762
	-0.373
	-0.646
	-2.6
	-0.687
	-0.427
	-0.528
	-0.876
	-0.502
	-2.17
	-0.658
	-0.547
	-2.59
	-0.479
	-2.46
	-2.12
	-0.885
	-0.643
	-0.921
	-0.373
	-0.305
	-1.97
	-0.315
	-0.311
	-2.86
	-0.31
	-2.92
	-0.673
	-0.991
	-2.95
	-0.387
	-1.04
	-2.2
	-0.519
	-0.397
	-2.27
	-0.617
	-1.17
	-3.11
	-1.76
	-0.369
	-2.34
	-1.22
	-0.541
	-0.875
	-0.384
	-2.95
	-2.95
	-3.42
	-1.04
	-0.635
	-2.84
	-0.556
	-0.538
	-0.57
	-0.715
	-0.321
	-0.77
	-3.28
	-0.654
	-0.384
	-2.35
	-0.609
	-0.652
	-0.388
	-0.677
	-0.468
	-2.81
	-0.657
	-2.9
	-0.442
	-0.35
	-2.42
	-0.791
	-0.505
	-0.663
	-0.666
	-2.23
	-2.32
	-0.698
	-1.05
	-2.08
	-0.534
	-0.509
	-0.308
	-0.604
	-1.12
	-0.642
	-0.882
	-0.654
	-0.742
	-0.311
	-0.55
	-0.469
	-0.656
	-0.731
	-0.9
	-0.599
	-0.794
	-0.458
	-2.04
	-0.354
	-0.766
	-2.71
	-3
	-2.21
	-1.53
	-2.58
	-2.52
	-0.611
	-0.313
	-1.12
	-2.43
	-2.7
	-0.69
	-2.87
	-0.682
	-1.12
	-0.423
	-0.379
	-0.308
	-0.472
	-0.424
	-0.308
	-0.546
	-0.504
	-2.37
	-0.307
	-0.713
	-3.07
	-0.812
	-0.69
	-0.583
	-0.602
	-1.05
	-3.17
	-0.337
	-0.642
	-2.29
	-1.01
	-0.998
	-2.69
	-0.402
	-1.74
	-0.383
	-0.397
	-0.341
	-0.835
	-1.27
	-0.521
	-0.439
	-0.433
	-0.829
	-1.53
	-0.57
	-0.318
	-2.53
	-0.318
	-0.786
	-0.351
	-0.647
	-3
	-1.04
	-0.415
	-0.625
	-1.76
	-1.97
	-0.358
	-0.331
	-3.25
	-0.488
	-2.93
	-0.406
	-0.563
	-2.71
	-2.43
	-2.14
	-2.78
	-0.453
	-1.21
	-0.318
	-0.569
	-2.81
	-2.91
	-0.972
	-0.679
	-0.397
	-0.354
	-2.09
	-0.454
	-0.598
	-0.806
	-3.37
	-2.11
	-0.395
	-0.503
	-0.808
	-1.47
	-2.2
	-0.719
	-2.79
	-0.374
	-3.16
	-1.04
	-0.763
	-0.5
	-0.775
	-1.18
	-0.328
	-0.334
	-0.451
	-0.774
	-0.421
	-0.335
	-0.59
	-2.89
	-2.68
	-3.07
	-0.445
	-0.718
	-1.29
	-1.67
	-0.538
	-0.488
	-0.872
	-0.701
	-0.898
	-0.811
	-0.33
	-0.738
	-2.85
	-0.737
	-0.969
	-0.459
	-1.16
	-2.23
	-0.666
	-2.16
	-0.388
	-0.989
	-0.411
	-0.495
	-0.891
	-0.361
	-2.65
	-2.85
	-0.687
	-0.302
	-0.444
	-0.557
	-2.76
	-0.956
	-0.303
	-0.741
	-0.968
	-0.46
	-0.785
	-0.337
	-1.09
	-0.32
	-0.312
	-3.37
	-3.09
	-0.72
	-0.356
	-3.17
	-0.627
	-1.13
	-2.52
	-0.609
	-0.922
	-0.559
	-1.18
	-0.873
	-1.1
	-0.346
	-0.524
	-0.464
	-2.25
	-3.24
	-2.56
	-2.13
	-0.605
	-0.355
	-3.03
	-2.46
	-2.52
	-3.22
	-0.327
	-2.85
	-0.324
	-1.22
	-1.19
	-3.41
	-0.443
	-1.24
	-0.644
	-1.13
	-2.27
	-0.573
	-0.459
	-2.91
	-0.326
	-0.33
	-0.981
	-2.13
	-0.373
	-1.02
	-0.511
	-2.66
	-0.556
	-0.801
	-0.883
	-2.41
	-0.892
	-3.07
	-0.356
	-3.15
	-0.968
	-3
	-2.4
	-1.06
	-2.3
	-0.477
	-0.32
	-0.54
	-0.359
	-0.38
	-0.342
	-2.34
	-0.402
	-2.95
	-2.27
	-1.96
	-0.744
	-0.311
	-0.912
	-2.8
	-0.897
	-0.745
	-0.726
	-0.492
	-0.747
	-3.54
	-0.562
	-0.652
	-1.25
	-0.841
	-0.442
	-0.437
	-0.77
	-0.988
	-2.61
	-0.948
	-0.437
	-0.487
	-3.41
	-0.954
	-2.77
	-3.07
	-0.824
	-0.62
	-0.315
	-0.66
	-0.392
	-0.84
	-3.07
	-0.821
	-0.462
	-1.6
	-0.332
	-0.509
	-0.758
	-2.94
	-2.85
	-0.507
	-0.376
	-0.372
	-0.69
	-0.551
	-0.78
	-0.76
	-3.21
	-2.45
	-2.42
	-0.543
	-2.73
	-0.818
	-0.348
	-0.83
	-2.76
	-0.533
	-3
	-0.48
	-1.01
	-2.63
	-0.663
	-0.972
	-0.512
	-0.52
	-3.21
	-0.475
	-0.629
	-2.34
	-0.591
	-0.603
	-2.79
	-1.15
	-0.408
	-2.83
	-0.368
	-0.551
	-0.375
	-2.95
	-0.402
	-0.468
	-1.21
	-0.432
	-0.516
	-3.21
	-0.696
	-0.592
	-0.433
	-0.615
	-0.438
	-0.334
	-2.9
	-0.847
	-3.17
	-2.94
	-0.32
	-0.522
	-2.21
	-0.762
	-0.815
	-0.42
	-3.58
	-0.666
	-1.19
	-0.895
	-1.53
	-0.507
	-1.11
	-0.515
	-2.33
	-0.364
	-0.542
	-0.403
	-0.469
	-0.401
	-2.2
	-1.97
	-0.626
	-0.359
	-0.377
	-0.368
	-0.567
	-0.583
	-0.337
	-2.62
	-1.42
	-0.394
	-2.84
	-0.48
	-0.341
	-2.02
	-2.51
	-2.55
	-0.501
	-1.51
	-2.52
	-0.644
	-0.345
	-0.594
	-0.967
	-2.6
	-0.356
	-0.52
	-0.695
	-0.92
	-0.335
	-2.58
	-0.386
	-3.08
	-0.891
	-0.381
	-0.482
	-0.706
	-0.507
	-1.14
	-1.99
	-3.01
	-3.26
	-0.35
	-0.397
	-2.8
	-3.37
	-0.319
	-2.49
	-0.622
	-2.91
	-3.03
	-2.69
	-0.912
	-1.17
	-0.861
	-0.636
	-0.64
	-0.615
	-0.496
	-0.876
	-1.1
	-0.902
	-2.36
	-0.342
	-0.415
	-2.57
	-0.321
	-1.15
	-0.469
	-0.343
	-2.35
	-0.902
	-0.346
	-0.464
	-2.72
	-0.5
	-2.38
	-2.43
	-2.27
	-2.46
	-3.02
	-2.37
	-3.13
	-0.33
	-0.613
	-2.25
	-0.64
	-2.91
	-1.34
	-0.627
	-3.12
	-0.322
	-2.46
	-0.882
	-0.323
	-2.85
	-0.544
	-2.77
	-1.7
	-0.347
	-0.461
	-0.818
	-3
	-2.73
	-1.88
	-0.504
	-2.08
	-3.2
	-1.3
	-1.26
	-0.323
	-0.514
	-0.71
	-0.841
	-2.31
	-0.739
	-0.824
	-2.72
	-0.468
	-0.545
	-3.02
	-1.88
	-1.27
	-0.409
	-2.8
	-1.82
	-2.44
	-0.514
	-0.615
	-0.615
	-2.59
	-0.763
	-0.743
	-2.84
	-0.855
	-0.348
	-3.06
	-2.91
	-0.688
	-0.304
	-2.32
	-2.44
	-2.45
	-3.07
	-0.462
	-0.475
	-2.89
	-2.89
	-0.477
	-2.58
	-0.486
	-0.356
	-1.01
	-1.28
	-0.316
	-1.19
	-3.11
	-0.99
	-0.412
	-0.375
	-2.69
	-0.488
	-0.308
	-2.16
	-0.347
	-2.54
	-0.348
	-0.85
	-0.482
	-2.95
	-0.333
	-0.733
	-0.634
	-3.04
	-0.418
	-3.13
	-0.649
	-0.718
	-0.361
	-0.307
	-0.416
	-3.07
	-2.55
	-0.309
	-0.731
	-2.12
	-1.12
	-0.508
	-0.434
	-2.05
	-2.26
	-1.72
	-0.62
	-0.499
	-0.744
	-0.799
	-2.96
	-2.69
	-0.429
	-0.389
	-0.846
	-0.34
	-0.728
	-2.52
	-0.505
	-0.374
	-0.41
	-2.58
	-0.851
	-1.03
	-1.01
	-0.699
	-0.607
	-3.1
	-0.393
	-0.427
	-0.948
	-0.318
	-1.06
	-0.455
	-1.05
	-0.334
	-3.06
	-0.309
	-0.66
	-0.625
	-0.318
	-0.305
	-0.561
	-0.559
	-0.701
	-0.329
	-1.5
	-0.418
	-0.803
	-2.59
	-3.11
	-0.736
	-0.494
	-0.337
	-0.726
	-0.313
	-3.3
	-0.395
	-2.43
	-0.783
	-0.322
	-0.471
	-0.391
	-0.304
	-0.315
	-2.13
	-0.64
	-0.885
	-1.31
	-0.771
	-0.479
	-0.83
	-2.18
	-0.332
	-0.993
	-0.612
	-0.373
	-0.474
	-0.665
	-0.357
	-0.669
	-0.974
	-0.497
	-0.38
	-0.971
	-0.321
	-0.345
	-3.05
	-2.41
	-1.38
	-2.59
	-0.918
	-0.94
	-0.621
	-3.02
	-1.14
	-2.36
	-2.98
	-0.41
	-0.691
	-2.71
	-3.11
	-0.453
	-0.506
	-2.69
	-0.359
	-2.79
	-0.774
	-1.35
	-2.7
	-0.468
	-0.413
	-0.35
	-2.33
	-0.662
	-0.601
	-2.92
	-2.15
	-0.501
	-1.34
	-0.855
	-3.06
	-0.301
	-2.4
	-0.492
	-0.326
	-0.319
	-0.354
	-2.49
	-0.475
	-0.715
	-0.367
	-2.34
	-2.46
	-0.361
	-1.1
	-0.363
	-0.524
	-3.27
	-0.526
	-3.01
	-0.895
	-0.936
	-0.324
	-0.668
	-0.397
	-0.439
	-3.34
	-2.03
	-3.02
	-0.383
	-3.42
	-2.22
	-0.975
	-0.362
	-2.8
	-0.542
	-0.564
	-0.439
	-0.723
	-1.84
	-0.511
	-0.508
	-2.04
	-0.389
	-0.931
	-0.786
	-0.525
	-2.76
	-0.8
	-1.04
	-2.59
	-0.554
	-2.45
	-0.878
	-0.999
	-0.433
	-3.25
	-0.527
	-0.792
	-0.307
	-0.551
	-0.437
	-0.35
	-2.24
	-0.343
	-0.596
	-3.19
	-0.589
	-0.881
	-0.798
	-1.18
	-2.68
	-0.669
	-0.612
	-0.798
	-0.463
	-0.908
	-0.563
	-0.58
	-2.43
	-0.846
	-1.04
	-1.04
	-0.335
	-0.687
	-0.455
	-0.513
	-0.843
	-0.412
	-2.55
	-0.469
	-0.476
	-0.665
	-3.12
	-2.4
	-0.329
	-0.444
	-0.475
	-0.497
	-1.02
	-0.424
	-0.726
	-0.46
	-2.36
	-0.951
	-2.23
	-1.24
	-0.45
	-0.365
	-0.57
	-0.79
	-0.845
	-3.15
	-0.314
	-2.64
	-1.25
	-1
	-0.582
	-0.392
	-0.373
	-2.86
	-2.27
	-0.4
	-2.43
	-1.2
	-0.367
	-0.724
	-0.418
	-0.349
	-0.719
	-0.779
	-2.48
	-0.653
	-1.29
	-0.677
	-3.05
	-0.582
	-1.15
	-2.3
	-2.94
	-2.68
	-2.72
	-0.352
	-0.558
	-2.73
	-1.93
	-0.697
	-0.392
	-1.13
	-0.712
	-0.742
	-0.947
	-0.304
	-0.879
	-0.381
	-1.78
	-0.555
	-0.388
	-0.717
	-0.318
	-0.775
	-0.402
	-0.584
	-2.9
	-2.01
	-1.05
	-0.407
	-0.592
	-3.14
	-0.716
	-3.02
	-2.91
	-2.44
	-2.94
	-2.74
	-2.2
	-0.831
	-0.684
	-2.71
	-0.933
	-3.06
	-0.659
	-0.594
	-3.36
	-0.541
	-0.371
	-0.392
	-0.452
	-0.318
	-0.598
	-2.2
	-1.15
	-3.46
	-2.57
	-0.5
	-0.495
	-0.336
	-0.323
	-0.663
	-0.566
	-2.99
	-0.853
	-2.27
	-3.14
	-2.57
	-0.487
	-0.349
	-1.57
	-0.481
	-0.44
	-0.515
	-0.519
	-0.675
	-0.372
	-0.34
	-2.08
	-0.612
	-1.17
	-1.02
	-0.772
	-0.415
	-0.853
	-0.509
	-1.98
	-0.399
	-0.772
	-2.78
	-0.326
	-0.406
	-0.631
	-0.477
	-2.91
	-0.334
	-0.937
	-0.331
	-0.397
	-2.4
	-0.774
	-0.318
	-1.23
	-3.18
	-1.03
	-0.359
	-0.806
	-0.421
	-0.662
	-0.559
	-2.63
	-0.675
	-0.38
	-2.52
	-1.95
	-1.05
	-2.95
	-0.383
	-0.606
	-1.1
	-2.33
	-0.348
	-2.29
	-0.665
	-0.669
	-0.383
	-0.374
	-2.81
	-0.332
	-0.448
	-0.358
	-3.02
	-2.76
	-2.61
	-0.583
	-2.68
	-2.51
	-0.397
	-0.358
	-2.28
	-0.981
	-1.55
	-0.355
	-0.916
	-2.68
	-0.42
	-0.957
	-0.653
	-0.322
	-1.26
	-2.85
	-0.715
	-2.64
	-0.322
	-0.354
	-0.51
	-0.334
	-1.24
	-0.842
	-1.02
	-0.804
	-0.334
	-2.85
	-0.849
	-0.369
	-0.641
	-2.76
	-0.383
	-2.43
	-0.559
	-0.356
	-2.98
	-0.516
	-0.406
	-0.514
	-2.61
	-0.652
	-0.458
	-0.395
	-2.82
	-2.29
	-2.9
	-2.9
	-0.394
	-0.353
	-0.88
	-0.55
	-0.436
	-0.618
	-3.31
	-0.405
	-0.322
	-3.1
	-0.355
	-0.401
	-2.74
	-1.35
	-2.74
	-0.517
	-2.51
	-2.81
	-0.324
	-0.824
	-0.51
	-0.352
	-2.55
	-3.02
	-0.459
	-1.93
	-0.442
	-3.12
	-0.712
	-0.466
	-1.37
	-0.634
	-3.18
	-1.06
	-0.359
	-2.73
	-2.9
	-3
	-2.17
	-2.63
	-3.27
	-2.39
	-0.537
	-2.65
	-0.94
	-2.87
	-0.799
	-2.37
	-2.31
	-2.28
	-0.59
	-2.65
	-0.568
	-0.582
	-3.06
	-2.58
	-2.72
	-0.748
	-0.362
	-0.393
	-2.28
	-1.91
	-1.27
	-2.11
	-0.644
	-0.495
	-2.93
	-2.62
	-2.34
	-0.648
	-2.54
	-0.776
	-0.367
	-2.99
	-3.23
	-0.351
	-0.612
	-0.329
	-0.98
	-2.64
	-1.03
	-0.359
	-0.494
	-2.78
	-1.08
	-0.431
	-0.818
	-0.389
	-2.68
	-0.305
	-0.975
	-0.452
	-0.616
	-0.329
	-0.792
	-0.64
	-0.934
	-2.25
	-2.71
	-3.11
	-3.24
	-0.429
	-1
	-0.77
	-1.02
	-0.741
	-0.742
	-0.665
	-1.52
	-0.39
	-0.637
	-0.835
	-0.526
	-0.695
	-1.04
	-1.12
	-0.948
	-0.602
	-2.16
	-1.18
	-0.404
	-2.51
	-0.349
	-0.589
	-0.555
	-0.348
	-0.695
	-2.55
	-0.384
	-3.05
	-2.35
	-0.522
	-3.26
	-1.06
	-0.545
	-0.501
	-0.59
	-0.52
	-0.31
	-0.392
	-2.92
	-0.331
	-0.382
	-2.41
	-0.339
	-2.95
	-0.451
	-0.406
	-0.359
	-0.488
	-0.524
	-1.01
	-1.76
	-0.46
	-0.51
	-0.553
	-2.31
	-3.1
	-2.42
	-2.83
	-3.22
	-0.323
	-0.314
	-3.26
	-0.397
	-2.66
	-0.378
	-0.743
	-0.319
	-2.2
	-1.4
	-0.71
	-2.23
	-0.79
	-2.64
	-0.59
	-0.707
	-0.781
	-0.947
	-0.388
	-2.65
	-0.61
	-1.35
	-0.371
	-0.624
	-0.462
	-2.64
	-0.99
	-0.682
	-0.426
	-2.3
	-0.711
	-0.452
	-0.365
	-0.844
	-0.437
	-0.53
	-2.8
	-0.359
	-0.781
	-2.91
	-0.564
	-3.37
	-1.96
	-2.42
	-0.713
	-1.19
	-1.16
	-0.449
	-0.382
	-0.851
	-2.97
	-2.75
	-0.522
	-2.31
	-0.69
	-2.99
	-0.33
	-1.11
	-2.32
	-0.381
	-1.4
	-2.57
	-2.62
	-0.313
	-0.831
	-0.351
	-0.306
	-0.324
	-0.479
	-0.532
	-0.302
	-2.27
	-0.512
	-2.71
	-1.25
	-2.49
	-0.356
	-0.353
	-1.12
	-0.609
	-2.39
	-0.512
	-0.536
	-0.772
	-0.904
	-0.625
	-0.323
	-0.342
	-0.528
	-2.24
	-0.8
	-0.907
	-0.744
	-0.935
	-0.733
	-2.78
	-0.921
	-0.857
	-2.64
	-0.351
	-3.46
	-3.03
	-0.635
	-0.547
	-0.373
	-0.402
	-1.26
	-0.494
	-0.597
	-0.447
	-0.878
	-2.31
	-0.431
	-0.655
	-3.35
	-0.908
	-0.65
	-0.403
	-2.97
	-2.29
	-0.84
	-2.19
	-0.842
	-2.55
	-1.99
	-0.341
	-0.408
	-0.457
	-0.979
	-0.941
	-0.417
	-0.568
	-1.02
	-0.587
	-0.698
	-1.12
	-0.555
	-0.568
	-3.11
	-1.99
	-0.703
	-0.383
	-2.24
	-0.605
	-3.34
	-0.72
	-0.873
	-0.806
	-0.748
	-0.93
	-2.94
	-2.92
	-0.565
	-0.936
	-2.96
	-0.339
	-2.7
	-1.09
	-0.361
	-0.637
	-2.7
	-0.382
	-0.472
	-0.325
	-0.489
	-0.395
	-0.573
	-0.895
	-2.93
	-0.944
	-0.878
	-0.873
	-1.45
	-0.745
	-0.709
	-2.62
	-0.455
	-0.49
	-0.418
	-0.692
	-3.13
	-2.67
	-0.413
	-0.752
	-0.306
	-0.451
	-1.97
	-0.761
	-3.2
	-0.377
	-1.3
	-0.39
	-0.506
	-2.09
	-1.14
	-0.837
	-2.89
	-0.328
	-0.564
	-0.437
	-1.22
	-0.358
	-0.733
	-0.408
	-1.18
	-2.34
	-0.499
	-0.6
	-2.45
	-2.36
	-0.949
	-0.393
	-0.577
	-0.449
	-3.2
	-0.302
	-0.361
	-2.78
	-0.922
	-2.43
	-0.855
	-0.821
	-0.327
	-2.63
	-0.422
	-0.38
	-0.501
	-0.887
	-0.969
	-0.386
	-2.66
	-2.45
	-0.613
	-2.64
	-2.85
	-0.473
	-2.32
	-0.332
	-2.89
	-0.476
	-1.69
	-3.09
	-2.97
	-0.722
	-0.732
	-0.363
	-2.38
	-0.511
	-0.8
	-0.5
	-2.71
	-2.78
	-0.574
	-2.04
	-0.379
	-1.22
	-1.06
	-0.549
	-0.462
	-2.16
	-0.438
	-0.518
	-0.531
	-0.744
	-0.394
	-2.55
	-0.309
	-0.315
	-3.15
	-0.408
	-0.631
	-0.348
	-0.414
	-0.62
	-1.11
	-3.39
	-1.23
	-0.378
	-3.12
	-3.04
	-2.86
	-0.664
	-2.6
	-3.51
	-0.632
	-0.838
	-0.565
	-0.569
	-3.04
	-2.35
	-0.673
	-0.52
	-0.415
	-0.7
	-0.578
	-0.339
	-2.96
	-0.578
	-0.48
	-0.795
	-1.05
	-1.5
	-1.37
	-0.78
	-2.37
	-2.22
	-0.481
	-0.46
	-2.84
	-0.861
	-0.754
	-0.315
	-2.87
	-3.33
	-2.91
	-1.58
	-0.788
	-2.51
	-1.19
	-0.475
	-2.62
	-3.14
	-0.395
	-0.617
	-1.28
	-2.58
	-0.484
	-0.482
	-0.591
	-0.394
	-3.04
	-0.318
	-0.447
	-2.28
	-2.81
	-0.738
	-0.464
	-0.512
	-2.27
	-2.18
	-1.16
	-1.95
	-2.92
	-2.74
	-0.456
	-0.483
	-0.697
	-0.597
	-2.76
	-0.6
	-0.438
	-2.09
	-0.715
	-0.371
	-0.813
	-0.576
	-2.76
	-2.72
	-0.391
	-0.948
	-0.654
	-0.561
	-0.502
	-0.377
	-3.3
	-0.483
	-0.364
	-0.424
	-0.386
	-2.87
	-0.305
	-0.733
	-0.748
	-0.544
	-3.17
	-0.853
	-2.45
	-0.313
	-1.11
	-0.911
	-0.619
	-2.64
	-0.577
	-0.877
	-0.328
	-0.522
	-3.07
	-2.25
	-3.13
	-1.29
	-3
	-0.716
	-0.472
	-0.504
	-0.433
	-0.467
	-0.478
	-0.567
	-0.408
	-0.614
	-0.478
	-0.393
	-1.95
	-2.82
	-0.684
	-0.398
	-0.716
	-0.393
	-0.838
	-0.871
	-0.886
	-0.4
	-0.507
	-2.28
	-0.61
	-0.812
	-0.395
	-0.839
	-0.707
	-0.73
	-2.84
	-1.08
	-2.81
	-1.08
	-0.837
	-0.9
	-0.851
	-0.903
	-0.851
	-2.95
	-0.342
	-0.361
	-1.25
	-0.877
	-0.599
	-0.55
	-1.19
	-3.15
	-0.584
	-0.735
	-2.82
	-1.27
	-0.376
	-0.317
	-2.65
	-2.58
	-0.305
	-1.38
	-0.357
	-2.61
	-2.26
	-0.594
	-0.332
	-0.768
	-0.392
	-0.365
	-0.759
	-0.788
	-0.731
	-0.321
	-2.38
	-0.796
	-3.21
	-3.34
	-0.469
	-2.19
	-0.379
	-2.39
	-2.44
	-0.487
	-2.63
	-0.677
	-0.948
	-2.28
	-0.32
	-0.393
	-1.02
	-0.952
	-0.463
	-0.478
	-2.52
	-0.343
	-0.526
	-0.952
	-0.403
	-0.771
	-2.85
	-0.493
	-0.835
	-0.436
	-0.436
	-2.47
	-0.353
	-0.459
	-0.433
	-0.329
	-2.24
	-2.42
	-0.405
	-0.575
	-0.406
	-1.19
	-2.25
	-0.723
	-2.1
	-2.83
	-0.482
	-0.307
	-1.51
	-3.03
	-2.62
	-0.634
	-0.717
	-0.573
	-2.68
	-3.02
	-2.87
	-2.85
	-0.821
	-0.343
	-3.35
	-2.61
	-2.07
	-2.21
	-0.608
	-0.894
	-1.28
	-0.351
	-0.369
	-1.98
	-1.35
	-0.681
	-2.3
	-0.459
	-0.556
	-0.31
	-3.08
	-3.03
	-2.71
	-0.315
	-0.515
	-0.613
	-0.418
	-2.32
	-0.387
	-0.37
	-3.03
	-3.01
	-0.429
	-1.12
	-0.702
	-0.44
	-0.35
	-0.746
	-0.64
	-0.396
	-1
	-3.18
	-0.456
	-0.523
	-0.6
	-2.83
	-1.07
	-2.43
	-3.12
	-0.524
	-0.911
	-0.638
	-2.93
	-0.39
	-0.438
	-0.57
	-1.2
	-1.32
	-0.338
	-0.482
	-2.59
	-2.33
	-0.587
	-0.976
	-3.38
	-0.762
	-1.31
	-0.344
	-0.781
	-0.458
	-2.87
	-0.656
	-0.373
	-0.642
	-0.85
	-0.659
	-0.361
	-2.63
	-0.544
	-0.458
	-1.9
	-0.352
	-0.568
	-2.29
	-0.466
	-0.652
	-0.436
	-2.42
	-0.482
	-3.11
	-0.715
	-0.68
	-0.743
	-0.548
	-1.12
	-0.808
	-0.638
	-2.51
	-0.373
	-0.545
	-0.902
	-1.05
	-0.671
	-0.538
	-0.489
	-0.333
	-1.17
	-0.555
	-2.96
	-0.354
	-0.56
	-0.71
	-2.61
	-0.389
	-0.575
	-3.14
	-0.61
	-0.328
	-0.602
	-2.4
	-3.35
	-0.571
	-0.311
	-0.803
	-0.495
	-0.321
	-2.89
	-0.376
	-0.54
	-2.09
	-2.45
	-0.943
	-0.371
	-2.3
	-0.326
	-3.18
	-0.425
	-0.331
	-1.3
	-1.3
	-1.77
	-0.622
	-3.15
	-0.582
	-2.47
	-0.546
	-1.25
	-2.88
	-3.16
	-0.335
	-2.06
	-0.441
	-0.659
	-0.358
	-0.689
	-0.685
	-0.704
	-0.941
	-0.846
	-0.685
	-0.784
	-2.83
	-3.19
	-0.778
	-0.581
	-2.71
	-1.65
	-2.97
	-0.542
	-0.689
	-2.85
	-3
	-0.705
	-3.11
	-0.887
	-1.11
	-2.33
	-0.476
	-0.354
	-0.569
	-0.494
	-0.317
	-0.41
	-0.378
	-0.677
	-0.389
	-0.806
	-0.423
	-0.443
	-2.86
	-0.361
	-0.344
	-0.38
	-1.03
	-0.908
	-0.36
	-1.11
	-0.718
	-0.573
	-3.5
	-0.731
	-0.677
	-0.395
	-1.29
	-0.446
	-0.314
	-3.32
	-0.444
	-0.367
	-0.336
	-0.444
	-2.92
	-1.41
	-0.807
	-2.49
	-3.09
	-0.586
	-0.371
	-3.21
	-1.04
	-0.651
	-0.339
	-0.717
	-3.21
	-0.369
	-0.774
	-3.11
	-3.19
	-0.683
	-2.19
	-3.14
	-1.14
	-0.939
	-0.589
	-0.325
	-0.323
	-0.458
	-0.596
	-1.06
	-0.917
	-0.542
	-0.543
	-0.449
	-0.314
	-1.17
	-0.915
	-0.697
	-0.996
	-2.8
	-1.75
	-0.676
	-1.22
	-0.548
	-0.707
	-0.6
	-0.43
	-2.64
	-1.9
	-0.314
	-0.464
	-0.302
	-2.71
	-1.64
	-0.605
	-2.99
	-0.589
	-3.01
	-0.311
	-2.39
	-3.48
	-1.59
	-0.426
	-0.961
	-2.38
	-0.378
	-2.93
	-2.35
	-2.77
	-0.438
	-0.559
	-0.377
	-0.672
	-0.461
	-2.94
	-0.463
	-0.453
	-0.322
	-0.754
	-0.4
	-0.576
	-2.55
	-0.356
	-2.69
	-3.15
	-0.478
	-0.348
	-0.518
	-1.06
	-2.84
	-0.385
	-2.33
	-2.61
	-0.657
	-2.34
	-2.58
	-1
	-0.545
	-0.367
	-0.952
	-2.55
	-0.358
	-2.14
	-1.26
	-0.434
	-0.62
	-3.13
	-0.427
	-2.38
	-0.854
	-2.95
	-1.17
	-0.444
	-2.95
	-0.325
	-2.58
	-0.321
	-0.382
	-2.64
	-0.432
	-3.11
	-0.444
	-1.97
	-0.612
	-0.509
	-0.329
	-1.39
	-0.705
	-2.8
	-0.39
	-0.365
	-2.06
	-0.422
	-2.7
	-0.312
	-2.94
	-0.7
	-3.09
	-0.587
	-3.02
	-3.49
	-0.909
	-1.11
	-0.532
	-0.583
	-0.539
	-2.57
	-0.534
	-1.17
	-0.367
	-2.86
	-0.625
	-2.35
	-0.55
	-1.02
	-0.4
	-0.364
	-0.426
	-0.342
	-1.37
	-0.382
	-1.94
	-2.98
	-2.52
	-0.327
	-3.23
	-0.359
	-1.07
	-0.543
	-0.719
	-0.58
	-0.537
	-0.316
	-2.4
	-2.59
	-1.09
	-2.78
	-0.508
	-0.464
	-3.2
	-2.65
	-0.587
	-0.503
	-0.309
	-0.481
	-0.748
	-0.486
	-0.543
	-2.86
	-1.02
	-0.695
	-0.757
	-0.318
	-0.549
	-2.58
	-0.647
	-0.95
	-1.46
	-0.473
	-1.02
	-0.964
	-0.425
	-1.21
	-3.01
	-0.515
	-3.15
	-1.13
	-0.831
	-2.85
	-0.446
	-2.66
	-0.364
	-0.551
	-0.587
	-0.574
	-0.367
	-0.387
	-0.596
	-0.695
	-0.503
	-1.13
	-0.423
	-0.599
	-0.433
	-0.439
	-3.14
	-2.07
	-0.497
	-0.33
	-0.519
	-0.396
	-2.34
	-0.6
	-0.385
	-2.39
	-1.06
	-2.66
	-0.885
	-2.1
	-1.25
	-3.27
	-0.478
	-1.97
	-3
	-1.41
	-0.388
	-0.694
	-0.574
	-0.858
	-0.438
	-0.316
	-0.943
	-0.661
	-0.67
	-1.17
	-1.19
	-0.627
	-2.68
	-3
	-2.2
	-2.78
	-0.495
	-0.817
	-0.413
	-3
	-0.487
	-2.11
	-0.656
	-1.14
	-0.335
	-3.27
	-2.51
	-2.25
	-0.978
	-0.513
	-0.52
	-0.386
	-0.545
	-0.827
	-3.17
	-2.35
	-2.75
	-0.565
	-0.416
	-3.13
	-0.449
	-0.403
	-2.47
	-1.64
	-0.639
	-0.933
	-0.772
	-0.715
	-0.308
	-0.423
	-0.34
	-0.517
	-1.34
	-0.668
	-0.749
	-0.877
	-0.883
	-2.1
	-0.552
	-0.542
	-2.58
	-0.374
	-0.829
	-2.17
	-0.675
	-2.49
	-0.419
	-0.387
	-0.302
	-3
	-0.807
	-0.606
	-0.562
	-2.73
	-2.86
	-0.606
	-0.431
	-0.669
	-2.44
	-0.531
	-0.764
	-0.34
	-2.75
	-2.35
	-2.63
	-2.33
	-2.79
	-2.49
	-3.04
	-0.734
	-1.32
	-0.423
	-0.743
	-3.18
	-0.592
	-2.36
	-1.67
	-0.746
	-0.72
	-0.385
	-2.57
	-2.91
	-0.652
	-0.323
	-0.38
	-1.79
	-0.477
	-0.933
	-2.26
	-0.382
	-0.671
	-2.33
	-0.529
	-0.312
	-0.612
	-0.312
	-2.55
	-0.728
	-0.564
	-3.35
	-0.324
	-3.06
	-0.477
	-0.475
	-1.13
	-0.674
	-3.2
	-0.658
	-0.307
	-1.75
	-2.09
	-0.427
	-0.398
	-0.737
	-2.42
	-1.75
	-0.334
	-3
	-0.826
	-2.51
	-0.644
	-0.326
	-1.94
	-0.841
	-2.72
	-0.352
	-0.326
	-0.557
	-2.38
	-2.23
	-0.547
	-0.812
	-0.36
	-2.98
	-2.54
	-0.478
	-2.29
	-2.28
	-0.407
	-0.487
	-2.18
	-0.567
	-0.504
	-0.848
	-0.845
	-1.93
	-0.349
	-1.44
	-2.15
	-1.2
	-0.618
	-0.824
	-1.7
	-0.813
	-0.624
	-2.17
	-0.498
	-0.87
	-0.397
	-2.9
	-2.8
	-0.649
	-0.368
	-0.587
	-1.73
	-3.1
	-0.488
	-0.526
	-2.13
	-0.875
	-2.82
	-0.751
	-0.683
	-0.854
	-0.479
	-0.701
	-0.89
	-2.58
	-2.64
	-2.98
	-3.17
	-0.491
	-0.491
	-3.31
	-1.08
	-1.19
	-2.89
	-0.554
	-3.04
	-0.988
	-2.04
	-0.756
	-0.818
	-0.485
	-1.2
	-2.41
	-2.84
	-0.595
	-0.47
	-0.449
	-3.42
	-0.851
	-0.328
	-0.494
	-3.13
	-0.499
	-1.32
	-2.65
	-0.309
	-2.56
	-0.393
	-0.592
	-0.561
	-0.442
	-0.707
	-2.97
	-3.14
	-0.943
	-2.16
	-1.08
	-0.608
	-0.776
	-0.621
	-2.94
	-2.58
	-0.39
	-0.394
	-0.545
	-3.07
	-1.89
	-1.99
	-1.92
	-0.397
	-0.496
	-0.372
	-0.736
	-2.23
	-0.61
	-0.561
	-1.33
	-3.13
	-2.07
	-0.328
	-0.772
	-0.348
	-0.402
	-2.62
	-0.427
	-0.505
	-0.514
	-3.33
	-2.87
	-0.587
	-0.547
	-2.83
	-3.46
	-2.3
	-0.438
	-0.371
	-2.07
	-0.972
	-1.15
	-1.27
	-0.613
	-2.93
	-2.56
	-2.36
	-0.793
	-2.14
	-2.56
	-0.845
	-0.444
	-2.85
	-2.77
	-0.434
	-3.28
	-2.59
	-1.05
	-0.521
	-2.9
	-0.374
	-2.25
	-2.12
	-0.31
	-0.561
	-3.11
	-1.08
	-1.35
	-0.364
	-0.502
	-1.16
	-2.29
	-0.326
	-0.933
	-0.548
	-2.58
	-1.22
	-1.13
	-2.84
	-0.376
	-0.365
	-2.86
	-2.52
	-0.879
	-1.1
	-0.624
	-2
	-0.641
	-0.404
	-2.86
	-0.509
	-0.408
	-1.31
	-0.438
	-1.96
	-0.64
	-0.304
	-2.99
	-2.52
	-1.05
	-0.666
	-0.624
	-3.3
	-1.38
	-0.539
	-3.24
	-1.5
	-1.38
	-0.439
	-0.388
	-3.04
	-0.613
	-0.694
	-0.714
	-2.62
	-0.448
	-0.67
	-0.527
	-1.5
	-0.49
	-0.766
	-2.34
	-0.456
	-0.99
	-2.68
	-0.425
	-2.8
	-2.3
	-0.462
	-1.36
	-3.02
	-0.677
	-2.5
	-0.405
	-0.838
	-3.53
	-1.02
	-0.385
	-3.02
	-0.435
	-0.418
	-0.477
	-2.6
	-0.912
	-3.2
	-3.25
	-0.344
	-0.397
	-2.52
	-2.37
	-0.329
	-0.39
	-0.451
	-2.66
	-1.79
	-2.43
	-0.375
	-0.987
	-2.29
	-0.338
	-0.696
	-2.57
	-2.8
	-2.99
	-2.09
	-0.676
	-1.15
	-0.347
	-0.686
	-0.634
	-0.876
	-0.607
	-0.639
	-0.376
	-0.737
	-0.356
	-0.474
	-0.605
	-0.601
	-2.77
	-2.85
	-1.99
	-1.26
	-2.65
	-0.621
	-0.348
	-1.32
	-2.59
	-2.58
	-0.422
	-2.36
	-0.686
	-2.5
	-2.41
	-0.822
	-2.29
	-0.52
	-0.693
	-0.437
	-1.14
	-0.49
	-1.27
	-0.332
	-0.972
	-0.923
	-1.18
	-0.402
	-1.52
	-0.667
	-0.616
	-1.93
	-0.541
	-0.861
	-0.334
	-0.533
	-1.13
	-0.472
	-2.4
	-0.336
	-1.34
	-0.606
	-1.19
	-2.5
	-0.862
	-0.697
	-0.607
	-0.416
	-0.598
	-1.13
	-0.368
	-0.782
	-0.413
	-0.57
	-0.993
	-2.95
	-0.771
	-0.479
	-0.369
	-0.68
	-0.418
	-0.707
	-2.34
	-0.71
	-0.459
	-3.01
	-0.666
	-0.564
	-0.309
	-0.41
	-0.624
	-0.496
	-0.786
	-3.2
	-1.39
	-0.589
	-0.445
	-0.315
	-0.345
	-1.43
	-2.52
	-0.476
	-2.68
	-0.845
	-0.804
	-0.401
	-1.87
	-3
	-0.308
	-0.669
	-0.942
	-0.317
	-0.485
	-0.83
	-0.564
	-0.719
	-0.364
	-2.73
	-3.24
	-0.831
	-0.442
	-2.53
	-3.24
	-2.85
	-2.5
	-0.74
	-0.766
	-1.27
	-2.19
	-2.48
	-0.843
	-0.804
	-0.885
	-0.593
	-0.562
	-0.597
	-0.502
	-3.23
	-0.355
	-3
	-0.32
	-0.615
	-0.712
	-0.547
	-0.629
	-0.521
	-1.03
	-0.608
	-0.64
	-0.567
	-2.49
	-2.51
	-0.341
	-0.931
	-0.491
	-0.587
	-3.16
	-3.07
	-2.94
	-0.677
	-2.46
	-0.505
	-0.735
	-0.461
	-0.894
	-0.634
	-0.396
	-2.77
	-1.01
	-2.54
	-2.8
	-0.568
	-3.1
	-0.685
	-0.37
	-0.435
	-0.688
	-2.59
	-0.598
	-0.389
	-0.6
	-0.459
	-2.98
	-1
	-2.97
	-2.93
	-2.34
	-0.558
	-0.749
	-2.97
	-0.765
	-2.6
	-2.64
	-2.59
	-0.854
	-0.676
	-0.472
	-0.481
	-0.358
	-2.99
	-0.372
	-0.47
	-0.377
	-0.647
	-0.819
	-0.933
	-0.579
	-0.493
	-2.66
	-0.887
	-0.881
	-2.6
	-2.36
	-0.568
	-0.331
	-2.14
	-0.321
	-0.395
	-0.481
	-3.38
	-0.619
	-0.935
	-0.75
	-0.47
	-0.406
	-0.351
	-0.372
	-0.825
	-2.36
	-0.877
	-2.81
	-2.51
	-0.417
	-2.25
	-0.53
	-3.11
	-0.636
	-0.478
	-0.803
	-3.04
	-1.84
	-0.336
	-2.28
	-2.63
	-2.95
	-2.85
	-0.892
	-2.3
	-3.06
	-0.664
	-0.629
	-0.31
	-0.633
	-2.89
	-0.752
	-0.459
	-0.394
	-0.4
	-0.419
	-0.423
	-0.465
	-0.633
	-2.44
	-2.88
	-2.29
	-2.11
	-0.66
	-0.697
	-0.5
	-0.644
	-0.648
	-0.781
	-2.97
	-0.342
	-0.692
	-1.02
	-2.85
	-2.18
	-0.658
	-0.464
	-3.18
	-0.82
	-0.575
	-3.09
	-0.431
	-1.09
	-0.385
	-0.303
	-0.925
	-2.99
	-0.342
	-2.4
	-0.536
	-0.427
	-2.36
	-0.787
	-2.94
	-0.984
	-1.93
	-0.396
	-0.703
	-2.17
	-3.23
	-0.814
	-0.371
	-3.03
	-0.856
	-0.42
	-0.406
	-0.343
	-0.46
	-1.18
	-0.43
	-0.519
	-0.364
	-2.48
	-0.492
	-0.491
	-2.46
	-2.92
	-3.05
	-0.591
	-0.796
	-0.754
	-2.63
	-0.341
	-2.81
	-2.76
	-2.55
	-0.655
	-0.671
	-2.86
	-0.584
	-1.19
	-0.956
	-0.314
	-0.769
	-2.92
	-0.446
	-2.93
	-2.63
	-2.87
	-0.747
	-0.31
	-0.329
	-0.466
	-0.624
	-0.471
	-0.371
	-1.04
	-0.758
	-0.364
	-1.06
	-0.441
	-0.442
	-2.89
	-0.482
	-2.6
	-0.584
	-2.91
	-0.534
	-3.23
	-3.02
	-0.34
	-0.373
	-2.92
	-0.425
	-0.476
	-0.482
	-0.342
	-0.547
	-1.23
	-0.623
	-0.407
	-1.16
	-2.75
	-0.615
	-3.03
	-3.18
	-0.552
	-0.551
	-0.325
	-0.568
	-2.86
	-1.04
	-2.86
	-1.01
	-1.16
	-0.396
	-0.76
	-0.606
	-1.88
	-0.634
	-0.766
	-0.611
	-0.414
	-0.548
	-0.483
	-0.439
	-1.63
	-0.591
	-0.377
	-0.405
	-0.893
	-0.945
	-0.694
	-0.569
	-0.628
	-0.951
	-1.07
	-1.35
	-0.322
	-2.36
	-0.325
	-3.06
	-0.727
	-2.8
	-0.307
	-0.567
	-0.491
	-0.352
	-0.318
	-1.05
	-2.71
	-0.329
	-0.65
	-0.365
	-0.924
	-0.629
	-0.384
	-0.432
	-0.485
	-0.906
	-1.27
	-2.41
	-0.396
	-2.18
	-2.83
	-1.1
	-0.751
	-0.876
	-2.8
	-0.547
	-0.302
	-3.06
	-2.07
	-1.19
	-2.47
	-1.28
	-3.09
	-0.5
	-2.14
	-0.346
	-2.61
	-0.443
	-0.609
	-0.993
	-3.16
	-0.315
	-0.421
	-2.16
	-1.11
	-0.402
	-0.81
	-0.601
	-0.477
	-0.664
	-1.99
	-2.64
	-1.14
	-0.977
	-0.346
	-0.383
	-0.457
	-0.895
	-0.315
	-2.56
	-0.489
	-0.405
	-0.493
	-0.905
	-2.11
	-0.482
	-1.45
	-1.93
	-0.555
	-1.01
	-2.96
	-2.9
	-0.849
	-2.24
	-2.61
	-0.503
	-0.416
	-0.858
	-0.798
	-3.2
	-0.799
	-2.51
	-0.86
	-2.72
	-2.41
	-2.21
	-0.549
	-3.2
	-0.903
	-2.45
	-0.829
	-2.09
	-0.664
	-0.476
	-1.99
	-2.81
	-1.1
	-2.46
	-0.728
	-1.07
	-1.37
	-0.872
	-2.44
	-2.61
	-2.86
	-0.746
	-0.555
	-0.865
	-0.397
	-0.796
	-0.595
	-0.399
	-0.848
	-0.708
	-0.502
	-0.845
	-0.65
	-0.362
	-2.57
	-0.409
	-0.791
	-0.717
	-2.49
	-2.9
	-0.449
	-0.326
	-0.581
	-0.56
	-1.41
	-0.33
	-0.467
	-2.77
	-0.326
	-0.336
	-1.11
	-0.628
	-2.58
	-2.51
	-1.11
	-0.611
	-2.31
	-2.72
	-0.839
	-0.772
	-0.519
	-0.407
	-3.1
	-0.768
	-0.84
	-0.398
	-1.27
	-2.24
	-2.9
	-0.317
	-0.437
	-2.25
	-0.784
	-0.793
	-2.81
	-0.741
	-2.87
	-0.437
	-0.678
	-2
	-1.08
	-0.655
	-2.13
	-0.577
	-0.315
	-0.744
	-2.32
	-0.476
	-0.462
	-3.15
	-0.434
	-0.316
	-0.507
	-2.92
	-0.498
	-2.58
	-0.45
	-0.403
	-2.99
	-0.385
	-1.13
	-2.77
	-0.613
	-0.479
	-0.64
	-1.36
	-0.456
	-2.87
	-0.611
	-0.388
	-0.366
	-2.23
	-1.34
	-0.347
	-2.68
	-0.799
	-0.361
	-0.651
	-3.4
	-0.511
	-0.601
	-2.41
	-0.889
	-2.63
	-1.02
	-3.08
	-0.37
	-0.328
	-0.74
	-2.48
	-0.699
	-0.859
	-0.788
	-0.481
	-0.409
	-0.819
	-0.358
	-0.522
	-0.949
	-0.371
	-0.369
	-0.424
	-3.22
	-0.439
	-0.703
	-0.366
	-0.349
	-0.674
	-0.847
	-2.27
	-0.796
	-0.837
	-0.628
	-0.715
	-2.1
	-0.559
	-1.51
	-0.886
	-0.513
	-2.63
	-0.374
	-0.402
	-1.09
	-1.08
	-0.544
	-3.02
	-1.18
	-1
	-2.68
	-0.571
	-1.13
	-2.53
	-0.576
	-0.504
	-0.425
	-0.304
	-0.511
	-0.977
	-1.19
	-0.553
	-0.934
	-0.514
	-0.61
	-0.37
	-2.22
	-0.535
	-3.16
	-0.653
	-0.732
	-1.08
	-0.595
	-2.23
	-0.387
	-0.724
	-0.529
	-0.74
	-0.489
	-0.421
	-0.314
	-0.648
	-1.35
	-3.04
	-0.45
	-0.83
	-0.624
	-1.08
	-0.395
	-2.47
	-0.453
	-0.362
	-1.1
	-0.682
	-2.99
	-0.37
	-3.18
	-0.574
	-2.56
	-0.978
	-0.699
	-2.89
	-0.535
	-2.27
	-0.79
	-0.537
	-2.85
	-2.98
	-1.15
	-0.476
	-2.52
	-3.28
	-2.36
	-2.24
	-2.84
	-2.35
	-0.502
	-2.98
	-0.508
	-0.684
	-0.592
	-2.43
	-0.474
	-0.56
	-0.801
	-3.02
	-0.556
	-0.309
	-0.383
	-2.6
	-0.424
	-2.45
	-0.303
	-0.446
	-2.43
	-2.25
	-0.34
	-0.495
	-0.527
	-0.51
	-0.954
	-3.33
	-3.15
	-0.353
	-2.91
	-1.27
	-0.406
	-0.368
	-2.84
	-2.45
	-0.605
	-2.23
	-0.8
	-0.307
	-0.522
	-0.636
	-0.488
	-3.17
	-0.585
	-2.3
	-0.499
	-2.23
	-2.64
	-0.97
	-0.443
	-2.41
	-0.522
	-0.575
	-0.465
	-0.537
	-0.757
	-2.75
	-0.304
	-0.423
	-1.91
	-1.01
	-0.587
	-3.11
	-1.25
	-0.344
	-0.357
	-2.96
	-0.529
	-2.69
	-0.624
	-0.473
	-0.353
	-0.555
	-0.668
	-2.39
	-0.41
	-0.43
	-1.31
	-2.56
	-0.959
	-2.86
	-0.763
	-2.53
	-1.79
	-0.653
	-0.623
	-2.76
	-3.1
	-2.26
	-1.26
	-0.717
	-2.42
	-1.25
	-0.987
	-0.377
	-2.64
	-1.07
	-3.13
	-0.471
	-0.475
	-0.431
	-0.333
	-0.352
	-0.449
	-0.618
	-1.96
	-0.58
	-3.41
	-3.08
	-2.23
	-0.712
	-0.807
	-2.79
	-3.27
	-2.91
	-0.303
	-0.769
	-3.04
	-0.481
	-0.522
	-2.82
	-0.377
	-2.43
	-1.95
	-2.9
	-0.537
	-2.12
	-1.13
	-0.795
	-2.81
	-0.614
	-3.42
	-0.609
	-0.476
	-0.648
	-0.581
	-0.443
	-2.32
	-0.32
	-2.92
	-0.366
	-3.09
	-0.707
	-1.14
	-0.381
	-0.482
	-0.467
	-2.94
	-0.34
	-0.367
	-0.469
	-2.65
	-0.343
	-3.09
	-0.605
	-2.65
	-2.99
	-0.478
	-0.349
	-0.385
	-1.73
	-2.93
	-0.606
	-1.03
	-3.03
	-2.73
	-2.35
	-0.311
	-0.305
	-0.762
	-0.327
	-2.92
	-1.75
	-0.586
	-1.37
	-1.14
	-2.75
	-0.777
	-1.35
	-2.66
	-2.34
	-0.922
	-1.28
	-2.29
	-0.739
	-0.445
	-1.08
	-0.573
	-0.864
	-0.689
	-3.08
	-3.04
	-3.01
	-2.91
	-3.05
	-1.73
	-0.411
	-2.36
	-0.725
	-0.482
	-0.784
	-2.44
	-0.944
	-0.458
	-0.553
	-0.594
	-1.1
	-0.329
	-0.653
	-2.14
	-2.89
	-0.502
	-1.17
	-0.643
	-0.508
	-0.696
	-0.311
	-2.59
	-2.11
	-2.6
	-0.47
	-0.463
	-0.432
	-0.484
	-0.56
	-3.02
	-1.13
	-0.308
	-0.886
	-0.562
	-3.37
	-0.953
	-0.418
	-1.11
	-0.4
	-0.678
	-2.65
	-0.591
	-3.22
	-0.681
	-0.347
	-0.364
	-0.379
	-1.13
	-3.03
	-2.04
	-3.09
	-3.05
	-0.35
	-2.23
	-0.896
	-1.45
	-1.12
	-2.82
	-2.71
	-1.09
	-3.08
	-0.664
	-0.406
	-0.612
	-0.401
	-0.643
	-0.612
	-0.7
	-0.527
	-1.2
	-0.409
	-1.77
	-1.02
	-0.56
	-0.712
	-0.602
	-1.99
	-2.89
	-1.08
	-0.332
	-2.89
	-2.33
	-0.915
	-0.595
	-0.413
	-0.527
	-0.516
	-0.386
	-0.816
	-1.41
	-0.427
	-0.409
	-0.649
	-2.18
	-0.794
	-2.22
	-0.355
	-0.632
	-3
	-0.568
	-0.461
	-0.545
	-0.564
	-0.369
	-0.364
	-0.633
	-0.359
	-1.07
	-0.793
	-0.856
	-2.18
	-0.569
	-0.333
	-0.975
	-1.75
	-3.41
	-1.3
	-2.55
	-2.24
	-0.483
	-0.618
	-0.877
	-0.331
	-2.36
	-0.708
	-2.75
	-0.456
	-0.646
	-2.31
	-3
	-2.86
	-0.303
	-2.96
	-2.62
	-2.48
	-0.605
	-0.304
	-2.89
	-0.72
	-0.94
	-0.436
	-0.801
	-2.17
	-2.21
	-2.17
	-0.833
	-0.551
	-0.599
	-1.24
	-1.76
	-0.719
	-2
	-0.491
	-0.545
	-1.73
	-0.728
	-0.864
	-2.91
	-0.478
	-0.443
	-0.338
	-0.762
	-0.835
	-0.62
	-0.645
	-2.91
	-0.545
	-0.439
	-1.26
	-0.426
	-2.65
	-0.343
	-0.328
	-0.541
	-1.15
	-0.589
	-0.694
	-2.87
	-0.741
	-0.821
	-0.433
	-0.518
	-0.739
	-0.381
	-0.64
	-0.599
	-0.368
	-0.518
	-0.616
	-0.905
	-2.17
	-0.649
	-0.45
	-2.54
	-0.371
	-0.451
	-0.981
	-0.92
	-0.43
	-0.618
	-0.794
	-0.46
	-0.417
	-0.401
	-0.935
	-1.52
	-2.41
	-0.69
	-1.05
	-0.597
	-2.57
	-2.08
	-3.4
	-1.91
	-0.313
	-0.928
	-0.623
	-0.879
	-1.33
	-1.03
	-1.02
	-2.73
	-0.371
	-0.611
	-0.416
	-0.377
	-2.36
	-0.877
	-0.715
	-0.517
	-3.45
	-2.79
	-1.1
	-1.02
	-2.2
	-0.399
	-2.27
	-0.956
	-0.781
	-0.63
	-0.985
	-0.396
	-2.6
	-0.499
	-2.79
	-2.82
	-2.36
	-0.728
	-0.584
	-0.389
	-2.85
	-0.481
	-1.06
	-0.436
	-0.368
	-1.35
	-0.851
	-0.398
	-1.12
	-3.06
	-0.565
	-0.585
	-0.781
	-2.69
	-0.517
	-2.52
	-2.77
	-3.23
	-2.46
	-1.08
	-1.12
	-0.97
	-0.89
	-0.606
	-0.745
	-2.29
	-0.444
	-0.408
	-2.73
	-0.618
	-0.826
	-0.69
	-2.19
	-0.503
	-1.13
	-2.77
	-2.12
	-1.59
	-0.951
	-2.73
	-3.04
	-0.82
	-1.43
	-1.17
	-0.523
	-0.507
	-0.439
	-2.56
	-0.605
	-0.679
	-0.483
	-0.355
	-0.719
	-0.938
	-3.38
	-0.317
	-0.558
	-0.943
	-0.535
	-0.798
	-0.466
	-0.331
	-2.61
	-0.369
	-0.789
	-3.39
	-0.333
	-0.471
	-2.53
	-0.303
	-1.06
	-0.486
	-0.655
	-1.09
	-1.13
	-0.449
	-1.44
	-0.604
	-0.622
	-2.86
	-0.305
	-0.425
	-1.07
	-0.671
	-0.472
	-2.59
	-0.34
	-2.78
	-0.893
	-2.4
	-0.528
	-2.6
	-1.29
	-1.01
	-0.86
	-0.348
	-0.379
	-3.09
	-3.2
	-0.814
	-0.817
	-0.358
	-2.9
	-1.75
	-0.474
	-1.21
	-0.749
	-0.337
	-0.353
	-0.585
	-2.99
	-3.01
	-0.414
	-2.69
	-2.01
	-0.95
	-2.97
	-2.8
	-2.54
	-3.02
	-0.7
	-0.31
	-0.403
	-1.1
	-2.93
	-1.93
	-0.718
	-0.311
	-3.23
	-2.73
	-2.07
	-0.321
	-0.803
	-2.99
	-2.17
	-0.561
	-0.635
	-0.816
	-0.515
	-0.383
	-0.367
	-0.594
	-0.52
	-0.889
	-3.01
	-0.76
	-1.45
	-0.301
	-0.413
	-0.749
	-2.27
	-0.576
	-0.325
	-2.27
	-3.29
	-2.36
	-2.75
	-2.46
	-0.831
	-2.72
	-0.62
	-0.434
	-0.676
	-0.982
	-0.681
	-0.561
	-0.625
	-0.389
	-0.511
	-2.57
	-0.605
	-2.95
	-2.8
	-2.11
	-0.756
	-0.354
	-0.523
	-2.37
	-0.461
	-1.18
	-0.401
	-0.346
	-0.503
	-2.45
	-0.511
	-0.494
	-2.54
	-0.346
	-0.305
	-0.386
	-2.47
	-0.748
	-2.3
	-0.69
	-0.569
	-0.524
	-2.01
	-0.372
	-0.611
	-2.26
	-2.54
	-0.521
	-0.508
	-0.318
	-2.75
	-2.78
	-1.23
	-0.506
	-0.376
	-2.97
	-0.468
	-0.533
	-3
	-0.792
	-0.421
	-0.715
	-0.956
	-3
	-1.35
	-0.498
	-0.428
	-3.19
	-2.4
	-3.02
	-0.478
	-0.422
	-0.425
	-3.2
	-0.453
	-2.98
	-2.68
	-0.435
	-0.757
	-2.69
	-3.23
	-2.95
	-0.396
	-2.9
	-1.04
	-2.72
	-2.92
	-2.71
	-0.668
	-1.13
	-1.05
	-3.21
	-0.543
	-1.1
	-2.32
	-0.545
	-2.26
	-0.356
	-0.529
	-2.46
	-3.03
	-2.38
	-0.596
	-2.8
	-2.41
	-0.846
	-0.352
	-1.01
	-3.01
	-1.4
	-0.517
	-1.13
	-1.97
	-0.463
	-3.12
	-0.68
	-2.86
	-0.643
	-0.315
	-0.858
	-0.974
	-0.479
	-1.09
	-3.16
	-0.341
	-1.97
	-0.81
	-0.456
	-2.2
	-0.531
	-0.423
	-0.414
	-0.393
	-0.532
	-2.5
	-3.42
	-0.363
	-0.913
	-0.446
	-0.358
	-0.652
	-2.17
	-0.39
	-2.81
	-0.378
	-0.862
	-0.87
	-2.97
	-0.582
	-0.99
	-0.525
	-2.63
	-0.982
	-3.19
	-0.664
	-0.624
	-1.93
	-0.411
	-0.408
	-2.09
	-0.302
	-1.49
	-3.25
	-0.565
	-0.686
	-0.933
	-0.308
	-2.57
	-0.587
	-0.488
	-1.27
	-2.52
	-1.36
	-1.2
	-0.537
	-0.597
	-2.96
	-0.395
	-1.13
	-0.787
	-2.47
	-2.46
	-2.93
	-0.811
	-2.4
	-2.11
	-2.44
	-0.326
	-0.794
	-0.672
	-2.29
	-0.709
	-0.425
	-2.97
	-2.62
	-0.739
	-0.427
	-0.398
	-0.738
	-0.568
	-0.998
	-3.09
	-2.95
	-0.405
	-1.05
	-2.77
	-0.463
	-0.494
	-0.323
	-1.07
	-2.77
	-0.746
	-2.22
	-2.79
	-2.85
	-0.813
	-0.817
	-1.09
	-0.401
	-2.77
	-2.78
	-2.48
	-0.533
	-0.61
	-0.378
	-0.896
	-0.906
	-0.702
	-0.354
	-2.22
	-0.509
	-2.38
	-2.79
	-2.39
	-2.4
	-0.725
	-2.38
	-0.765
	-0.517
	-0.87
	-2.41
	-0.305
	-0.323
	-0.539
	-2.93
	-0.499
	-3.21
	-1.11
	-0.582
	-2.38
	-0.428
	-2.66
	-0.622
	-0.994
	-3.33
	-0.505
	-0.543
	-1.08
	-0.307
	-0.484
	-0.704
	-0.719
	-0.88
	-0.878
	-3.26
	-2.27
	-0.832
	-0.986
	-0.681
	-0.497
	-0.415
	-3.17
	-0.569
	-0.431
	-3.27
	-0.608
	-0.641
	-0.386
	-0.852
	-0.397
	-2.43
	-2.42
	-0.573
	-0.405
	-0.308
	-0.937
	-0.531
	-2.55
	-0.437
	-2.17
	-2.58
	-2.83
	-0.408
	-0.333
	-2.29
	-2.17
	-0.736
	-1
	-2.66
	-3.14
	-0.506
	-1.08
	-0.747
	-2.43
	-3.17
	-0.303
	-1.45
	-0.444
	-0.505
	-0.565
	-0.396
	-0.367
	-2.29
	-0.434
	-2.75
	-0.423
	-1.17
	-0.734
	-1.96
	-2.79
	-0.418
	-1.05
	-0.434
	-0.412
	-0.601
	-0.368
	-0.615
	-0.746
	-0.401
	-0.609
	-0.456
	-2.22
	-0.435
	-2.94
	-0.658
	-0.592
	-0.382
	-0.511
	-0.39
	-0.392
	-0.436
	-2.74
	-0.621
	-3.04
	-2.77
	-2.79
	-0.35
	-0.371
	-0.369
	-0.338
	-0.369
	-0.82
	-2.23
	-0.77
	-2.77
	-0.913
	-0.507
	-2.89
	-2.55
	-2.31
	-2.81
	-2.97
	-3.39
	-1.11
	-0.326
	-3.04
	-0.432
	-2.94
	-0.545
	-0.511
	-0.602
	-0.488
	-0.343
	-2.48
	-0.471
	-0.52
	-1.96
	-0.356
	-0.536
	-0.366
	-0.985
	-3.2
	-3.1
	-0.644
	-2.96
	-0.553
	-2.7
	-2.81
	-1.09
	-2.49
	-0.468
	-2.67
	-0.549
	-0.374
	-2.02
	-2.76
	-0.697
	-0.496
	-0.599
	-1.75
	-0.405
	-1.17
	-2.93
	-0.398
	-2.95
	-1.39
	-0.555
	-2.18
	-0.839
	-0.496
	-3.31
	-2.64
	-0.453
	-1.17
	-0.985
	-3.24
	-0.396
	-0.325
	-0.633
	-0.803
	-0.384
	-0.745
	-0.732
	-0.328
	-2.8
	-0.342
	-1.12
	-0.362
	-0.896
	-0.558
	-0.68
	-0.533
	-0.379
	-0.708
	-3.13
	-0.478
	-0.645
	-0.639
	-1
	-1.16
	-1.32
	-0.382
	-0.811
	-0.906
	-0.541
	-0.404
	-0.407
	-2.27
	-0.478
	-2.12
	-1.05
	-0.742
	-0.376
	-0.682
	-0.31
	-0.687
	-0.328
	-0.601
	-0.559
	-0.473
	-0.753
	-0.597
	-1.01
	-2.5
	-0.832
	-0.356
	-0.322
	-0.446
	-2.21
	-0.394
	-0.532
	-0.96
	-0.371
	-2.07
	-1.92
	-3.06
	-2.28
	-2.5
	-0.37
	-0.555
	-0.736
	-3.12
	-3.09
	-2.22
	-0.522
	-0.965
	-0.51
	-1.39
	-2.8
	-0.672
	-0.32
	-0.418
	-2.35
	-0.503
	-2.53
	-1.13
	-2.09
	-1.78
	-3.12
	-0.609
	-2.31
	-0.435
	-3.43
	-0.73
	-0.625
	-2.35
	-0.369
	-2.91
	-0.316
	-1.72
	-0.404
	-2.3
	-0.369
	-2.59
	-0.808
	-2.78
	-0.461
	-0.593
	-0.376
	-0.63
	-0.312
	-2.98
	-2.39
	-2.14
	-0.352
	-3
	-1.31
	-0.652
	-0.583
	-0.575
	-2.3
	-2.77
	-0.685
	-0.305
	-0.548
	-0.35
	-0.554
	-3.25
	-0.714
	-2.77
	-0.46
	-0.74
	-0.965
	-2.88
	-0.496
	-1.22
	-0.323
	-3.01
	-0.65
	-2.74
	-0.601
	-0.4
	-0.83
	-0.662
	-0.652
	-0.457
	-0.86
	-0.401
	-0.509
	-0.54
	-0.584
	-0.757
	-0.473
	-2.91
	-0.935
	-0.575
	-0.398
	-2.45
	-2.66
	-0.892
	-1.1
	-1.43
	-1.12
	-0.439
	-0.44
	-2.85
	-2.66
	-0.565
	-0.625
	-0.466
	-2.53
	-0.42
	-0.983
	-0.315
	-0.378
	-2.4
	-2.88
	-0.347
	-0.384
	-0.696
	-0.528
	-1.17
	-0.406
	-2.6
	-2.9
	-2.15
	-0.353
	-2.53
	-1.09
	-0.792
	-1.39
	-0.369
	-1.07
	-0.737
	-2.15
	-0.531
	-0.447
	-2.42
	-2.54
	-2.18
	-1.01
	-0.441
	-2.43
	-0.314
	-3.09
	-1.45
	-1.11
	-0.397
	-0.561
	-0.396
	-2.72
	-0.39
	-3.07
	-0.391
	-0.747
	-0.928
	-0.447
	-3.12
	-0.465
	-1.08
	-0.344
	-1.13
	-0.478
	-0.594
	-2.89
	-2.57
	-2.43
	-0.352
	-0.614
	-0.556
	-1.96
	-0.703
	-0.381
	-0.436
	-0.347
	-0.779
	-2.2
	-0.897
	-1.31
	-0.349
	-0.435
	-0.419
	-2.58
	-0.728
	-0.746
	-1.89
	-0.418
	-0.343
	-0.459
	-0.912
	-0.947
	-0.592
	-0.634
	-0.526
	-1.19
	-0.614
	-0.33
	-1.04
	-0.372
	-0.361
	-2.3
	-2.84
	-2.62
	-0.477
	-0.319
	-2.7
	-0.803
	-2.2
	-0.398
	-1.04
	-1.15
	-0.551
	-0.329
	-0.464
	-2.89
	-0.5
	-3.31
	-0.47
	-0.671
	-2.74
	-0.327
	-0.527
	-2.31
	-3.2
	-2.46
	-0.87
	-0.715
	-1.26
	-1.14
	-0.618
	-0.356
	-0.825
	-3.16
	-0.386
	-2.69
	-0.468
	-2.8
	-0.388
	-0.412
	-0.556
	-1.08
	-1.44
	-3.23
	-1.13
	-0.469
	-0.942
	-2.33
	-3.44
	-2.83
	-0.854
	-2.97
	-0.375
	-2.56
	-0.489
	-0.42
	-0.664
	-0.371
	-0.464
	-0.336
	-0.762
	-0.664
	-2.74
	-0.529
	-0.35
	-0.885
	-0.403
	-0.414
	-0.482
	-2.91
	-0.668
	-1.01
	-0.305
	-2.39
	-2.73
	-1.4
	-2.36
	-0.715
	-0.464
	-1.07
	-0.851
	-0.534
	-0.462
	-2.69
	-0.569
	-0.352
	-0.419
	-0.549
	-2.83
	-0.425
	-0.48
	-0.311
	-0.448
	-0.433
	-0.357
	-0.35
	-1.08
	-0.317
	-2.95
	-0.476
	-0.5
	-2.07
	-3.29
	-2.5
	-0.815
	-2.49
	-1.88
	-2.3
	-0.739
	-0.539
	-2.52
	-2.21
	-1.07
	-3.28
	-1.17
	-0.361
	-1.41
	-0.869
	-0.927
	-0.468
	-0.304
	-2.09
	-2.84
	-1.08
	-0.78
	-0.576
	-1.01
	-3.2
	-0.433
	-1.43
	-2
	-0.649
	-0.444
	-2.8
	-0.576
	-0.579
	-2.51
	-0.692
	-0.48
	-0.882
	-2.95
	-0.434
	-0.4
	-1.14
	-0.821
	-0.73
	-0.637
	-0.594
	-2.48
	-2.61
	-1.1
	-2.49
	-1.16
	-1.26
	-0.304
	-0.435
	-1.28
	-2.7
	-2.79
	-0.731
	-0.377
	-2.01
	-0.573
	-1.12
	-0.725
	-2.09
	-2.17
	-3.26
	-0.352
	-1.27
	-0.451
	-2.49
	-1.83
	-0.467
	-2.67
	-0.595
	-2.41
	-3.37
	-0.44
	-0.855
	-0.868
	-0.565
	-0.886
	-0.44
	-0.503
	-0.687
	-0.783
	-0.572
	-0.831
	-0.354
	-0.424
	-0.503
	-0.757
	-2.94
	-2.32
	-0.724
	-3.4
	-0.452
	-2.36
	-0.807
	-0.676
	-0.319
	-0.711
	-1.58
	-1.18
	-0.323
	-2.69
	-0.367
	-2.93
	-0.379
	-1.15
	-0.37
	-2.39
	-3.06
	-0.366
	-0.567
	-0.45
	-0.637
	-0.321
	-2.98
	-0.644
	-0.338
	-0.577
	-2.26
	-1.12
	-0.781
	-2.62
	-1.16
	-2.79
	-1.26
	-2.49
	-0.364
	-0.681
	-0.389
	-0.384
	-0.312
	-0.852
	-2.72
	-0.549
	-0.457
	-2.76
	-0.41
	-0.871
	-1.07
	-0.467
	-0.746
	-0.976
	-0.578
	-0.347
	-0.822
	-0.385
	-0.739
	-1.21
	-0.503
	-2.6
	-3.09
	-2.85
	-0.436
	-0.32
	-0.71
	-2.39
	-0.568
	-2.48
	-3.44
	-0.63
	-0.614
	-0.677
	-0.476
	-0.411
	-1.22
	-0.576
	-0.731
	-2.53
	-0.507
	-2.8
	-0.352
	-1.32
	-0.532
	-0.921
	-2.32
	-1.07
	-0.625
	-0.735
	-0.401
	-0.33
	-1.94
	-2.87
	-0.472
	-1.03
	-0.486
	-2.31
	-0.822
	-0.675
	-1.65
	-0.311
	-0.485
	-1.03
	-2.99
	-2.75
	-1.71
	-0.484
	-2.45
	-0.456
	-3
	-0.409
	-0.47
	-2.55
	-0.848
	-0.316
	-0.561
	-2.15
	-0.771
	-2.68
	-0.492
	-2.45
	-1.26
	-0.912
	-0.467
	-2.65
	-0.369
	-1.37
	-0.323
	-0.305
	-0.374
	-3.05
	-2.12
	-2.95
	-0.588
	-0.654
	-0.517
	-0.674
	-1.79
	-2.48
	-0.927
	-0.455
	-2.98
	-2.05
	-0.935
	-0.484
	-1.96
	-0.39
	-2.59
	-2.16
	-0.441
	-0.423
	-0.455
	-0.373
	-1.49
	-0.303
	-0.645
	-2.65
	-1.93
	-2.08
	-0.616
	-0.341
	-3.12
	-3.25
	-2.89
	-0.818
	-0.392
	-0.669
	-2.54
	-0.596
	-0.414
	-0.712
	-1.03
	-0.446
	-2.66
	-0.815
	-1.48
	-1.11
	-2.24
	-2.69
	-1.8
	-1.04
	-0.579
	-2.84
	-0.492
	-0.673
	-2.35
	-0.755
	-0.468
	-1.23
	-0.744
	-2.9
	-1.08
	-2.98
	-2.46
	-2.9
	-0.381
	-0.853
	-0.478
	-0.484
	-3.11
	-0.882
	-0.813
	-0.868
	-0.597
	-2.49
	-1.14
	-0.776
	-2.71
	-0.739
	-2.62
	-0.559
	-1.31
	-0.647
	-0.483
	-2.56
	-0.379
	-0.655
	-2.64
	-0.733
	-3.04
	-0.682
	-0.374
	-0.386
	-2.21
	-3.29
	-0.659
	-2.55
	-0.51
	-0.512
	-0.846
	-0.481
	-2.18
	-0.997
	-0.513
	-0.929
	-2.92
	-0.393
	-0.41
	-0.384
	-3.22
	-1.47
	-0.641
	-0.69
	-0.708
	-0.863
	-0.6
	-0.928
	-2.57
	-3.03
	-0.751
	-1.89
	-0.749
	-2.03
	-2.32
	-0.48
	-0.687
	-2.6
	-0.505
	-0.912
	-2.68
	-0.348
	-0.595
	-0.54
	-0.581
	-0.488
	-0.668
	-0.335
	-0.382
	-2.27
	-0.946
	-1.11
	-1.31
	-0.546
	-3.1
	-0.771
	-0.398
	-2.71
	-0.467
	-0.422
	-2.12
	-1.34
	-0.562
	-0.701
	-0.7
	-0.398
	-0.329
	-0.558
	-0.898
	-0.686
	-0.585
	-1.03
	-0.691
	-2.74
	-0.607
	-0.63
	-0.807
	-0.496
	-0.471
	-0.393
	-0.728
	-1.04
	-1
	-0.562
	-0.534
	-0.695
	-1.39
	-0.671
	-3.28
	-0.486
	-0.391
	-2.28
	-0.328
	-3.1
	-1.01
	-0.514
	-0.488
	-0.673
	-0.799
	-2.33
	-0.794
	-2.73
	-1.77
	-0.986
	-2.56
	-2.97
	-0.368
	-1.27
	-0.418
	-2.79
	-0.539
	-0.687
	-0.874
	-0.731
	-0.715
	-3.41
	-0.523
	-2.18
	-0.742
	-2.17
	-0.583
	-2.51
	-2.66
	-0.441
	-2.36
	-0.491
	-2.6
	-2.02
	-0.428
	-1.11
	-1.97
	-0.311
	-2.45
	-0.605
	-0.924
	-0.391
	-2.41
	-0.334
	-0.546
	-0.543
	-1.04
	-1.88
	-0.913
	-0.706
	-1.81
	-0.829
	-0.501
	-1.51
	-0.755
	-0.353
	-2.86
	-2.68
	-0.473
	-0.321
	-0.512
	-0.95
	-0.375
	-0.448
	-2.63
	-2.78
	-0.85
	-2.5
	-2.58
	-3.02
	-1.09
	-2.54
	-0.959
	-0.449
	-2.86
	-0.444
	-0.423
	-0.77
	-1.09
	-2.55
	-0.996
	-1.21
	-2.07
	-0.706
	-0.756
	-1.36
	-0.326
	-0.616
	-2.44
	-0.63
	-0.896
	-2.73
	-0.324
	-0.438
	-2.58
	-0.819
	-3.24
	-0.527
	-0.661
	-0.494
	-0.441
	-0.53
	-2.47
	-0.603
	-0.788
	-0.761
	-2.66
	-3.15
	-1.29
	-1.97
	-0.623
	-0.76
	-0.417
	-0.907
	-0.378
	-0.846
	-0.635
	-0.733
	-2.81
	-0.371
	-2.1
	-2.56
	-1.3
	-1.32
	-2.58
	-0.405
	-0.478
	-0.723
	-0.333
	-3.22
	-0.65
	-2.78
	-0.381
	-0.562
	-0.335
	-2.91
	-0.797
	-2.59
	-0.404
	-2.08
	-1.92
	-1.2
	-0.358
	-2.04
	-2.39
	-0.343
	-2.3
	-0.405
	-0.816
	-0.433
	-0.366
	-0.371
	-0.322
	-2.96
	-0.36
	-0.432
	-3.47
	-0.794
	-1.44
	-2.76
	-1.22
	-0.515
	-2.05
	-0.627
	-0.44
	-0.358
	-0.334
	-2.36
	-0.546
	-0.355
	-1.17
	-0.58
	-2.68
	-0.632
	-0.623
	-2.99
	-2.58
	-0.735
	-0.509
	-0.909
	-0.543
	-0.588
	-0.579
	-0.811
	-0.68
	-0.41
	-0.811
	-2.96
	-0.686
	-0.458
	-1.08
	-2.51
	-0.517
	-2.33
	-0.508
	-0.607
	-0.994
	-0.7
	-2.37
	-2.64
	-0.407
	-0.496
	-0.635
	-0.682
	-1.31
	-0.303
	-0.551
	-2.43
	-0.362
	-2.79
	-2.83
	-0.387
	-0.543
	-0.87
	-0.36
	-3.06
	-0.503
	-0.391
	-2.55
	-2.01
	-0.837
	-0.397
	-0.747
	-2.57
	-3.08
	-0.388
	-0.368
	-0.302
	-2.46
	-0.868
	-0.798
	-2.22
	-0.629
	-3.28
	-0.355
	-1.29
	-0.376
	-0.51
	-0.571
	-2.28
	-0.617
	-0.48
	-0.316
	-0.518
	-1.27
	-2.97
	-0.624
	-3.11
	-0.824
	-2.81
	-0.384
	-0.624
	-1.72
	-0.669
	-0.337
	-2.7
	-3.06
	-1.17
	-1.42
	-2.62
	-2.77
	-0.357
	-3.14
	-0.511
	-2.31
	-0.427
	-0.523
	-3.08
	-2.82
	-2.58
	-0.957
	-0.496
	-0.563
	-0.447
	-0.752
	-1.93
	-2.51
	-3.55
	-0.32
	-0.692
	-2.39
	-0.623
	-3.36
	-0.836
	-2.13
	-0.56
	-0.891
	-2.24
	-2.44
	-0.801
	-0.9
	-3.12
	-0.51
	-0.492
	-2.03
	-2.43
	-1.43
	-1.09
	-3
	-0.894
	-0.53
	-2.75
	-1.04
	-3.02
	-0.318
	-0.518
	-2.66
	-2.54
	-0.345
	-3.33
	-0.343
	-0.312
	-0.908
	-2.99
	-0.633
	-0.634
	-0.411
	-3.04
	-0.371
	-0.744
	-0.881
	-3
	-2.83
	-0.417
	-0.544
	-0.78
	-0.899
	-0.77
	-0.955
	-2.11
	-3.08
	-0.561
	-0.462
	-1.08
	-0.367
	-2.47
	-2.24
	-0.863
	-3.15
	-0.639
	-0.728
	-0.414
	-0.356
	-2.74
	-2.67
	-0.909
	-0.772
	-0.371
	-0.979
	-0.545
	-0.426
	-0.345
	-0.475
	-0.524
	-1.47
	-2.24
	-1.02
	-3.19
	-2.46
	-0.861
	-0.349
	-0.502
	-2.9
	-2.19
	-2.43
	-0.397
	-0.614
	-2.23
	-2.62
	-0.602
	-2.1
	-2.21
	-0.428
	-2.64
	-3.35
	-0.374
	-0.451
	-0.417
	-0.611
	-2.41
	-3.03
	-2.76
	-0.758
	-0.489
	-0.416
	-1.19
	-2.46
	-3.14
	-3
	-3.25
	-0.425
	-0.562
	-3.52
	-0.376
	-1.29
	-0.379
	-0.494
	-3.15
	-0.423
	-2.39
	-0.476
	-1.51
	-2.49
	-2.72
	-2.33
	-3.13
	-2.15
	-3.13
	-2.15
	-0.574
	-2.79
	-0.656
	-3.03
	-0.383
	-0.491
	-0.352
	-2.76
	-1.16
	-0.329
	-2.27
	-0.508
	-0.418
	-0.432
	-0.351
	-0.312
	-0.448
	-2.46
	-0.619
	-0.532
	-0.42
	-0.54
	-0.407
	-0.319
	-2.58
	-3.3
	-0.446
	-0.421
	-2.3
	-0.402
	-3.05
	-3.26
	-2.99
	-0.45
	-2.69
	-0.414
	-0.632
	-1.6
	-0.396
	-2.1
	-0.322
	-0.357
	-2.54
	-0.584
	-0.508
	-1.49
	-0.496
	-0.413
	-0.502
	-0.988
	-0.675
	-1.29
	-0.483
	-0.707
	-0.544
	-0.433
	-2.53
	-0.594
	-2.08
	-2.88
	-2.36
	-2.75
	-2.11
	-0.558
	-0.701
	-0.705
	-0.387
	-0.705
	-0.631
	-0.424
	-2.05
	-2.34
	-0.814
	-0.378
	-0.42
	-2.02
	-2.43
	-3.16
	-0.75
	-0.648
	-0.648
	-0.551
	-2.35
	-0.35
	-0.322
	-0.414
	-0.323
	-0.807
	-2.76
	-0.383
	-0.306
	-0.777
	-0.749
	-0.418
	-0.732
	-0.688
	-1.14
	-0.365
	-0.756
	-2.38
	-0.72
	-0.635
	-3.19
	-0.515
	-3
	-3.07
	-0.517
	-0.918
	-2.76
	-0.422
	-0.797
	-0.449
	-0.477
	-0.372
	-0.9
	-0.665
	-1.09
	-1.06
	-0.306
	-0.783
	-0.514
	-2.87
	-0.629
	-0.384
	-0.372
	-0.467
	-3.06
	-0.561
	-3
	-0.57
	-0.56
	-0.403
	-0.31
	-0.429
	-0.769
	-0.329
	-0.887
	-0.429
	-3.09
	-0.431
	-0.597
	-0.382
	-2.33
	-0.659
	-0.578
	-2.55
	-2.99
	-2.75
	-0.461
	-0.346
	-0.579
	-0.865
	-0.454
	-1
	-0.542
	-3.15
	-0.824
	-2.36
	-0.352
	-2.84
	-0.511
	-0.465
	-0.351
	-3.05
	-2.75
	-0.362
	-0.862
	-0.58
	-0.703
	-1
	-2.66
	-0.357
	-2.96
	-2.4
	-1.93
	-0.405
	-0.376
	-2.91
	-1.17
	-0.477
	-0.322
	-0.327
	-0.336
	-1.07
	-0.355
	-0.485
	-2.93
	-0.852
	-2.58
	-2.78
	-0.774
	-1.19
	-1.17
	-3
	-2.48
	-0.339
	-0.495
	-3.1
	-0.405
	-0.437
	-2.24
	-0.589
	-1.21
	-1.51
	-1.12
	-0.355
	-0.697
	-0.358
	-2.28
	-0.487
	-2.51
	-0.984
	-2.59
	-0.394
	-0.541
	-0.508
	-3.01
	-0.597
	-1.37
	-0.832
	-0.708
	-1.06
	-0.373
	-0.961
	-0.409
	-1.1
	-0.662
	-0.42
	-0.318
	-2.67
	-1.4
	-2.52
	-2.77
	-0.333
	-0.321
	-0.919
	-3.36
	-3.52
	-0.603
	-3
	-0.452
	-0.312
	-1.05
	-2.94
	-1.48
	-0.427
	-0.736
	-3.21
	-0.522
	-3.02
	-2.93
	-2.85
	-0.309
	-1.26
	-0.728
	-2.69
	-3.04
	-2.85
	-0.508
	-0.682
	-0.495
	-0.406
	-0.72
	-2.35
	-1.17
	-0.307
	-0.435
	-0.971
	-0.664
	-0.661
	-0.913
	-0.311
	-0.365
	-2.49
	-2.39
	-0.86
	-2.48
	-0.329
	-1.15
	-2.87
	-0.362
	-2.52
	-0.581
	-0.73
	-2.21
	-0.672
	-0.874
	-2.71
	-3.15
	-2.22
	-2.99
	-0.473
	-1.9
	-0.462
	-0.378
	-0.621
	-0.594
	-0.398
	-2.74
	-0.572
	-1.11
	-0.372
	-0.615
	-3.16
	-2.26
	-0.358
	-0.429
	-0.469
	-0.636
	-1.22
	-0.853
	-0.572
	-2.61
	-3.04
	-0.392
	-3.07
	-2.05
	-0.736
	-3.06
	-1.57
	-0.388
	-0.591
	-2.63
	-0.682
	-2.73
	-0.437
	-2.28
	-0.746
	-0.601
	-0.441
	-0.34
	-0.375
	-3.01
	-0.986
	-2.23
	-2.55
	-2.78
	-0.899
	-0.981
	-0.722
	-0.578
	-0.917
	-0.532
	-1.12
	-2.49
	-2.07
	-2.34
	-2.45
	-1.06
	-0.846
	-0.431
	-0.75
	-0.522
	-2.58
	-3.23
	-2.72
	-0.378
	-0.499
	-0.902
	-0.431
	-0.676
	-2.91
	-0.431
	-0.699
	-3.09
	-3.11
	-0.504
	-0.752
	-0.569
	-0.312
	-0.495
	-0.338
	-2.58
	-2.36
	-0.337
	-0.33
	-0.788
	-0.919
	-0.508
	-3.03
	-0.336
	-0.339
	-3.27
	-0.438
	-2.51
	-3.17
	-2.34
	-1.11
	-2.84
	-2.69
	-0.663
	-2.56
	-2.46
	-0.498
	-0.53
	-0.471
	-0.349
	-2.9
	-0.853
	-0.331
	-0.735
	-2.14
	-0.415
	-2.57
	-0.63
	-0.531
	-0.725
	-0.575
	-0.498
	-0.755
	-0.548
	-0.337
	-0.307
	-0.482
	-0.436
	-0.649
	-0.372
	-2.55
	-0.319
	-0.426
	-1.05
	-0.596
	-0.303
	-0.381
	-0.462
	-0.554
	-0.986
	-0.462
	-2.75
	-0.745
	-0.709
	-2.93
	-0.475
	-2.86
	-1.03
	-0.676
	-2.82
	-0.529
	-2.8
	-0.682
	-0.362
	-2.45
	-0.371
	-0.445
	-1.18
	-0.369
	-3.03
	-3.14
	-0.306
	-0.536
	-1.22
	-0.385
	-0.478
	-2.51
	-1
	-0.567
	-1.67
	-2.49
	-2.34
	-0.331
	-3.31
	-2.61
	-0.811
	-0.371
	-0.614
	-0.427
	-0.69
	-0.717
	-0.734
	-0.609
	-0.31
	-0.47
	-2.78
	-1
	-3.32
	-2.27
	-0.308
	-0.332
	-1.01
	-1.05
	-0.565
	-0.482
	-0.5
	-2.36
	-0.338
	-0.326
	-0.646
	-0.603
	-2.6
	-2.93
	-1.28
	-0.706
	-0.558
	-1.13
	-0.676
	-0.701
	-0.318
	-1.26
	-0.921
	-2.92
	-0.343
	-2.89
	-0.491
	-0.701
	-0.936
	-2.35
	-2.43
	-0.354
	-0.501
	-0.576
	-0.448
	-0.689
	-3.42
	-0.398
	-0.921
	-0.61
	-1.05
	-0.353
	-0.565
	-0.528
	-0.736
	-0.359
	-0.773
	-0.81
	-0.878
	-0.817
	-0.514
	-1.73
	-2.82
	-0.306
	-1.34
	-0.433
	-0.474
	-0.365
	-0.439
	-0.565
	-0.361
	-0.403
	-0.759
	-0.597
	-0.978
	-2.55
	-0.45
	-1.91
	-1.23
	-0.408
	-2.06
	-0.636
	-0.345
	-0.673
	-0.333
	-0.816
	-0.405
	-0.525
	-0.403
	-0.59
	-0.536
	-0.343
	-3.22
	-0.311
	-2.98
	-0.356
	-0.677
	-0.845
	-0.315
	-2.76
	-0.929
	-2.32
	-1.21
	-2.31
	-0.677
	-0.317
	-0.696
	-3
	-0.718
	-0.457
	-0.477
	-2.81
	-0.314
	-3.02
	-0.793
	-0.472
	-1.2
	-2.33
	-0.425
	-1.96
	-0.439
	-0.516
	-0.583
	-3.32
	-0.458
	-2.82
	-0.581
	-2.33
	-1.47
	-1.19
	-0.972
	-1.79
	-1.58
	-0.668
	-0.44
	-0.441
	-2.64
	-0.856
	-2.97
	-0.384
	-0.899
	-0.659
	-2.23
	-2.47
	-0.732
	-0.682
	-0.367
	-2.82
	-0.743
	-0.333
	-0.991
	-3.15
	-1.02
	-0.648
	-2.22
	-0.624
	-0.713
	-0.65
	-2.59
	-0.791
	-0.455
	-0.815
	-2.97
	-1.36
	-0.488
	-2.92
	-0.314
	-0.32
	-0.483
	-0.412
	-0.407
	-2.26
	-0.396
	-2.98
	-0.684
	-2.81
	-0.426
	-3.33
	-0.53
	-0.386
	-0.704
	-0.623
	-0.457
	-3.16
	-0.5
	-0.769
	-0.708
	-0.311
	-0.761
	-0.931
	-2.24
	-0.331
	-0.44
	-0.492
	-0.812
	-0.412
	-0.364
	-2.46
	-2.55
	-2.92
	-0.607
	-3.26
	-2.35
	-1.07
	-3.06
	-1.22
	-0.892
	-0.6
	-3.2
	-0.627
	-1.41
	-0.593
	-0.855
	-0.383
	-2.12
	-0.399
	-0.47
	-0.398
	-0.541
	-0.571
	-0.38
	-0.954
	-3.14
	-2.19
	-0.603
	-1.2
	-1.51
	-0.553
	-0.687
	-0.784
	-2.37
	-1.2
	-0.939
	-0.485
	-0.907
	-0.789
	-3.28
	-1.67
	-0.621
	-3.16
	-0.909
	-0.686
	-0.632
	-1.12
	-0.755
	-2.18
	-3.25
	-0.429
	-2.91
	-2.16
	-0.595
	-3.28
	-0.415
	-0.414
	-1.16
	-3.2
	-3.06
	-0.326
	-1.16
	-2.82
	-0.761
	-0.354
	-2.34
	-0.333
	-3.08
	-3.11
	-0.471
	-2.16
	-0.711
	-3.27
	-0.495
	-0.313
	-0.56
	-0.429
	-0.642
	-0.538
	-0.582
	-0.346
	-3.09
	-1.97
	-3.1
	-0.479
	-0.823
	-3.13
	-0.893
	-0.364
	-2.9
	-0.602
	-2.71
	-2.54
	-2.98
	-0.355
	-2.92
	-0.304
	-0.349
	-0.414
	-1.08
	-0.549
	-0.68
	-1.33
	-2.47
	-0.455
	-1.22
	-0.584
	-0.816
	-0.679
	-0.354
	-0.951
	-0.627
	-0.462
	-0.667
	-2.38
	-0.833
	-0.628
	-0.489
	-2.29
	-2.72
	-0.8
	-0.384
	-0.456
	-2.45
	-0.374
	-2.65
	-0.459
	-3.07
	-1.1
	-2.24
	-0.367
	-0.673
	-0.464
	-0.425
	-2.76
	-0.499
	-2.59
	-1.04
	-0.574
	-0.411
	-2.82
	-3.16
	-0.953
	-0.528
	-1.22
	-1.05
	-0.845
	-0.615
	-1.23
	-2.67
	-0.596
	-0.425
	-1.59
	-0.372
	-0.558
	-0.306
	-0.652
	-2.9
	-2.32
	-0.347
	-0.509
	-0.556
	-2.92
	-0.767
	-0.791
	-0.409
	-2.32
	-0.727
	-0.725
	-2.73
	-1.09
	-0.727
	-0.875
	-0.504
	-2.26
	-0.496
	-3.15
	-0.598
	-1.47
	-0.365
	-0.327
	-0.713
	-0.685
	-0.329
	-0.371
	-0.41
	-0.409
	-2.51
	-0.697
	-2.47
	-1.04
	-1.37
	-0.487
	-0.535
	-2.88
	-2.34
	-0.59
	-2.94
	-0.482
	-0.594
	-2.88
	-3.3
	-0.993
	-0.537
	-0.826
	-0.407
	-2.91
	-0.398
	-0.937
	-0.385
	-0.33
	-1.06
	-0.635
	-0.888
	-2.44
	-2.5
	-0.49
	-0.63
	-0.418
	-0.888
	-0.949
	-2.32
	-0.327
	-0.468
	-2.97
	-0.49
	-0.386
	-2.86
	-0.413
	-1.05
	-2.44
	-0.645
	-0.532
	-1.01
	-3.1
	-0.731
	-0.334
	-1.01
	-0.871
	-0.337
	-0.421
	-3.15
	-0.314
	-0.437
	-3.1
	-0.343
	-0.658
	-0.587
	-0.696
	-0.44
	-0.74
	-1.17
	-1.13
	-1.32
	-0.674
	-1.94
	-0.523
	-0.527
	-0.658
	-0.414
	-2.47
	-0.486
	-0.624
	-0.49
	-0.55
	-1.04
	-0.614
	-2.88
	-2.27
	-3
	-0.323
	-0.431
	-0.37
	-0.312
	-2.34
	-3.18
	-0.658
	-0.956
	-2.63
	-0.626
	-0.961
	-0.559
	-2.83
	-1.59
	-1.08
	-2.09
	-2.97
	-0.919
	-0.428
	-2.93
	-2.49
	-0.417
	-2.36
	-0.889
	-2.53
	-0.344
	-0.541
	-0.328
	-0.89
	-0.533
	-3.2
	-2.51
	-2.54
	-3.17
	-0.349
	-0.806
	-0.328
	-0.347
	-0.331
	-3.68
	-0.527
	-0.781
	-3.31
	-0.384
	-0.912
	-0.507
	-0.963
	-0.692
	-2.47
	-2.38
	-1.29
	-0.709
	-0.302
	-0.331
	-0.33
	-0.353
	-0.308
	-0.304
	-0.685
	-2.77
	-0.778
	-0.824
	-0.372
	-0.744
	-1.43
	-0.321
	-2.79
	-0.313
	-0.597
	-2.85
	-0.45
	-0.47
	-0.398
	-2.79
	-2.94
	-2.18
	-1.15
	-0.962
	-0.501
	-0.312
	-0.439
	-1.08
	-0.813
	-0.595
	-2.46
	-0.399
	-0.728
	-2.47
	-0.35
	-1.01
	-1.22
	-1.16
	-0.464
	-0.407
	-0.323
	-1.14
	-1.01
	-0.413
	-2.87
	-2.41
	-0.487
	-0.529
	-0.56
	-1.94
	-2.59
	-0.456
	-0.336
	-3.1
	-2
	-2.32
	-2.82
	-1.18
	-3.28
	-0.49
	-2.46
	-2.31
	-2.18
	-1.39
	-0.421
	-2.77
	-0.443
	-0.579
	-2.71
	-0.363
	-1.1
	-0.423
	-0.523
	-0.815
	-0.772
	-0.39
	-2.61
	-0.415
	-0.453
	-0.673
	-0.314
	-0.358
	-2.29
	-2.44
	-0.316
	-0.362
	-0.501
	-1.07
	-0.611
	-0.649
	-2.64
	-0.945
	-0.707
	-3.28
	-0.327
	-2.84
	-0.411
	-0.643
	-0.605
	-0.308
	-0.327
	-2.73
	-2.28
	-0.414
	-0.619
	-3.02
	-0.518
	-3.1
	-0.779
	-1.41
	-0.417
	-0.858
	-0.751
	-3.05
	-0.411
	-0.891
	-0.336
	-0.493
	-2.99
	-0.888
	-2.71
	-0.441
	-1.93
	-0.667
	-0.751
	-0.66
	-0.872
	-1.1
	-0.843
	-0.481
	-2.85
	-2.01
	-1.3
	-0.792
	-0.67
	-1.32
	-0.522
	-2.67
	-1.94
	-0.352
	-3.08
	-0.322
	-0.457
	-2.2
	-2.82
	-0.764
	-0.551
	-0.477
	-3.18
	-0.76
	-0.487
	-0.434
	-0.377
	-3.04
	-0.448
	-2.2
	-3.27
	-3.02
	-0.471
	-0.446
	-1.41
	-0.636
	-3.09
	-0.313
	-0.444
	-0.629
	-2.54
	-0.672
	-0.785
	-1.41
	-2.33
	-2.94
	-2.4
	-2.75
	-0.669
	-2.37
	-0.501
	-0.32
	-0.903
	-2.77
	-1.95
	-0.435
	-1.16
	-2.92
	-1.41
	-0.723
	-2.96
	-2.7
	-2.38
	-2.72
	-2.71
	-0.685
	-1.07
	-0.424
	-2.75
	-0.739
	-0.546
	-2.32
	-0.393
	-0.824
	-2.77
	-0.828
	-0.84
	-2.9
	-2.78
	-2.41
	-0.502
	-0.564
	-0.403
	-2.93
	-0.352
	-2.86
	-3.36
	-0.782
	-1.47
	-0.716
	-2.35
	-2.83
	-2.5
	-0.54
	-0.425
	-1.06
	-2.32
	-0.571
	-3.17
	-0.519
	-2.59
	-0.389
	-0.708
	-0.539
	-2.98
	-0.533
	-2.6
	-0.457
	-0.374
	-0.594
	-2.74
	-2.22
	-3.37
	-0.477
	-3
	-2.59
	-1.07
	-2.34
	-0.915
	-0.64
	-0.957
	-0.711
	-0.47
	-0.938
	-2.86
	-0.669
	-1.89
	-1.01
	-0.421
	-0.554
	-0.601
	-0.574
	-0.698
	-2.42
	-2.96
	-2.21
	-0.493
	-2.72
	-2.95
	-0.364
	-0.691
	-0.457
	-0.606
	-0.544
	-1.32
	-1.08
	-2.91
	-0.939
	-0.491
	-0.917
	-0.472
	-0.517
	-0.747
	-0.951
	-0.415
	-0.398
	-0.94
	-2.53
	-0.412
	-3.35
	-0.691
	-0.598
	-0.957
	-0.511
	-0.432
	-0.367
	-1.06
	-2.18
	-0.619
	-2.95
	-0.579
	-0.567
	-0.731
	-0.374
	-0.736
	-0.661
	-0.352
	-0.465
	-1.11
	-0.327
	-0.4
	-0.861
	-2.99
	-0.371
	-0.306
	-2.84
	-0.728
	-2.49
	-0.366
	-0.649
	-0.31
	-2.74
	-0.503
	-3.23
	-0.878
	-3.02
	-0.404
	-0.98
	-0.851
	-3.24
	-3.11
	-0.42
	-0.625
	-2.56
	-0.426
	-3.17
	-0.443
	-2.85
	-0.72
	-0.979
	-0.502
	-0.663
	-2.69
	-0.731
	-0.784
	-3.18
	-3.31
	-0.339
	-0.319
	-0.414
	-2.97
	-2.54
	-0.496
	-1.99
	-2.55
	-0.806
	-1.82
	-2.44
	-0.478
	-0.826
	-0.33
	-1.93
	-0.77
	-2.44
	-0.618
	-0.966
	-0.676
	-0.531
	-0.55
	-2.14
	-0.483
	-1.03
	-2.8
	-0.476
	-0.39
	-0.566
	-3.1
	-0.512
	-2.61
	-0.453
	-2.27
	-1.06
	-3.18
	-0.966
	-0.558
	-0.377
	-0.512
	-0.52
	-0.818
	-0.386
	-3.03
	-1.15
	-0.584
	-0.524
	-0.393
	-0.335
	-0.593
	-0.417
	-0.749
	-0.609
	-2.71
	-2.61
	-2.46
	-0.673
	-0.385
	-0.482
	-0.305
	-0.768
	-2.09
	-0.358
	-0.327
	-2.74
	-0.366
	-0.461
	-1.01
	-0.302
	-0.419
	-0.393
	-0.504
	-0.798
	-0.449
	-0.397
	-0.343
	-0.337
	-2.74
	-0.511
	-2.76
	-3.4
	-2.9
	-0.517
	-2.87
	-0.616
	-0.342
	-0.315
	-2.33
	-1.19
	-2.18
	-0.384
	-0.37
	-0.821
	-0.327
	-0.394
	-0.623
	-0.372
	-2.16
	-0.889
	-2.54
	-0.322
	-2.29
	-3.01
	-0.362
	-0.628
	-0.668
	-0.476
	-0.434
	-0.455
	-0.934
	-3.07
	-0.481
	-2.8
	-2.57
	-3.04
	-0.319
	-3.3
	-0.691
	-0.715
	-0.342
	-3.04
	-0.478
	-0.5
	-0.414
	-0.586
	-2.13
	-0.468
	-2.49
	-0.933
	-2.81
	-0.617
	-0.913
	-0.336
	-0.307
	-2.78
	-2
	-0.428
	-1.18
	-0.347
	-1.7
	-2.76
	-1.92
	-0.378
	-1.3
	-0.624
	-0.399
	-2.37
	-2.11
	-0.67
	-2.95
	-2.6
	-0.385
	-0.331
	-0.728
	-1.21
	-0.321
	-2.18
	-0.502
	-0.815
	-0.536
	-3.68
	-0.467
	-0.367
	-0.957
	-2.89
	-1.1
	-0.623
	-0.753
	-0.496
	-0.714
	-0.397
	-0.561
	-0.387
	-2.97
	-1.14
	-0.672
	-0.339
	-3.18
	-3.63
	-3.07
	-0.447
	-3.15
	-0.522
	-0.606
	-1.07
	-1.15
	-0.617
	-0.665
	-1.35
	-0.95
	-3.16
	-0.75
	-0.71
	-0.603
	-0.47
	-0.688
	-2.97
	-0.769
	-2.2
	-2.62
	-2.58
	-0.999
	-2.58
	-0.679
	-0.641
	-0.883
	-1.1
	-2.36
	-0.319
	-2.12
	-0.363
	-0.319
	-0.95
	-2.18
	-0.375
	-0.558
	-0.335
	-3.08
	-2.86
	-0.444
	-1.06
	-0.578
	-0.767
	-2.99
	-0.363
	-0.519
	-0.844
	-2.87
	-0.373
	-0.439
	-0.722
	-2.32
	-0.333
	-2.33
	-0.707
	-0.777
	-1.24
	-1.38
	-2.54
	-0.779
	-0.584
	-1.58
	-0.462
	-2.2
	-0.546
	-0.444
	-0.822
	-0.38
	-0.379
	-1.16
	-2.97
	-2.07
	-0.386
	-2.56
	-2.55
	-0.721
	-0.484
	-0.808
	-3.16
	-2.2
	-0.688
	-0.375
	-0.602
	-2.85
	-0.478
	-1.95
	-1.28
	-2.49
	-2.27
	-0.556
	-0.601
	-0.386
	-2.32
	-0.589
	-0.574
	-0.924
	-2.75
	-2.86
	-1.47
	-1.2
	-0.309
	-0.661
	-0.303
	-1.43
	-3.05
	-0.499
	-0.623
	-2.31
	-0.316
	-2.95
	-0.453
	-0.643
	-0.396
	-0.708
	-0.315
	-1.11
	-3.17
	-2.92
	-0.545
	-0.458
	-0.56
	-0.848
	-2.4
	-0.709
	-0.824
	-0.33
	-0.522
	-0.648
	-0.421
	-0.359
	-2.23
	-0.339
	-0.417
	-0.313
	-2.96
	-0.321
	-0.309
	-0.625
	-0.308
	-0.598
	-2.35
	-2.99
	-2.62
	-3.24
	-1.65
	-0.38
	-1.06
	-0.47
	-2.75
	-0.49
	-0.306
	-0.627
	-0.656
	-2.75
	-0.33
	-2.83
	-0.773
	-0.859
	-0.752
	-3.07
	-0.523
	-0.328
	-0.369
	-0.342
	-0.392
	-2.67
	-2.88
	-0.95
	-2.67
	-0.962
	-1.62
	-0.806
	-0.365
	-1.11
	-0.341
	-0.712
	-0.526
	-0.602
	-2.89
	-0.741
	-0.774
	-0.403
	-1.28
	-0.493
	-0.558
	-2.59
	-0.44
	-3.18
	-2.67
	-2.56
	-0.587
	-1.08
	-1.46
	-0.423
	-0.632
	-0.643
	-3.13
	-2.38
	-0.401
	-2.51
	-3.12
	-0.922
	-0.43
	-3.05
	-0.418
	-0.376
	-2.8
	-0.302
	-1.13
	-0.577
	-0.549
	-0.814
	-2.72
	-0.513
	-0.857
	-1.44
	-3.07
	-2.55
	-0.347
	-0.478
	-0.396
	-0.953
	-1.13
	-2.44
	-0.659
	-2.32
	-2.37
	-2.81
	-1.47
	-3.07
	-0.459
	-0.526
	-0.692
	-0.502
	-0.415
	-0.454
	-3.1
	-0.323
	-0.592
	-0.347
	-2.87
	-2.68
	-0.642
	-1.46
	-0.876
	-0.626
	-1.84
	-0.477
	-0.879
	-0.823
	-2.85
	-0.862
	-0.607
	-0.342
	-2.33
	-2.78
	-0.604
	-0.562
	-0.978
	-0.77
	-0.906
	-0.4
	-2.57
	-1.16
	-0.318
	-2.89
	-0.672
	-0.782
	-0.536
	-0.518
	-2.32
	-0.339
	-0.433
	-0.452
	-2.79
	-0.625
	-0.469
	-0.527
	-0.378
	-0.649
	-0.719
	-0.423
	-3.02
	-0.365
	-2.15
	-0.312
	-3.29
	-0.422
	-1.75
	-3.25
	-0.41
	-0.986
	-2.42
	-1.18
	-3.1
	-0.822
	-2.77
	-2.78
	-0.384
	-0.372
	-0.939
	-2.76
	-0.647
	-0.784
	-2.92
	-0.373
	-0.522
	-0.545
	-0.326
	-0.332
	-0.935
	-2.64
	-0.89
	-0.557
	-3.5
	-0.492
	-1.11
	-0.462
	-0.388
	-2.81
	-0.431
	-0.406
	-0.344
	-3.03
	-0.411
	-0.51
	-1.03
	-2.29
	-0.576
	-0.408
	-2.44
	-0.412
	-0.995
	-0.435
	-3.25
	-0.801
	-1.19
	-1.02
	-0.766
	-0.347
	-0.575
	-1.18
	-2.14
	-2.97
	-1.05
	-2.58
	-2.51
	-0.82
	-3.13
	-0.368
	-3.15
	-2.59
	-0.793
	-0.563
	-3.03
	-0.847
	-0.75
	-0.577
	-0.827
	-2.89
	-0.406
	-2.79
	-0.757
	-0.386
	-0.478
	-2.77
	-2.25
	-2.7
	-0.959
	-0.539
	-0.814
	-0.431
	-3.4
	-2.25
	-0.71
	-0.357
	-0.301
	-0.555
	-3.02
	-0.698
	-1.21
	-0.311
	-2.13
	-0.882
	-1.75
	-1.02
	-0.346
	-3.27
	-1.19
	-0.647
	-3.26
	-0.439
	-1.38
	-0.38
	-0.461
	-0.621
	-0.387
	-0.725
	-3.29
	-2.7
	-3.09
	-0.655
	-0.57
	-1.79
	-2.57
	-1.04
	-0.936
	-1.86
	-0.35
	-2.37
	-0.789
	-0.945
	-0.305
	-0.476
	-0.513
	-0.309
	-2.21
	-0.718
	-0.329
	-0.396
	-0.649
	-2.13
	-2.36
	-2.87
	-0.497
	-0.853
	-0.756
	-2.11
	-0.979
	-0.411
	-0.422
	-2.41
	-2.89
	-0.333
	-0.862
	-0.613
	-0.847
	-0.514
	-0.574
	-0.591
	-1.26
	-2.82
	-0.339
	-0.675
	-0.792
	-2.15
	-0.611
	-2.8
	-0.411
	-2.61
	-2.57
	-0.353
	-1.38
	-2.72
	-0.404
	-0.564
	-0.411
	-3.19
	-2.56
	-0.704
	-1.19
	-0.544
	-2.16
	-0.346
	-0.31
	-0.724
	-0.844
	-0.873
	-0.473
	-0.318
	-0.724
	-0.361
	-0.311
	-1.84
	-0.602
	-2.5
	-0.453
	-0.544
	-0.868
	-0.352
	-3.24
	-0.514
	-2.57
	-0.786
	-3.13
	-0.494
	-0.353
	-0.723
	-0.864
	-0.351
	-0.324
	-0.471
	-0.742
	-0.547
	-0.482
	-2.98
	-0.542
	-2.76
	-0.392
	-0.303
	-3.01
	-0.38
	-0.463
	-3.01
	-0.615
	-0.723
	-0.715
	-0.616
	-0.353
	-3.07
	-2.5
	-0.584
	-2.91
	-0.703
	-0.805
	-0.305
	-1.06
	-0.601
	-2.4
	-0.338
	-0.891
	-2.87
	-0.55
	-1.33
	-0.377
	-0.433
	-0.61
	-0.434
	-2.82
	-2.53
	-0.504
	-0.488
	-2.18
	-1.07
	-0.342
	-0.935
	-1.03
	-0.605
	-2.87
	-0.418
	-0.599
	-0.557
	-0.817
	-1.52
	-2.09
	-0.423
	-1.9
	-2.59
	-0.889
	-0.345
	-0.785
	-1.19
	-0.53
	-0.544
	-0.806
	-3.07
	-1.04
	-0.992
	-0.302
	-2.91
	-0.852
	-0.435
	-2.05
	-1.13
	-0.46
	-2.92
	-0.436
	-2.85
	-2.1
	-0.947
	-2.24
	-1.93
	-0.723
	-0.354
	-0.308
	-0.981
	-0.617
	-0.367
	-0.738
	-1.04
	-0.336
	-0.636
	-3.45
	-3
	-1.22
	-0.812
	-2.01
	-0.521
	-2.61
	-0.363
	-0.773
	-0.317
	-0.451
	-1.95
	-0.554
	-0.318
	-0.486
	-0.946
	-0.466
	-0.738
	-0.369
	-1.09
	-0.417
	-0.938
	-0.722
	-2.64
	-0.447
	-0.317
	-0.614
	-0.762
	-2.68
	-0.753
	-0.458
	-2.7
	-2.89
	-0.723
	-2.59
	-3.26
	-0.773
	-0.31
	-2.07
	-0.754
	-0.909
	-0.72
	-3.42
	-0.439
	-2.9
	-3.32
	-0.714
	-3.11
	-0.602
	-1.34
	-2.78
	-0.575
	-0.666
	-3.04
	-1
	-0.983
	-1.1
	-0.387
	-0.758
	-0.566
	-0.839
	-0.91
	-2.88
	-0.556
	-0.732
	-0.368
	-2.24
	-0.385
	-0.611
	-3.24
	-0.676
	-2.81
	-2.46
	-0.747
	-0.384
	-1.21
	-0.719
	-2.28
	-0.372
	-3.16
	-0.562
	-2.05
	-3.15
	-2.61
	-0.893
	-0.68
	-0.79
	-3.31
	-2.57
	-0.794
	-0.388
	-0.698
	-0.732
	-2.37
	-0.603
	-0.348
	-0.444
	-0.32
	-0.636
	-0.514
	-2.04
	-0.464
	-0.4
	-0.689
	-0.561
	-0.535
	-0.758
	-0.752
	-0.567
	-2.88
	-0.585
	-3.19
	-2.53
	-2
	-0.828
	-2.39
	-0.932
	-0.314
	-2.82
	-2.82
	-0.357
	-0.651
	-0.859
	-2.56
	-2.56
	-0.777
	-3.22
	-0.472
	-2.14
	-2.44
	-0.926
	-0.322
	-0.409
	-0.474
	-0.953
	-0.912
	-0.81
	-0.772
	-0.498
	-0.651
	-2.63
	-0.62
	-2.74
	-2.89
	-0.355
	-3.27
	-2.52
	-0.637
	-0.875
	-2.91
	-0.352
	-1.84
	-0.573
	-0.4
	-0.356
	-0.712
	-0.548
	-0.767
	-1.1
	-3.04
	-0.667
	-2.5
	-0.385
	-2.76
	-3.25
	-0.483
	-0.455
	-0.349
	-3.16
	-2.5
	-0.734
	-0.716
	-3.29
	-0.343
	-0.776
	-0.37
	-0.388
	-0.476
	-0.548
	-0.419
	-0.552
	-0.406
	-0.506
	-0.468
	-2.9
	-0.417
	-0.946
	-0.793
	-0.937
	-0.507
	-0.57
	-0.409
	-0.743
	-0.553
	-0.506
	-2.59
	-0.867
	-1.32
	-2.71
	-0.355
	-0.66
	-1.01
	-2.87
	-0.985
	-0.527
	-0.306


==> anc/mass.gnu <==
set terminal postscript eps enhanced color "Helvetica" 30
#set style fill solid 0.25 noborder 
set xlabel "photon jet mass/GeV"
set ylabel "events/2 GeV"
set tics front

set termoption dash
set for [i=1:9] linetype i dt i

set output "jm.eps"

plot [0:100] [0:600] "masshist.txt" i 0 u ($1+1):3 tit "m_n=15 GeV" w histeps lc rgb "red" lw 4, \
"masshist.txt" i 1 u ($1+1):3 tit "m_n=25 GeV" w histeps lc rgb "blue" lw 4, \
"masshist.txt" i 3 u ($1+1):3 tit "m_n=35 GeV" w histeps lc rgb "green" lw 4, \
"masshist.txt" i 4 u ($1+1):3 tit "m_n=45 GeV" w histeps lc rgb "magenta" lw 4
!epspdf jm.eps; mv jm.pdf ..; rm jm.eps

set output "deltaeta.eps"

set xlabel "{/Symbol Dh}"
set ylabel "arb. units"
set key spacing 1.15
plot [-4:4] [0:1.4] "deltaeta" i 0 u (($1+$2)*0.5):($3/10000) tit "S2/S4" w histeps lc rgb "red" lw 4, \
"deltaeta" i 2 u (($1+$2)*0.5):($3/10000) tit "V3" w histeps lc rgb "green" lw 4, \
"deltaeta" i 3 u (($1+$2)*0.5):($3/10000) tit "G4_{ff}" w histeps lc rgb "magenta" lw 4, \
"deltaeta" i 4 u (($1+$2)*0.5):($3/10000) tit "G2_{ff}" w histeps lc rgb "blue" lw 4, \
"deltaeta" i 5 u (($1+$2)*0.5):($3/10000) tit "G4_{gg}" w histeps lc rgb "black" lw 4, \
"deltaeta" i 6 u (($1+$2)*0.5):($3/10000) tit "G2_{gg}" w histeps lc rgb "cyan" lw 4
!epspdf deltaeta.eps; mv deltaeta.pdf ..;rm deltaeta.eps


==> anc/mass_hist.txt <==
1827 points, X:[50 bins from 0 to 100, Mean=22.0872, RMS=10.4787]
 ==== END ==== 
5116 points, X:[50 bins from 0 to 100, Mean=22.2297, RMS=10.7475]
923 points, X:[50 bins from 0 to 100, Mean=28.5132, RMS=11.0677]
 ==== END ==== 
5693 points, X:[50 bins from 0 to 100, Mean=28.7273, RMS=10.8628]


==> anc/masshist.txt <==
#binXMin #binXMax #weight
# mn=15 GeV
0 2 17
2 4 70
4 6 121
6 8 179
8 10 193
10 12 226
12 14 317
14 16 391
16 18 434
18 20 437
20 22 423
22 24 336
24 26 345
26 28 307
28 30 223
30 32 207
32 34 178
34 36 142
36 38 109
38 40 106
40 42 88
42 44 78
44 46 47
46 48 39
48 50 24
50 52 21
52 54 11
54 56 15
56 58 7
58 60 8
60 62 6
62 64 4
64 66 1
66 68 4
68 70 2
70 72 0
72 74 0
74 76 0
76 78 0
78 80 0
80 82 0
82 84 0
84 86 0
86 88 0
88 90 0
90 92 0
92 94 0
94 96 0
96 98 0
98 100 0


# mn=25 GeV
#binXMin #binXMax #weight
0 2 11
2 4 28
4 6 53
6 8 57
8 10 54
10 12 92
12 14 136
14 16 177
16 18 245
18 20 273
20 22 371
22 24 409
24 26 461
26 28 444
28 30 452
30 32 412
32 34 370
34 36 335
36 38 266
38 40 229
40 42 178
42 44 151
44 46 117
46 48 104
48 50 75
50 52 55
52 54 37
54 56 32
56 58 19
58 60 12
60 62 6
62 64 8
64 66 6
66 68 6
68 70 5
70 72 1
72 74 2
74 76 2
76 78 1
78 80 1
80 82 0
82 84 0
84 86 0
86 88 0
88 90 0
90 92 0
92 94 0
94 96 0
96 98 0
98 100 0


# mn=30 GeV
#binXMin #binXMax #weight
0 2 6
2 4 35
4 6 49
6 8 67
8 10 56
10 12 56
12 14 87
14 16 86
16 18 102
18 20 124
20 22 171
22 24 212
24 26 261
26 28 268
28 30 269
30 32 284
32 34 248
34 36 286
36 38 275
38 40 256
40 42 202
42 44 178
44 46 222
46 48 159
48 50 157
50 52 138
52 54 118
54 56 114
56 58 103
58 60 84
60 62 81
62 64 61
64 66 57
66 68 56
68 70 45
70 72 39
72 74 34
74 76 21
76 78 33
78 80 17
80 82 14
82 84 10
84 86 10
86 88 9
88 90 12
90 92 7
92 94 15
94 96 2
96 98 3
98 100 4


# mn=35 GeV
#binXMin #binXMax #weight
0 2 5
2 4 21
4 6 36
6 8 38
8 10 28
10 12 30
12 14 58
14 16 55
16 18 72
18 20 89
20 22 134
22 24 156
24 26 226
26 28 253
28 30 327
30 32 324
32 34 398
34 36 377
36 38 402
38 40 386
40 42 336
42 44 291
44 46 269
46 48 247
48 50 200
50 52 161
52 54 139
54 56 113
56 58 93
58 60 70
60 62 45
62 64 40
64 66 28
66 68 26
68 70 17
70 72 13
72 74 20
74 76 10
76 78 5
78 80 2
80 82 3
82 84 0
84 86 2
86 88 0
88 90 1
90 92 0
92 94 0
94 96 1
96 98 0
98 100 0


#mn=45 GeV
#binXMin #binXMax #weight
0 2 8
2 4 23
4 6 37
6 8 28
8 10 24
10 12 20
12 14 22
14 16 17
16 18 34
18 20 18
20 22 32
22 24 52
24 26 65
26 28 79
28 30 105
30 32 98
32 34 162
34 36 220
36 38 271
38 40 286
40 42 309
42 44 290
44 46 363
46 48 340
48 50 301
50 52 311
52 54 276
54 56 260
56 58 203
58 60 162
60 62 150
62 64 113
64 66 83
66 68 79
68 70 81
70 72 56
72 74 34
74 76 23
76 78 20
78 80 13
80 82 9
82 84 11
84 86 5
86 88 3
88 90 2
90 92 2
92 94 1
94 96 0
96 98 1
98 100 0


==> anc/spin0atlas.txt <==
#DataThief spin0atlas.png Wednesday 25-Jan-2017 4:14:06 PM
203.7561, 31.6982
210.087, 23.1414
214.6667, 33.7248
218.827, 33.4048
224.0544, 19.0328
231.4888, 17.804
232.6804, 11.4826
243.9434, 16.8944
250.1033, 10.5384
259.035, 18.1468
267.749, 11.8723
270.6244, 16.7341
278.5354, 11.2657
287.6381, 10.5384
294.3886, 5.2541
304.2166, 9.58
312.1432, 6.5424
319.5258, 5.8351
329.0636, 8.1465
334.0579, 8.0692
340.052, 9.3099
347.6212, 9.858
353.3563, 8.9615
364.2256, 4.2599
368.3961, 4.2599
376.4522, 7.0609
380.6797, 7.4411
393.0566, 3.0512
396.9474, 5.0816
405.8739, 4.0423
413.5984, 4.9383
421.8462, 4.5323
428.6693, 5.2042
437.6994, 4.5539
444.8955, 3.4211
454.1173, 3.571
463.9452, 3.0223
471.131, 4.8451
472.8717, 5.1795
487.7405, 4.5323
495.6879, 3.1547
508.7486, 5.2291
524.0578, 3.185
509.5724, 5.1795
524.0682, 3.2155
538.9008, 5.8629
551.2673, 2.3813
560.7067, 3.0367
580.2019, 1.8763
589.2061, 3.4538
604.7899, 2.7084
618.3532, 3.3088
630.3208, 2.0058
642.6665, 1.722
655.3854, 2.0836
663.4726, 3.5541
672.0727, 4.5107
685.1853, 3.6398
697.3705, 2.6955
714.1407, 2.9231
718.8136, 4.6416
729.0717, 5.8351
730.0819, 6.8618
747.0438, 8.8765
762.6638, 7.1969
773.7766, 4.2803
781.3665, 4.6195
793.2408, 2.5699
817.9531, 1.9306
831.4386, 2.1959
852.4209, 1.1482
862.3731, 1.0896
881.9409, 1.5505
893.4216, 1.2936
913.9529, 2.0738
933.4794, 1.3185
946.2034, 1.6031
962.585, 1.2159
982.0388, 1.5579
1005.8134, 1.0639
1030.448, 1.6031
1054.9893, 1.029
1083.3179, 1.0
1100.4715, 1.5431
1103.8908, 1.6655
1125.0802, 1.0538
1153.8178, 1.4925
1162.2315, 1.5955
1176.1782, 1.2875
1183.4779, 1.0639
1192.5702, 0.9858
1377.6846, 0.9354
1399.0813, 1.5431
1415.8152, 1.6185
1430.7513, 1.5068
1440.4757, 1.1593
1455.2824, 0.958
1551.1734, 0.931
1566.1511, 1.9399
1598.8314, 2.2275
1637.0708, 1.9773
1657.1774, 0.9952
1666.2645, 0.9178
1937.2763, 0.8585
1999.829, 0.8544


==> anc/spin0cms.txt <==
#DataThief cms.png Thursday 26-Jan-2017 2:58:30 PM
503.1176, 4.0637
508.8249, 4.1576
515.1518, 3.7524
521.983, 3.6127
529.7492, 2.1064
534.685, 1.789
545.6066, 3.8253
550.2741, 4.0498
558.0818, 3.8696
563.3862, 3.9891
570.9975, 3.2125
578.6709, 3.7829
582.3207, 3.9146
591.4471, 3.4667
602.1935, 2.6674
612.1774, 3.3126
633.3727, 4.2736
648.2902, 3.6854
654.6587, 2.1734
667.2145, 1.1307
683.5529, 1.3468
694.0425, 1.0846
704.721, 1.1792
712.1116, 1.1571
718.5549, 1.1928
727.4592, 1.1098
733.8265, 1.4154
739.3884, 1.5683
744.5798, 2.5997
758.8726, 2.5802
769.0324, 2.2677
779.5586, 2.2336
797.0932, 2.1181
808.018, 1.482
821.6374, 1.5105
825.4109, 1.4487
839.0748, 0.6827
846.4652, 0.6023
858.0564, 1.1405
871.0646, 1.0491
882.3184, 1.7928
896.9043, 2.3039
914.5634, 2.2351
929.0717, 1.7263
942.1204, 0.9471
956.373, 0.8913
970.0897, 0.7628
985.6032, 1.0378
1002.5303, 0.842
1016.2177, 0.612
1034.5283, 0.729
1052.948, 0.5238
1071.6564, 0.3866
1084.2245, 0.4171
1092.9969, 0.6169
1108.7867, 0.681
1144.1787, 0.4236
1164.043, 0.5807
1172.8875, 0.882
1189.405, 0.9093
1216.5143, 0.697
1228.9731, 0.5875
1264.1987, 0.7024
1275.5973, 0.7408
1283.4386, 1.1958
1307.6339, 1.0916
1351.5318, 1.1001
1365.509, 0.8627
1388.2308, 0.7383
1415.7772, 0.3324
1425.6421, 0.2966
1451.3149, 0.3559
1463.1066, 0.3698
1498.9771, 0.3105
1544.2343, 0.4699
1549.9764, 0.6108
1560.5072, 0.6178
1607.7135, 0.4647
1624.357, 0.3616
1675.1936, 0.2511
1739.437, 0.2373
1768.7572, 0.4667
1797.4938, 0.529
1819.654, 0.5152
1839.6698, 0.3497
1852.8564, 0.2701
1918.2403, 0.2183
1965.1105, 0.2701
1989.1189, 0.2849
2019.2423, 0.2651
2049.2051, 0.2209
2071.8388, 0.2017
2419.9097, 0.1877
2793.1093, 0.1886
4120.0148, 0.1839


==> anc/spin2atlas.txt <==
#DataThief spin2atlas.png Wednesday 25-Jan-2017 4:27:07 PM
532.316, 17.9205
562.6122, 9.0985
568.6715, 7.9222
600.9874, 6.9011
621.1849, 8.4777
633.3034, 8.3989
661.5798, 8.8563
706.0144, 4.8316
740.3501, 14.6444
762.5673, 16.1959
802.9623, 6.6652
819.1203, 8.9224
863.5548, 2.3889
893.851, 4.3635
912.0287, 5.1101
940.3052, 2.8957
958.4828, 3.2485
980.7002, 3.2342
998.8779, 1.9685
1019.0754, 1.7896
1045.3321, 1.8426
1057.4506, 1.5297
1081.6876, 1.5086
1126.1221, 4.257
1150.3591, 3.6376
1176.6158, 1.8117
1214.991, 2.0043
1249.3268, 1.4701
1293.7612, 1.9409
1439.1831, 1.386
1471.499, 1.2848
1556.3285, 1.3559
1556.3285, 2.9402
1592.684, 3.826
1667.4147, 4.4637
1705.7899, 3.2277
1725.9874, 2.7057
1742.1454, 2.3451
1778.5009, 1.4007
1818.8959, 1.1746
1883.5278, 1.1647
1877.4686, 1.3313
1909.7846, 1.8084
1944.1203, 2.0292
1982.4955, 1.8193
2014.8115, 1.1507
2055.2065, 1.077
2370.2873, 1.0323
3467.0108, 0.9837
4997.9803, 0.9533


==> anc/spin2cms.txt <==
#DataThief cms.png Thursday 26-Jan-2017 3:34:34 PM
504.0463, 5.5072
509.5175, 5.7645
516.312, 5.2624
522.4928, 4.7675
531.8024, 2.4429
533.0849, 2.1964
545.4212, 4.897
550.0642, 5.3444
558.3886, 5.0104
562.6884, 5.0873
569.7505, 4.2233
579.248, 4.9169
592.6473, 4.1131
601.5074, 3.1648
609.8093, 3.9905
617.2015, 4.5066
633.1905, 5.2669
643.4693, 4.3394
650.8266, 4.162
657.0327, 2.1734
667.0366, 1.3724
684.9042, 1.6598
692.5413, 1.4043
702.5276, 1.58
712.1249, 1.5861
718.8897, 1.6413
728.438, 1.5564
737.4786, 1.9849
741.6531, 3.2778
757.3065, 3.1082
769.624, 2.503
775.9339, 2.4655
796.7035, 2.1752
806.1078, 1.599
816.9493, 1.8687
826.2513, 1.8546
843.041, 0.8256
854.7015, 1.4163
869.6375, 1.288
879.2388, 2.2776
892.2136, 2.7965
905.588, 2.905
920.2981, 2.3753
933.124, 1.9569
940.9535, 1.2079
970.1484, 1.0143
986.2275, 1.2645
1003.1391, 1.0458
1017.3321, 0.7401
1028.6846, 0.8649
1045.1921, 0.814
1072.3968, 0.4517
1092.8256, 0.6914
1107.984, 0.8298
1126.4147, 0.7128
1140.2625, 0.5122
1170.0659, 0.9809
1182.7482, 1.0386
1212.8232, 0.882
1229.7194, 0.7295
1265.5123, 0.8856
1278.7508, 0.8857
1283.7645, 1.3815
1317.4691, 1.2612
1353.612, 1.3404
1366.3237, 1.0795
1393.6478, 0.8401
1413.4504, 0.4097
1431.2051, 0.3376
1447.2063, 0.3885
1470.3223, 0.3856
1491.9137, 0.3588
1553.6945, 0.7702
1586.7274, 0.6541
1624.761, 0.4194
1639.2514, 0.3416
1684.9881, 0.2609
1737.682, 0.256
1759.1154, 0.4792
1781.1057, 0.5729
1822.8265, 0.5413
1852.3432, 0.3303
1873.1941, 0.259
1912.8397, 0.2356
1967.3477, 0.3169
1986.047, 0.3267
2019.8605, 0.2948
2063.1171, 0.2243
2512.2926, 0.2003
4123.7231, 0.1846

